Contour Computation of Linearized Painlev\'e II and IV Solutions with Monodromy-Based Error Control

We study the numerical evaluation of contour integral representations for solutions of the linearized second and fourth Painlev\'e equations. The construction combines a nonlinear background solution, continuation of canonical Lax-pair columns, normalization matching, and quadrature over cycles with decaying branches in distinct sectors. Accuracy is assessed using a reference fundamental matrix, differential-equation residuals, and variations of monodromy data computed independently from the spectral problem. An exact identity describes the propagation of initial-basis errors. A stagewise a posteriori refinement criterion uses increments in monodromy variations to allocate numerical accuracy. The contour algorithm is compared with the Dormand--Prince method on a regular background, in a region of rapid solution growth, and through hard loss of stability followed by approximately regular oscillations. Accumulated offsets in monodromy variations and subsequent drift are measured separately. The experiments show how drift depends on spectral conditioning, quadrature accuracy, and error allocation between initial and subsequent parts of the computation. Five additional initial-data and parameter cases demonstrate the dependence of comparative performance on the nonlinear background.

==> anc/MANIFEST.json <==
{
  "README.md": "a57fd8dc024e4306dd0953654532c695d3324ce57e39097fb9ef9bfe6e7fc894",
  "accuracy_budget.py": "79a69863c4e0186a1741228aebbe268c5c2827553badc5ddd82932d0210b45cb",
  "anchored_psi.py": "1406cc273ae2eaba6030227ccbc2b8be042349c418e07de1fcba6b756096b5e3",
  "build_comparison_report.py": "f689a12ce262f83cd626cba6014b9a8732e875e6e9381b8cb92906963690cc9a",
  "build_equal_accuracy_report.py": "cf0dd31cd041a6e5b91f16b7271d8aedad62e3586ef360e4ace5970473035e20",
  "build_parameter_report.py": "13fe21c257832c1e415c548a8dacba5a671f8976bcda5e4d276fd428df63ac8b",
  "build_pii_report.py": "be35da76212a0ba683bcbadce60e62b38714e94c47c9c4e88ca65d5fe81743f1",
  "build_rigid_oscillatory_report.py": "f5932a24f9969e200b08dc946c45b95bf54f4138e71d502ab42dcdd152af8483",
  "build_rigid_stokes_report.py": "11ad75afc65c3806713152c48d74deb04a45b8fdec0313f956f48a16ff45a7ae",
  "build_supplement.py": "3965acecbf5c20b22011cfbb979dc8db7ebcf5cc21d5421af17c673ef5aa0dd3",
  "check_contour_accuracy.py": "ab2eec5050d23f134cbdba3e0d507fe93428825889c6d941c2cbdff0e07ccf70",
  "check_parameter_truncation.py": "fbd34e9e174c83df15c4ce1bc81f7b3608126f1d07bf32818a57268efb911a0b",
  "check_rigid_oscillatory_controls.py": "ff12c2165d88b25463b7849e84a290317150ff13055538d146dfda545993b810",
  "compare_equal_accuracy.py": "c6b4f0a845f999e350e20c960372763cd4531a7aec4a37bfe6825363b6b6a1c3",
  "compare_monodromy.py": "8c1ef16aa525e947100ac38577975a79519c00cc7aed218805069983ba8b689b",
  "compare_pii.py": "9d7fa1161d7f2309db503a38b3e651c2b5a605772ae9d54932e62672a53dd696",
  "compare_rigid_monodromy.py": "534055202fbb76493325a51ae04a739fe11c554d1afb38e75b2bcfd00c2a374d",
  "compare_rigid_oscillatory.py": "d457fae23db24a2ef697e694c7e9e8a62e3f10b8ed16329f60072cb9bd4cdb28",
  "high_precision.py": "cf1d570312123e1766fff5682b026111c3ea30c43439633336f5d146c7c9714c",
  "long_interval.py": "3a5ce6019c2cc71b4400629df92a8f1062e2098c8a2e4ae3deae2a1b8f339072",
  "parameter_study.py": "d1f424fe5a8510a673e296601768fc3deb39920190155987b3c027c71a2e4373",
  "pii_core.py": "85ca2b34751e6e92f9b5ec63b17c8377b755058f1598bee9bbdb80437d5d2480",
  "plot_rigid_pii.py": "0a0683bc532596683440b2c9de9e64b6390d5b50f360667c41772f0969f9a0fe",
  "requirements-high-precision.txt": "2ff8872f8d6e3879f3f94c5ed78a4449975b5a529056f094840ebd54fdf1620a",
  "results.json": "3de93e0dd99e6f8c1e4d46473e742ad0feeee09e63caa9e2de5741a64f0ac74a",
  "arrays.npz": "8c287d7cd357a443d524383b2c448af374f82d71ccdacd47ee7f78cd67025f08",
  "results.json~2": "75cfb8fd6644206aa2b85ee73daba412ad292f787e0b8d74df82dbfc74479e20",
  "results.json~3": "35c025c27118af17a96f6f4dcca9484cac2716e6eb88011a02c6b1e145f792ad",
  "runner_snapshot.py": "2f8ab1fc55e982b5d1d9e77ddde65c52eda8932bde1b258b39018a3c0ad4f176",
  "results.json~4": "630c4f25ec069d07d545e4420a629c648861be83e9ecd6d167808b72c0f9eef2",
  "runner_snapshot.py~2": "a4666606cb405c8dc1eb938d3be8d1dd98f3fa9d34feb6953513052882891b3c",
  "results.json~5": "ec6a73f29f426a21cd29e6d7a33eb3ebae4661634d2cbc1d0a4a4d05a21b4db4",
  "equal_accuracy_comparison.png": "089139c7fd55325943a1b11a2174ec604b31ac41e3e31dd49bdca394fe4cae1f",
  "results.json~6": "d188d57d85beb567f955b565e1292d6def8d3f76ebc87c2306594e95620edbaf",
  "arrays.npz~2": "9dff1661c277f66d07e339da626b4810e27b2d007d8e3e3f26bc9c831aae8f80",
  "results.json~7": "fe5dc096cd0145228182f29be9be31d36d7d67e066999f1b8366a73b1a2d6123",
  "monodromy_comparison.png": "50e65dd16cf3d06b24ba40a87913bb38bb40619205613a3382ce7c46d4baade4",
  "arrays.npz~3": "d298375cc6bf7e6c03002b8795e72ff4931ed1201977026ba613fe90ec17ff39",
  "comparison.csv": "f24d614301755cb13f73814f801c1daa3751a3b7ae80b6412b7e61f01b596dfb",
  "monodromy_variations.csv": "dcf50e69d667296c4505733e48704c1b944844d2f7a62f9ac1f9eb48bd8cf3b8",
  "results.json~8": "46b9c8ed41b764061b7b5e1995861de87e8686b169ecf0b9b2220f55c6b7d3ea",
  "runner.py": "ada791a3872324cc07e176b0b17b13d70a17821fa1ee2e351befaf2f080f25a8",
  "arrays.npz~4": "846bc4de6fbbe481cbf7ebd0458995edd200e828d113bf972299a04de12fac2e",
  "comparison.csv~2": "fe872a2e0e344af5451152e42ed9e69eb4c943f073a786d56a7a6b7b2ef3b7ac",
  "derived_diagnostics.json": "c46fd1743adfd3dacb5d1f719a32c56ae143c38905b7bcdad2dcd332c6ea3024",
  "monodromy_variations.csv~2": "9141fc90652eaba640fa6413c623d124022b68216c1332484191fca9f3c41f89",
  "results.json~9": "b79d5b20466b0da41a4fde491c2a7d528117d09845b72c50845abfec0b0d0033",
  "decisions.json": "77d536fee40b111eb245e94032d4c9c5a1d759726af5ced19da4ba2a99bae74f",
  "results.json~10": "3017ae54a1e6054687cffd3f8e136791493d91f6a969550978c32d20785c0a4c",
  "truncation_check.json": "1bed1b187725748adf408ee45deeac326f4827baf8c046b96594db319f20f91f",
  "results.json~11": "e00b39b9321f26af20fc1195753fc8dfa98a3b065bf271e335da816f0e4a6486",
  "truncation_check.json~2": "715869e61744c6515634f7d679a77e9e88b22500b788ea9b6c5cc343da1f487f",
  "results.json~12": "4d62bd6e4b740717313c02d03daba56301c9bd1b281bbcd23d4cba78597d2186",
  "truncation_check.json~3": "29e3469789896414d36a4211af430f54cd6b4f9819d438ee070d32cb83693223",
  "results.json~13": "1035cafbf03f0887c6e9de67953e99014c73cf8f141cc8eda91849246c77fcfc",
  "truncation_check.json~4": "1e99180b7862fec29b3b91137cb941a295b8a2590ea3842a0fbfc1333b8ca889",
  "results.json~14": "76149f3777b9a1750767a02c33160f62d5f943d3d10441d954da8b2c532b031b",
  "truncation_check.json~5": "7cc9ffbea0622b18af844482b67825d6890dbb6116de63488765c38a093be63b",
  "compare_pii.py~2": "9d7fa1161d7f2309db503a38b3e651c2b5a605772ae9d54932e62672a53dd696",
  "high_precision.py~2": "ac3ebd0994cbb98925fd3d3f14ed5d63380f318999c3b9dd1f30553a7ea911f6",
  "pii_core.py~2": "85ca2b34751e6e92f9b5ec63b17c8377b755058f1598bee9bbdb80437d5d2480",
  "results.json~15": "12c6d7287e716f6cb2fb145bfdad5ac881fff3efbbec37032a60e8f5298a0c79",
  "rk45_multiprecision.py": "e535898415835be33d146bf8265b8732eabaafbf91d18288076818918e5affe0",
  "test_pii.py": "d59cf3ea1e50f4c6d7c5fc36fd054d4457b9458be0621205dcc95207a91a4f0a",
  "pii_comparison.png": "eb078504174c2610241c6c809e1751a24923ae27733a201a4070b08b6b3b61e6",
  "compare_pii.py~3": "af3c185f8be070d9ad2394642ba42177b3425fdc827d6f6b06240c20178523ed",
  "high_precision.py~3": "ac3ebd0994cbb98925fd3d3f14ed5d63380f318999c3b9dd1f30553a7ea911f6",
  "pii_core.py~3": "1cfb6daa3af181ef91be83e169c117bc8c66d52472ed9d93241bc119c12424dd",
  "results.json~16": "a11bff5ee105d65e89ffe445462592b13de4399c9fb687154814b2f3a5d228a1",
  "rk45_multiprecision.py~2": "e535898415835be33d146bf8265b8732eabaafbf91d18288076818918e5affe0",
  "test_pii.py~2": "d59cf3ea1e50f4c6d7c5fc36fd054d4457b9458be0621205dcc95207a91a4f0a",
  "STATUS.md": "5828cdb9e2d20878f67b97bd48e1221d818e4cc724cb75ebfb55f003b18e2af3",
  "compare_pii.py~4": "115410c1e8456653fb71258419ad113ff9f276f3dc47c3aa3678bf504f688cdd",
  "high_precision.py~4": "ac3ebd0994cbb98925fd3d3f14ed5d63380f318999c3b9dd1f30553a7ea911f6",
  "pii_core.py~4": "85ca2b34751e6e92f9b5ec63b17c8377b755058f1598bee9bbdb80437d5d2480",
  "rk45_multiprecision.py~3": "e535898415835be33d146bf8265b8732eabaafbf91d18288076818918e5affe0",
  "test_pii.py~3": "d59cf3ea1e50f4c6d7c5fc36fd054d4457b9458be0621205dcc95207a91a4f0a",
  "STATUS.md~2": "66da295002c1a6b15886e2c3cb7ce4cbd0a17c5b405dfb3b0f3883dc1633a46f",
  "compare_pii.py~5": "ad7ad479249cf07235650d74bbe19e9ec01f4161b9d6f612332b85af995da752",
  "high_precision.py~5": "ac3ebd0994cbb98925fd3d3f14ed5d63380f318999c3b9dd1f30553a7ea911f6",
  "pii_core.py~5": "85ca2b34751e6e92f9b5ec63b17c8377b755058f1598bee9bbdb80437d5d2480",
  "results.json~17": "79582fe06e7605a82a60cb230d7e3c4a81e3ae51bb0e6e19c7b762df33b9c5d0",
  "rk45_multiprecision.py~4": "e535898415835be33d146bf8265b8732eabaafbf91d18288076818918e5affe0",
  "test_pii.py~4": "d59cf3ea1e50f4c6d7c5fc36fd054d4457b9458be0621205dcc95207a91a4f0a",
  "pii_solutions_and_contours.png": "61de181e1c93c2c5c2e7133fb69ca4693476328ddbf54bb7db663233cec29585",
  "arrays.npz~5": "1b777ed621cc15202134fcff12251ebb2afb69538afea461869c041daf5a673f",
  "comparison.csv~3": "e9d052250c0acd7aa74ff5b66816c84b2715effdddea7c0f891aa1a8947fb02e",
  "results.json~18": "197efc54f07cb4d109a236a0937b5f71f11b94bfe6da8f943c0bf161e75dd8a6",
  "runner.py~2": "0fec960bfe752a37e9b50b889a44841f2401098e9e32a6b2bd192d7da848a363",
  "radius_convergence.png": "1e51f76d3a0262fa1f64691949ef99559dc21c496be3644d9dc012955458fab7",
  "compare_pii.py~6": "9d7fa1161d7f2309db503a38b3e651c2b5a605772ae9d54932e62672a53dd696",
  "compare_rigid_monodromy.py~2": "534055202fbb76493325a51ae04a739fe11c554d1afb38e75b2bcfd00c2a374d",
  "compare_rigid_oscillatory.py~2": "d457fae23db24a2ef697e694c7e9e8a62e3f10b8ed16329f60072cb9bd4cdb28",
  "endpoint_cache.json": "952a7009c3add041a680330464cb58ee2270fec1895b03b6cba6a6de9cd21cdc",
  "endpoint_coarser_monitor.json": "f93101f6d974bcc7640fea1fdd813c322e8371a87be5885aa2c7275ba13736d8",
  "high_precision.py~6": "ac3ebd0994cbb98925fd3d3f14ed5d63380f318999c3b9dd1f30553a7ea911f6",
  "pii_core.py~6": "85ca2b34751e6e92f9b5ec63b17c8377b755058f1598bee9bbdb80437d5d2480",
  "results.json~19": "1ec984bd977b3992a780b3f6cadaa12562c97c20f5a428e8a8e011896f9b3a78",
  "rigid_monodromy.py": "e41f45dfb15ec67bb44ad328fa085cf3d239de308170981f7c069cb1f53a15eb",
  "rk45_multiprecision.py~5": "e535898415835be33d146bf8265b8732eabaafbf91d18288076818918e5affe0",
  "test_rigid_oscillatory.py": "11c5739d53ace84f418763aa5411aebaeaba8becb7d2b61910cca07b8acd418f",
  "check_rigid_oscillatory_controls.py~2": "e4197c1a4056954a4ca7f7af590f32dfd7b753ded4b49e9b90fcdb5b2b1db982",
  "results.json~20": "4c3ea045e99b7592579fd04f44ad6c738ff214ea432ef005879f6906c581a6be",
  "rigid_oscillatory_drift.pdf": "bc0d566f4d2fdd2784b9d8ae9a1b2431c345882569e82fcd6bde921dde1c4739",
  "rigid_oscillatory_drift.png": "1440e3621ace23d982d6bad7016d5b9ec5f241803f0fb71f34c435bf19fe523f",
  "STATUS.md~3": "2c4317b51b868796a8cd65f646549e5b121f54b3367f4173a60e122fae98cd69",
  "compare_pii.py~7": "9d7fa1161d7f2309db503a38b3e651c2b5a605772ae9d54932e62672a53dd696",
  "compare_rigid_monodromy.py~3": "534055202fbb76493325a51ae04a739fe11c554d1afb38e75b2bcfd00c2a374d",
  "compare_rigid_oscillatory.py~3": "976a213e92056b60c216dcde64a838b7675ee877e6cbb56d65b7d67165f223ce",
  "contour_endpoint_probe.json": "b28acfe2e4098a06af0232766a4e54384337a1881cff89dc526ad0a5f736b7de",
  "endpoint_checked.json": "952a7009c3add041a680330464cb58ee2270fec1895b03b6cba6a6de9cd21cdc",
  "endpoint_refined.json": "f93101f6d974bcc7640fea1fdd813c322e8371a87be5885aa2c7275ba13736d8",
  "high_precision.py~7": "ac3ebd0994cbb98925fd3d3f14ed5d63380f318999c3b9dd1f30553a7ea911f6",
  "pii_core.py~7": "85ca2b34751e6e92f9b5ec63b17c8377b755058f1598bee9bbdb80437d5d2480",
  "results.json~21": "94a3d74300f2be55c9a285b7301c42584a03b888f3339bec3d25580c2de78937",
  "rigid_monodromy.py~2": "e41f45dfb15ec67bb44ad328fa085cf3d239de308170981f7c069cb1f53a15eb",
  "rk45_multiprecision.py~6": "e535898415835be33d146bf8265b8732eabaafbf91d18288076818918e5affe0",
  "results.json~22": "116fd5025f4b8d5cd61d6eb4e6d7f12adceaabf78f882323e0f103fa55d9dbd6",
  "rigid_pii_amplification.png": "309e1e9e6785c8c683215b16554c004fb546ac5490ed19c2f8a8aeed7317e403",
  "results.json~23": "146340d8ce226d9aea382bc6ae18f314ccaf7545f910b28a7dcccf1a7a50ac0b",
  "rigid_pii_pilot.py": "5a28061a466168f4015976c364e5ae15aab1a8e14aa372ff9263d353ce7c3fe2",
  "rigid_stokes_comparison.pdf": "5786c454583fcbd922f04768976d4cf52bf38d57adfa5191d11e645b6e6d59c0",
  "rigid_stokes_comparison.png": "57cea1159dec124e68a2623460baef63b13e5b006688569abc108d9e97b3d270",
  "compare_rigid_monodromy.py~4": "534055202fbb76493325a51ae04a739fe11c554d1afb38e75b2bcfd00c2a374d",
  "high_precision.py~8": "ac3ebd0994cbb98925fd3d3f14ed5d63380f318999c3b9dd1f30553a7ea911f6",
  "pii_core.py~8": "85ca2b34751e6e92f9b5ec63b17c8377b755058f1598bee9bbdb80437d5d2480",
  "results.json~24": "97cadc9bf74ad00564e8c0417b5c2979255ff895d5cc9d3181f6eda71a9c72c6",
  "rigid_monodromy.py~3": "e41f45dfb15ec67bb44ad328fa085cf3d239de308170981f7c069cb1f53a15eb",
  "rk45_multiprecision.py~7": "e535898415835be33d146bf8265b8732eabaafbf91d18288076818918e5affe0",
  "test_rigid_monodromy.py": "7957b3a6b79fb79b4169618c6c0052fee856b6838b10962f229c22c06a5a07d1",
  "arrays.npz~6": "98fdc7e45a126c349103b0d725a17d72ab6a06496e7018106e24d6944c31ded6",
  "comparison.csv~4": "a657337bed70eee3411d382af793c4210843fc926bf08329887585e3ba7b220a",
  "results.json~25": "9abbd7d86ed9e79dfea65bbdfef5c39fac51548964cf0f5ac8f24fb375b4846f",
  "runner.py~3": "7067c8a0d2513409245f15a7b4202de98d74058a941c98a5d7e574ad75ab26c7",
  "arrays.npz~7": "73cf96e55c1addcbfd5d6e048cb6b46991a121f727e46541ba27a77b8d73e253",
  "comparison.csv~5": "571f3cda4f82dd4e88998223052cbe26da0ee7ad2810c4c706553f27316d744f",
  "derived_diagnostics.json~2": "f6d437c4842196d2db8a8e56e597aeae3ab53d354db03f6e9400265fec5a2406",
  "monodromy_variations.csv~3": "87a6ca6a4542b0a5ff2a938d6320207cf9b08cee3cfa29665b447e2e13a627c7",
  "results.json~26": "ce258b18e3fe7aecfe3b24d2cd881d59c2c71ac74df0b59454159f2cb5cb802c",
  "results.json~27": "e7252aac4cf144b02c79912b039f90e055b4f6e72e9ecc1df07cdacbc275aa64",
  "arrays.npz~8": "79de7049d10045c585972486eaa3d8c0ca3d7939e9c428eba89162b55a265082",
  "results.json~28": "a08e88e3601d95f73bf451f6f1e820eeccd74542c4d5f2e16eb136db0fe2a265",
  "rigid_monodromy.py~4": "e41f45dfb15ec67bb44ad328fa085cf3d239de308170981f7c069cb1f53a15eb",
  "rigid_pii_pilot.py~2": "5a28061a466168f4015976c364e5ae15aab1a8e14aa372ff9263d353ce7c3fe2",
  "rk45_multiprecision.py~8": "e535898415835be33d146bf8265b8732eabaafbf91d18288076818918e5affe0",
  "run_anchored.py": "2ed11cad5b707805f1a7dea171f4847bc3f9ad21a1cb8b620144aee6257bf035",
  "run_stabilized.py": "3b429071edf4508665665a14252ad70d80a98b41eb2d6a52f6774d086054c4d7",
  "stress_continuation.py": "2c2e7ab2a0c2b953c66ff5d31d4fa7b626209e1a2a38432e35c3819622ddc6f7",
  "test_accuracy_budget.py": "a712e5781dfb4267d9144bbb6977db42c322675f621b603b87539e4bdbb1f6f1",
  "test_anchored_psi.py": "bf1c5bb87c1ede884c26b31534630296d5552796e32feb80e5846c64a7f02eb4",
  "test_comparison.py": "668ab727ef150e520b0c99aa9798503c8c3d2f533dc358404f35eaaf7d487e5e",
  "test_high_precision.py": "f55d3fede15bfde783c878d870105a61b49b4960c549f68c7a4f1476c8055db5",
  "test_long_interval.py": "5601e849811d2cca243cc720bfc13d36c5bbb8b3e4ec3ffefa688af939226e25",
  "test_pii.py~5": "4b26e7ab0cb5b77fc40f4b22edd69fce6eb115babdc50358acd929923154aa7b",
  "test_rigid_monodromy.py~2": "7957b3a6b79fb79b4169618c6c0052fee856b6838b10962f229c22c06a5a07d1",
  "test_rigid_oscillatory.py~2": "11c5739d53ace84f418763aa5411aebaeaba8becb7d2b61910cca07b8acd418f",
  "test_rigid_pii.py": "221ed375d65b4c47b2495396858f97dae3bd6a61ab6ca4278d83a63d02f716d3",
  "test_rk45_multiprecision.py": "dfe51fa2452aa949b664fe22cd38106e62fa6681abe28d0e70792bc1f05afdca",
  "rebuild_tables_en.py": "9ef80de466f7cdbcbab33e7c6094b15e5b1743bf309523e7a21878d47230f246",
  "verify_piv_numerical.py": "44820397de084917a5f53990b671318f49dcfe336dab64ce9eba0015cd49c47e",
  "verify_piv_symbolic.py": "7e6f64a00295d0db884a2fd3c02d39c90e5735ba6039a29597255eacf6b8424f",
  "verify_piv_two_contours.py": "8dbaaafc4eb6ad73e8adb06a43624e29243671d0886d08cf2c3d298d4379ca38"
}


==> anc/README.md <==
# Computational supplement: linearized Painleve II and IV

Companion to **Contour Computation of Linearized Painleve II and IV Solutions
with Monodromy-Based Error Control**, Oleg M. Kiselev.

This package contains the numerical implementations, automated tests,
saved results, and tools for regenerating the six English manuscript tables.
Run commands from the extracted package root (or the downloaded `anc` folder).

## Environment and tests

Use Python 3.12 and the package versions recorded in
`computational_preprint/requirements-high-precision.txt`:

```sh
python3.12 -m venv .venv
.venv/bin/python -m pip install -r computational_preprint/requirements-high-precision.txt
.venv/bin/python -m unittest discover -s computational_preprint -p 'test_*.py'
.venv/bin/python rebuild_tables_en.py --output tables_rebuilt
```

The suite contains 42 tests of the spectral and kernel identities, local
continuation, sensitivity equations, initial-basis error identity, and
refinement-budget decisions. Regenerated tables should match the manuscript
source tables byte for byte. The numerical computations do not require TeX.

## Recompute the parameter study

Always use a new output directory; experiment drivers protect existing data.

```sh
.venv/bin/python computational_preprint/parameter_study.py --output computational_preprint/results/recomputed_parameters
.venv/bin/python computational_preprint/check_parameter_truncation.py --input computational_preprint/results/recomputed_parameters
.venv/bin/python computational_preprint/build_parameter_report.py --input computational_preprint/results/recomputed_parameters --tables parameter_tables
```

The report generator produces its original Russian table headings; the
English rebuilding tool translates headings for the frozen manuscript data.
Numerical entries are unchanged. To restrict the first calculation, use
`--cases pii_u015 pii_u025 pii_w015 piv_theta035 piv_theta039` with a subset
of these names. The truncation and report commands expect all five cases.

## Final datasets

- `pii_comparison`: regular PII, three accuracy levels.
- `equal_accuracy_coarse_matched`, `equal_accuracy_fine`: complex PIV.
- `rigid_oscillatory_checked_e02`: transition and subsequent oscillations.
- `rigid_oscillatory_controls`: variable-tolerance RK and endpoint refinement.
- `parameter_study`: five additional backgrounds and truncation checks.

Other result directories preserve preliminary calculations and snapshots as
an audit trail. Their status fields distinguish completed and unsuccessful
runs. Historical path strings and protected-file hashes are provenance
metadata. The portable commands above use the distributed files.

The plotted data are saved in the results directory. Plot-generation
implementations are `computational_preprint/build_equal_accuracy_report.py`
and `computational_preprint/build_rigid_oscillatory_report.py`.
The English manuscript uses the same numerical graphics as the Russian
working version. The separate contour schematic is provided as TikZ in
the manuscript source.

## Accuracy and integrity

The refinement criterion is a computational a posteriori diagnostic.
Its indicators are observed increments, rather than certified interval
upper bounds. Comparisons are at matched solution errors, with monodromy
drift and Wronskian error measured separately. The long transition data
are archived here; they are not rerun by the parameter-study command.

`MANIFEST.json` gives SHA-256 checksums for the distributed files.
Checksums establish file identity, while analytical tests and refinement
experiments assess mathematical and numerical correctness.

OpenAI Codex (OpenAI) assisted with code and manuscript preparation under
the author's direction, as disclosed in the article. Numerical data and
plots are reproducible outputs of the supplied computational workflows.


==> anc/computational_preprint/accuracy_budget.py <==
"""A posteriori refinement decision in normalized monodromy units."""
from mpmath import mp


def assess(increments, target, contraction_limit='0.5'):
    target = mp.mpf(target)
    limit = mp.mpf(contraction_limit)
    keys = ('contour_increment', 'reference_increment', 'monitor_increment',
            'reference_conservation_defect', 'previous_contour_increment')
    values = {key: mp.mpf(increments[key]) for key in keys}
    if not mp.isfinite(target) or target <= 0 or not 0 < limit < 1:
        raise ValueError('Positive finite target and contraction limit in (0,1) required')
    if any(not mp.isfinite(v) or v < 0 for v in values.values()):
        raise ValueError('Increments must be finite and nonnegative')
    previous = values['previous_contour_increment']
    contraction = values['contour_increment']/previous if previous else mp.inf
    # Reserve the fifth share for the separate radius/formal-order check.
    failed = [key for key in keys[:4] if values[key] > target/5]
    if contraction > limit:
        failed.append('contraction')
    return {'accepted': not failed, 'failed_checks': failed, 'target': target,
            'contraction': contraction, 'contraction_limit': limit,
            'observed_sum': sum(values[k] for k in keys[:4]),
            'interpretation': 'Observed refinement criterion; not a certified error bound.'}


==> anc/computational_preprint/anchored_psi.py <==
"""Fix canonical column amplitudes by finite-lambda Lax transport.

No linearized PIV solution or conserved monodromy value is used to set an
amplitude. The independently evolved B system fixes the joint normalization.
"""
from bisect import bisect_right

from mpmath import mp

import high_precision as hp


class AnchorTransport:
    def __init__(self,reference,lam):
        self.segments,self.reference = {},reference
        p = reference.p
        for sign,background_segments in reference.segments.items():
            state = [mp.mpc(1),mp.mpc(0),mp.mpc(0),mp.mpc(1)]
            saved = []
            for start,end,bg in background_segments:
                order = len(bg[0])-1
                diag = [bg[0][n]/2+(lam+p.x0+start if n == 0 else 1 if n == 1 else 0) for n in range(order)]
                lower = [-hp.conv(bg[0],bg[1],n)-(2*p.b if n == 0 else 0) for n in range(order)]
                cols = [[v] for v in state]
                for n in range(order):
                    rhs = [hp.conv(diag,cols[0],n)+cols[1][n],
                           hp.conv(lower,cols[0],n)-hp.conv(diag,cols[1],n),
                           hp.conv(diag,cols[2],n)+cols[3][n],
                           hp.conv(lower,cols[2],n)-hp.conv(diag,cols[3],n)]
                    for col,value in zip(cols,rhs):
                        col.append(value/(n+1))
                state = [hp.horner(col,end-start) for col in cols]
                saved.append((start,end,cols))
            self.segments[sign] = saved

    def at(self,t):
        sign = 1 if t >= 0 else -1
        index = max(0,bisect_right(self.reference.starts[sign],abs(float(t)))-1)
        start,end,coeff = self.segments[sign][index]
        values = [hp.horner(col,mp.mpf(t)-start) for col in coeff]
        return mp.matrix([[values[0],values[2]],[values[1],values[3]]])


class AnchoredContours:
    def __init__(self,reference,radius=14,formal_order=40,tolerance='1e-26',anchors=None):
        self.ref,self.radius,self.order,self.tol = reference,radius,formal_order,tolerance
        self.anchor = anchors if anchors is not None else {
            name:AnchorTransport(reference,mp.mpf('1.45')*(1 if name == 'A' else -1)) for name in ('A','B')}
        self.initial_columns = {}
        self.coefficients = {}
        self.phi0 = self.raw(0)
        self.inverse = self.phi0**-1

    def raw(self,t):
        state = self.ref.at(t)
        q,h,_,logq = state[:4]
        p = self.ref.p
        x,root = p.x0+mp.mpf(t),mp.exp(logq/2)
        answers = []
        residuals,corrections = [],[]
        for name,spec in hp.c.old.CYCLES.items():
            cols,pairs = [],[]
            evolution = self.anchor[name].at(t)
            for j in spec['indices']:
                values,pair = hp.canonical_column(x,q,h,p,j,mp.mpf(self.radius),self.order,mp.mpf(self.tol),
                                                 root=root,vertex_angle=mp.mpf(0) if name == 'A' else mp.pi)
                local = mp.matrix(values)
                key = (name,j)
                if key not in self.initial_columns:
                    if t != 0:
                        raise RuntimeError('Initial canonical column missing')
                    self.initial_columns[key] = local
                target = evolution*self.initial_columns[key]
                pivot = 0 if abs(local[0]) >= abs(local[1]) else 1
                scale = target[pivot]/local[pivot]
                residuals.append(max(abs(v) for v in target-scale*local)/max(abs(v) for v in target))
                sign = 1 if j%2 else -1
                corrections.append(abs(scale/mp.exp(sign*state[4])-1))
                cols.append(scale*local)
                pairs.append([v*scale**2 for v in pair])
            if name not in self.coefficients:
                square = mp.matrix([[v[0]**2 for v in cols],[v[0]*v[1] for v in cols],[v[1]**2 for v in cols]])
                cf = [(-1)**j*mp.det(mp.matrix([[square[r,k] for k in range(4) if k != j] for r in range(3)])) for j in range(4)]
                scale = max(abs(v) for v in cf)
                self.coefficients[name] = [v/scale for v in cf]
            cf = self.coefficients[name]
            answers.append([sum(cf[k]*pairs[k][r] for k in range(4)) for r in range(2)])
        self.diagnostics = {'max_direction_residual':float(max(residuals)),
                            'max_relative_amplitude_correction':float(max(corrections)),
                            'max_anchor_determinant_error':float(max(abs(mp.det(a.at(t))-1) for a in self.anchor.values()))}
        return mp.matrix([[answers[0][0],answers[1][0]],[answers[0][1],answers[1][1]]])

    def at(self,t):
        return self.raw(t)*self.inverse


==> anc/computational_preprint/build_comparison_report.py <==
#!/usr/bin/env python3
"""Render the saved experiment, without rerunning or changing its results."""
import json
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

HERE = Path(__file__).resolve().parent
CASES = ("original", "second")
STYLES = (
    ("RK45_1e-09", "RK45, tol=1e-9", "--"),
    ("RK45_1e-12", "RK45, tol=1e-12", ":"),
    ("balanced_contour_3e-13_R4.8", "Scaled contours, R=4.8", "-."),
    ("balanced_contour_3e-13_R6", "Scaled contours, R=6", "-"),
)


def nonzero(values):
    return np.where(values > 0, values, np.nan)


def main():
    plt.rcParams.update({"font.size": 10, "axes.spines.top": False,
                         "axes.spines.right": False, "savefig.dpi": 170})
    fig, axes = plt.subplots(2, 2, figsize=(10, 7), layout="constrained")
    convergence, caxes = plt.subplots(1, 2, figsize=(10, 3.6), layout="constrained")
    text = ["# Контурный метод и Рунге–Кутта: первый вычислительный эксперимент", "",
            "Выполнены расчёты на двух комплексных фонах при фиксированных параметрах Пенлеве. "
            "Это предварительное исследование, а не готовый препринт или гарантированная оценка ошибок.", "",
            "## Постановка", "",
            "На сетке из 33 точек, x=x0+s, -0.24 <= s <= 0.24, построена матрица "
            "F(x0)=I для переменных (y,y'). Оба начальных направления проверяются одновременно. "
            "Первый фон соответствует исходной статье; интервал расширен в пять раз. "
            "Второй фон имеет другие начальные q и p при тех же x0 и параметрах.", "",
            "Обозначения: h=2p-x-q/2, q'=q(2h+q+2x). Целевая нормальная форма: "
            "y''=U(x)y, где U=x²-(2theta_infinity-1)+6xq+15q²/4+12theta0²/q². "
            "Штрих означает производную по x, совпадающую с производной по вещественному смещению s. "
            "Столбцы F состоят из y и y' для начальных направлений (1,0) и (0,1).", "",
            "Сравниваются RK45 и контурные квадратуры, с исходным и масштабированным "
            "представлением столбцов пары Лакса. Общий нелинейный фон вычисляется DOP853 "
            "с относительным допуском 3e-14. Контрольная матрица решения получена DOP853 "
            "с тем же допуском. Она является численным ориентиром, а не точным решением.", "",
            "В каждой точке заново вычисляются четыре инвариантных произведения "
            "m=(s1*s2,s2*s3,s3*s4,s1*s4) и их производные по q,h. Произведения избыточны: "
            "они связаны алгебраическими соотношениями и не являются четырьмя независимыми интегралами.", "",
            "Производные вычислены двумя способами: интегрированием вариационной спектральной "
            "системы и квадратурой формулы вариации постоянных. Во втором способе используется "
            "терминально нормированный сопряжённый перенос: W'(t)=-W(t)A(t), W(1)=I, "
            "и delta u(1)=W(0)delta u(0)+integral W(t)delta A(t)u(t)dt. "
            "Здесь A(t) включает производную спектрального пути. Учтены вариации начальной "
            "формальной асимптотики и последующих нормировок определителей. Это конечные "
            "усечённые интегралы с асимптотическими начальными данными второго порядка; "
            "бесконечные секторные примитивы не вычисляются без усечения.", "",
            "Для перевода в вариации фона используется delta q=sqrt(q)y и "
            "delta h=y'/(2sqrt(q))-[q'/(4q sqrt(q))+sqrt(q)/2]y. "
            "Полученная матрица J_y(x) преобразует (y,y') в delta m. "
            "Проверяемая величина: J_y(x)F(x)-J_y(x0). Постоянство не навязывается алгоритмом.", "",
            "## Метрики", "",
            "Норма здесь означает максимум модулей элементов матрицы, а не спектральную норму. "
            "Ошибка F нормирована максимумом этой нормы контрольного решения на всей сетке. "
            "Дрейф delta m нормирован нормой J_y(x0). Дрейф вронскиана равен max|det F-1|. "
            "В таблицах приведены глобальные показатели по обоим начальным направлениям; "
            "значения отдельных компонент сохранены в CSV.", "",
            "Допуски разных алгоритмов не равнозначны достигаемой точности. "
            "Время построения F включает для контурного метода продолжение столбцов пары Лакса, "
            "выбор коэффициентов циклов и квадратуры. Общий фон и диагностика монодромии "
            "учитываются отдельно. Время измерено однократно; это не статистический бенчмарк.", ""]
    for row, case in enumerate(CASES):
        folder = HERE/"results"/f"{case}_integral_monitor_33"
        report = json.loads((folder/"results.json").read_text())
        data = np.load(folder/"arrays.npz")
        grid, jac, ref = data["grid"], data["jacobian"], data["reference"]
        center = len(grid)//2
        baseline = np.max(abs(jac[center]))
        for key, label, style in STYLES:
            matrix = data[key]
            drift = np.max(abs(jac @ matrix-jac[center]), axis=(1, 2))/baseline
            error = np.max(abs(matrix-ref), axis=(1, 2))/np.max(abs(ref))
            axes[row, 0].semilogy(grid, nonzero(error), style, color="black", label=label)
            axes[row, 1].semilogy(grid, nonzero(drift), style, color="black", label=label)
        floor = np.max(abs(jac @ ref-jac[center]), axis=(1, 2))/baseline
        axes[row, 1].semilogy(grid, nonzero(floor), "o", color="0.5", markersize=3,
                              label="Monitor on reference")
        for col, title in enumerate(("Solution error", "Monodromy variation drift")):
            axes[row, col].set(title=f"{case.capitalize()} background: {title}", xlabel="s = x - x0")
            axes[row, col].grid(True, alpha=.2)
        radius_rows = sorted([r for r in report["comparisons"] if
                              r["method"] == "balanced_contour" and r["tolerance"] == 3e-13],
                             key=lambda r: r["radius"])
        caxes[row].semilogy([r["radius"] for r in radius_rows],
                            [r["monodromy_variation_drift"] for r in radius_rows],
                            "ko-", label="Monodromy drift")
        caxes[row].semilogy([r["radius"] for r in radius_rows],
                            [r["solution_error_vs_dop853"] for r in radius_rows],
                            "ks--", label="Solution error")
        caxes[row].set(title=f"{case.capitalize()} background", xlabel="Contour truncation radius R")
        caxes[row].grid(True, alpha=.2)
        caxes[row].legend()
        initial_text = "; ".join(f"{name} = {complex(*value):g}" for name, value in report["initial_data"].items())
        text += [f"## Фон {row+1}: {case}", "", f"Начальные данные: {initial_text} (j обозначает мнимую единицу).", "",
                 "| Метод | Допуск | Радиус | Ошибка F | Дрейф delta m | Дрейф W | Время F, с |",
                 "|---|---:|---:|---:|---:|---:|---:|"]
        for r in report["comparisons"]:
            text.append(f"| {r['method']} | {r['tolerance']:.1e} | {r.get('radius', '-')} "
                        f"| {r['solution_error_vs_dop853']:.3e} | {r['monodromy_variation_drift']:.3e} "
                        f"| {r['wronskian_drift']:.3e} | {r['seconds']:.4f} |")
        text += ["", "### Контроль диагностики", "",
                 "| Радиус / допуск / способ | Дрейф m | Дрейф приведённых s | Дрейф delta m на контрольном решении | Время, с |",
                 "|---|---:|---:|---:|---:|"]
        for name, d in report["spectral_profiles"].items():
            text.append(f"| {name} | {d['base_invariant_drift']:.3e} | {d['corrected_stokes_drift']:.3e} "
                        f"| {d['reference_variation_drift']:.3e} | {d['seconds']:.3f} |")
        corrected_s = data["stokes_R7.2_tol2e-13_quadrature"]
        z = corrected_s[:, 0]/corrected_s[center, 0]
        predicted_s = corrected_s[center]*np.column_stack([z, 1/z, z, 1/z])
        gauge_fit = np.max(abs(corrected_s-predicted_s))/np.max(abs(corrected_s[center]))
        text += ["", f"Расхождение двух способов расчёта J: {report['quadrature_vs_variational_ode_jacobian']:.3e}.",
                 f"Остаток описания дрейфа отдельных множителей одним диагональным калибровочным множителем: {gauge_fit:.3e}.",
                 f"Изменение контрольной F при допусках DOP853 1e-12 и 3e-14: {report['reference_tolerance_check']:.3e}.",
                 f"Проверка чувствительности конечными разностями: `{report['sensitivity_finite_difference_errors']}`.",
                 f"На дополнительной сетке из 1001 точки min Re(q)={report['sampled_min_real_q']:.6g}; "
                 "использованная ветвь sqrt(q) согласована на этих точках. Это не интервальное доказательство отсутствия нулей/полюсов.", ""]
        residual_table = {}
        evaluation = grid[::4][2:-2]
        theta0 = complex(*report["initial_data"]["theta0"])
        theta_inf = complex(*report["initial_data"]["theta_infinity"])
        x0 = complex(*report["initial_data"]["x0"])
        text += ["### Разностная невязка", "",
                 "Использована пятиузловая формула четвёртого порядка для второй производной. "
                 "Во всех трёх сетках максимум берётся на одних и тех же пяти внутренних точках. "
                 "Невязка нормирована максимумом модулей двух членов уравнения на этих точках.", "",
                 "| Решение | Шаг 0.06 | Шаг 0.03 | Шаг 0.015 |", "|---|---:|---:|---:|"]
        for label in ("reference", "RK45_1e-09", "balanced_contour_3e-13_R6"):
            residuals = []
            for stride in (4, 2, 1):
                t = grid[::stride]
                q = data["background"][::stride, 0][2:-2]
                values = data[label][::stride, 0, :]
                step = t[1]-t[0]
                second = (-values[4:]+16*values[3:-1]-30*values[2:-2]
                          +16*values[1:-3]-values[:-4])/(12*step*step)
                x = x0+t[2:-2]
                potential = x*x-(2*theta_inf-1)+6*x*q+15*q*q/4+12*theta0*theta0/(q*q)
                term = potential[:, None]*values[2:-2]
                mask = np.any(np.isclose(t[2:-2, None], evaluation[None, :], atol=1e-14, rtol=0), axis=1)
                error = np.max(abs(second[mask]-term[mask]))/max(np.max(abs(second[mask])), np.max(abs(term[mask])))
                residuals.append(float(error))
            residual_table[label] = residuals
            text.append(f"| {label} | " + " | ".join(f"{v:.3e}" for v in residuals)+" |")
        text += ["", "Сходная невязка разных точных решений на одной сетке может определяться "
                 "разностным дифференцированием. Поэтому ошибка F и дрейф монодромии приведены отдельно.", ""]
        (folder/"derived_diagnostics.json").write_text(json.dumps({"gauge_fit_residual": float(gauge_fit),
            "finite_difference_steps": [.06, .03, .015], "relative_residuals": residual_table}, indent=2)+"\n")
    axes[0, 0].legend(fontsize=8)
    axes[0, 1].legend(fontsize=8)
    fig.savefig(HERE/"results/monodromy_comparison.png")
    convergence.savefig(HERE/"results/radius_convergence.png")
    plt.close("all")
    text += ["## Выводы и ограничения", "",
             "1. Дрейф вариаций монодромии различает точность численных решений и уменьшается при уточнении RK45.",
             "2. Постоянное по x масштабирование начальных столбцов сохраняет точную нормированную матрицу F, "
             "но существенно меняет численную ошибку контурного алгоритма. Это отдельный вычислительный эффект.",
             "3. После масштабирования увеличение радиуса усечения улучшает результат до уровня, "
             "на котором существенны остальные ошибки. Для контурного метода проведён отдельный радиусный ряд.",
             "4. На исследованных коротких интервалах RK45 достигает высокой точности значительно быстрее "
             "данной реализации контурного метода. Универсальное преимущество контурного метода не установлено.",
             "5. Дрейф монодромии на контрольном решении и расхождение способов вычисления J являются "
             "эмпирическими диагностическими уровнями, не гарантированной верхней границей ошибки. "
             "Отдельные исходные множители Стокса могут иметь иной масштаб ошибок, чем их инвариантные произведения.",
             "В частности, заметный дрейф приведённых множителей совместим с остаточным диагональным "
             "сопряжением: нижние множители меняются общим фактором z, верхние — обратным. "
             "Приведённая выше проверка использует z=s1(x)/s1(x0) только для диагностики, "
             "не для исправления данных или навязывания закона сохранения. Уменьшение этого дрейфа "
             "при увеличении R согласуется с влиянием усечения амплитудной асимптотики. "
             "Для подтверждения причины нужен отдельный ряд по порядку асимптотики.",
             "6. Здесь фиксирован второй порядок начальной асимптотики. Сходимость по её порядку, "
             "произвольная точность, более длинные области и трудные фоны остаются отдельными экспериментами. "
             "Полные матрицы связи и их вариации пока не включены в это сравнение.",
             "7. Большие абсолютные оценки ошибок отдельных квадратур в масштабированном базисе "
             "относятся к ненормированным интегралам. Они не являются оценкой ошибки F после обращения начальной матрицы.", "",
             "## Воспроизведение", "", "Команды приведены в README_RU.md. Таблицы и полные комплексные "
             "массивы находятся в results/original_integral_monitor_33 и results/second_integral_monitor_33. "
             "Архивы для Studies, исходный текст статьи и прежняя папка verification не изменялись; "
             "их контрольные суммы проверены каждым запуском.", "",
             "![Сравнение решений и монодромии](results/monodromy_comparison.png)", "",
             "![Сходимость по радиусу](results/radius_convergence.png)", ""]
    (HERE/"PILOT_REPORT_RU.md").write_text("\n".join(text))
    print(HERE/"PILOT_REPORT_RU.md")


if __name__ == "__main__":
    main()


==> anc/computational_preprint/build_equal_accuracy_report.py <==
#!/usr/bin/env python3
"""Build the paired report and monochrome pointwise diagnostics from saved runs."""
import json
from pathlib import Path

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt


ROOT = Path(__file__).parent


def scientific(value):
    return f'{value:.3e}'


def main():
    bundles = []
    for directory in ('equal_accuracy_coarse_matched','equal_accuracy_fine'):
        data = json.loads((ROOT/'results'/directory/'results.json').read_text())
        name,pair = next(iter(data['pairs'].items()))
        if not pair['matched']:
            raise RuntimeError('Unmatched pair in '+directory)
        bundles.append((directory,data,data['contours'][name],data['rk_trials'][pair['rk_tolerance']],pair))
    table = ['| Уровень | Метод | Максимальная ошибка E | Максимальный дрейф D | Дрейф вронскиана | Время, с |',
             '|---|---|---:|---:|---:|---:|']
    ratios,local,settings = [],[],[]
    for index,(directory,data,contour,rk,pair) in enumerate(bundles,1):
        table.append(f'| {index} | Контуры | {scientific(contour["max_solution_error"])} | {scientific(contour["max_variation_drift"])} | {scientific(contour["max_wronskian_error"])} | {contour["standalone_seconds"]:.2f} |')
        table.append(f'| {index} | RK45 MP | {scientific(rk["max_solution_error"])} | {scientific(rk["max_variation_drift"])} | {scientific(rk["max_wronskian_error"])} | {rk["seconds"]:.2f} |')
        ratios.append(f'На уровне {index} отношение ошибок RK/контуры равно {pair["rk_to_contour_error_ratio"]:.3f}; '
                      f'отношение дрейфов RK/контуры равно {pair["rk_to_contour_drift_ratio"]:.2f}; '
                      f'отношение затрат контуры/RK равно {pair["contour_to_rk_cost_ratio"]:.2f}.')
        cr = next(row for row in contour['points'] if row['t'] == .62)
        rr = next(row for row in rk['points'] if row['t'] == .62)
        local.append(f'| {index} | Контуры | {scientific(cr["solution_error"])} | {scientific(cr["variation_drift"])} |')
        local.append(f'| {index} | RK45 MP | {scientific(rr["solution_error"])} | {scientific(rr["variation_drift"])} |')
        settings.append(f'- Уровень {index}: R={contour["radius"]:g}, порядок формального ряда {contour["formal_order"]}, '
                        f'спектральный допуск {contour["spectral_tolerance"]}; '
                        f'допуск RK45 MP {rk["tolerance"]}, шагов {rk["accepted_steps"]}, отклонённых {rk["rejected_steps"]}.')
    lines = [
        '# Сравнение при общей арифметике и согласованной ошибке решения',
        '', '## Условия', '',
        'Оба алгоритма выполнены в 70-значной арифметике mpmath/gmpy2 на одном высокоточном фоне. '
        'Отрезок: x=0.23+0.07i+t, -6 <= t <= 6. Начальная фундаментальная матрица F(0)=I. '
        'Контрольные точки: t=-6,-3,0,0.62,3,6.', '',
        'F переводит начальные значения (y,y\') в значения в текущей точке. '
        'E есть максимум поточечной относительной нормы F_num-F_ref; в каждой точке '
        'нормирование производится на максимальный модуль элемента F_ref именно в этой точке. '
        'D есть максимум нормы J(t)F_num(t)-J(0), нормированной на максимальный модуль элемента J(0). '
        'В обеих формулах максимум берётся по указанным шести точкам.', '',
        'J есть независимо вычисленный спектральный якобиан произведений '
        's1*s2, s2*s3, s3*s4, s1*s4 по координатам (y,y\'). Эти четыре величины избыточны. '
        'Монодромный контроль общий для обоих методов; он не участвует в подборе допусков.', '',
        'Для контурного решения используется согласование нормировки через B-систему в конечных '
        'точках lambda=+1.45 и -1.45. RK45 MP реализует пару Дормана–Принса 5(4) с точными '
        'рациональными коэффициентами и контролем среднеквадратичной нормированной локальной ошибки. '
        'Все стадии вычисляются в многократной арифметике. Контрольные точки достигаются шагами; '
        'полином интерполяции меньшего порядка не используется.', '',
        'Коэффициенты сверены с [SciPy RK45](https://docs.scipy.org/doc/scipy/reference/generated/scipy.integrate.RK45.html). '
        'Проверены один шаг, сходимость на известном решении в обоих направлениях и согласование '
        'с локальным высокоточным решением П4. Это отдельная реализация RK45 MP, а не вызов float64 solve_ivp.', '',
        '## Подбор точности', '',
        'Допуск RK подбирался только по E. Пара принималась, когда отношение E_RK/E_contour '
        'лежало между 1/1.1 и 1.1. Решения не масштабировались и не проецировались на известные '
        'инварианты после расчёта. Все пробные допуски и их результаты сохранены.', '',
        *settings, '', '## Результат', '', *table, '', *ratios, '',
        'В обеих согласованных парах стабилизированная контурная реализация даёт меньший '
        'максимальный дрейф вариаций монодромии. Общая арифметика и близкие значения E '
        'позволяют отделить этот наблюдаемый эффект от прежнего сравнения 70-значных '
        'контурных расчётов с float64 RK45. При этом RK45 MP быстрее и лучше сохраняет '
        'вронскиан. Общего превосходства одного алгоритма по всем критериям здесь нет.', '',
        '## Распределение ошибки', '',
        'Отдельно контролируется вронскиан: максимальное значение |det F_num-1|. '
        'Этот показатель сохранён в таблице наряду с монодромным дрейфом, '
        'поскольку выигрыш по одному из критериев не означает выигрыша по всем интегралам сохранения.', '',
        'Равенство максимумов E не означает равенства ошибок в каждой точке. '
        'Например, около области быстрого роста, при t=0.62:', '',
        '| Уровень | Метод | Поточечная ошибка | Поточечный дрейф |',
        '|---|---|---:|---:|', *local, '',
        'Поэтому различие D следует интерпретировать как результат всей стабилизированной '
        'контурной реализации и её распределения погрешности по отрезку. '
        'Оно не доказывает универсального преимущества интегральных представлений при одинаковой '
        'локальной ошибке. Для точного якобиана ошибка вариации имеет вид J(t)E_F(t); '
        'существенны и величина, и направление матричной ошибки E_F.', '',
        f'![Поточечные ошибки и дрейф]({(ROOT/"results/equal_accuracy_comparison.png").resolve()})', '',
        'На рисунке показаны только вычисленные точки, без интерполяции между ними. '
        'Начальная точка с заданной нормировкой исключена из логарифмических графиков.', '',
        '## Учёт затрат', '',
        'Время контурного метода включает подготовку обеих нормировочных B-систем, '
        'вычисление начального базиса, спектральные решения и интегралы во всех шести точках. '
        'Даже при повторном использовании B-систем в серии их полная стоимость включена '
        'в стоимость каждого самостоятельного контурного расчёта.', '',
        'Общая подготовка фона и опорного решения и ранее вычисленный общий якобиан J '
        'исключены из затрат обоих методов. Время подбора допусков не включено в время '
        'выбранного RK-расчёта; все попытки и полная продолжительность серий сохранены. '
        'Для уточнённого согласования использованы сохранённые контурные значения '
        'с проверкой совпадения фона и опорного решения. Их время перенесено из исходного запуска. '
        'Замеры однократны, не являются статистическим тестом быстродействия.', '',
        '## Границы вывода', '',
        'Это первый сопоставимый опыт на одном фоне, двух уровнях E и шести контрольных точках. '
        'Он относится к данной реализации контурной формулы и RK45 MP, а не ко всему классу '
        'методов Рунге–Кутты. Сравнение не является строгой оценкой ошибок на непрерывном отрезке. '
        'Опорный расчёт и спектральный контроль предварительно проверены уточнением '
        'в STABILIZATION_RU.md; их расхождения существенно меньше исследуемых здесь ошибок.', '',
        '## Воспроизводимость', '',
        'Исходные результаты: results/equal_accuracy/results.json. Снимок первоначальной '
        'версии программы сохранён рядом в runner_snapshot.py. Два окончательно согласованных '
        'уровня: results/equal_accuracy_coarse_matched/results.json и results/equal_accuracy_fine/results.json. '
        'В JSON сохранены высокоточные матрицы, все попытки подбора, версии арифметики и хеши кода. '
        'Файлы отправленной статьи и прежний каталог verification не изменены.', '',
        'Команды запуска в окружении из requirements-high-precision.txt:', '',
        '```sh',
        'python computational_preprint/compare_equal_accuracy.py --radii 14 --spectral-tolerance 1e-23 --match-factor 1.1 --reuse-contours computational_preprint/results/equal_accuracy_coarse/results.json --reuse-rk-trials --output computational_preprint/results/coarse_repeat',
        'python computational_preprint/compare_equal_accuracy.py --radii 14 --spectral-tolerance 1e-26 --match-factor 1.1 --reuse-contours computational_preprint/results/equal_accuracy/results.json --reuse-rk-trials --output computational_preprint/results/fine_repeat',
        'python computational_preprint/build_equal_accuracy_report.py',
        '```', '',
        'Новые расчёты записываются в новые каталоги. Генератор этого отчёта читает '
        'окончательные каталоги equal_accuracy_coarse_matched и equal_accuracy_fine.', '']
    (ROOT/'EQUAL_ACCURACY_RU.md').write_text('\n'.join(lines))
    fig,axes = plt.subplots(2,2,figsize=(10,7),layout='constrained')
    for row,(_,data,contour,rk,pair) in enumerate(bundles):
        for col,(key,label) in enumerate((('solution_error','Pointwise relative error'),('variation_drift','Monodromy-variation drift'))):
            ax = axes[row,col]
            for result,marker,face,name in ((contour,'o','white','Contour'),(rk,'s','black','RK45 MP')):
                records = [v for v in result['points'] if v['t'] != 0]
                ax.semilogy([v['t'] for v in records],[v[key] for v in records],linestyle='none',marker=marker,
                            markersize=6,markerfacecolor=face,markeredgecolor='black',label=name)
            ax.set_title(f'Level {row+1}: {label}',fontsize=11)
            ax.set_xlabel('t,  x = 0.23 + 0.07i + t')
            ax.set_xticks([-6,-3,0,3,6])
            ax.grid(True,which='major',color='.85',linewidth=.5)
            if row == 0 and col == 0:
                ax.legend(fontsize=9)
    fig.savefig(ROOT/'results/equal_accuracy_comparison.png',dpi=180)
    plt.close(fig)
    print('Report and monochrome figure generated')


if __name__ == '__main__':
    main()


==> anc/computational_preprint/build_parameter_report.py <==
"""Generate parameter-study tables and decisions from completed records."""
import argparse
import hashlib
import json
from pathlib import Path

from mpmath import mp

from accuracy_budget import assess
from compare_pii import encode
from parameter_study import CASES


ROOT = Path(__file__).resolve().parent


def sci(v):
    a,b = f'{float(v):.3e}'.split('e')
    return rf'${a}\cdot10^{{{int(b)}}}$'


def main():
    mp.dps = 70
    parser = argparse.ArgumentParser()
    parser.add_argument('--input',type=Path,default=ROOT/'results/parameter_study')
    parser.add_argument('--tables',type=Path,default=ROOT/'manuscript_ru/tables')
    args = parser.parse_args()
    rows, budget_rows, summary = [], [], {}
    for name,(kind,a,b) in CASES.items():
        path = args.input/name/'results.json'
        d = json.loads(path.read_text())
        if d['status'] != 'complete':
            raise ValueError('Unresolved case '+name)
        trunc = json.loads(path.with_name('truncation_check.json').read_text())
        if hashlib.sha256(path.read_bytes()).hexdigest() != trunc['source_sha256']:
            raise ValueError('Stale truncation check '+name)
        label = (rf'$q_0={a},\ w_0={b}$' if kind == 'PII' else rf'$\theta_0={a}+{b}\ii$')
        c = d['contours'][1]
        r = d['rk_trials'][d['pair']['rk_tolerance']]
        rows.append(label+' & '+
                    ' & '.join(sci(v) for v in (c['E'],r['E'],c['D'],r['D']))+
                    f" & {float(d['pair']['D_ratio']):.3f}"+r'\\')
        check = assess(d['refinement'],'1e-9')
        check['truncation_increment'] = trunc['increment']
        check['truncation_resolved'] = bool(mp.mpf(trunc['increment']) <= mp.mpf('1e-9')/5)
        check['observed_sum'] += mp.mpf(trunc['increment'])
        check['combined_accepted'] = check['accepted'] and check['truncation_resolved']
        if not check['combined_accepted']:
            raise ValueError('Target budget failed: '+name+' '+str(check))
        check['actual_fine_drift'] = d['contours'][2]['D']
        check['target_verified'] = bool(mp.mpf(check['actual_fine_drift']) <= check['target'])
        if not check['target_verified']:
            raise ValueError('Independent drift exceeds target: '+name)
        floor = max(mp.mpf(d['refinement'][k]) for k in
                    ('reference_increment','monitor_increment','reference_conservation_defect'))
        budget_rows.append(label+' & '+' & '.join(sci(v) for v in
            (d['refinement']['contour_increment'],floor,trunc['increment'],check['actual_fine_drift']))+r'\\')
        summary[name] = check
    args.tables.mkdir(parents=True,exist_ok=True)
    for filename,spec,head,body in [
        ('parameters.tex','lrrrrr',r'Данные & $E_C$ & $E_{\rm RK}$ & $D_C$ & $D_{\rm RK}$ & $D_{\rm RK}/D_C$',rows),
        ('budget.tex','lrrrr',r'Данные & $c_2$ & $\max(r,j,d_R)$ & Уточнение $R,N$ & $D_C^{(2)}$',budget_rows)]:
        (args.tables/filename).write_text('\\begin{tabular}{'+spec+'}\n\\toprule\n'+head+r'\\'+
            '\n\\midrule\n'+'\n'.join(body)+'\n\\bottomrule\n\\end{tabular}\n')
    (args.input/'decisions.json').write_text(json.dumps(encode(summary),indent=2)+'\n')
    print(json.dumps(encode(summary),indent=2))


if __name__ == '__main__':
    main()


==> anc/computational_preprint/build_pii_report.py <==
#!/usr/bin/env python3
"""Build the PII pilot report and monochrome figures from saved results."""
import json
from pathlib import Path

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from mpmath import mp
import numpy as np

import pii_core as p


ROOT = Path(__file__).resolve().parent
DATA = ROOT/'results/pii_comparison/results.json'


def number(x):
    return f'{float(x):.3e}'


def matrix(raw):
    return mp.matrix([[mp.mpc(*v) if isinstance(v,list) else mp.mpf(v) for v in row] for row in raw])


def main():
    data = json.loads(DATA.read_text())
    if data.get('status') != 'complete' or not all(v['matched'] for v in data['pairs'].values()):
        raise ValueError('The report requires a completed matched comparison')
    if not data['protected_unchanged']:
        raise ValueError('Protected input files changed')
    mp.dps = 70
    levels = list(data['pairs'])
    plt.rcParams.update({'font.size':10, 'axes.spines.top':False, 'axes.spines.right':False,
                         'savefig.dpi':180})
    fig, axes = plt.subplots(2,len(levels),figsize=(12,6.3),layout='constrained')
    for k,tol in enumerate(levels):
        pair, contour = data['pairs'][tol],data['contours'][tol]
        runge = data['rk_trials'][pair['rk_tolerance']]
        for method,style,marker,label in ((contour,'-','o','Contour'),(runge,'--','x','RK45')):
            points = sorted([v for v in method['points'] if v['t'] != 0],key=lambda v:v['x'])
            for row,key in enumerate(('solution_error','variation_drift')):
                axes[row,k].semilogy([v['x'] for v in points],[v[key] for v in points],
                                     color='black',linestyle=style,marker=marker,
                                     markersize=4,markerfacecolor='white',label=label)
        axes[0,k].set_title(f'Level {k+1}: max E = {contour["max_solution_error"]:.1e}')
        for row in range(2):
            axes[row,k].set_xlabel('x')
            axes[row,k].set_xticks([-13,-10,-7,-4,-2])
            axes[row,k].grid(True,which='major',color='.85',linewidth=.5)
        axes[0,k].legend(frameon=False)
    axes[0,0].set_ylabel('Relative solution error E(x)')
    axes[1,0].set_ylabel('Monodromy variation drift D(x)')
    fig.savefig(ROOT/'results/pii_comparison.png')
    plt.close(fig)

    ref = p.Reference()
    xs = np.linspace(-13,-1,401)
    states = [ref.at(float(x+1)) for x in xs]
    fig, axes = plt.subplots(2,2,figsize=(10,7.4),layout='constrained')
    axes[0,0].plot(xs,[float(mp.re(s[0])) for s in states],color='black')
    axes[0,0].set(xlabel='x',ylabel='u(x)',title='PII background: u(-1)=0.2, u\'(−1)=0.1')
    fine = data['contours'][levels[-1]]
    for j,style,marker in ((0,'-','o'),(1,'--','s')):
        axes[1,0].plot(xs,[float(mp.re(s[3+2*j])) for s in states],color='black',linestyle=style,
                       label=f'v{j+1}: Taylor reference')
        points = sorted(fine['F'].items(),key=lambda v:float(v[0]))
        axes[1,0].plot([-1+float(t) for t,_ in points],
                       [float(mp.re(matrix(f)[0,j])) for _,f in points],linestyle='none',
                       marker=marker,markerfacecolor='white',color='black',markersize=5,
                       label=f'v{j+1}: contour')
    axes[1,0].set(xlabel='x',ylabel='v(x)',title='Normalized linearized solutions')
    axes[1,0].legend(frameon=False,fontsize=8,ncol=2)
    for row,group in enumerate(p.Contours.groups):
        ax = axes[row,1]
        for j in range(6):
            angle = -np.pi/6+j*np.pi/3
            edge = angle+np.pi/6
            ax.plot([0,np.cos(edge)],[0,np.sin(edge)],color='.75',linestyle=':',linewidth=.6)
            active = j in group
            end = np.array([np.cos(angle),np.sin(angle)])
            ax.plot([0,end[0]],[0,end[1]],color='black' if active else '.8',
                    linestyle='-' if j%2==0 else '--',linewidth=1.4 if active else .6)
            if active:
                ax.annotate('',xy=.4*end,xytext=.7*end,
                            arrowprops={'arrowstyle':'->','color':'black','lw':1})
            ax.text(*(1.13*end),f'$\\ell_{j}$',ha='center',va='center',color='black' if active else '.6')
        ax.text(.04,-.13,'0',fontsize=9)
        ax.set_aspect('equal')
        ax.set(xlim=(-1.3,1.3),ylim=(-1.28,1.28),xticks=[],yticks=[],
               title=f'Cycle {"A" if row==0 else "B"}: rays '+', '.join(map(str,group)))
        for spine in ax.spines.values():
            spine.set_visible(False)
    fig.savefig(ROOT/'results/pii_solutions_and_contours.png')
    plt.close(fig)

    rows, ratios = [], []
    for k,tol in enumerate(levels,1):
        pair = data['pairs'][tol]
        for name,record in (('Контур',data['contours'][tol]),('RK45',data['rk_trials'][pair['rk_tolerance']])):
            rows.append(f'| {k} | {name} | {number(record["max_solution_error"])} | '
                        f'{number(record["max_variation_drift"])} | {number(record["max_wronskian_error"])} | '
                        f'{record["seconds"]:.2f} |')
        ratios.append(f'| {k} | {pair["error_ratio_RK_over_contour"]:.4f} | '
                      f'{pair["drift_ratio_RK_over_contour"]:.3f} | {pair["cost_ratio_contour_over_RK"]:.3f} |')
    fine = data['contours'][levels[-1]]
    raw_w = mp.mpc(*fine['raw_W'])
    baseline = json.loads((ROOT/'results/pii_first/results.json').read_text())
    initial_j = matrix(data['monitor']['0']['J'])
    kappa = []
    for t in data['points']:
        jac = matrix(data['monitor'][str(t)]['J'])
        f = matrix(data['reference']['F'][str(t)])
        kappa.append(2*max(map(abs,jac))*max(map(abs,f))/max(map(abs,initial_j)))
    residuals = data['finite_difference_residual']['relative_by_step']
    calibration = sum(v['seconds'] for v in data['rk_trials'].values())
    text = f'''# Пенлеве-II: первые результаты сравнения

Расчёт от 15 сентября 2026 года. Постановка, формулы и смысл циклов:
[PII_METHOD_RU.md](PII_METHOD_RU.md). Полные данные:
[results.json](results/pii_comparison/results.json).

## Интервал и точность

Однородное PII, u(-1)=0.2, u'(-1)=0.1. Интервал x от -1 до -13;
контрольные точки -1, -2, -4, -7, -10, -13. Оба метода используют
70-значную арифметику и общий нелинейный фон. Независимый монитор Стокса
вычислен с 80 значащими цифрами.

E есть максимум относительной ошибки нормированной фундаментальной матрицы
на шести контрольных точках; D есть максимум относительного дрейфа
J(x)F(x)-J(-1). Нормы определены в методической записи. Максимумы ошибок
согласованы в пределах 10%; дрейф при подборе допусков не использовался.

| Уровень | Метод | E | D | Ошибка вронскиана | Время, с |
| --- | --- | --- | --- | --- | --- |
{chr(10).join(rows)}

Ошибка вронскиана есть максимум модуля det F - 1.
Время относится к одному выбранному запуску; общий фон, опорный расчёт
и монитор исключены. Стоимость содержащегося в общем фоне интеграла от u
отдельно не выделена. Время уровня 3 и его RK-сопоставления сохранено
из завершённой части отдельного калибровочного запуска.
Сумма времён всех сохранённых пробных запусков RK: {calibration:.2f} с.

| Уровень | E_RK / E_контур | D_RK / D_контур | Время контура / время RK |
| --- | --- | --- | --- |
{chr(10).join(ratios)}

Отношение дрейфов больше единицы означает меньший дрейф у контура;
отношение времён больше единицы означает более быстрый RK.

![Ошибка и дрейф на контрольных точках](results/pii_comparison.png)

Линии соединяют измеренные точки и не задают оценки между ними.
Точка x=-1, где F=I по нормировке, в логарифмические графики не включена.

## Независимые проверки

Повторные опорные расчёты с 50 и 70 значащими цифрами согласовались по F
до {number(data['reference']['refinement_F'])}, по u в абсолютной норме
до {number(data['reference']['refinement_u_absolute'])}.
Остаточный дрейф J(x)F_ref(x)-J(-1):
{number(data['monitor_reference_variation_drift'])}.
Абсолютный дрейф самих четырёх коэффициентов Стокса:
{number(data['monitor_stokes_drift_absolute'])}.

При x=-13 увеличение радиуса спектрального усечения с 5 до 5.5,
порядка асимптотики с 64 до 80 и уточнение спектрального продолжения
изменили J относительно на
{number(data['monitor_refinement_at_minus13']['J_relative'])}.
Эти результаты существенно ниже ошибок сравниваемых решений.

Вронскиан двух ненормированных контурных решений при x=-1:
W = {mp.nstr(raw_w.real,12)} {float(raw_w.imag):+.11f} i,
его модуль {float(abs(raw_w)):.8f}. Обращение начальной матрицы невырождено
в выполненном расчёте; интервального доказательства этой численной оценки нет.

Пятиузловая разностная проверка уравнения по контурным значениям при x=-7:
шаг 0.001 даёт невязку {number(residuals['0.001'])},
шаг 0.0005 даёт {number(residuals['0.0005'])}.
Уменьшение примерно в 16 раз согласуется с четвёртым порядком формулы.
Дополнительно проверены значение и производная точного интеграла Эйри
при u=0; этот вырожденный фон не используется в таблице сравнения.

![Фон, два решения и два цикла](results/pii_solutions_and_contours.png)

## Контроль квадратуры

Первоначальный выбор шага учитывал только коэффициенты спектральных
столбцов. При внутреннем допуске 1e-12 максимальная ошибка решения
составляла {number(baseline['contours']['1e-12']['max_solution_error'])}.
Включение рядов обоих накопленных интегралов в тот же механизм выбора
шага уменьшило её до {number(data['contours']['1e-12']['max_solution_error'])}.
Время контурного построения изменилось с
{baseline['contours']['1e-12']['seconds']:.2f} до {data['contours']['1e-12']['seconds']:.2f} с.
Начальные данные, радиус, порядок асимптотики и рабочая арифметика сохранены.
Это результат уточнения конкретного алгоритма квадратуры, а не сравнение
при одинаковой достигнутой ошибке. Старые данные сохранены отдельно.

## Вывод для общего препринта

Контурная формула PII дала два независимых решения и прошла проверки
по опорному решению, уравнению и вариациям монодромии. На трёх уровнях
дрейф у контура меньше в 1.2--1.3 раза; большого выигрыша на этом
регулярном фоне не обнаружено.
При самом точном из сопоставленных уровней контурное построение оказалось
быстрее RK45; при менее строгой точности его дополнительные затраты существенны.
Времена однократные и не устанавливают переносимую границу эффективности.
Спектральное продолжение и квадратура используют ряды 32-го порядка,
а прямой метод использует схему RK пятого порядка. Поэтому результат
по времени включает влияние разных порядков алгоритмов. Сравнение с
более высокими порядками RK в той же многозначной арифметике не выполнено.

Максимальное значение коэффициента
2 ||J(x)||_max ||F_ref(x)||_max / ||J(-1)||_max на сетке равно
{float(max(kappa)):.3f}. Неравенство D(x) <= kappa(x) E(x) + ошибка монитора
поясняет связь ошибок решения с дрейфом. Направление матричной ошибки также
влияет на дрейф; одинаковые максимумы E не задают одинакового распределения
ошибок по x.

Для PIV ранее получены отношения дрейфов RK/контур около 1.9 и 14 при близкой
ошибке решения: [EQUAL_ACCURACY_RU.md](EQUAL_ACCURACY_RU.md).
Эти числа относятся к другому фону и другим функциям монодромии. Их нельзя
сравнивать с абсолютным D для PII без учёта нормировки и обусловленности.

Предмет общего текста: зависимость эффективности контурного построения
линейных вариаций от спектральной структуры, режима решения и требуемой
точности. Два интегральных представления уже опубликованы автором;
потенциальный вклад нового текста состоит в вычислительном исследовании.
Для вывода об околополюсных режимах PII, нескольких фонах и других схемах RK
данных пока нет. Параметр PII, отличный от нуля, здесь не рассматривался.

Исходные статьи, журнальные архивы и прежние проверки не изменились:
контрольные суммы сверены после запуска.

## Воспроизведение

Из корня рабочей папки, с окружением из requirements-high-precision.txt:

```sh
python computational_preprint/compare_pii.py --output NEW_RESULT_DIRECTORY
python -m unittest discover -s computational_preprint -p 'test_pii.py' -v
python computational_preprint/build_pii_report.py
```

Последняя команда строит этот отчёт по зафиксированному набору
results/pii_comparison/results.json. Для нового набора нужно изменить путь
DATA в построителе. Все входные параметры и снимки вычислительных модулей
хранятся рядом с результатами. Неоконченные калибровки помечены STATUS.md
и в итоговую таблицу не включены; завершённый уровень 1e-12 из частичной
калибровки переиспользован с сохранением исходных времён.
'''
    (ROOT/'PII_COMPARISON_RU.md').write_text(text)
    print(ROOT/'PII_COMPARISON_RU.md')
    print(ROOT/'results/pii_comparison.png')
    print(ROOT/'results/pii_solutions_and_contours.png')


if __name__ == '__main__':
    main()


==> anc/computational_preprint/build_rigid_oscillatory_report.py <==
"""Report the transition into regular oscillations and subsequent invariant drift."""
import json
from pathlib import Path

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from mpmath import mp
import numpy as np

import rigid_monodromy as r


ROOT = Path(__file__).resolve().parent


def num(v):
    if abs(float(v)) < 1e-80:
        return '0'
    return f'{float(v):.3e}'


def main():
    source = ROOT/'results/rigid_oscillatory_checked_e02/results.json'
    data = json.loads(source.read_text())
    if data['status'] != 'complete' or not data['protected_unchanged']:
        raise ValueError('An intact, completed calculation is required')
    if not data['matched_pair']['matched']:
        raise ValueError('No matched-error pair is available')
    control_data = json.loads((ROOT/'results/rigid_oscillatory_controls/results.json').read_text())
    if control_data['status'] != 'complete' or not control_data['source_unchanged']:
        raise ValueError('The additional controls must be complete')
    contour = data['contour']
    matched_key = data['matched_pair']['rk_tolerance']
    matched = data['rk_trials'][matched_key]
    baseline = data['rk_trials']['1.0e-12']
    records = [('Контур, усиленный контроль Psi', contour),
               ('Рунге–Кутта, допуск 1e-12', baseline),
               (f'Рунге–Кутта, допуск {matched_key}', matched),
               ('Рунге–Кутта, усиленный допуск после t=-1', control_data['rk_tightened'])]
    entry = data['regular_entry_offset']-7
    peaks = data['peaks']
    rows = []
    for label, record in records:
        rows.append(f"| {label} | {num(record['max_solution_error'])} | "
                    f"{num(record['max_row_variation_drift'])} | "
                    f"{num(record['post_drift']['max_row_drift'])} |")
    point_rows = []
    post_c = {p['offset']: p['max_row_drift'] for p in contour['post_drift']['points']}
    post_r = {p['offset']: p['max_row_drift'] for p in matched['post_drift']['points']}
    for c, v in zip(contour['points'], matched['points']):
        offset = c['offset']
        point_rows.append(f"| {c['t']:.9f} | {num(c['max_row_variation_drift'])} | "
                          f"{num(post_c[offset]) if offset in post_c else '-'} | "
                          f"{num(v['max_row_variation_drift'])} | "
                          f"{num(post_r[offset]) if offset in post_r else '-'} |")
    peak_rows = []
    for j in (0, 1, 4, 8, 12, 15, 16):
        p = peaks[j]
        peak_rows.append(f"| {j+1} | {float(p['t']):.9f} | {float(p['u']):.6f} | "
                         f"{float(p['period']):.6f}" if 'period' in p else
                         f"| {j+1} | {float(p['t']):.9f} | {float(p['u']):.6f} | -")
        peak_rows[-1] += (f" | {100*float(p['relative_period_change']):.2f}% |"
                         if 'relative_period_change' in p else ' | - |')
    new_records = [v for k, v in data['monitor'].items()
                   if float(k) not in data['reused_monitor_offsets']]
    refined_floor = max(v for record in new_records for v in record['row_refined_origin_drift'])
    checks = {
        'Уточнение опорной матрицы F': data['reference']['refinement_error'],
        'Дрейф самих коэффициентов Стокса': max(data['stokes_drift_by_row']),
        'Дрейф J(t)F_ref(t) относительно исходного J(-7)': data['reference_monitor']['max_row_variation_drift'],
        'Новые точки: сравнение с уточнённым J(-7)': refined_floor,
        'Изменение J(t)F_ref(t) после входа в регулярный участок': data['reference_post_drift']['max_row_drift'],
        'Уточнение сетки поиска максимумов': float(data['peak_location_refinement']),
    }
    long_d = matched['max_row_variation_drift']/contour['max_row_variation_drift']
    post_d = matched['post_drift']['max_row_drift']/contour['post_drift']['max_row_drift']
    refined_endpoint = control_data['contour_endpoint_refined']

    mp.dps = 90
    ref = r.Reference(end='8')
    times = np.linspace(-7, 8, 1801)
    u = [float(ref.at(mp.mpf(float(t)))[0]) for t in times]
    plt.rcParams.update({'font.size': 9, 'axes.grid': True, 'grid.color': '.85',
                         'grid.linewidth': .5, 'axes.spines.top': False,
                         'axes.spines.right': False, 'savefig.facecolor': 'white'})
    fig, axes = plt.subplots(2, 2, figsize=(10.5, 7), constrained_layout=True)
    axes[0, 0].plot(times, u, color='black', linewidth=1)
    axes[0, 0].set(title=r'(a) Algebraic branch to oscillations, $\epsilon=0.2$', ylabel=r'$u(t)$')
    styles = [(contour, '-', 'o', 'Contour, refined Psi'),
              (matched, '--', 's', 'RK, matched error'),
              (baseline, ':', '^', 'RK, tolerance 1e-12'),
              (control_data['rk_tightened'], '-.', 'v', 'RK, tighter after t=-1')]
    for record, style, marker, label in styles:
        points = record['points'][1:]
        for ax, key in [(axes[0, 1], 'max_row_variation_drift'), (axes[1, 1], 'solution_error')]:
            ax.semilogy([p['t'] for p in points], [p[key] for p in points],
                        color='black', linestyle=style, marker=marker, markersize=4,
                        markerfacecolor='white', label=label)
        points = record['post_drift']['points'][1:]
        axes[1, 0].semilogy([p['t'] for p in points], [p['max_row_drift'] for p in points],
                            color='black', linestyle=style, marker=marker, markersize=4,
                            markerfacecolor='white', label=label)
    axes[0, 1].set(title='(b) Drift relative to initial monodromy variation', ylabel=r'$D_0(t)$', xlim=(-2.6, 8.2))
    axes[1, 0].set(title='(c) Additional drift in the regular regime', ylabel=r'$D_{\rm osc}(t)$', xlim=(entry-.2, 8.2))
    axes[1, 1].set(title='(d) Relative error of the tangent matrix', ylabel=r'$E(t)$', xlim=(-2.6, 8.2))
    axes[0, 1].legend(frameon=False, fontsize=8)
    point, = axes[1, 0].plot([8], [refined_endpoint['post_drift']['max_row_drift']],
                             color='black', marker='*', markersize=10, linestyle='none',
                             label='Contour: endpoint refinement')
    axes[1, 0].legend(handles=[point], frameon=False, fontsize=7, loc='upper left')
    for ax in axes.flat:
        ax.set_xlabel(r'$t$')
        ax.axvline(entry, color='.4', linestyle='-.', linewidth=.9)
    axes[0, 0].axvline(float(data['t_star']), color='.4', linestyle=':', linewidth=.9)
    figure = ROOT/'results/rigid_oscillatory_drift.png'
    fig.savefig(figure, dpi=200)
    fig.savefig(figure.with_suffix('.pdf'))
    plt.close(fig)

    report = r'''# От неосциллирующего режима к регулярным колебаниям: дрейф вариаций Стокса

## Продолжение через перестройку

Продолжена та же задача Коши

\[
\varepsilon^2u_{tt}+2u^3+tu=1,\qquad \varepsilon=0.2,
\qquad -7\le t\le8.
\]

Начальное двухчленное приближение к нижнему алгебраическому корню,
нормировка F(-7)=I для состояния (v,epsilon v_t) и два контурных базисных
решения сохранены из [исследования первого выброса](RIGID_STOKES_RU.md).
На всём интервале используется единый нелинейный фон; начальные данные
линеаризованного уравнения после перестройки не переопределяются.

Точка слияния алгебраических корней t_*=-2.381101578,
первый максимум возникает при t=-1.622750491. До t=8 обнаружено
17 максимумов, то есть 16 полных межмаксимальных периодов после первого
выброса. Поиск максимумов повторён с двукратным сгущением сетки.

Для воспроизводимого выделения регулярного участка взят первый максимум,
для которого относительные изменения межмаксимального периода и высоты
максимума относительно предыдущего меньше 5%. Это численный критерий
медленной модуляции; отдельная асимптотическая оценка остатка здесь не выводится.
Он выбирает **t_r=REGULAR_ENTRY**, девятый максимум.

| Номер максимума | t | u(t) | Период | Изменение периода |
| --- | --- | --- | --- | --- |
PEAK_TABLE

В конце интервала период меняется примерно на 2.3% за цикл, высота
максимума на 1.5%. Контроль монодромии выполняется также между последними
максимумами и при t=8, чтобы учитывать разные фазы колебания.

## Две меры дрейфа

Пусть J_j(t)=(partial_u s_j,partial_p s_j), p=epsilon u_t, где s_j —
четыре коэффициента Стокса в нормировке предыдущего отчёта.
Для точного линеаризованного решения сохраняются

\[
\delta s_j=s_{j,u}v+s_{j,p}\varepsilon v_t,
\qquad J_j(t)F(t)=J_j(-7).
\]

Для приближённой фундаментальной матрицы обозначим C_j(t)=J_j(t)F_num(t)
и b_j=||J_j(-7)||_max. Сравниваются

\[
D_0(t)=\max_j\frac{\|C_j(t)-J_j(-7)\|_{max}}{b_j},\qquad
D_{osc}(t)=\max_j\frac{\|C_j(t)-C_j(t_r)\|_{max}}{b_j}.
\]

Первая величина включает ошибку, накопленную до регулярных колебаний.
Вторая измеряет её последующее изменение. Она вычисляется как разность
самих комплексных строк C_j, а не как разность норм ошибок. Решение,
начальные коэффициенты и нормировка контуров при t_r не изменяются.

Матрица J в каждой новой точке вычислена непосредственно из спектральной
системы и систем чувствительности, независимо от F_num. Вариации
параметра alpha=i/epsilon не рассматриваются.

## Требуемая точность спектрального расчёта

Перенос настроек первого выброса на t=8 оказался недостаточным.
При спектральном допуске 1e-32 контроль на опорном решении дал
дрейф 2.52e-6 в наиболее чувствительной строке. При допуске 1e-42
он уменьшился до 2.21e-18. Для новых контрольных точек использованы
130 десятичных разрядов, допуск 1e-48 и порядок Тейлора 48;
канонические столбцы задаются при |lambda|=8 по 160 членам формального ряда.

Неизменённый контурный алгоритм с допуском 1e-14 на t=8 дал относительную
ошибку решения 1.91e7 и ошибку направления столбца Psi около 0.548.
Этот неудачный опыт сохранён в `results/rigid_oscillatory_e02/`.

В приведённом ниже расчёте начальный базис и прежние шесть контурных
значений сохранены. Для новых точек совместный контроль спектральных
столбцов и квадратур усилен до допуска 1e-34, порядок увеличен с 40 до 48.
Арифметика обоих сравниваемых методов имеет 90 десятичных разрядов.
Фиксированные веса контуров и начальная матрица не пересчитывались по
условиям сохранения монодромии. Скалярный перенос нормировки использует
только нелинейный фон и вспомогательную систему B.

Таким образом, результаты ниже относятся к контурному алгоритму
с усиленным контролем Psi на продолженном участке. Сравнение при
неизменных внутренних допусках дало бы существенно иной результат.

## Численные результаты

Ошибка E — максимум относительной ошибки матрицы F в норме наибольшего
элемента по всем контрольным точкам. Постоянный допуск Рунге–Кутты
MATCHED_TOL подобран по E на всём интервале, без согласования дрейфа.
Максимумы D_0 и D_osc относятся к указанным узлам наблюдения.

| Метод | E | max D_0 | max D_osc |
| --- | --- | --- | --- |
SUMMARY_TABLE

Для Рунге–Кутты с постоянным допуском при согласованной ошибке решения
отношение дрейфов Рунге–Кутта/контур
равно TOTAL_RATIO для D_0 и POST_RATIO для дополнительного D_osc.
Оба значения относятся к данному фону и выбранным настройкам.
Полное время методов здесь не сопоставляется: использованы сохранённые
спектральные и контурные значения первого опыта и предварительная проверка
конечной точки. Новый контурный расчёт требует значительно более строгого
внутреннего допуска, чем на участке первого выброса.

| t | D_0, контур | D_osc, контур | D_0, Рунге–Кутта | D_osc, Рунге–Кутта |
| --- | --- | --- | --- | --- |
POINT_TABLE

Значения ниже 1e-80 округлены в таблице до нуля.

![Переход к колебаниям и дрейф вариаций Стокса](results/rigid_oscillatory_drift.png)

Штрихпунктиром отмечен вход в регулярный участок t_r; пунктиром на
первой панели отмечена точка t_*. На графиках ошибок показаны измеренные
значения, соединительные линии служат для чтения рисунка. Нулевые
значения в начальных точках отсчёта не отображаются на логарифмических осях.

## Контроль распределения точности

В дополнительном опыте Рунге–Кутта до t=-1 использует допуск
5.399977346781e-14. Далее то же приближённое состояние, без коррекции,
продолжается с допуском 1e-16. Полная ошибка решения остаётся около
ADAPTIVE_ERROR, дополнительный дрейф после t_r равен ADAPTIVE_POST.
Это сопоставимо по полной ошибке с основным контурным расчётом.

В конечной точке отдельно уточнён контурный расчёт: допуск 1e-34 заменён
на 1e-40, при неизменном начальном базисе. Дополнительное отклонение
вариаций Стокса относительно того же значения при t_r изменилось
с ENDPOINT_COARSE_POST до ENDPOINT_FINE_POST. Уточнена только конечная
точка; полный регулярный участок на этом уровне повторно не вычислялся.
Она отмечена отдельной звёздочкой на рисунке.

Эти проверки выявляют два разных вклада: смещение, внесённое до
регулярного участка, и последующую численную погрешность. Ужесточение
точности на позднем участке уменьшает второй вклад у обоих методов.
По одной лишь полной ошибке решения нельзя заключить, какой метод
будет лучше сохранять вариации монодромии при ином распределении точности.

У контурного метода быстрый рост дрейфа у правой границы чувствителен
к точности спектрального продолжения и квадратур. Сохранение вариаций
Стокса при переходе к регулярным колебаниям согласуется с независимым
высокоточным контролем.

## Проверки и границы вывода

Нелинейный фон и опорная матрица F вычислены рядами Тейлора с
90 разрядами и допуском 1e-36, с повторением при 65 разрядах и допуске 1e-27.
Для дополнительного контроля новых спектральных значений использовано
ранее независимо уточнённое начальное J(-7), вычисленное при радиусе 10,
120 разрядах и допуске 1e-42. Равенство J(t)F_ref(t)=J(-7) проверялось
после вычислений; коррекция J по этому равенству не производилась.

| Проверка | Максимальное отклонение |
| --- | --- |
CHECK_TABLE

Уточнение сетки поиска максимумов относится к нахождению корней p(t)
на одном и том же опорном интерполянте. Точность самого нелинейного фона
контролируется отдельным повторением расчёта.

Для точных решений вариации Стокса постоянны во всех трёх режимах:
до перестройки, внутри неё и на колебательном участке. Представленные
числа характеризуют ошибки их численного сохранения. Спектральный
контроль должен быть точнее исследуемого дрейфа; опыт с прежними
настройками показывает существенность этого требования.

Исследованы одно значение epsilon и около восьми регулярных периодов
после t_r. Более длинные интервалы, предел epsilon к нулю и строгое
выведение асимптотической формулы связи требуют отдельного исследования.

## Воспроизведение

Данные и снимки расчётных модулей: `results/rigid_oscillatory_checked_e02/`.
Сохранённые исходные данные первого выброса используются без изменений.

```sh
python computational_preprint/compare_rigid_oscillatory.py --output NEW_DIRECTORY
python computational_preprint/check_rigid_oscillatory_controls.py --source NEW_DIRECTORY/results.json --output NEW_CONTROL_DIRECTORY
python -m unittest discover -s computational_preprint -p 'test_*.py' -v
python computational_preprint/build_rigid_oscillatory_report.py
```

Проверки включают раздельное измерение начального смещения и последующего
дрейфа; изменение направления ошибки при неизменной норме также обнаруживается.
Полный набор из 37 тестов пройден.
Защищённые статьи, предыдущие результаты и журнальные архивы не изменены.
'''
    replacements = {
        'REGULAR_ENTRY': f'{entry:.12f}', 'PEAK_TABLE': '\n'.join(peak_rows),
        'SUMMARY_TABLE': '\n'.join(rows), 'POINT_TABLE': '\n'.join(point_rows),
        'TOTAL_RATIO': f'{long_d:.3g}', 'POST_RATIO': f'{post_d:.3g}',
        'MATCHED_TOL': matched_key,
        'ADAPTIVE_ERROR': num(control_data['rk_tightened']['max_solution_error']),
        'ADAPTIVE_POST': num(control_data['rk_tightened']['post_drift']['max_row_drift']),
        'ENDPOINT_COARSE_POST': num(contour['post_drift']['points'][-1]['max_row_drift']),
        'ENDPOINT_FINE_POST': num(refined_endpoint['post_drift']['max_row_drift']),
        'CHECK_TABLE': '\n'.join(f'| {k} | {num(v)} |' for k, v in checks.items()),
    }
    for key, value in replacements.items():
        report = report.replace(key, value)
    (ROOT/'RIGID_OSCILLATORY_RU.md').write_text(report)
    print(json.dumps({'regular_entry': entry, 'matched_tolerance': matched_key,
                      'total_drift_ratio': long_d, 'post_drift_ratio': post_d,
                      'checks': checks}, indent=2, ensure_ascii=False))


if __name__ == '__main__':
    main()


==> anc/computational_preprint/build_rigid_stokes_report.py <==
"""Build the report and monochrome figure from the completed rigid PII run."""
import json
from pathlib import Path

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from mpmath import mp
import numpy as np

import rigid_monodromy as r


ROOT = Path(__file__).resolve().parent


def matrix(raw):
    return mp.matrix([[mp.mpc(*v) if isinstance(v, list) else mp.mpf(v)
                       for v in row] for row in raw])


def number(value):
    return f'{float(value):.3e}'


def complex_number(value, digits):
    if abs(mp.im(value)) < mp.mpf('1e-20')*abs(value):
        return mp.nstr(mp.re(value), digits)
    return mp.nstr(value, digits).replace('j', 'i')


def main():
    data = json.loads((ROOT/'results/rigid_stokes_e02/results.json').read_text())
    if data['status'] != 'complete' or not data['protected_unchanged']:
        raise ValueError('The calculation must be complete and the sources unchanged')
    mp.dps = 100
    offsets = data['offsets']
    initial = data['monitor']['0.0']
    j0 = matrix(initial['J'])
    weights = [max(abs(j0[j, k]) for k in range(2)) for j in range(4)]
    conditions = []
    for offset in offsets:
        j = matrix(data['monitor'][str(offset)]['J'])
        scaled = np.array([[complex(j[row, col]/weights[row]) for col in range(2)]
                           for row in range(4)])
        sigma = np.linalg.svd(np.vstack((scaled.real, scaled.imag)), compute_uv=False)
        conditions.append((offset-7, sigma[0], sigma[-1], sigma[0]/sigma[-1]))

    comparison = []
    details = []
    for tolerance, contour in data['contours'].items():
        pair = data['pairs'][tolerance]
        if not pair['matched']:
            raise ValueError('The matched-error comparison did not converge')
        rk = data['rk_trials'][pair['rk_tolerance']]
        for name, tol, item in [('Контур', tolerance, contour),
                                ('Рунге–Кутта', pair['rk_tolerance'], rk)]:
            comparison.append(f"| {name} | {tol} | {number(item['max_solution_error'])} | "
                              f"{number(item['max_row_variation_drift'])} | "
                              f"{number(item['max_wronskian_error'])} | {item['seconds']:.2f} |")
            rows = [max(p['row_variation_drift'][j] for p in item['points']) for j in range(4)]
            details.append(f"| {name}, {tol} | " + ' | '.join(number(v) for v in rows) + ' |')
    baseline = data['rk_trials']['1.0e-12']
    floor = data['reference_monitor']['max_row_variation_drift']
    refinements = data['monitor_refinements']
    checks = {
        'Уточнение опорной матрицы F': data['reference']['refinement_error'],
        'Дрейф самих коэффициентов Стокса': max(data['stokes_relative_drift_by_row']),
        'Дрейф J(t)F_ref(t)': floor,
        'Изменение строк J при уточнении спектрального расчёта':
            max(v for record in refinements.values() for v in record['J_row_relative']),
        'Отклонение соседних определителей от знака (-1)^j':
            max(mp.mpf(v['diagnostic']['adjacent_error']) for v in data['monitor'].values()),
    }
    for tol, item in data['contours'].items():
        for field, name in [('direction_error', 'Ошибка направления столбца'),
                            ('inner_boundary_error', 'Невязка сопряжения контуров'),
                            ('anchor_unitarity_error', 'Невязка унитарности переноса')]:
            checks[f'{name}, контур {tol}'] = max(mp.mpf(v[field]) for v in item['diagnostics'].values())

    ref = r.Reference(epsilon=data['epsilon'])
    times = np.linspace(-7, -1, 601)
    background = np.array([float(ref.at(mp.mpf(float(t)))[0]) for t in times])
    gain = np.array([np.linalg.svd(np.array(ref.matrix(mp.mpf(float(t))).tolist(), dtype=float),
                                  compute_uv=False)[0] for t in times])
    plt.rcParams.update({'font.size': 9, 'axes.grid': True, 'grid.color': '.85',
                         'grid.linewidth': .5, 'axes.spines.top': False,
                         'axes.spines.right': False, 'savefig.facecolor': 'white'})
    fig, axes = plt.subplots(2, 2, figsize=(10, 6.6), constrained_layout=True)
    axes[0, 0].plot(times, background, color='black', linewidth=1.2)
    axes[0, 0].set(title=r'(a) Rigid-loss background, $\epsilon=0.2$', ylabel=r'$u(t)$')
    axes[0, 1].semilogy(times, gain, color='black', linewidth=1.2)
    axes[0, 1].set(title='(b) Tangent amplification', ylabel=r'$\sigma_{\max}(F(t))$')
    for ax, (tol, item), label in zip(axes[1], data['contours'].items(), ['c', 'd']):
        rk = data['rk_trials'][data['pairs'][tol]['rk_tolerance']]
        for record, style, marker, name in [(item, '-', 'o', 'Contour'),
                                           (rk, '--', 's', 'RK 5(4)')]:
            points = record['points'][1:]
            ax.semilogy([p['t'] for p in points], [p['max_row_variation_drift'] for p in points],
                        color='black', linestyle=style, marker=marker, markersize=4,
                        markerfacecolor='white', label=name)
        ax.set(title=f"({label}) Matched solution error: {item['max_solution_error']:.1e}",
               ylabel=r'$\max_j D_j(t)$')
        ax.set_xlim(-2.5, -.96)
        ax.legend(frameon=False, fontsize=8)
    for ax in axes.flat:
        ax.set_xlabel(r'$t$')
        ax.axvline(float(data['t_star']), color='.4', linestyle=':', linewidth=.9)
        ax.axvline(float(data['peak']), color='.4', linestyle='-.', linewidth=.9)
    image_path = ROOT/'results/rigid_stokes_comparison.png'
    fig.savefig(image_path, dpi=200)
    fig.savefig(image_path.with_suffix('.pdf'))
    plt.close(fig)

    s = matrix(initial['s'])
    stokes = '\n'.join(f'| {j} | {complex_number(s[j], 12)} | ' +
                       ' | '.join(complex_number(j0[j, k], 10) for k in range(2)) + ' |' for j in range(4))
    condition_table = '\n'.join(f'| {t:.9f} | {large:.3e} | {small:.3e} | {cond:.3e} |'
                                for t, large, small, cond in conditions)
    ratios = ', '.join(f"{v['row_drift_ratio_RK_over_contour']:.2f}" for v in data['pairs'].values())
    cost_ratios = ', '.join(f"{v['time_ratio_contour_over_RK']:.1f}" for v in data['pairs'].values())
    report = r'''# Вариации данных Стокса при жёсткой потере устойчивости: численный опыт

## Фон и линеаризация

Рассматривается уравнение из препринта О. М. Киселёва (1999)

\[
\varepsilon^2 u_{tt}+2u^3+tu=1,\qquad \varepsilon=0.2,\quad -7\le t\le-1.
\]

Введём p=epsilon u_t и вариацию Y=(v,epsilon v_t)^T. При фиксированном
epsilon матрица перехода F удовлетворяет

\[
F_t=M(t)F,\quad F(-7)=I,\qquad
M(t)=\varepsilon^{-1}\begin{pmatrix}0&1\\-(6u^2+t)&0\end{pmatrix}.
\]

Начальные условия фона заданы двухчленным приближением к нижнему корню
2r^3+tr=1: u=r+epsilon^2 b, p=epsilon(r'+epsilon^2 b'),
b=12r^3/(6r^2+t)^4-2r/(6r^2+t)^3, при t=-7.
Это конкретная задача Коши, приближающая асимптотический фон препринта.
Точка слияния корней t_*=-3*2^(-1/3)=-2.381101578;
первый максимум u имеет координату **PEAK**.

Данные Стокса вычисляются в шести точках: -7, t_*, t_peak-0.1,
t_peak, t_peak+0.2, -1. Все оценки максимума ошибки и дрейфа ниже
относятся к этим точкам, а не к доказанной равномерной оценке на интервале.

## Вычисление данных Стокса

Используется переход к q_xx=2q^3+xq+alpha:

\[
x=-t\varepsilon^{-2/3},\quad q=i\varepsilon^{-1/3}u,\quad
w=q_x=-i\varepsilon^{-2/3}p,\quad \alpha=i/\varepsilon=5i.
\]

Спектральная система Psi_lambda=A Psi имеет матрицу

\[
A=-i(4\lambda^2+x+2q^2)\sigma_3+
(4q\lambda-\alpha/\lambda)\sigma_1-2w\sigma_2,
\]

где sigma_1,sigma_2,sigma_3 — матрицы Паули. Совместная система
Psi_x=B Psi имеет B=-i lambda sigma_3+q sigma_1.
Канонический столбец z_j, j=0,...,5, нормирован главным коэффициентом e_1
при чётном j и e_2 при нечётном j; его экспонента есть
exp[-(-1)^j i(4lambda^3/3+x lambda)].
Начальное асимптотическое направление
phi_j=-pi/6+j pi/3 находится в центре соответствующего сектора убывания.

Каждый столбец независимо продолжается от R exp(i phi_j) по лучу до
1.5 exp(i phi_j), затем по хордам окружности радиуса 1.5 к lambda_*=1.5.
Угловой шаг хорды не превышает pi/6. Угол изменяется непрерывно от phi_j
до нуля: для j=5 это продолжение от 3pi/2 до 0, без замены на -pi/2.
Так фиксируется один согласованный подъём путей на логарифмическое
накрытие проколотой плоскости. Все пути обходят регулярную особую точку
lambda=0; локальные степени равны lambda^(+-alpha).

Положим [a,b]=a_1 b_2-a_2 b_1. Вычисляются четыре коэффициента связи

\[
z_{j+2}=a_j z_j+s_j z_{j+1},\qquad
s_j=\frac{[z_j,z_{j+2}]}{[z_j,z_{j+1}]},\quad j=0,1,2,3.
\]

Индексы относятся к приведённым направлениям; это избыточный набор
данных Стокса, а не четыре независимых комплексных параметра.
Определители соседних столбцов вычисляются, без принудительной нормировки.
Их отклонение от (-1)^j служит дополнительным контролем.

Начальные значения (округлены; мнимые части на уровне численной ошибки опущены):

| j | s_j(-7) | partial_u s_j(-7) | partial_p s_j(-7) |
| --- | --- | --- | --- |
STOKES_TABLE

## Сохраняемая величина для линеаризованного уравнения

Обозначим J_j(t)=(partial_u s_j,partial_p s_j), J — матрицу из этих строк.
Производные вычисляются при фиксированных t и epsilon. Для них решаются
спектральные системы чувствительности

\[
(z_q)_\lambda=A z_q+A_q z,\qquad
(z_w)_\lambda=A z_w+A_w z.
\]

Начальные производные асимптотических рядов вычисляются центральной
разностью в арифметике повышенной точности (100 десятичных разрядов,
шаг 10^(-34)). Затем дифференцируется приведённое отношение определителей
и применяется переход (q,w) к (u,p).

Сохранение s_j вдоль нелинейного решения означает

\[
\partial_t s_j+\frac{p}{\varepsilon}\partial_u s_j+
\frac{1-2u^3-tu}{\varepsilon}\partial_p s_j=0.
\]

Дифференцирование по начальным условиям даёт точное равенство

\[
\delta s=J(t)Y(t),\qquad J(t)F(t)=J(-7),\qquad
\frac{d}{dt}\delta s=0.
\]

Именно это равенство проверяется численно. Строки J(t) в каждой точке
получены новым спектральным расчётом; из F или из условия сохранения
они не восстанавливались. Параметр alpha не варьируется; постоянство
собственных значений локальной монодромии само по себе этой проверки
не заменяет.

## Контурное решение и сравнение

Интегрируются ядра K=z_1^2+z_2^2 и
K_x=-2i lambda(z_1^2-z_2^2)+4q z_1 z_2.
Используются два взвешенных контура из лучевых ветвей с номерами
(0,1,2,3) и (2,3,4,5). Коэффициенты их линейных комбинаций определены
один раз при t=-7 условием сокращения трёх компонент симметрического
квадрата столбцов в точке lambda_*.
Каждый контур использует разные секторы убывания при бесконечности.
Нулевые граничные слагаемые обеспечиваются этим сопряжением и убыванием
R=-i(z_1^2-z_2^2)/2 вдоль указанных направлений.

Нормировка столбцов при изменении t переносится системой B при lambda_*=1.5.
В физических переменных её матрица
i lambda_* epsilon^(-2/3) sigma_3-i u epsilon^(-1) sigma_1
косоэрмитова. Этот перенос использует только нелинейный фон.
Вторая компонента каждого нормированного столбца независимо контролируется.
Полученная контурная матрица Phi нормируется один раз: F_C(t)=Phi(t)Phi(-7)^(-1).
Её k-й столбец равен сумме по четырём ветвям соответствующего контура
с фиксированными коэффициентами c_j:

\[
\Phi_k(t)=\sum_j c_j\begin{pmatrix}
-i\varepsilon^{1/3}\int_{\gamma_j}K_j\,d\lambda\\
i\varepsilon^{2/3}\int_{\gamma_j}(K_j)_x\,d\lambda
\end{pmatrix},
\]

где gamma_j направлена от бесконечности к lambda_*.
Монодромия и вронскиан при этом не проектируются на заданные значения.

В обоих методах используется один и тот же высокоточный нелинейный фон
и арифметика с 90 десятичными разрядами. Прямой метод — адаптивная пара
Dormand–Prince 5(4); контурный — спектральное продолжение и квадратуры
на основе рядов Тейлора порядка 40. Контролируются хвосты рядов как
столбцов, так и интегралов. Допуски этих двух алгоритмов имеют разный
смысл; сравнение проводится при близких фактических ошибках F.

Пусть ||C||_max=max_ab |C_ab|. В таблице приведены

\[
E=\max_{t\in T}\frac{\|F_{num}(t)-F_{ref}(t)\|_{max}}{\|F_{ref}(t)\|_{max}},
\qquad D=\max_j\max_{t\in T}
\frac{\|J_j(t)F_{num}(t)-J_j(-7)\|_{max}}{\|J_j(-7)\|_{max}},
\]

где T — шесть перечисленных точек. Построчная нормировка необходима:
масштабы строк J различаются примерно на двадцать порядков.
Время включает подготовку контуров и нормировочный перенос; общий фон
и независимый монитор в стоимость каждого метода не включены.

Дополнительно W_err=max_{t in T}|det F_num(t)-1| контролирует вронскиан.

| Метод | Внутренний допуск | E | D | W_err | Время, с |
| --- | --- | --- | --- | --- | --- |
COMPARISON_TABLE

Максимальные дрейфы отдельных строк:

| Метод, допуск | D_0 | D_1 | D_2 | D_3 |
| --- | --- | --- | --- | --- |
DETAILS_TABLE

Для обычного выбора допуска Рунге–Кутты 10^(-12) получено E=BASE_E,
D=BASE_D. При согласованных ошибках решения контурный дрейф меньше
в RATIO раза для двух уровней точности соответственно; затраты времени
больше в COST_RATIO раза. Различаются также порядки методов.

![Фон, усиление и дрейф вариаций Стокса](results/rigid_stokes_comparison.png)

На верхних панелях показаны фон и усиление матрицы F, F(-7)=I.
На нижних — дрейф в пяти неначальных контрольных точках; соединительные
линии служат для чтения рисунка. Вертикальные пунктирная и
штрихпунктирная линии обозначают t_* и t_peak.

## Обусловленность

Для действительных вариаций (u,p) рассмотрим вещественную матрицу
с восемью строками, составленную из действительных и мнимых частей
J_j(t)/||J_j(-7)||_max. Её сингулярные числа характеризуют чувствительность
этого нормированного отображения к возмущениям состояния.

| t | sigma_max | sigma_min | sigma_max/sigma_min |
| --- | --- | --- | --- |
CONDITION_TABLE

Это характеристика выбранных переменных и нормировки. Рост F во время
выброса совместим с постоянством delta s: точное равенство
J(t)=J(-7)F(t)^(-1) описывает изменение чувствительности монодромных
координат. Оно использовано для интерпретации, а не для вычисления J.
На максимуме выброса число обусловленности этого отображения достигает
около 1.3e3, при начальном значении около 4.1.

## Независимый контроль

Основной спектральный монитор: 100 разрядов, R=8, 80 членов
асимптотического ряда, порядок Тейлора 40, допуск 10^(-32).
В начальной точке и на максимуме выполнено уточнение: 120 разрядов,
R=10, 112 членов, порядок 44, допуск 10^(-42).
Фон и опорная матрица F вычислены локальными рядами Тейлора
с 90 разрядами и допуском 10^(-36), с независимым повторением при
65 разрядах и допуске 10^(-27).

| Проверка | Максимальное отклонение |
| --- | --- |
CHECKS_TABLE

Уточнение спектрального расчёта согласуется с уровнем остаточного дрейфа
на опорном решении. Этот уровень существенно ниже измеренных ошибок
обоих методов. Все числа являются результатами численной сходимости,
не интервальными гарантированными оценками.

## Итог и воспроизведение

На выбранном фоне жёсткой потери устойчивости непосредственно вычислены
данные Стокса и их ненулевые вариации. Контурный метод даёт меньший дрейф
при сопоставимой ошибке решения и большей стоимости. Опыт относится
к epsilon=0.2 и первому выбросу; зависимость дрейфа от epsilon и длинная
последовательность последующих колебаний этим расчётом не установлены.

Данные и снимки расчётных модулей: `results/rigid_stokes_e02/`.
Для нового расчёта требуется новое имя выходной папки:

```sh
python computational_preprint/compare_rigid_monodromy.py --output NEW_DIRECTORY
python -m unittest discover -s computational_preprint -p 'test_*.py' -v
python computational_preprint/build_rigid_stokes_report.py
```

Зависимости высокоточной среды указаны в requirements-high-precision.txt.
Полный набор из 35 тестов пройден, включая символьные проверки замены
переменных и спектральных тождеств, а также численные проверки
асимптотических коэффициентов, спектральных чувствительностей и переноса.
Хеши исходных статей, предыдущих результатов и журнальных архивов
проверены после расчёта: защищённые файлы не изменены.
'''
    replacements = {
        'PEAK': f"t_peak={float(data['peak']):.12f}", 'STOKES_TABLE': stokes,
        'COMPARISON_TABLE': '\n'.join(comparison), 'DETAILS_TABLE': '\n'.join(details),
        'BASE_E': number(baseline['max_solution_error']),
        'BASE_D': number(baseline['max_row_variation_drift']),
        'COST_RATIO': cost_ratios, 'RATIO': ratios, 'CONDITION_TABLE': condition_table,
        'CHECKS_TABLE': '\n'.join(f'| {name} | {number(value)} |' for name, value in checks.items()),
    }
    for key, value in replacements.items():
        report = report.replace(key, value)
    (ROOT/'RIGID_STOKES_RU.md').write_text(report)
    print(json.dumps({'pairs': data['pairs'], 'monitor_floor': floor,
                      'conditioning': conditions, 'checks': {k:float(v) for k,v in checks.items()}}, indent=2))


if __name__ == '__main__':
    main()


==> anc/computational_preprint/build_supplement.py <==
"""Assemble a self-contained local supplement without publishing anything."""
import argparse
import hashlib
import json
from pathlib import Path
import shutil
import zipfile


ROOT = Path(__file__).resolve().parent


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--output', type=Path, required=True)
    args = parser.parse_args()
    target = args.output
    if target.exists() or target.with_suffix('.zip').exists():
        raise FileExistsError(target)
    target.mkdir(parents=True)
    for src in sorted(ROOT.glob('*.py')):
        dst = target/'computational_preprint'/src.name
        dst.parent.mkdir(exist_ok=True)
        shutil.copy2(src,dst)
    for src in sorted(ROOT.glob('*.txt')):
        shutil.copy2(src,target/'computational_preprint'/src.name)
    for src in sorted(ROOT.glob('*.md')):
        shutil.copy2(src,target/'computational_preprint'/src.name)
    shutil.copy2(ROOT/'REPRODUCIBILITY.md',target/'README.md')
    for folder in ('results','manuscript_ru'):
        shutil.copytree(ROOT/folder,target/'computational_preprint'/folder,
                        ignore=shutil.ignore_patterns('__pycache__','build','*.pyc','.DS_Store'))
    pdf = ROOT/'manuscript_ru/build/painleve_contour_computation_ru.pdf'
    if pdf.is_file():
        shutil.copy2(pdf,target/'computational_preprint/manuscript_ru'/pdf.name)
    (target/'scripts').mkdir()
    for name in ('verify_piv_numerical.py','verify_piv_two_contours.py','verify_piv_symbolic.py'):
        shutil.copy2(ROOT.parent/'scripts'/name,target/'scripts'/name)
    manifest = {str(p.relative_to(target)):hashlib.sha256(p.read_bytes()).hexdigest()
                for p in sorted(target.rglob('*')) if p.is_file()}
    (target/'MANIFEST.json').write_text(json.dumps(manifest,indent=2,ensure_ascii=False)+'\n')
    with zipfile.ZipFile(target.with_suffix('.zip'),'w',zipfile.ZIP_DEFLATED) as archive:
        for path in sorted(target.rglob('*')):
            if path.is_file():
                archive.write(path,str(Path(target.name)/path.relative_to(target)))
    print(f'{len(manifest)} files; {target.with_suffix(".zip")}')


if __name__ == '__main__':
    main()


==> anc/computational_preprint/check_contour_accuracy.py <==
#!/usr/bin/env python3
"""Short accuracy refinement at L=0.6; reuse the saved independent monitor."""
import argparse
import hashlib
import json
from pathlib import Path

import numpy as np

import compare_monodromy as c


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", type=Path,
                        default=Path(__file__).parent / "results/contour_accuracy_refinement")
    args = parser.parse_args()
    baseline = Path(__file__).parent / "results/stress_continuation/arrays.npz"
    saved = np.load(baseline)
    grid = saved["grid_0.6"]
    reference = saved["reference_0.6"]
    jac = saved["jac_0.6_7.2"]
    middle = len(grid)//2
    bg = c.background(.6)
    fresh_reference, _ = c.rk_matrix(grid, bg, 3e-14, "DOP853")
    repeat_error = c.scaled_max(fresh_reference-reference, reference)
    if repeat_error > 1e-12:
        raise RuntimeError("Fresh reference does not reproduce the saved baseline")
    args.output.mkdir(parents=True, exist_ok=False)
    records, arrays = [], {}
    for radius in (5.4, 6.):
        for tol in (1e-12, 3e-13, 3e-14):
            print(f"R={radius}, tol={tol:g}", flush=True)
            matrix, cost = c.contour_matrix(grid, bg, radius, tol, balanced=True)
            record = {"radius": radius, "internal_tolerance": tol,
                      **cost, **c.summarize(matrix, reference, jac)}
            error = record["solution_error_vs_dop853"]
            amplification = record["variation_error_vs_dop853"] / error
            record["measured_error_amplification"] = amplification
            # This is a conditional extrapolation, not a computed contour solution.
            record["predicted_variation_error_at_solution_error_1e_minus_12"] = amplification*1e-12
            records.append(record)
            arrays[f"F_R{radius}_tol{tol}"] = matrix
            print(json.dumps(record), flush=True)
    # Componentwise max-norm bound for J E, in the norms used by summarize().
    bound = (np.max(np.sum(np.abs(jac), axis=2))*np.max(np.abs(reference))
             / np.max(np.abs(jac[middle])))
    payload = {
        "records": records, "reference_repeat_error": repeat_error,
        "monitor_drift_on_reference": c.summarize(reference, reference, jac)["monodromy_variation_drift"],
        "max_norm_amplification_bound_on_sampled_grid": float(bound),
        "numpy": np.__version__, "scipy": c.scipy.__version__,
        "hashes": {p.name: hashlib.sha256(p.read_bytes()).hexdigest()
                   for p in (Path(__file__), Path(c.__file__), Path(c.core.__file__),
                             Path(c.old.__file__), baseline)},
        "caveat": "Predictions at 1e-12 scale the observed error direction; they are not achieved accuracies or guaranteed drift estimates. The reference and monitor have finite errors."}
    (args.output / "results.json").write_text(json.dumps(payload, indent=2)+"\n")
    np.savez_compressed(args.output / "arrays.npz", **arrays)


if __name__ == "__main__":
    main()


==> anc/computational_preprint/check_parameter_truncation.py <==
"""Refine the common contour radius and formal order of the parameter series."""
import argparse
import hashlib
import json
from pathlib import Path

from mpmath import mp

import anchored_psi as ap
import high_precision as hp
import pii_core as pii
from compare_pii import encode
from parameter_study import CASES, metrics, weighted_difference


def decode(raw):
    return mp.matrix([[mp.mpc(*v) if isinstance(v,list) else mp.mpf(v) for v in row] for row in raw])


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--input', type=Path, required=True)
    parser.add_argument('--cases', nargs='+', choices=CASES, default=list(CASES))
    args = parser.parse_args()
    mp.dps = 70
    for name in args.cases:
        kind,a,b = CASES[name]
        source = args.input/name/'results.json'
        data = json.loads(source.read_text())
        if data['status'] != 'complete':
            raise ValueError('Unresolved main experiment: '+name)
        output = source.with_name('truncation_check.json')
        if output.exists():
            raise FileExistsError(output)
        print(name+': radius and formal-order refinement', flush=True)
        if kind == 'PII':
            ref = pii.Reference(u0=a, w0=b)
            contour = pii.Contours(ref, radius=4.5, formal_order=64, tolerance='1e-12')
            settings = {'radius':4.5, 'formal_order':64, 'tolerance':'1e-12'}
        else:
            p = hp.Parameters()
            p.a = mp.mpc(a,b)
            ref = hp.TaylorReference(6,70,'1e-36',40,parameters=p)
            contour = ap.AnchoredContours(ref, radius=15, formal_order=48, tolerance='1e-29')
            settings = {'radius':15, 'formal_order':48, 'tolerance':'1e-29'}
        jac = {t:decode(data['monitors'][1]['J'][str(t)]) for t in data['points']}
        old = {t:decode(data['contours'][2]['F'][str(t)]) for t in data['points']}
        values = {t:(contour.at(t)[0] if kind == 'PII' else contour.at(t)) for t in data['points']}
        result = {'source_sha256':hashlib.sha256(source.read_bytes()).hexdigest(),
                  'settings':settings, 'F':values,
                  'increment':weighted_difference(values,old,jac),
                  **metrics(values,{t:ref.matrix(t) for t in values},jac)}
        output.write_text(json.dumps(encode(result),indent=2)+'\n')
        print('  weighted increment '+mp.nstr(result['increment'],6),flush=True)


if __name__ == '__main__':
    main()


==> anc/computational_preprint/check_rigid_oscillatory_controls.py <==
"""Controls for accuracy allocation and spectral conditioning after the pulse."""
import argparse
import hashlib
import json
from pathlib import Path
from time import perf_counter

from mpmath import mp

from compare_pii import encode, relative
from compare_rigid_monodromy import metrics
from compare_rigid_oscillatory import decode, post_drift
import rigid_monodromy as r
import rk45_multiprecision as rk


ROOT = Path(__file__).resolve().parent


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--source', type=Path, default=ROOT/'results/rigid_oscillatory_checked_e02/results.json')
    parser.add_argument('--output', type=Path, default=ROOT/'results/rigid_oscillatory_controls')
    args = parser.parse_args()
    source = args.source
    original_bytes = source.read_bytes()
    data = json.loads(original_bytes)
    output = args.output
    output.mkdir(parents=True, exist_ok=False)
    mp.dps = 90
    ref = r.Reference(end='8')
    offsets = data['offsets']
    entry = data['regular_entry_offset']
    jac = {float(k): decode(v['J']) for k, v in data['monitor'].items()}
    result = {'source_sha256': hashlib.sha256(original_bytes).hexdigest(),
              'status': 'running', 'comparison_digits': 90}

    def save():
        (output/'results.json').write_text(json.dumps(encode(result), indent=2)+'\n')

    print('RK: preserve the state at t=-1 and tighten tolerance to 1e-16', flush=True)
    early = data['rk_trials']['5.399977346781e-14']
    values = {float(s): decode(f) for s, f in early['F'].items() if float(s) <= 6}
    y = values[6.]
    initial = [y[0, 0], y[1, 0], y[0, 1], y[1, 1]]
    local_offsets = [0.]+[s-6 for s in offsets if s > 6]
    if any(mp.mpf(s-6)-1 != mp.mpf(s)-7 for s in offsets if s > 6):
        raise ValueError('Local time shift changed output times')

    def rhs(s, y):
        k, e = ref.potential(s-1), ref.epsilon
        return [y[1]/e, -k*y[0]/e, y[3]/e, -k*y[2]/e]

    start = perf_counter()
    states, stats = rk.integrate(rhs, local_offsets, initial, '1e-16')
    for s in offsets:
        if s > 6:
            y = states[s-6]
            values[s] = mp.matrix([[y[0], y[2]], [y[1], y[3]]])
    result['rk_tightened'] = {**metrics(values, ref, offsets, jac),
                              'post_drift': post_drift(values, jac, offsets, entry),
                              'F': values, 'early_tolerance': '5.399977346781e-14',
                              'late_tolerance': '1e-16', 'switch_t': -1,
                              'seconds_new': perf_counter()-start, **stats}
    print('RK tightened E, Dosc:', result['rk_tightened']['max_solution_error'],
          result['rk_tightened']['post_drift']['max_row_drift'], flush=True)
    save()

    print('Contour endpoint: preserve the initial basis, tighten tolerance to 1e-40', flush=True)
    method = r.Contours(ref, radius=8, formal_order=80, tolerance='1e-14', order=40, vertex='1.5')
    if relative(method.initial, decode(data['contour']['raw_initial_F'])) > 1e-65:
        raise ValueError('Initial contour basis changed')
    method.settings.update(tolerance='1e-40', order=48)
    start = perf_counter()
    f, diagnostic = method.at(ref.end)
    c_entry = decode(data['contour']['F'][str(entry)])
    point_values = {entry: c_entry, 15.: f}
    result['contour_endpoint_refined'] = {
        'F': f, 'diagnostics': diagnostic, 'tolerance': '1e-40',
        'solution_error': relative(f, ref.matrix(ref.end)),
        'post_drift': post_drift(point_values, jac, [entry, 15.], entry),
        'change_of_F': relative(f, decode(data['contour']['F']['15.0'])),
        'seconds_new': perf_counter()-start}
    print('Contour endpoint E, Dosc:', result['contour_endpoint_refined']['solution_error'],
          result['contour_endpoint_refined']['post_drift']['max_row_drift'], flush=True)
    result['source_unchanged'] = source.read_bytes() == original_bytes
    result['status'] = 'complete'
    (output/'check_rigid_oscillatory_controls.py').write_bytes(Path(__file__).read_bytes())
    save()


if __name__ == '__main__':
    main()


==> anc/computational_preprint/compare_equal_accuracy.py <==
#!/usr/bin/env python3
"""Match achieved errors with common background and 70-digit arithmetic."""
import argparse
import hashlib
import json
import math
from pathlib import Path
from time import perf_counter

from mpmath import mp

import anchored_psi as anchored
import rk45_multiprecision as rk
from run_anchored import decode
from run_stabilized import encode,relative


POINTS = [-6.,-3.,0.,.62,3.,6.]


def metrics(values,reference,jac):
    rows = []
    for t in POINTS:
        f,ff = values[t],reference.matrix(t)
        rows.append({'t':t,'solution_error':relative(f,ff),
                     'variation_drift':relative(jac[t]*f,jac[0.]),
                     'wronskian_error':float(abs(mp.det(f)-1))})
    return {'max_solution_error':max(row['solution_error'] for row in rows),
            'max_variation_drift':max(row['variation_drift'] for row in rows),
            'max_wronskian_error':max(row['wronskian_error'] for row in rows),'points':rows}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--output',type=Path,default=Path(__file__).parent/'results/equal_accuracy')
    parser.add_argument('--radii',nargs='+',type=float,default=[13.5,14.])
    parser.add_argument('--spectral-tolerance',default='1e-26')
    parser.add_argument('--match-factor',type=float,default=1.5)
    parser.add_argument('--reuse-contours',type=Path)
    parser.add_argument('--reuse-rk-trials',action='store_true')
    args = parser.parse_args()
    if args.match_factor <= 1 or mp.mpf(args.spectral_tolerance) <= 0:
        parser.error('Use match-factor > 1 and a positive spectral tolerance')
    args.output.mkdir(parents=True,exist_ok=False)
    mp.dps = 70
    total_start = perf_counter()
    source = Path(__file__).parent/'results/stabilized_long/results.json'
    saved = json.loads(source.read_text())
    jac = {t:decode(saved['runs']['dps80_R18_N56']['values'][str(t)]['J']) for t in POINTS}
    protected = [rk.hp.c.ROOT/'piv2026_manuscript.tex',rk.hp.c.ROOT/'ms_source.zip',
                 rk.hp.c.ROOT/'ms_submission.zip',*sorted((rk.hp.c.ROOT/'verification').glob('*'))]
    hashes = {str(p):hashlib.sha256(p.read_bytes()).hexdigest() for p in protected if p.is_file()}
    data = {'digits':70,'span':6,'points':POINTS,'matching_rule':
            'Max of pointwise relative max-entry errors on the same six points; accepted ratio 2/3 to 3/2. Monodromy is never used for matching.',
            'rk_trials':{},'contours':{},'pairs':{},'shared_costs':{},'protected_hashes':hashes,
            'match_factor':args.match_factor}
    data['matching_rule'] = ('Max of pointwise relative max-entry errors on the same six points; '
                             f'accepted error ratio 1/{args.match_factor} to {args.match_factor}. '
                             'Monodromy is never used for matching.')
    def checkpoint():
        (args.output/'results.json').write_text(json.dumps(data,indent=2)+'\n')
    print('Common 70-digit background and reference',flush=True)
    start = perf_counter()
    reference = rk.hp.TaylorReference(6,70,'1e-36',40)
    data['shared_costs']['background_and_reference_seconds'] = perf_counter()-start
    refs = {t:reference.matrix(t) for t in POINTS}
    data['reference_monitor_drift'] = metrics(refs,reference,jac)['max_variation_drift']
    data['reference_values'] = {str(t):encode(f) for t,f in refs.items()}
    data['shared_monitor_sha256'] = hashlib.sha256(source.read_bytes()).hexdigest()
    data['shared_monitor_status'] = 'Previously independently computed; common evaluation, no invariant projection.'
    reused = json.loads(args.reuse_contours.read_text()) if args.reuse_contours else None
    trials = {}
    if args.reuse_rk_trials:
        if reused is None or reused['digits'] != 70 or reused['points'] != POINTS:
            raise ValueError('RK reuse requires a matching contour/background source')
        for t in POINTS:
            if relative(decode(reused['reference_values'][str(t)]),reference.matrix(t)) > 1e-30:
                raise ValueError('Reused RK background/reference does not match')
        for key,record in reused['rk_trials'].items():
            data['rk_trials'][key] = record
            trials[key] = {t:decode(record['F'][str(t)]) for t in POINTS}
        data['reused_rk_tolerances'] = list(trials)
    def trial(tol):
        key = mp.nstr(mp.mpf(tol),14)
        if key not in trials:
            print('RK45 MP tolerance',key,flush=True)
            values,cost = rk.fundamental(reference,POINTS,key)
            record = {**cost,**metrics(values,reference,jac),'F':{str(t):encode(values[t]) for t in POINTS}}
            data['rk_trials'][key] = record
            trials[key] = values
            print(json.dumps({k:v for k,v in record.items() if k not in ('points','F')}),flush=True)
            checkpoint()
        return key
    trial('1e-12')
    if reused:
        if reused['digits'] != 70 or reused['points'] != POINTS:
            raise ValueError('Reused contours have different precision or sample points')
        for t in POINTS:
            if relative(decode(reused['reference_values'][str(t)]),reference.matrix(t)) > 1e-30:
                raise ValueError('Reused contour background/reference does not match')
        anchors = None
        anchor_seconds = reused['anchor_preparation_seconds']
        data['reused_contours_sha256'] = hashlib.sha256(args.reuse_contours.read_bytes()).hexdigest()
    else:
        print('Finite-lambda normalizations (charged to contours)',flush=True)
        start = perf_counter()
        anchors = {name:anchored.AnchorTransport(reference,mp.mpf('1.45')*(1 if name == 'A' else -1)) for name in ('A','B')}
        anchor_seconds = perf_counter()-start
    data['anchor_preparation_seconds'] = anchor_seconds
    for radius in args.radii:
        name = f'R{radius}_N40_tol{args.spectral_tolerance}'
        print('Contour',name,flush=True)
        start = perf_counter()
        if reused:
            record = reused['contours'][name]
        else:
            method = anchored.AnchoredContours(reference,radius,40,args.spectral_tolerance,anchors)
            values,diagnostics = {},{}
            for t in POINTS:
                print(f'  t={t:g}',flush=True)
                values[t] = method.at(t)
                diagnostics[str(t)] = method.diagnostics
            evaluation_seconds = perf_counter()-start
            record = {**metrics(values,reference,jac),'radius':radius,'formal_order':40,
                      'spectral_tolerance':args.spectral_tolerance,'digits':mp.dps,
                      'evaluation_seconds':evaluation_seconds,
                      'standalone_seconds':evaluation_seconds+anchor_seconds,
                      'anchor_diagnostics':diagnostics,
                      'F':{str(t):encode(v) for t,v in values.items()}}
        data['contours'][name] = record
        target = record['max_solution_error']
        print('Contour max error and drift:',target,record['max_variation_drift'],flush=True)
        checkpoint()
        selected = None
        for _ in range(12):
            selected = min(data['rk_trials'],key=lambda key:abs(math.log(data['rk_trials'][key]['max_solution_error']/target)))
            achieved = data['rk_trials'][selected]['max_solution_error']
            if 1/args.match_factor <= achieved/target <= args.match_factor:
                break
            below = [key for key,row in data['rk_trials'].items() if row['max_solution_error'] < target]
            above = [key for key,row in data['rk_trials'].items() if row['max_solution_error'] > target]
            if below and above:
                left,right = min(((a,b) for a in below for b in above),
                                 key=lambda pair:abs(math.log(float(pair[0])/float(pair[1]))))
                el = data['rk_trials'][left]['max_solution_error']
                er = data['rk_trials'][right]['max_solution_error']
                fraction = min(.98,max(.02,math.log(target/el)/math.log(er/el)))
                candidate = mp.exp((1-fraction)*mp.log(mp.mpf(left))+fraction*mp.log(mp.mpf(right)))
                if mp.nstr(candidate,14) in trials:
                    candidate = mp.sqrt(mp.mpf(left)*mp.mpf(right))
            else:
                correction = min(1000,max(.001,target/achieved))
                candidate = mp.mpf(selected)*mp.mpf(str(correction))
            trial(candidate)
        selected = min(data['rk_trials'],key=lambda key:abs(math.log(data['rk_trials'][key]['max_solution_error']/target)))
        rr = data['rk_trials'][selected]
        ratio = rr['max_solution_error']/target
        data['pairs'][name] = {'rk_tolerance':selected,'matched':1/args.match_factor <= ratio <= args.match_factor,
                              'rk_to_contour_error_ratio':ratio,
                              'rk_to_contour_drift_ratio':rr['max_variation_drift']/record['max_variation_drift'],
                              'contour_to_rk_cost_ratio':record['standalone_seconds']/rr['seconds']}
        print('Pair',json.dumps(data['pairs'][name]),flush=True)
        checkpoint()
    for path,digest in hashes.items():
        if hashlib.sha256(Path(path).read_bytes()).hexdigest() != digest:
            raise RuntimeError('Protected file changed: '+path)
    data['source_hashes'] = {str(p):hashlib.sha256(p.read_bytes()).hexdigest()
                             for p in (Path(__file__),Path(rk.__file__),Path(anchored.__file__),Path(rk.hp.__file__),Path(rk.hp.c.__file__))}
    data['mpmath_version'] = rk.hp.mpm.__version__
    data['mpmath_backend'] = rk.hp.mpm.libmp.BACKEND
    data['seconds'] = perf_counter()-total_start
    data['caveats'] = [
        'Six-node error criterion, not a rigorous bound over the interval.',
        'One background and two contour truncations; no broad performance claim.',
        'Timing is a single run; common background/reference and cached monitor costs excluded from both methods.',
        'Each contour standalone cost includes all finite-lambda preparation, even when reused in the sweep.',
        'Matching excludes calibration cost from the selected solver run; all calibration trials and total time are preserved.',
        'Equal maximal solution errors need not mean equal pointwise error distributions.',
        'Dormand-Prince 5(4) is implemented with mp arithmetic, exact rational tableau, RMS controller, and steps ending at output nodes; it is not a call to float64 scipy.solve_ivp.',
        'mp RK stages evaluate q from the common reference coefficients; the reference F is used only for diagnostics and tolerance calibration.']
    checkpoint()
    print('Completed in',data['seconds'],'seconds',flush=True)


if __name__ == '__main__':
    main()


==> anc/computational_preprint/compare_monodromy.py <==
#!/usr/bin/env python3
"""Pilot comparison; never writes into the submitted article's verification/."""
from __future__ import annotations

import argparse
import csv
import hashlib
import json
from pathlib import Path
import sys
from time import perf_counter

import numpy as np
import scipy
from scipy.integrate import quad_vec, solve_ivp
import sympy as sp

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "scripts"))
import verify_piv_numerical as core
import verify_piv_two_contours as old

PAIRS = ((0, 1), (1, 2), (2, 3), (0, 3))


def symbolic_derivatives():
    q, h, x, lam = sp.symbols("q h x lam")
    a, b = sp.symbols("a b")
    chi = q*h + 2*b
    rho = q*h*h/4 + q*q*h/4 + x*q*h/2 + q*b/2 + x*b - a*a/q
    delta = x*rho + (b*b-a*a)/2
    kap = rho*rho + chi/4
    f1 = sp.Matrix([[-rho, -sp.Rational(1, 2)], [-chi/2, rho]])
    f2 = sp.Matrix([[(kap+delta)/2, (x+q/2-rho)/2],
                    [rho*(1+chi/2)-q*chi/4, (kap-delta)/2]])
    formal = sp.eye(2) + f1/lam + f2/lam**2
    spectral = sp.Matrix([[lam+x+q*h/(2*lam), 1-q/(2*lam)],
                          [-q*h-2*b+(q*h*h-4*a*a/q)/(2*lam),
                           -lam-x-q*h/(2*lam)]])
    args = (lam, x, q, h, a, b)
    return tuple(sp.lambdify(args, item, "numpy", cse=True) for item in
                 (formal.diff(q), formal.diff(h), spectral.diff(q), spectral.diff(h)))


DERIVATIVES = symbolic_derivatives()


def ivp(rhs, interval, initial, tol, **kwargs):
    result = solve_ivp(rhs, interval, np.asarray(initial, complex),
                       rtol=tol, atol=tol/10, **kwargs)
    if not result.success:
        raise RuntimeError(result.message)
    return result


def background(span, tol=3e-14, q0=core.Q0, h0=core.H0):
    def rhs(t, state):
        q, h, logd = state
        return np.r_[core.qh_rhs(core.X0+t, [q, h]), core.X0+t+q/2]
    initial = [q0, h0, 0j]
    branches = {sign: ivp(rhs, (0, sign*span), initial, tol,
                          method="DOP853", dense_output=True) for sign in (-1, 1)}
    return lambda t: branches[1 if t >= 0 else -1].sol(t)


def products(s):
    return np.array([s[a]*s[b] for a, b in PAIRS])


def spectral_data(x, q, h, radius, tol, sensitivity="ode"):
    """Fresh spectral solves; analytic sensitivities, not finite differences.

    Columns are scaled by their outer exponential during integration.
    Determinant normalizations and their derivatives follow the existing
    sector-sharing convention. These constraints are imposed, not tests.
    """
    columns = {}
    for index in range(-4, 2):
        angle = index*np.pi/2
        lam = radius*np.exp(1j*angle)
        which = 0 if index % 2 else 1
        sign = 1 if which == 0 else -1
        factor = np.exp(sign*core.theta(lam, x, angle))
        args = (lam, x, q, h, core.THETA0, core.THETAINF)
        initial = np.column_stack([core.Fhat(lam, x, q, h)[:, which],
                                   DERIVATIVES[0](*args)[:, which],
                                   DERIVATIVES[1](*args)[:, which]])
        path = [core.radial_segment(radius, 1.45, angle)]
        if index:
            path.append(core.arc_segment(1.45, angle, 0))
        current = initial.ravel()
        for lam_fn, dl_fn in path:
            if sensitivity == "quadrature":
                u0 = current.reshape(2, 3)
                def base_rhs(t, u):
                    return dl_fn(t)*(core.A_matrix(lam_fn(t), x, q, h) @ u)
                base = ivp(base_rhs, (0, 1), u0[:, 0], tol,
                           method="DOP853", dense_output=True)
                # Terminal-normalized adjoint transport avoids inverting a
                # badly conditioned forward fundamental matrix in Duhamel's formula.
                def adjoint_rhs(t, flat):
                    return (-dl_fn(t)*flat.reshape(2, 2)
                            @ core.A_matrix(lam_fn(t), x, q, h)).ravel()
                adjoint = ivp(adjoint_rhs, (1, 0), np.eye(2).ravel(), tol,
                              method="DOP853", dense_output=True)
                def integrand(t):
                    z = lam_fn(t)
                    aa = (z, x, q, h, core.THETA0, core.THETAINF)
                    u = base.sol(t)
                    forcing = np.column_stack([DERIVATIVES[j](*aa) @ u for j in (2, 3)])
                    return dl_fn(t)*(adjoint.sol(t).reshape(2, 2) @ forcing)
                integral, _ = quad_vec(integrand, 0, 1, epsabs=tol, epsrel=tol, limit=300)
                variation = adjoint.sol(0).reshape(2, 2) @ u0[:, 1:] + integral
                current = np.column_stack([base.y[:, -1], variation]).ravel()
                continue
            def rhs(t, state):
                z = lam_fn(t)
                u = state.reshape(2, 3)
                deriv = core.A_matrix(z, x, q, h) @ u
                args = (z, x, q, h, core.THETA0, core.THETAINF)
                deriv[:, 1] += DERIVATIVES[2](*args) @ u[:, 0]
                deriv[:, 2] += DERIVATIVES[3](*args) @ u[:, 0]
                return (dl_fn(t)*deriv).ravel()
            current = ivp(rhs, (0, 1), current, tol, method="DOP853").y[:, -1]
        columns[index] = current.reshape(2, 3)*factor

    def normalize(index, left, right):
        u, v = columns[left], columns[right]
        determinant = np.linalg.det(np.column_stack([u[:, 0], v[:, 0]]))
        dd = np.array([np.linalg.det(np.column_stack([u[:, j], v[:, 0]]))
                       + np.linalg.det(np.column_stack([u[:, 0], v[:, j]]))
                       for j in (1, 2)])
        target = columns[index].copy()
        columns[index][:, 0] = target[:, 0]/determinant
        columns[index][:, 1:] = (target[:, 1:]/determinant
                                - np.outer(target[:, 0], dd)/determinant**2)

    for triple in ((1, 1, 0), (-1, -1, 0), (-2, -1, -2),
                   (-3, -3, -2), (-4, -3, -4)):
        normalize(*triple)
    frames = [np.stack([columns[a], columns[b]], axis=1)
              for a, b in ((1, 0), (-1, 0), (-1, -2), (-3, -2), (-3, -4))]
    s, ds = [], []
    for k in range(4):
        left, right = frames[k], frames[k+1]
        matrix = np.linalg.solve(left[:, :, 0], right[:, :, 0])
        entry = (1, 0) if k % 2 == 0 else (0, 1)
        s.append(matrix[entry])
        ds.append([np.linalg.solve(left[:, :, 0], right[:, :, j]
                                   - left[:, :, j] @ matrix)[entry] for j in (1, 2)])
    s, ds = np.asarray(s), np.asarray(ds)
    jac = np.array([s[a]*ds[b]+s[b]*ds[a] for a, b in PAIRS])
    return s, products(s), jac


def tangent_conversion(x, q, h):
    root = np.sqrt(q)
    qp = core.qh_rhs(x, [q, h])[0]
    return np.array([[root, 0], [-qp/(4*q*root)-root/2, 1/(2*root)]])


def contour_matrix(grid, bg, radius, tol, balanced=False):
    start = perf_counter()
    indices = tuple(range(-1, 5))
    outer = {j: radius*np.exp(.5j*np.pi*j) for j in indices}
    q0, h0 = bg(0)[:2]
    initial_columns = [core.subdominant_initial(radius, .5*np.pi*j,
                                               x_value=core.X0, q=q0, h=h0) for j in indices]
    if balanced:
        # Constant-in-x column rescaling preserves the exact normalized F.
        initial_columns = [u/np.linalg.norm(u) for u in initial_columns]
    initial = np.concatenate(initial_columns)
    def rhs(t, state):
        q, h = bg(t)[:2]
        return np.concatenate([core.B_matrix(outer[j], core.X0+t, q, h)
                               @ state[2*k:2*k+2] for k, j in enumerate(indices)])
    span = max(abs(grid))
    branches = {sign: ivp(rhs, (0, sign*span), initial, tol, method="DOP853",
                          dense_output=True) for sign in (-1, 1)}
    coefficients = {}
    quadrature_errors = []
    def sample(t):
        q, h = bg(t)[:2]
        x = core.X0+t
        state = branches[1 if t >= 0 else -1].sol(t)
        answer = []
        for name, spec in old.CYCLES.items():
            cols, integrals = [], []
            for j in spec["indices"]:
                angle = j*np.pi/2
                paths = [core.radial_segment(radius, 1.45, angle)]
                if angle != spec["vertex_angle"]:
                    paths.append(core.arc_segment(1.45, angle, spec["vertex_angle"]))
                position = indices.index(j)
                column = state[2*position:2*position+2]
                integral = np.zeros(2, complex)
                for lam_fn, dl_fn in paths:
                    def spectral_rhs(v, u):
                        return dl_fn(v)*(core.A_matrix(lam_fn(v), x, q, h) @ u)
                    solution = ivp(spectral_rhs, (0, 1), column, tol,
                                   method="DOP853", dense_output=True)
                    def integrand(v):
                        lam = lam_fn(v)
                        u = solution.sol(v)
                        return dl_fn(v)*np.array([core.Q_value(lam, x, q, h, u),
                                                   old.q_x_value(lam, x, q, h, u)])
                    value, error = quad_vec(integrand, 0, 1, epsabs=tol,
                                            epsrel=tol, limit=300)
                    quadrature_errors.append(float(error))
                    integral += value
                    column = solution.y[:, -1]
                cols.append(column)
                integrals.append(integral)
            if name not in coefficients:
                coefficients[name] = old.null_coefficients(cols)
            answer.append(np.asarray(integrals).T @ coefficients[name])
        return np.column_stack(answer)
    phi0 = sample(0.)
    inverse = np.linalg.inv(phi0)
    result = np.asarray([sample(float(t)) @ inverse for t in grid])
    return result, {"seconds": perf_counter()-start,
                    "radius": radius, "balanced_columns": balanced,
                    "initial_basis_condition": float(np.linalg.cond(phi0)),
                    "max_raw_absolute_quad_error_estimate": max(quadrature_errors)}


def rk_matrix(grid, bg, tol, method):
    start = perf_counter()
    def rhs(t, flat):
        q = bg(t)[0]
        a = np.array([[0, 1], [core.U_value(core.X0+t, q), 0]], complex)
        return (a @ flat.reshape(2, 2)).ravel()
    span = max(abs(grid))
    branches = {sign: ivp(rhs, (0, sign*span), np.eye(2).ravel(), tol,
                          method=method, dense_output=True) for sign in (-1, 1)}
    matrix = np.array([branches[1 if t >= 0 else -1].sol(t).reshape(2, 2)
                       for t in grid])
    return matrix, {"seconds": perf_counter()-start,
                    "nfev": sum(s.nfev for s in branches.values())}


def spectral_profile(grid, bg, radius, tol, sensitivity="ode"):
    start = perf_counter()
    stokes, invariants, jacobians = [], [], []
    for t in grid:
        q, h, logd = bg(t)
        s, m, jac = spectral_data(core.X0+t, q, h, radius, tol, sensitivity)
        weights = np.array([2, -2, 2, -2])
        stokes.append(s*np.exp(weights*logd))
        invariants.append(m)
        jacobians.append(jac @ tangent_conversion(core.X0+t, q, h))
    return np.asarray(stokes), np.asarray(invariants), np.asarray(jacobians), perf_counter()-start


def scaled_max(value, baseline):
    return float(np.max(np.abs(value))/max(np.max(np.abs(baseline)), 1e-30))


def summarize(matrix, reference, jac):
    middle = len(matrix)//2
    variation = jac @ matrix
    return {"solution_error_vs_dop853": scaled_max(matrix-reference, reference),
            "monodromy_variation_drift": scaled_max(variation-variation[middle], variation[middle]),
            "wronskian_drift": float(np.max(np.abs(np.linalg.det(matrix)-1))),
            "variation_error_vs_dop853": scaled_max(jac @ (matrix-reference), jac[middle])}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--span", type=float, default=.24)
    parser.add_argument("--points", type=int, default=33)
    parser.add_argument("--case", choices=("original", "second"), default="original")
    parser.add_argument("--output", type=Path, default=Path(__file__).parent/"results/pilot")
    args = parser.parse_args()
    if args.points < 5 or args.points % 2 != 1 or args.span <= 0:
        parser.error("Use a positive span and an odd point count >= 5")
    args.output.mkdir(parents=True, exist_ok=True)
    protected = [ROOT/"piv2026_manuscript.tex", ROOT/"ms_source.zip",
                 ROOT/"ms_submission.zip", *sorted((ROOT/"verification").glob("*"))]
    hashes = {str(p.relative_to(ROOT)): hashlib.sha256(p.read_bytes()).hexdigest()
              for p in protected if p.is_file()}
    grid = np.linspace(-args.span, args.span, args.points)
    start = perf_counter()
    q0, p0 = (core.Q0, core.P0) if args.case == "original" else (.85-.12j, .28+.09j)
    h0 = 2*p0-core.X0-q0/2
    bg = background(args.span, q0=q0, h0=h0)
    background_seconds = perf_counter()-start
    reference, ref_cost = rk_matrix(grid, bg, 3e-14, "DOP853")
    profiles, profile_info, profile_arrays = {}, {}, {}
    for radius, tol, sensitivity in ((4.8, 2e-12, "ode"), (6., 2e-12, "ode"),
                                     (7.2, 2e-12, "ode"), (7.2, 2e-13, "ode"),
                                     (7.2, 2e-13, "quadrature")):
        profile_name = f"R{radius:g}_tol{tol:g}_{sensitivity}"
        print(f"Spectral profile {profile_name}", flush=True)
        stokes, m, jac, seconds = spectral_profile(grid, bg, radius, tol, sensitivity)
        profiles[profile_name] = jac
        profile_arrays[f"stokes_{profile_name}"] = stokes
        profile_arrays[f"invariants_{profile_name}"] = m
        mid = len(grid)//2
        profile_info[profile_name] = {"seconds": seconds,
            "base_invariant_drift": scaled_max(m-m[mid], m[mid]),
            "corrected_stokes_drift": scaled_max(stokes-stokes[mid], stokes[mid]),
            "reference_variation_drift": summarize(reference, reference, jac)["monodromy_variation_drift"]}
        alpha = np.exp(-2j*np.pi*core.THETAINF)
        constraint = (alpha**2*m[:, 1]+alpha**2+m[:, 0]*m[:, 2]+m[:, 0]
                      +m[:, 3]+m[:, 2]+1-2*alpha*np.cos(2*np.pi*core.THETA0))
        gradient = np.column_stack([m[:, 2]+1, np.full(len(grid), alpha**2),
                                    m[:, 0]+1, np.ones(len(grid))])
        profile_info[profile_name]["global_relation_absolute_residual"] = float(np.max(abs(constraint)))
        profile_info[profile_name]["linearized_relation_scaled_residual"] = scaled_max(
            np.einsum("ni,nij->nj", gradient, jac), gradient[:, :, None]*jac)
    jac = profiles[profile_name]
    fd_errors = {}
    q, h = bg(0)[:2]
    _, _, jac_qh = spectral_data(core.X0, q, h, 7.2, 2e-12)
    direction = np.array([.19-.14j, -.16+.09j])
    for eps in (1e-3, 1e-4, 1e-5):
        plus = spectral_data(core.X0, *(np.array([q, h])+eps*direction), 7.2, 2e-12)[1]
        minus = spectral_data(core.X0, *(np.array([q, h])-eps*direction), 7.2, 2e-12)[1]
        fd_errors[str(eps)] = scaled_max((plus-minus)/(2*eps)-jac_qh @ direction,
                                        jac_qh @ direction)
    rows, matrices = [], {"reference": reference}
    configs = [("RK45", t, None) for t in (1e-3, 1e-6, 1e-9, 1e-12)]
    configs += [(method, t, 4.8) for method in ("contour", "balanced_contour")
                for t in (1e-8, 1e-10, 3e-13)]
    configs += [("balanced_contour", 3e-13, r) for r in (4.2, 5.4, 6.)]
    for method, tol, radius in configs:
        label = f"{method}_{tol:g}" + (f"_R{radius:g}" if radius else "")
        print(label, flush=True)
        if "contour" in method:
            matrix, cost = contour_matrix(grid, bg, radius, tol,
                                           balanced=method == "balanced_contour")
        else:
            matrix, cost = rk_matrix(grid, bg, tol, method)
        matrices[label] = matrix
        row = {"label": label, "method": method, "tolerance": tol, **cost,
               **summarize(matrix, reference, jac)}
        row["drift_by_spectral_radius"] = {
            str(r): summarize(matrix, reference, j)["monodromy_variation_drift"]
            for r, j in profiles.items()}
        rows.append(row)
        print(json.dumps(row), flush=True)
    reference_check, _ = rk_matrix(grid, bg, 1e-12, "DOP853")
    dense_background = np.array([bg(t) for t in np.linspace(-args.span, args.span, 1001)])
    if np.min(dense_background[:, 0].real) <= 0:
        raise RuntimeError("Pilot requires the background to remain in Re(q)>0 for the chosen square root")
    report = {"status": "pilot; no certified error bounds or speed claims", "case": args.case,
              "initial_data": {name: [float(complex(z).real), float(complex(z).imag)]
                               for name, z in {"x0": core.X0, "q0": q0, "p0": p0,
                                               "theta0": core.THETA0, "theta_infinity": core.THETAINF}.items()},
              "span": args.span, "points": args.points,
              "invariants": ["s1*s2", "s2*s3", "s3*s4", "s1*s4"],
              "normalization": "F(x0)=I in (y,y_prime); invariants use (q,h) sensitivities",
              "spectral_formal_order": 2, "contour_radius": 4.8,
              "background_seconds": background_seconds, "reference": ref_cost,
              "spectral_profiles": profile_info, "sensitivity_finite_difference_errors": fd_errors,
              "quadrature_vs_variational_ode_jacobian": scaled_max(
                  jac-profiles["R7.2_tol2e-13_ode"], jac),
              "reference_tolerance_check": scaled_max(reference-reference_check, reference),
              "sampled_min_real_q": float(np.min(dense_background[:, 0].real)),
              "sampled_min_abs_q": float(np.min(np.abs(dense_background[:, 0]))),
              "code_hashes": {str(p.relative_to(ROOT)): hashlib.sha256(p.read_bytes()).hexdigest()
                              for p in (Path(__file__), ROOT/"scripts/verify_piv_numerical.py",
                                        ROOT/"scripts/verify_piv_two_contours.py")},
              "comparisons": rows, "versions": {"numpy": np.__version__, "scipy": scipy.__version__,
                                                    "sympy": sp.__version__},
              "protected_file_hashes": hashes}
    for name, digest in hashes.items():
        assert hashlib.sha256((ROOT/name).read_bytes()).hexdigest() == digest, name
    (args.output/"results.json").write_text(json.dumps(report, indent=2)+"\n")
    np.savez(args.output/"arrays.npz", grid=grid, jacobian=jac,
             background=np.asarray([bg(t) for t in grid]),
             **{f"J_{name}": j for name, j in profiles.items()}, **profile_arrays, **matrices)
    with (args.output/"comparison.csv").open("w", newline="") as f:
        fields = ["label", "method", "tolerance", "radius", "seconds", "solution_error_vs_dop853",
                  "monodromy_variation_drift", "wronskian_drift", "variation_error_vs_dop853"]
        writer = csv.DictWriter(f, fieldnames=fields, extrasaction="ignore")
        writer.writeheader()
        writer.writerows(rows)
    with (args.output/"monodromy_variations.csv").open("w", newline="") as f:
        writer = csv.writer(f)
        writer.writerow(["method", "x_offset", "invariant", "initial_direction", "real", "imag"])
        for label, matrix in matrices.items():
            variation = jac @ matrix
            for i, t in enumerate(grid):
                for j, name in enumerate(report["invariants"]):
                    for k in range(2):
                        z = variation[i, j, k]
                        writer.writerow([label, t, name, k, z.real, z.imag])
    print(f"Results: {args.output}", flush=True)


if __name__ == "__main__":
    main()


==> anc/computational_preprint/compare_pii.py <==
#!/usr/bin/env python3
"""First matched-accuracy PII comparison; independent Stokes sensitivities."""
import argparse
import hashlib
import json
from pathlib import Path
import shutil
from time import perf_counter

from mpmath import mp

import pii_core as p
import rk45_multiprecision as rk


POINTS = [0, -1, -3, -6, -9, -12]
ROOT = Path(__file__).resolve().parent
SOURCE = Path('<RCD-2024-source>')


def encode(value):
    if isinstance(value, mp.matrix):
        return [[encode(value[i,j]) for j in range(value.cols)] for i in range(value.rows)]
    if isinstance(value, dict):
        return {str(k): encode(v) for k,v in value.items()}
    if isinstance(value, (tuple, list)):
        return [encode(v) for v in value]
    if isinstance(value, mp.mpc):
        return [mp.nstr(value.real, 80), mp.nstr(value.imag, 80)]
    if isinstance(value, mp.mpf):
        return mp.nstr(value, 80)
    return value


def relative(a, b):
    return float(max(map(abs, a-b))/max(map(abs, b)))


def metrics(values, ref, jac):
    rows = [{'t':t, 'x':float(ref.x0+t), 'solution_error':relative(values[t],ref.matrix(t)),
             'variation_drift':relative(jac[t]*values[t],jac[0]),
             'wronskian_error':float(abs(mp.det(values[t])-1))} for t in POINTS]
    return {**{'max_'+key:max(row[key] for row in rows)
               for key in ('solution_error','variation_drift','wronskian_error')}, 'points':rows}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--output', type=Path, default=ROOT/'results/pii_first')
    parser.add_argument('--spectral-tolerances', nargs='+', default=['1e-6','1e-9','1e-12'])
    parser.add_argument('--match-factor', type=float, default=1.1)
    parser.add_argument('--reuse-monitor', type=Path)
    parser.add_argument('--reuse-results', type=Path)
    args = parser.parse_args()
    if args.match_factor <= 1:
        parser.error('match-factor must exceed one')
    args.output.mkdir(parents=True, exist_ok=False)
    mp.dps = 70
    start_all = perf_counter()
    protected = [SOURCE, ROOT.parent/'piv2026_manuscript.tex',
                 ROOT.parent/'ms_source.zip', ROOT.parent/'ms_submission.zip',
                 *sorted((ROOT.parent/'verification').glob('*'))]
    hashes = {str(v):hashlib.sha256(v.read_bytes()).hexdigest() for v in protected if v.is_file()}
    data = {'equation':'u_xx=2*u^3+x*u; alpha=0', 'initial':{'x0':'-1','u0':'.2','w0':'.1'},
            'points':POINTS, 'digits':70, 'protected_hashes':hashes,
            'matching_rule':'Max pointwise relative max-entry error in F, same six points; monodromy not used in matching.',
            'match_factor':args.match_factor,'contours':{},'rk_trials':{},'pairs':{},'status':'running'}
    for name in ('compare_pii.py','pii_core.py','rk45_multiprecision.py','high_precision.py','test_pii.py'):
        shutil.copy2(ROOT/name, args.output/name)
    def checkpoint():
        (args.output/'results.json').write_text(json.dumps(encode(data),indent=2)+'\n')
    print('PII: two independently refined Taylor references', flush=True)
    start = perf_counter()
    coarse = p.Reference(digits=50, tolerance='1e-26', order=32)
    ref = p.Reference()
    data['reference'] = {'seconds':perf_counter()-start,
                         'refinement_F':max(relative(coarse.matrix(t),ref.matrix(t)) for t in POINTS),
                         'refinement_u_absolute':float(max(abs(coarse.at(t)[0]-ref.at(t)[0]) for t in POINTS)),
                         'steps':len(ref.segments), 'F':{t:ref.matrix(t) for t in POINTS},
                         'state':{t:ref.at(t) for t in POINTS}}
    jac, stokes = {}, {}
    start = perf_counter()
    def decode(raw):
        return mp.matrix([[mp.mpc(*v) if isinstance(v,list) else mp.mpf(v) for v in row] for row in raw])
    if args.reuse_monitor:
        old = json.loads(args.reuse_monitor.read_text())
        if old['points'] != POINTS or old['initial'] != data['initial']:
            raise ValueError('Monitor background/points mismatch')
        for t in POINTS:
            if relative(decode(old['reference']['F'][str(t)]),ref.matrix(t)) > 1e-32:
                raise ValueError('Monitor reference does not match')
            record = old['monitor'][str(t)]
            jac[t],stokes[t] = decode(record['J']),decode(record['s'])
        data['monitor'] = old['monitor']
        data['monitor_refinement_at_minus13'] = old['monitor_refinement_at_minus13']
        data['reused_monitor_sha256'] = hashlib.sha256(args.reuse_monitor.read_bytes()).hexdigest()
    else:
        with mp.workdps(80):
            for t in POINTS:
                print(f'  independent Stokes monitor x={ref.x0+t}',flush=True)
                s,j,defect = p.monodromy(ref.x0+t,*ref.at(t)[:2],radius=5,formal_order=64,
                                         tolerance='1e-36',order=40)
                jac[t],stokes[t] = j,s
                data.setdefault('monitor',{})[t] = {'s':s,'J':j,'adjacent_determinant_defect':defect}
                checkpoint()
            s,j,defect = p.monodromy(ref.x0-12,*ref.at(-12)[:2],radius=5.5,formal_order=80,
                                     tolerance='1e-40',order=44)
            data['monitor_refinement_at_minus13'] = {'s_absolute':float(max(map(abs,s-stokes[-12]))),
                                                     'J_relative':relative(j,jac[-12]),
                                                     'adjacent_determinant_defect':float(defect)}
    data['monitor_seconds'] = perf_counter()-start
    data['monitor_stokes_drift_absolute'] = float(max(max(map(abs,s-stokes[0])) for s in stokes.values()))
    data['monitor_reference_variation_drift'] = metrics({t:ref.matrix(t) for t in POINTS},ref,jac)['max_variation_drift']
    trials = {}
    reused = json.loads(args.reuse_results.read_text()) if args.reuse_results else None
    if reused:
        if reused['initial'] != data['initial'] or reused['points'] != POINTS or reused['digits'] != 70:
            raise ValueError('Reused comparison settings mismatch')
        if (args.reuse_results.parent/'pii_core.py').read_bytes() != (ROOT/'pii_core.py').read_bytes():
            raise ValueError('Reused contour implementation differs')
        for t in POINTS:
            if relative(decode(reused['reference']['F'][str(t)]),ref.matrix(t)) > 1e-32:
                raise ValueError('Reused comparison reference mismatch')
        data['rk_trials'] = reused['rk_trials']
        trials = {key:{float(t):decode(f) for t,f in record['F'].items()}
                  for key,record in reused['rk_trials'].items()}
        data['reused_results_sha256'] = hashlib.sha256(args.reuse_results.read_bytes()).hexdigest()
    def trial(tol):
        key = mp.nstr(mp.mpf(tol),14)
        if key not in trials:
            start = perf_counter()
            def rhs(t,y):
                potential = ref.potential(t)
                return [y[1],potential*y[0],y[3],potential*y[2]]
            states, stats = rk.integrate(rhs,POINTS,list(map(mp.mpf,[1,0,0,1])),key)
            elapsed = perf_counter()-start
            values = {t:mp.matrix([[s[0],s[2]],[s[1],s[3]]]) for t,s in states.items()}
            trials[key] = values
            data['rk_trials'][key] = {**metrics(values,ref,jac),**stats,'seconds':elapsed,'F':values}
            print('  RK',key,'E',data['rk_trials'][key]['max_solution_error'],flush=True)
            checkpoint()
        return key
    for tolerance in args.spectral_tolerances:
        print('Contour tolerance',tolerance,flush=True)
        if reused and tolerance in reused['contours']:
            record = dict(reused['contours'][tolerance], timing_reused=True)
            elapsed = record['seconds']
        else:
            start = perf_counter()
            contours = p.Contours(ref,radius=4,formal_order=48,tolerance=tolerance)
            values, diagnostics = {}, {}
            for t in POINTS:
                values[t], diagnostics[t] = contours.at(t)
            elapsed = perf_counter()-start
            record = {**metrics(values,ref,jac), 'seconds':elapsed,'F':values,'diagnostics':diagnostics,
                      'initial_raw_F':contours.initial_matrix,'raw_W':mp.det(contours.initial_matrix),
                      'weights':contours.weights,'radius':4,'formal_order':48,'spectral_tolerance':tolerance}
        data['contours'][tolerance] = record
        target = mp.mpf(record['max_solution_error'])
        print('  contour E',target,flush=True)
        tol = mp.mpf(min(data['rk_trials'],key=lambda k: abs(mp.log(mp.mpf(data['rk_trials'][k]['max_solution_error'])/target)))) if data['rk_trials'] else target/10
        for iteration in range(10):
            key = trial(tol)
            ratio = mp.mpf(data['rk_trials'][key]['max_solution_error'])/target
            if 1/args.match_factor <= ratio <= args.match_factor:
                break
            tol = mp.mpf(key)/ratio
        best = min(data['rk_trials'],key=lambda k: abs(mp.log(mp.mpf(data['rk_trials'][k]['max_solution_error'])/target)))
        selected = data['rk_trials'][best]
        ratio = selected['max_solution_error']/float(target)
        data['pairs'][tolerance] = {'rk_tolerance':best,'error_ratio_RK_over_contour':ratio,
                                    'matched':1/args.match_factor <= ratio <= args.match_factor,
                                    'drift_ratio_RK_over_contour':selected['max_variation_drift']/record['max_variation_drift'],
                                    'cost_ratio_contour_over_RK':elapsed/selected['seconds']}
        checkpoint()
    print('Independent finite-difference residual from contour values',flush=True)
    fine = p.Contours(ref,radius=4,formal_order=48,tolerance='1e-26')
    center, h = mp.mpf(-6), mp.mpf('0.001')
    values = {k:fine.at(center+k*h/2)[0] for k in (-4,-2,-1,0,1,2,4)}
    residuals = {}
    for stride in (2,1):
        step = stride*h/2
        d2 = (-values[2*stride]+16*values[stride]-30*values[0]+16*values[-stride]-values[-2*stride])/(12*step*step)
        potential = ref.potential(center)
        residuals[str(step)] = float(max(abs(d2[0,j]-potential*values[0][0,j]) for j in range(2))/
                                     max(1,max(abs(potential*values[0][0,j]) for j in range(2))))
    data['finite_difference_residual'] = {'x':str(ref.x0+center),'relative_by_step':residuals,
                                         'spectral_tolerance':'1e-26',
                                         'note':'Centered five-point second derivative of contour values; denominator max(1, |potential*F_row1|).'}
    data['total_seconds'] = perf_counter()-start_all
    data['protected_unchanged'] = all(hashlib.sha256(Path(path).read_bytes()).hexdigest() == old for path,old in hashes.items())
    data['status'] = 'complete'
    checkpoint()
    print(json.dumps({'pairs':data['pairs'],'monitor_floor':data['monitor_reference_variation_drift'],
                       'residual':data['finite_difference_residual'],'seconds':data['total_seconds'],
                       'protected_unchanged':data['protected_unchanged']},indent=2),flush=True)


if __name__ == '__main__':
    main()


==> anc/computational_preprint/compare_rigid_monodromy.py <==
#!/usr/bin/env python3
"""Independent Stokes-variation conservation test through a rigid PII pulse."""
import argparse
import hashlib
import json
from pathlib import Path
import shutil
from time import perf_counter

from mpmath import mp

from compare_pii import encode,relative
import rigid_monodromy as r
import rk45_multiprecision as rk


ROOT = Path(__file__).resolve().parent


def row_relative(a,b):
    return [float(max(abs(a[j,k]-b[j,k]) for k in range(b.cols))/max(abs(b[j,k]) for k in range(b.cols)))
            for j in range(b.rows)]


def metrics(values,ref,offsets,jac):
    out = []
    for offset in offsets:
        t = ref.t0+mp.mpf(offset)
        f = values[offset]
        rows = row_relative(jac[offset]*f,jac[0.])
        out.append({'offset':offset,'t':float(t),'solution_error':relative(f,ref.matrix(t)),
                    'variation_drift':relative(jac[offset]*f,jac[0.]),'row_variation_drift':rows,
                    'max_row_variation_drift':max(rows),'wronskian_error':float(abs(mp.det(f)-1))})
    return {**{'max_'+key:max(v[key] for v in out) for key in ('solution_error','variation_drift','wronskian_error')},
            'max_row_variation_drift':max(v['max_row_variation_drift'] for v in out),'points':out}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--output',type=Path,default=ROOT/'results/rigid_stokes_e02')
    parser.add_argument('--epsilon',default='.2')
    parser.add_argument('--peak-guess',default='-1.623')
    parser.add_argument('--contour-tolerances',nargs='*',default=['1e-14','1e-18'])
    parser.add_argument('--reuse-monitor',type=Path)
    args = parser.parse_args()
    args.output.mkdir(parents=True,exist_ok=False)
    total = perf_counter()
    mp.dps = 100
    for file in ('compare_rigid_monodromy.py','rigid_monodromy.py','rk45_multiprecision.py',
                 'pii_core.py','high_precision.py','test_rigid_monodromy.py'):
        shutil.copy2(ROOT/file,args.output/file)
    previous = json.loads((ROOT/'results/pii_comparison/results.json').read_text())
    protected = list(previous['protected_hashes'])+['<arXiv:solv-int/9902007v1.pdf>']
    hashes = {path:hashlib.sha256(Path(path).read_bytes()).hexdigest() for path in protected}
    data = {'status':'running','epsilon':args.epsilon,'comparison_digits':90,
            'monitor_settings':{'digits':100,'radius':8,'formal_order':80,'tolerance':'1e-32','order':40,'vertex':'1.5'},
            'protected_hashes':hashes,'monitor':{},'rk_trials':{},'contours':{},'pairs':{}}
    def save():
        (args.output/'results.json').write_text(json.dumps(encode(data),indent=2)+'\n')
    print('High-precision common background and tangent reference',flush=True)
    start = perf_counter()
    ref = r.Reference(epsilon=args.epsilon)
    peak = ref.peak(args.peak_guess)
    astar = -2**(-mp.mpf(2)/3)
    tstar = -6*astar*astar
    # RK's generic integrator uses binary output offsets. Use those same
    # exact offsets for every reference and spectral evaluation as well.
    offsets = [0.,float(tstar-ref.t0),float(peak-ref.epsilon/2-ref.t0),
               float(peak-ref.t0),float(peak+ref.epsilon-ref.t0),6.]
    data['offsets'],data['peak'],data['t_star'] = offsets,peak,tstar
    data['reference'] = {'seconds':perf_counter()-start,'steps':len(ref.segments),
                          'F':{s:ref.matrix(ref.t0+mp.mpf(s)) for s in offsets},
                          'state':{s:ref.at(ref.t0+mp.mpf(s)) for s in offsets}}
    coarse = r.Reference(epsilon=args.epsilon,digits=65,tolerance='1e-27',order=32)
    data['reference']['refinement_error'] = max(relative(coarse.matrix(ref.t0+mp.mpf(s)),ref.matrix(ref.t0+mp.mpf(s))) for s in offsets)
    jac,stokes = {},{}
    settings = dict(radius=8,formal_order=80,tolerance='1e-32',order=40,vertex='1.5')
    start = perf_counter()
    def decode(raw):
        return mp.matrix([[mp.mpc(*v) if isinstance(v,list) else mp.mpf(v) for v in row] for row in raw])
    if args.reuse_monitor:
        old = json.loads(args.reuse_monitor.read_text())
        if old['epsilon'] != args.epsilon or old['offsets'] != offsets:
            raise ValueError('Reused monitor background/points differ')
        for offset in offsets:
            if relative(decode(old['reference']['F'][str(offset)]),ref.matrix(ref.t0+mp.mpf(offset))) > 1e-35:
                raise ValueError('Reference changed for reused monitor')
            record = old['monitor'][str(offset)]
            stokes[offset],jac[offset] = decode(record['s']),decode(record['J'])
        data['monitor'] = old['monitor']
        data['monitor_refinements'] = old['monitor_refinements']
        data['reused_monitor_sha256'] = hashlib.sha256(args.reuse_monitor.read_bytes()).hexdigest()
    else:
        for offset in offsets:
            t = ref.t0+mp.mpf(offset)
            print('Fresh Stokes coefficients and sensitivities at t=',mp.nstr(t,12),flush=True)
            s,j,diagnostic = r.monodromy(ref,t,**settings)
            stokes[offset],jac[offset] = s,j
            data['monitor'][offset] = {'s':s,'J':j,'diagnostic':diagnostic,
                                       'row_reference_variation_drift':row_relative(j*ref.matrix(t),jac[0.])}
            print('  reference row drift',data['monitor'][offset]['row_reference_variation_drift'],flush=True)
            save()
        data['monitor_refinements'] = {}
        with mp.workdps(120):
            for offset in (offsets[0],offsets[3]):
                t = ref.t0+mp.mpf(offset)
                print('Refine independent monitor at t=',mp.nstr(t,12),flush=True)
                s,j,diagnostic = r.monodromy(ref,t,radius=10,formal_order=112,tolerance='1e-42',order=44,vertex='1.5')
                data['monitor_refinements'][offset] = {'s_relative':row_relative(s,stokes[offset]),
                                                       'J_row_relative':row_relative(j,jac[offset]),
                                                       'diagnostic':diagnostic,'s':s,'J':j}
                save()
    data['monitor_seconds'] = perf_counter()-start
    data['reference_monitor'] = metrics({s:ref.matrix(ref.t0+mp.mpf(s)) for s in offsets},ref,offsets,jac)
    data['stokes_relative_drift_by_row'] = [max(row_relative(s,stokes[0.])[j] for s in stokes.values()) for j in range(4)]
    save()
    trials = {}
    def trial(tolerance):
        key = mp.nstr(mp.mpf(tolerance),14)
        if key not in trials:
            print('RK tolerance',key,flush=True)
            with mp.workdps(90):
                start = perf_counter()
                def rhs(offset,y):
                    potential = ref.potential(ref.t0+offset)
                    eps = ref.epsilon
                    return [y[1]/eps,-potential*y[0]/eps,y[3]/eps,-potential*y[2]/eps]
                states,stats = rk.integrate(rhs,offsets,list(map(mp.mpf,[1,0,0,1])),key)
                seconds = perf_counter()-start
                values = {s:mp.matrix([[y[0],y[2]],[y[1],y[3]]]) for s,y in states.items()}
                record = {**metrics(values,ref,offsets,jac),'seconds':seconds,**stats,'F':values}
            trials[key] = values
            data['rk_trials'][key] = record
            print('  E',record['max_solution_error'],'D rows',record['max_row_variation_drift'],flush=True)
            save()
        return key
    for tolerance in ('1e-8','1e-10','1e-12','1e-14'):
        trial(tolerance)
    for tolerance in args.contour_tolerances:
        print('Contour quadrature tolerance',tolerance,flush=True)
        with mp.workdps(90):
            start = perf_counter()
            method = r.Contours(ref,radius=8,formal_order=80,tolerance=tolerance,order=40,vertex='1.5')
            values,diagnostics = {},{}
            for offset in offsets:
                t = ref.t0+mp.mpf(offset)
                print('  contour t=',mp.nstr(t,12),flush=True)
                values[offset],diagnostics[offset] = method.at(t)
            seconds = perf_counter()-start
            record = {**metrics(values,ref,offsets,jac),'seconds':seconds,'F':values,'diagnostics':diagnostics,
                      'raw_initial_F':method.initial,'raw_initial_W':mp.det(method.initial),'weights':method.weights}
        data['contours'][tolerance] = record
        target = mp.mpf(record['max_solution_error'])
        print('  contour E',mp.nstr(target,9),'D rows',record['max_row_variation_drift'],flush=True)
        for _ in range(8):
            best = min(data['rk_trials'],key=lambda key:abs(mp.log(mp.mpf(data['rk_trials'][key]['max_solution_error'])/target)))
            ratio = mp.mpf(data['rk_trials'][best]['max_solution_error'])/target
            if 1/mp.mpf('1.1') <= ratio <= mp.mpf('1.1'):
                break
            trial(mp.mpf(best)/ratio)
        best = min(data['rk_trials'],key=lambda key:abs(mp.log(mp.mpf(data['rk_trials'][key]['max_solution_error'])/target)))
        ratio = data['rk_trials'][best]['max_solution_error']/float(target)
        matched = 1/1.1 <= ratio <= 1.1
        data['pairs'][tolerance] = {'rk_tolerance':best,'matched':matched,'error_ratio_RK_over_contour':ratio,
                                    'row_drift_ratio_RK_over_contour':data['rk_trials'][best]['max_row_variation_drift']/record['max_row_variation_drift'],
                                    'time_ratio_contour_over_RK':seconds/data['rk_trials'][best]['seconds']}
        save()
    data['protected_unchanged'] = all(hashlib.sha256(Path(path).read_bytes()).hexdigest()==h for path,h in hashes.items())
    data['total_seconds'] = perf_counter()-total
    data['status'] = 'complete'
    save()
    print(json.dumps({'pairs':data['pairs'],'monitor_floor_by_rows':data['reference_monitor']['max_row_variation_drift'],
                       'seconds':data['total_seconds'],'protected_unchanged':data['protected_unchanged']},indent=2),flush=True)


if __name__ == '__main__':
    main()


==> anc/computational_preprint/compare_rigid_oscillatory.py <==
"""Follow Stokes variations from the algebraic branch to regular oscillations."""
import argparse
import hashlib
import json
from pathlib import Path
import shutil
from time import perf_counter

from mpmath import mp

from compare_pii import encode, relative
from compare_rigid_monodromy import metrics, row_relative
import rigid_monodromy as r
import rk45_multiprecision as rk


ROOT = Path(__file__).resolve().parent


def decode(raw):
    return mp.matrix([[mp.mpc(*v) if isinstance(v, list) else mp.mpf(v)
                       for v in row] for row in raw])


def maxima(ref, spacing='.01'):
    out = []
    left = max(ref.t0, mp.mpf('-2'))
    step = mp.mpf(spacing)
    lp = ref.at(left)[1]
    while left < ref.end:
        right = min(left+step, ref.end)
        rp = ref.at(right)[1]
        if lp > 0 and rp <= 0:
            t = mp.findroot(lambda s: ref.at(s)[1], (left, right),
                            solver='anderson', tol=mp.mpf('1e-50'))
            record = {'t': t, 'u': ref.at(t)[0]}
            if out:
                record['period'] = t-out[-1]['t']
                record['relative_height_change'] = abs(record['u']/out[-1]['u']-1)
            if len(out) >= 2:
                record['relative_period_change'] = abs(record['period']/out[-1]['period']-1)
            out.append(record)
        left, lp = right, rp
    return out


def post_drift(values, jac, offsets, entry):
    origin = jac[0.]
    constant_at_entry = jac[entry]*values[entry]
    points = []
    for offset in offsets:
        if offset < entry:
            continue
        difference = jac[offset]*values[offset]-constant_at_entry
        rows = row_relative(origin+difference, origin)
        points.append({'offset': offset, 't': offset-7,
                       'rows': rows, 'max_row_drift': max(rows)})
    return {'entry_offset': entry, 'points': points,
            'max_row_drift': max(point['max_row_drift'] for point in points)}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--output', type=Path, default=ROOT/'results/rigid_oscillatory_checked_e02')
    parser.add_argument('--endpoint-cache', type=Path)
    args = parser.parse_args()
    args.output.mkdir(parents=True, exist_ok=False)
    total = perf_counter()
    mp.dps = 130
    source = ROOT/'results/rigid_stokes_e02/results.json'
    previous = json.loads(source.read_text())
    if previous['status'] != 'complete':
        raise ValueError('The first-pulse calculation must be complete')
    for name in ('compare_rigid_oscillatory.py', 'rigid_monodromy.py', 'compare_rigid_monodromy.py',
                 'compare_pii.py', 'pii_core.py', 'high_precision.py', 'rk45_multiprecision.py',
                 'test_rigid_oscillatory.py'):
        shutil.copy2(ROOT/name, args.output/name)
    hashes = dict(previous['protected_hashes'])
    hashes[str(source)] = hashlib.sha256(source.read_bytes()).hexdigest()
    data = {'status': 'running', 'epsilon': '.2', 'interval': [-7, 8],
            'comparison_digits': 90, 'protected_hashes': hashes, 'monitor': {}, 'rk_trials': {}}

    def save():
        (args.output/'results.json').write_text(json.dumps(encode(data), indent=2)+'\n')

    print('Background and extrema on [-7,8]', flush=True)
    ref = r.Reference(end='8')
    peaks = maxima(ref)
    finer_peaks = maxima(ref, '.005')
    if len(peaks) != len(finer_peaks) or len(peaks) < 17:
        raise ValueError('Unresolved extrema or insufficient oscillations')
    data['peak_location_refinement'] = max(abs(a['t']-b['t']) for a, b in zip(peaks, finer_peaks))
    regular_index = next(j for j, p in enumerate(peaks)
                         if p.get('relative_period_change', mp.inf) < mp.mpf('.05')
                         and p.get('relative_height_change', mp.inf) < mp.mpf('.05'))
    entry = float(peaks[regular_index]['t']-ref.t0)
    new_times = [peaks[j]['t'] for j in (4, regular_index, 12, 16)]
    new_times += [(peaks[15]['t']+peaks[16]['t'])/2, ref.end]
    offsets = sorted(set(previous['offsets']+[float(t-ref.t0) for t in new_times]))
    data.update(peaks=peaks, regular_peak_number=regular_index+1,
                regular_entry_offset=entry, offsets=offsets,
                regularity_threshold='.05', t_star=previous['t_star'])
    coarse = r.Reference(end='8', digits=65, tolerance='1e-27', order=32)
    data['reference'] = {'F': {s: ref.matrix(ref.t0+mp.mpf(s)) for s in offsets},
                         'state': {s: ref.at(ref.t0+mp.mpf(s)) for s in offsets},
                         'steps': len(ref.segments),
                         'refinement_error': max(relative(coarse.matrix(ref.t0+mp.mpf(s)),
                                                          ref.matrix(ref.t0+mp.mpf(s))) for s in offsets)}
    jac = {}
    for offset in previous['offsets']:
        if relative(decode(previous['reference']['F'][str(offset)]),
                    ref.matrix(ref.t0+mp.mpf(offset))) > 1e-35:
            raise ValueError('The old background and the continuation disagree')
        record = previous['monitor'][str(offset)]
        data['monitor'][offset] = record
        jac[offset] = decode(record['J'])
    data['reused_monitor_offsets'] = previous['offsets']
    settings = dict(radius=8, formal_order=160, tolerance='1e-48', order=48, vertex='1.5')
    data['monitor_settings'] = {**settings, 'digits': 130}
    refined_origin = decode(previous['monitor_refinements']['0.0']['J'])
    cache = None
    if args.endpoint_cache:
        cache = json.loads(args.endpoint_cache.read_text())
        if cache['monitor_settings'] != data['monitor_settings']:
            raise ValueError('Cached endpoint used different monitor settings')
        if relative(decode(cache['reference_F']), ref.matrix(ref.end)) > 1e-35:
            raise ValueError('Cached endpoint used a different background')
        hashes[str(args.endpoint_cache.resolve())] = hashlib.sha256(args.endpoint_cache.read_bytes()).hexdigest()
        shutil.copy2(args.endpoint_cache, args.output/'endpoint_cache.json')
        data['monitor'][offsets[-1]] = cache['monitor']
        jac[offsets[-1]] = decode(cache['monitor']['J'])
        data['reused_endpoint'] = True
    print('Peaks:', len(peaks), '; regular entry:', float(ref.t0+entry), flush=True)
    # Check the far endpoint before investing in all intermediate points.
    for offset in [offsets[-1]]+[s for s in offsets if s not in jac and s != offsets[-1]]:
        if offset in jac:
            continue
        t = ref.t0+mp.mpf(offset)
        print('Independent Stokes monitor at t=', mp.nstr(t, 12), flush=True)
        s, j, diagnostic = r.monodromy(ref, t, **settings)
        jac[offset] = j
        rows = row_relative(j*ref.matrix(t), jac[0.])
        data['monitor'][offset] = {'s': s, 'J': j, 'diagnostic': diagnostic,
                                   'row_reference_variation_drift': rows,
                                   'row_refined_origin_drift': row_relative(j*ref.matrix(t), refined_origin)}
        print('  reference drift:', max(rows), flush=True)
        save()
        if max(rows) > 1e-18:
            data['status'] = 'failed_monitor_resolution'
            save()
            raise RuntimeError('Spectral monitor needs refinement before comparison')
    if args.endpoint_cache and args.endpoint_cache.with_name('endpoint_refined.json').exists():
        check_path = args.endpoint_cache.with_name('endpoint_refined.json')
        check = json.loads(check_path.read_text())
        data['endpoint_tolerance_refinement'] = {
            'coarser_settings': check['settings'],
            'coarser_row_drift': check['row_reference_variation_drift'],
            'change_of_J_rows': row_relative(jac[offsets[-1]], decode(check['J']))}
        shutil.copy2(check_path, args.output/'endpoint_coarser_monitor.json')
    ref_values = {s: ref.matrix(ref.t0+mp.mpf(s)) for s in offsets}
    data['reference_monitor'] = metrics(ref_values, ref, offsets, jac)
    data['reference_post_drift'] = post_drift(ref_values, jac, offsets, entry)
    base_s = decode(previous['monitor']['0.0']['s'])
    data['stokes_drift_by_row'] = [max(row_relative(decode(v['s']) if isinstance(v['s'], list)
                                                   else v['s'], base_s)[j]
                                      for v in data['monitor'].values()) for j in range(4)]
    save()

    def trial(tolerance):
        key = mp.nstr(mp.mpf(tolerance), 14)
        if key in data['rk_trials']:
            return key
        print('RK tolerance', key, flush=True)
        with mp.workdps(90):
            start = perf_counter()
            def rhs(s, y):
                potential = ref.potential(ref.t0+s)
                e = ref.epsilon
                return [y[1]/e, -potential*y[0]/e, y[3]/e, -potential*y[2]/e]
            states, stats = rk.integrate(rhs, offsets, list(map(mp.mpf, [1, 0, 0, 1])), key)
            values = {s: mp.matrix([[y[0], y[2]], [y[1], y[3]]]) for s, y in states.items()}
            data['rk_trials'][key] = {**metrics(values, ref, offsets, jac),
                                      'post_drift': post_drift(values, jac, offsets, entry),
                                      'F': values, 'seconds': perf_counter()-start, **stats}
        print('  E, D, post:', *(data['rk_trials'][key][field] for field in
                                ('max_solution_error', 'max_row_variation_drift')),
              data['rk_trials'][key]['post_drift']['max_row_drift'], flush=True)
        save()
        return key

    trial('1e-12')
    trial(previous['pairs']['1e-14']['rk_tolerance'])
    print('Contour continuation; initial tolerance 1e-14, new points 1e-34', flush=True)
    old_contour = previous['contours']['1e-14']
    with mp.workdps(90):
        start = perf_counter()
        method = r.Contours(ref, radius=8, formal_order=80, tolerance='1e-14', order=40, vertex='1.5')
        mismatch = relative(method.initial, decode(old_contour['raw_initial_F']))
        if mismatch > 1e-65:
            raise ValueError('The fixed initial contour basis changed')
        method.settings.update(tolerance='1e-34', order=48)
        values = {float(k): decode(v) for k, v in old_contour['F'].items()}
        diagnostics = {float(k): v for k, v in old_contour['diagnostics'].items()}
        if cache:
            cached = cache['contour']
            if cached['settings'] != method.settings or relative(decode(cached['raw_initial_F']), method.initial) > 1e-65:
                raise ValueError('Cached contour settings or initial basis differ')
            values[offsets[-1]] = decode(cached['F'])
            diagnostics[offsets[-1]] = cached['diagnostics']
        for offset in offsets:
            if offset in values:
                continue
            t = ref.t0+mp.mpf(offset)
            print('  contour t=', mp.nstr(t, 12), flush=True)
            values[offset], diagnostics[offset] = method.at(t)
        data['contour'] = {**metrics(values, ref, offsets, jac),
                            'post_drift': post_drift(values, jac, offsets, entry),
                            'F': values, 'diagnostics': diagnostics,
                            'initial_tolerance': '1e-14', 'new_point_tolerance': '1e-34',
                            'new_point_order': 48,
                            'seconds_new_work': perf_counter()-start,
                            'reused_offsets': previous['offsets'],
                            'initial_basis_mismatch': mismatch, 'raw_initial_F': method.initial,
                            'weights': method.weights}
    target = mp.mpf(data['contour']['max_solution_error'])
    print('Contour E, D, post:', target, data['contour']['max_row_variation_drift'],
          data['contour']['post_drift']['max_row_drift'], flush=True)
    for _ in range(6):
        best = min(data['rk_trials'], key=lambda k: abs(mp.log(mp.mpf(data['rk_trials'][k]['max_solution_error'])/target)))
        ratio = mp.mpf(data['rk_trials'][best]['max_solution_error'])/target
        if 1/mp.mpf('1.1') <= ratio <= mp.mpf('1.1'):
            break
        trial(mp.mpf(best)/ratio)
    best = min(data['rk_trials'], key=lambda k: abs(mp.log(mp.mpf(data['rk_trials'][k]['max_solution_error'])/target)))
    ratio = data['rk_trials'][best]['max_solution_error']/float(target)
    data['matched_pair'] = {'rk_tolerance': best, 'error_ratio_RK_over_contour': ratio,
                            'matched': 1/1.1 <= ratio <= 1.1}
    data['protected_unchanged'] = all(hashlib.sha256(Path(p).read_bytes()).hexdigest() == h for p, h in hashes.items())
    data['seconds'] = perf_counter()-total
    data['status'] = 'complete'
    save()
    print(json.dumps({'matched_pair': data['matched_pair'], 'seconds': data['seconds'],
                       'protected_unchanged': data['protected_unchanged']}, indent=2), flush=True)


if __name__ == '__main__':
    main()


==> anc/computational_preprint/high_precision.py <==
"""Multiple-precision Taylor continuation and local canonical Lax columns.

All Taylor coefficients come from algebraic recurrences, not numerical
differentiation. Error controls are refinement diagnostics, not enclosures.
"""
from bisect import bisect_right

import mpmath as mpm
from mpmath import mp
import numpy as np

import compare_monodromy as c


def mc(z):
    return mp.mpc(float(z.real), float(z.imag))


class Parameters:
    def __init__(self):
        # Embed the pilot's binary initial data exactly; do not silently change
        # them to decimal data while investigating sensitive continuation.
        self.x0, self.q0, self.h0 = map(mc, (c.core.X0, c.core.Q0, c.core.H0))
        self.a, self.b = map(mc, (c.core.THETA0, c.core.THETAINF))


def conv(a, b, n):
    return sum((a[k]*b[n-k] for k in range(n+1)), mp.mpc(0))


def horner(coeff, step):
    value = coeff[-1]
    for term in reversed(coeff[:-1]):
        value = value*step+term
    return value


def step_radius(coefficients, tol, cap):
    order = len(coefficients[0])-1
    radius = mp.mpf(cap)
    for series in coefficients:
        scale = max(1, abs(series[0]))
        for n in range(order-2, order+1):
            if series[n]:
                radius = min(radius, (tol*scale/abs(series[n]))**(mp.mpf(1)/n))
    return radius*mp.mpf('.7')


def reference_coefficients(x, state, p, order):
    series = [[v] for v in state]
    q, h, r, logq, logd, y1, v1, y2, v2 = series
    potential = []
    for n in range(order):
        qh, qq, hh, rr = (conv(a, b, n) for a, b in ((q,h),(q,q),(h,h),(r,r)))
        xq = x*q[n]+(q[n-1] if n else 0)
        xh = x*h[n]+(h[n-1] if n else 0)
        xr = x*r[n]+(r[n-1] if n else 0)
        xx = x*x if n == 0 else 2*x if n == 1 else 1 if n == 2 else 0
        potential.append(xx-(2*p.b-1 if n == 0 else 0)+6*xq+mp.mpf(15)/4*qq+12*p.a*p.a*rr)
        rhs = [2*qh+qq+2*xq,
               -hh-2*qh-2*xh-(2*p.b if n == 0 else 0)-4*p.a*p.a*rr,
               -2*conv(r,h,n)-conv(r,q,n)-2*xr,
               2*h[n]+q[n]+(2*x if n == 0 else 2 if n == 1 else 0),
               q[n]/2+(x if n == 0 else 1 if n == 1 else 0),
               v1[n], conv(potential,y1,n), v2[n], conv(potential,y2,n)]
        for seq, value in zip(series, rhs):
            seq.append(value/(n+1))
    return series


class TaylorReference:
    def __init__(self, span=6, digits=50, tolerance='1e-28', order=32, parameters=None):
        self.digits, self.order = digits, order
        self.segments, self.cost = {}, {}
        with mp.workdps(digits):
            self.p = Parameters() if parameters is None else parameters
            p = self.p
            initial = [p.q0, p.h0, 1/p.q0, mp.log(p.q0), mp.mpc(0),
                       mp.mpc(1), mp.mpc(0), mp.mpc(0), mp.mpc(1)]
            self.initial = initial
            for sign in (-1, 1):
                t, state, segments = mp.mpf(0), initial, []
                while abs(t) < span:
                    coeff = reference_coefficients(p.x0+t, state, p, order)
                    size = min(step_radius(coeff, mp.mpf(tolerance), '.2'), span-abs(t))
                    if size < mp.mpf('1e-12'):
                        raise RuntimeError('Reference step below 1e-12')
                    step = sign*size
                    segments.append((t, t+step, coeff))
                    state = [horner(seq, step) for seq in coeff]
                    t += step
                self.segments[sign] = segments
                self.cost[sign] = len(segments)
        self.starts = {sgn: [float(abs(a)) for a, _, _ in seq]
                       for sgn, seq in self.segments.items()}
        self.qdouble = {sgn: [np.array([complex(v) for v in cf[0]]) for _, _, cf in seq]
                        for sgn, seq in self.segments.items()}

    def at(self, t):
        with mp.workdps(self.digits):
            sign = 1 if t >= 0 else -1
            index = max(0, bisect_right(self.starts[sign], abs(float(t)))-1)
            origin, end, coeff = self.segments[sign][index]
            if abs(t) > abs(end)+mp.mpf('1e-12'):
                raise ValueError('Requested point outside reference interval')
            return [horner(seq, mp.mpf(t)-origin) for seq in coeff]

    def matrix(self, t):
        s = self.at(t)
        return mp.matrix([[s[5],s[7]],[s[6],s[8]]])

    def q_float(self, t):
        sign = 1 if t >= 0 else -1
        index = max(0, bisect_right(self.starts[sign], abs(float(t)))-1)
        origin = float(self.segments[sign][index][0])
        return np.polynomial.polynomial.polyval(t-origin, self.qdouble[sign][index])


def lax_parts(x, q, h, p):
    chi = q*h+2*p.b
    a0 = mp.matrix([[x,1],[-chi,-x]])
    residue = mp.matrix([[q*h/2,-q/2],[(q*h*h-4*p.a*p.a/q)/2,-q*h/2]])
    return a0, residue


def formal_series(x, q, h, p, order):
    _, d = lax_parts(x,q,h,p)
    chi = q*h+2*p.b
    out = [mp.eye(2)]
    b, cc = -mp.mpf(1)/2, -chi/2
    for n in range(1,order+1):
        prev = out[-1]
        dp = d*prev
        a = ((x+q/2)*cc-((n-1+p.b)*prev[1,0]+dp[1,0])/2)/n
        dd = -(chi*((n-1-p.b)*prev[0,1]+dp[0,1]+2*x*b)/2+d[1,0]*b)/n
        out.append(mp.matrix([[a,b],[cc,dd]]))
        b, cc = -((n-1-p.b)*prev[0,1]+dp[0,1]+2*x*b+dd)/2, ((n-1+p.b)*prev[1,0]+dp[1,0]-2*x*cc-chi*a)/2
    return out


def formal_value(z, series):
    result = series[-1].copy()
    for coefficient in reversed(series[:-1]):
        result = result/z+coefficient
    return result


def spectral_coefficients(z, state, x, q, h, p, order, sensitivity):
    a0, d = lax_parts(x,q,h,p)
    za = a0+mp.matrix([[z,0],[0,-z]])
    aq = mp.matrix([[0,0],[-h,0]])
    ah = mp.matrix([[0,0],[-q,0]])
    dq = mp.matrix([[h/2,-mp.mpf(1)/2],[h*h/2+2*p.a*p.a/q**2,-h/2]])
    dh = mp.matrix([[q/2,0],[q*h,-q/2]])
    groups = 3 if sensitivity else 1
    coeff = [[v] for v in state]
    divided = [[] for _ in state]
    for n in range(order):
        for j in range(len(state)):
            divided[j].append((coeff[j][n]-(divided[j][n-1] if n else 0))/z)
        for g in range(groups):
            off = 2*g
            u = mp.matrix([coeff[off][n],coeff[off+1][n]])
            v = mp.matrix([divided[off][n],divided[off+1][n]])
            rhs = za*u+d*v
            if n:
                rhs += mp.matrix([coeff[off][n-1],-coeff[off+1][n-1]])
            if g:
                base = mp.matrix([coeff[0][n],coeff[1][n]])
                divbase = mp.matrix([divided[0][n],divided[1][n]])
                rhs += (aq if g == 1 else ah)*base+(dq if g == 1 else dh)*divbase
            coeff[off].append(rhs[0]/(n+1))
            coeff[off+1].append(rhs[1]/(n+1))
    return coeff


def kernel_coefficients(z, coeff, x, q, h, root, p):
    u, v = coeff[:2]
    nterms = len(u)-1
    chi, bdiag = q*h+2*p.b, z+x+q/2
    w1 = [bdiag*u[n]+(u[n-1] if n else 0)+v[n] for n in range(nterms)]
    w2 = [-chi*u[n]-bdiag*v[n]-(v[n-1] if n else 0) for n in range(nterms)]
    qp = q*(2*h+q+2*x)
    hp = -h*h-2*h*(q+x)-2*p.b-4*p.a*p.a/q**2
    aa, uw, out, dxout = [], [], [], []
    for n in range(nterms):
        aa.append(conv(u,u,n))
        uw.append(conv(u,w1,n))
        bracket = (h-z)*aa[n]-(aa[n-1] if n else 0)-conv(u,v,n)
        derivative = (qp/(2*q)*bracket+hp*aa[n]+2*(h-z)*uw[n]
                      -2*(uw[n-1] if n else 0)-conv(w1,v,n)-conv(u,w2,n))
        out.append((root*bracket/2-(out[n-1] if n else 0))/z)
        dxout.append((root*derivative/2-(dxout[n-1] if n else 0))/z)
    return out, dxout


def spectral_path(state, vertices, x, q, h, p, tol, order=32, sensitivity=False, root=None):
    integrals = [mp.mpc(0),mp.mpc(0)]
    steps = 0
    for start, end in zip(vertices[:-1],vertices[1:]):
        z = start
        while abs(end-z) > mp.mpf('1e-60'):
            coeff = spectral_coefficients(z,state,x,q,h,p,order,sensitivity)
            size = min(step_radius(coeff,tol,min(mp.mpf('.7'),abs(z)/3)),abs(end-z))
            step = (end-z)/abs(end-z)*size
            if root is not None:
                for k, seq in enumerate(kernel_coefficients(z,coeff,x,q,h,root,p)):
                    integrals[k] += step*horner([v/(n+1) for n,v in enumerate(seq)],step)
            state = [horner(seq,step) for seq in coeff]
            z += step
            steps += 1
            if steps > 30000:
                raise RuntimeError('Spectral path exceeded step budget')
    return state, integrals


def vertices(radius,index,vertex_angle=0):
    angle = index*mp.pi/2
    inner = mp.mpf('1.45')
    path = [radius*mp.exp(1j*angle),inner*mp.exp(1j*angle)]
    pieces = int(mp.ceil(abs(angle-vertex_angle)/(mp.pi/4)))
    if pieces:
        path.extend(inner*mp.exp(1j*(angle+(vertex_angle-angle)*j/pieces)) for j in range(1,pieces+1))
    return path


def canonical_column(x,q,h,p,index,radius,formal_order,tol,*,sensitivity=False,root=None,vertex_angle=0):
    path = vertices(radius,index,vertex_angle)
    z = path[0]
    column = 0 if index % 2 else 1
    sign = 1 if column == 0 else -1
    formal = formal_value(z,formal_series(x,q,h,p,formal_order))
    initial = [formal[0,column],formal[1,column]]
    if sensitivity:
        # A high-precision central difference is used only on the explicit
        # formal coefficients; the spectral sensitivities obey differentiated ODEs.
        eps = mp.power(10,-mp.dps//3)
        for dq,dh in ((eps,0),(0,eps)):
            plus = formal_value(z,formal_series(x,q+dq,h+dh,p,formal_order))
            minus = formal_value(z,formal_series(x,q-dq,h-dh,p,formal_order))
            initial += [(plus[j,column]-minus[j,column])/(2*eps) for j in range(2)]
    result, pair = spectral_path(initial,path,x,q,h,p,tol,sensitivity=sensitivity,root=root)
    theta = z*z/2+x*z-p.b*(mp.log(radius)+1j*index*mp.pi/2)
    factor = mp.exp(sign*theta)
    return [v*factor for v in result], [v*factor**2 for v in pair]


def monodromy(x,q,h,p,radius=16,formal_order=48,tol='1e-30'):
    columns = {}
    for j in range(-4,2):
        values,_ = canonical_column(x,q,h,p,j,mp.mpf(radius),formal_order,mp.mpf(tol),sensitivity=True)
        columns[j] = mp.matrix([[values[0],values[2],values[4]],[values[1],values[3],values[5]]])
    def det(u,v):
        return u[0]*v[1]-u[1]*v[0]
    for index,left,right in ((1,1,0),(-1,-1,0),(-2,-1,-2),(-3,-3,-2),(-4,-3,-4)):
        u,v,target = columns[left],columns[right],columns[index].copy()
        determinant = det(u[:,0],v[:,0])
        dd = [det(u[:,j],v[:,0])+det(u[:,0],v[:,j]) for j in (1,2)]
        columns[index][:,0] = target[:,0]/determinant
        for j in (1,2):
            columns[index][:,j] = target[:,j]/determinant-target[:,0]*dd[j-1]/determinant**2
    frames = []
    for a,b in ((1,0),(-1,0),(-1,-2),(-3,-2),(-3,-4)):
        frames.append([mp.matrix([[columns[a][0,j],columns[b][0,j]],
                                  [columns[a][1,j],columns[b][1,j]]]) for j in range(3)])
    ss, ds = [], []
    for k in range(4):
        left,right = frames[k],frames[k+1]
        inv = left[0]**-1
        matrix = inv*right[0]
        row,col = (1,0) if k%2 == 0 else (0,1)
        ss.append(matrix[row,col])
        ds.append([(inv*(right[j]-left[j]*matrix))[row,col] for j in (1,2)])
    products = mp.matrix([ss[a]*ss[b] for a,b in c.PAIRS])
    jac = mp.matrix([[ss[a]*ds[b][j]+ss[b]*ds[a][j] for j in range(2)] for a,b in c.PAIRS])
    return ss, products, jac


def contour_basis(x,state,p,radius=16,formal_order=48,tol='1e-30',coefficients=None):
    q,h,_,logq,logd = state[:5]
    root = mp.exp(logq/2)
    answers, saved = [], {}
    for name,spec in c.old.CYCLES.items():
        cols,pairs = [], []
        vertex_angle = mp.pi if name == 'B' else mp.mpf(0)
        for j in spec['indices']:
            values,pair = canonical_column(x,q,h,p,j,mp.mpf(radius),formal_order,mp.mpf(tol),root=root,vertex_angle=vertex_angle)
            gauge = mp.exp((1 if j%2 else -1)*logd)
            cols.append([v*gauge for v in values])
            pairs.append([v*gauge*gauge for v in pair])
        if coefficients is None:
            square = mp.matrix([[u[0]**2 for u in cols],
                                [u[0]*u[1] for u in cols],[u[1]**2 for u in cols]])
            # Cofactors give the null vector without a double-precision SVD.
            coef = [(-1)**j*mp.det(mp.matrix([[square[r,k] for k in range(4) if k != j] for r in range(3)])) for j in range(4)]
            scale = max(abs(v) for v in coef)
            coef = [v/scale for v in coef]
        else:
            coef = coefficients[name]
        saved[name] = coef
        answers.append([sum(coef[k]*pairs[k][r] for k in range(4)) for r in range(2)])
    return mp.matrix([[answers[0][0],answers[1][0]],[answers[0][1],answers[1][1]]]), saved


def tangent_conversion(x,state):
    q,h = state[:2]
    root = mp.exp(state[3]/2)
    qp = q*(2*h+q+2*x)
    return mp.matrix([[root,0],[-qp/(4*q*root)-root/2,1/(2*root)]])


==> anc/computational_preprint/long_interval.py <==
#!/usr/bin/env python3
"""Long horizontal continuation with a continuously lifted square root."""
import argparse
import hashlib
import json
from pathlib import Path
from time import perf_counter

import numpy as np

import compare_monodromy as c


class LiftedBackground:
    def __init__(self, span, tol=3e-14):
        def rhs(t, state):
            q, h = state[:2]
            x = c.core.X0+t
            return np.r_[c.core.qh_rhs(x, [q, h]), x+q/2, 2*h+q+2*x]
        initial = [c.core.Q0, c.core.H0, 0j, np.log(c.core.Q0)]
        self.branches = {
            sign: c.ivp(rhs, (0, sign*span), initial, tol,
                        method="DOP853", dense_output=True)
            for sign in (-1, 1)}

    def state(self, t):
        return self.branches[1 if t >= 0 else -1].sol(t)

    def __call__(self, t):
        return self.state(t)[:3]

    def sheet(self, t):
        state = self.state(t)
        ratio = np.exp(state[3]/2)/np.sqrt(state[0])
        if abs(abs(ratio)-1) > 1e-6 or abs(ratio.imag) > 1e-6:
            raise RuntimeError("Integrated logarithm is inconsistent with q")
        return 1. if ratio.real > 0 else -1.


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--span", type=float, default=6.)
    parser.add_argument("--output", type=Path,
                        default=Path(__file__).parent/"results/long_interval_6")
    args = parser.parse_args()
    if args.span < 1:
        parser.error("Long-interval span must be at least 1")
    args.output.mkdir(parents=True, exist_ok=False)
    protected = [c.ROOT/"piv2026_manuscript.tex", c.ROOT/"ms_source.zip",
                 c.ROOT/"ms_submission.zip", *sorted((c.ROOT/"verification").glob("*"))]
    protected_hashes = {str(p): hashlib.sha256(p.read_bytes()).hexdigest()
                        for p in protected if p.is_file()}
    start = perf_counter()
    bg = LiftedBackground(args.span)
    bg_lo = LiftedBackground(args.span, 1e-12)
    grid = np.unique(np.r_[np.linspace(-args.span, args.span, 25), -.62, -.6, .6, .62])
    middle = len(grid)//2
    assert grid[middle] == 0
    dense = np.linspace(-args.span, args.span, 6001)
    states = np.array([bg.state(t) for t in dense])
    q = states[:, 0]
    sheets = np.array([bg.sheet(t) for t in grid])
    log_error = np.max(abs(np.exp(states[:, 3])/q-1))
    reference, ref_cost = c.rk_matrix(grid, bg, 3e-14, "DOP853")
    ref_lo, _ = c.rk_matrix(grid, bg, 1e-12, "DOP853")
    ref_bg_lo, _ = c.rk_matrix(grid, bg_lo, 3e-14, "DOP853")
    arrays = {"grid": grid, "sheets": sheets, "reference": reference,
              "dense_grid": dense, "background_states": states}
    info = {
        "span": args.span, "length": 2*args.span, "points": len(grid),
        "min_sampled_abs_q": float(min(abs(q))), "max_sampled_abs_q": float(max(abs(q))),
        "sampled_cut_crossings": int(np.sum(abs(np.diff(np.angle(q))) > np.pi)),
        "log_consistency_error": float(log_error),
        "background_q_refinement": c.scaled_max(
            np.array([bg(t)[0]-bg_lo(t)[0] for t in dense]), q),
        "reference_refinement": c.scaled_max(reference-ref_lo, reference),
        "background_refinement_effect": c.scaled_max(reference-ref_bg_lo, reference),
        "reference_wronskian_drift": float(max(abs(np.linalg.det(reference)-1))),
        "max_reference_condition": float(max(np.linalg.cond(reference))),
        "profiles": {}, "methods": {}, "errors": {}, "protected_hashes": protected_hashes}
    methods = {}
    def checkpoint():
        (args.output/"results.json").write_text(json.dumps(info, indent=2)+"\n")
        np.savez_compressed(args.output/"arrays.npz", **arrays)
    print("Background and reference ready", flush=True)
    checkpoint()
    for tol in (1e-6, 1e-9, 1e-12):
        name = f"RK45_{tol}"
        methods[name], cost = c.rk_matrix(grid, bg, tol, "RK45")
        info["methods"][name] = cost
    for radius in (5.4, 6.):
        name = f"contour_R{radius}"
        print(f"Computing {name}", flush=True)
        try:
            principal, cost = c.contour_matrix(grid, bg, radius, 3e-14, balanced=True)
            # Both Q and Q_x are proportional to sqrt(q), so the same sheet
            # factor continues both rows; the initial sheet is +1.
            methods[name] = sheets[:, None, None]*principal
            info["methods"][name] = cost
        except (RuntimeError, np.linalg.LinAlgError, FloatingPointError) as exc:
            info["errors"][name] = str(exc)
        checkpoint()
    for name, matrix in methods.items():
        arrays[name] = matrix
    jac = None
    for radius in (7.2, 9.):
        print(f"Monodromy radius {radius}", flush=True)
        mm, jj = [], []
        for k, t in enumerate(grid):
            if k % 5 == 0:
                print(f"  point {k+1}/{len(grid)}, t={t:g}", flush=True)
            try:
                q_t, h_t, _ = bg(t)
                _, m, j = c.spectral_data(c.core.X0+t, q_t, h_t, radius, 2e-13, "quadrature")
                mm.append(m)
                jj.append(sheets[k]*j @ c.tangent_conversion(c.core.X0+t, q_t, h_t))
            except (RuntimeError, np.linalg.LinAlgError, FloatingPointError) as exc:
                info["errors"][f"monitor_R{radius}_t{t}"] = str(exc)
                mm.append(np.full(4, np.nan, complex))
                jj.append(np.full((4, 2), np.nan, complex))
        m, j = np.asarray(mm), np.asarray(jj)
        arrays[f"invariants_R{radius}"] = m
        arrays[f"jac_R{radius}"] = j
        info["profiles"][str(radius)] = {
            "invariant_drift": c.scaled_max(m-m[middle], m[middle]),
            "reference_variation_drift": c.summarize(reference, reference, j)["monodromy_variation_drift"]}
        jac = j
        checkpoint()
    for name, matrix in methods.items():
        info["methods"][name].update(c.summarize(matrix, reference, jac))
        arrays[f"pointwise_relative_error_{name}"] = (
            np.max(abs(matrix-reference), axis=(1, 2))
            / np.maximum(np.max(abs(reference), axis=(1, 2)), 1e-30))
        info["methods"][name]["max_pointwise_relative_error"] = float(
            max(arrays[f"pointwise_relative_error_{name}"]))
    for p, digest in protected_hashes.items():
        if hashlib.sha256(Path(p).read_bytes()).hexdigest() != digest:
            raise RuntimeError(f"Protected file changed: {p}")
    info["seconds"] = perf_counter()-start
    info["source_hashes"] = {str(p): hashlib.sha256(p.read_bytes()).hexdigest()
                              for p in (Path(__file__), Path(c.__file__), Path(c.core.__file__), Path(c.old.__file__))}
    info["numpy"], info["scipy"] = np.__version__, c.scipy.__version__
    checkpoint()
    print(json.dumps({k: v for k, v in info.items() if k not in ("protected_hashes", "source_hashes")}, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> anc/computational_preprint/parameter_study.py <==
"""Parameter robustness, matched solution accuracy, and refinement diagnostics."""
import argparse
import hashlib
import json
from pathlib import Path
import platform
from time import perf_counter

from mpmath import mp

import anchored_psi as ap
import high_precision as hp
import pii_core as pii
import rk45_multiprecision as rk
from compare_pii import encode


ROOT = Path(__file__).resolve().parent
CASES = {
    'pii_u015': ('PII', '.15', '.1'),
    'pii_u025': ('PII', '.25', '.1'),
    'pii_w015': ('PII', '.2', '.15'),
    'piv_theta035': ('PIV', '.35', '.11'),
    'piv_theta039': ('PIV', '.39', '.11'),
}


def norm(a):
    return max(map(abs, a))


def relative(a, b):
    return norm(a-b)/norm(b)


def metrics(values, refs, jac):
    rows = []
    for t, f in values.items():
        rows.append({'t': t, 'E': relative(f, refs[t]),
                     'D': relative(jac[t]*f, jac[0]), 'W': abs(mp.det(f)-1)})
    return {**{k: max(r[k] for r in rows) for k in ('E', 'D', 'W')}, 'points': rows}


def weighted_difference(left, right, jac):
    return max(norm(jac[t]*(left[t]-right[t]))/norm(jac[0]) for t in left)


def refinement_budget(coarse, fine, refs, jac, coarse_jac, coarse_refs):
    """Observed increments in monodromy units, not rigorous error enclosures."""
    return {
        'contour_increment': weighted_difference(fine, coarse, jac),
        'reference_increment': weighted_difference(refs, coarse_refs, jac),
        'monitor_increment': max(
            (norm((jac[t]-coarse_jac[t])*fine[t])+norm(jac[0]-coarse_jac[0]))/norm(jac[0])
            for t in fine),
        'reference_conservation_defect': metrics(refs, refs, jac)['D'],
        'max_condition_factor': max(2*norm(jac[t])*norm(refs[t])/norm(jac[0]) for t in fine),
    }


def run_case(name, destination):
    kind, a, b = CASES[name]
    mp.dps = 70
    start = perf_counter()
    points = [0, -1, -3, -6, -9, -12] if kind == 'PII' else [-6., -3., 0., .62, 3., 6.]
    record = {'case': name, 'kind': kind, 'status': 'running', 'points': points,
              'digits': 70, 'python': platform.python_version(), 'contours': [], 'rk_trials': {}}
    destination.mkdir(parents=True, exist_ok=False)

    def save():
        (destination/'results.json').write_text(json.dumps(encode(record), indent=2)+'\n')

    def log(message):
        print(name+': '+message, flush=True)
        save()

    if kind == 'PII':
        settings = {'u0': a, 'w0': b, 'x0': '-1', 'span': 12}
        make_ref = lambda digits, tol, order: pii.Reference(
            **settings, digits=digits, tolerance=tol, order=order)
        tolerances = ['1e-6', '1e-9', '1e-12']
        record['initial'] = settings
    else:
        parameters = hp.Parameters()
        parameters.a = mp.mpc(a, b)
        make_ref = lambda digits, tol, order: hp.TaylorReference(
            6, digits, tol, order, parameters=parameters)
        tolerances = ['1e-23', '1e-26', '1e-29']
        record['initial'] = {k: getattr(parameters, k) for k in ('x0','q0','h0','a','b')}
    record['reference_settings'] = [[55, '1e-27', 32], [70, '1e-36', 40]]
    coarse_ref = make_ref(55, '1e-27', 32)
    ref = make_ref(70, '1e-36', 40)
    refs = {t: ref.matrix(t) for t in points}
    coarse_refs = {t: coarse_ref.matrix(t) for t in points}
    record['reference'] = {'F': refs, 'state': {t: ref.at(t) for t in points},
                           'F_increment': max(relative(refs[t], coarse_refs[t]) for t in points),
                           'background_increment': max(norm(mp.matrix(ref.at(t)[:2])-mp.matrix(coarse_ref.at(t)[:2])) for t in points)}
    log('reference refined')
    monitors = []
    for level in (0, 1):
        jac, monodromy = {}, {}
        with mp.workdps(80+10*level):
            for t in points:
                log(f'monitor {level+1}/2 at t={t}')
                state = ref.at(t)
                if kind == 'PII':
                    s, j, defect = pii.monodromy(ref.x0+t, *state[:2], radius=5+.5*level,
                        formal_order=64+16*level, tolerance='1e-36' if level == 0 else '1e-40',
                        order=40+4*level)
                else:
                    _, s, j = hp.monodromy(ref.p.x0+mp.mpf(t), *state[:2], ref.p,
                        radius=18+level, formal_order=56+8*level,
                        tol='1e-36' if level == 0 else '1e-40')
                    j = j*hp.tangent_conversion(ref.p.x0+mp.mpf(t), state)
                jac[t], monodromy[t] = j, s
        monitors.append(jac)
        record.setdefault('monitors', []).append({'J': jac, 'm': monodromy,
            'digits': 80+10*level, 'reference_defect': metrics(refs, refs, jac)['D']})
        save()
    jac = monitors[1]
    anchors = {n: ap.AnchorTransport(ref, mp.mpf('1.45')*s) for n,s in [('A',1),('B',-1)]} if kind == 'PIV' else None
    values_by_level = []
    # Three fixed levels make the refinement test reproducible across cases.
    for tolerance in tolerances:
        log('contour tolerance '+tolerance)
        stamp = perf_counter()
        contours = (pii.Contours(ref, radius=4, formal_order=48, tolerance=tolerance)
                    if kind == 'PII' else ap.AnchoredContours(ref, radius=14, formal_order=40,
                                                          tolerance=tolerance, anchors=anchors))
        values, diagnostics = {}, {}
        for t in points:
            if kind == 'PII':
                values[t], diagnostics[t] = contours.at(t)
            else:
                values[t] = contours.at(t)
                diagnostics[t] = dict(contours.diagnostics)
        values_by_level.append(values)
        record['contours'].append({'tolerance': tolerance, 'F': values, 'diagnostics': diagnostics,
                                  'seconds': perf_counter()-stamp, **metrics(values, refs, jac)})
        log('contour E='+mp.nstr(record['contours'][-1]['E'], 5))
    record['refinement'] = refinement_budget(values_by_level[-2], values_by_level[-1],
                                             refs, jac, monitors[0], coarse_refs)
    record['refinement']['previous_contour_increment'] = weighted_difference(
        values_by_level[0], values_by_level[1], jac)
    record['refinement']['contraction'] = (record['refinement']['contour_increment']/
                                         record['refinement']['previous_contour_increment'])
    # Compare the middle level: the finest level is an independent refinement.
    target = record['contours'][1]['E']
    tol = target/10
    for _ in range(10):
        key = mp.nstr(tol, 14)
        log('RK tolerance '+key)
        if key not in record['rk_trials']:
            stamp = perf_counter()
            if kind == 'PII':
                def rhs(t, y):
                    u = ref.potential(t)
                    return [y[1], u*y[0], y[3], u*y[2]]
                states, stats = rk.integrate(rhs, points, list(map(mp.mpf, [1,0,0,1])), key)
                values = {t: mp.matrix([[s[0],s[2]],[s[1],s[3]]]) for t,s in states.items()}
            else:
                values, stats = rk.fundamental(ref, points, key)
            record['rk_trials'][key] = {**stats, 'seconds': perf_counter()-stamp,
                                       'F': values, **metrics(values, refs, jac)}
        ratio = record['rk_trials'][key]['E']/target
        if 1/mp.mpf('1.1') <= ratio <= mp.mpf('1.1'):
            break
        tol = mp.mpf(key)/ratio
    best = min(record['rk_trials'], key=lambda k: abs(mp.log(record['rk_trials'][k]['E']/target)))
    trial = record['rk_trials'][best]
    ratio = trial['E']/target
    record['pair'] = {'contour_level': 1, 'rk_tolerance': best,
                      'matched': bool(1/mp.mpf('1.1') <= ratio <= mp.mpf('1.1')),
                      'E_ratio': ratio, 'D_ratio': trial['D']/record['contours'][1]['D']}
    budget = record['refinement']
    floor = max(budget['reference_increment'], budget['monitor_increment'], budget['reference_conservation_defect'])
    signal = min(trial['D'], record['contours'][1]['D'])
    record['resolved'] = bool(floor < signal/100)
    record['status'] = 'complete' if record['resolved'] and record['pair']['matched'] else 'needs_refinement'
    record['total_seconds'] = perf_counter()-start
    record['source_hashes'] = {p.name: hashlib.sha256(p.read_bytes()).hexdigest() for p in
                              [Path(__file__), ROOT/'high_precision.py', ROOT/'pii_core.py',
                               ROOT/'anchored_psi.py', ROOT/'rk45_multiprecision.py']}
    log(f"{record['status']}: drift ratio="+mp.nstr(record['pair']['D_ratio'], 6))


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--cases', nargs='+', choices=CASES, default=list(CASES))
    parser.add_argument('--output', type=Path, required=True)
    args = parser.parse_args()
    for name in args.cases:
        run_case(name, args.output/name)


if __name__ == '__main__':
    main()


==> anc/computational_preprint/pii_core.py <==
"""PII (alpha=0): Taylor background, canonical columns, and squared cycles.

The author's source article is read-only. Contours here are finite sums of
subdominant rays with cancelling symmetric-square boundaries at lambda=0.
"""
from bisect import bisect_right

from mpmath import mp

from high_precision import conv, horner, step_radius


def reference_coefficients(x, state, order):
    series = [[v] for v in state]
    u, w, integral_u, y1, v1, y2, v2 = series
    square, potential = [], []
    for n in range(order):
        square.append(conv(u, u, n))
        potential.append(6*square[n]+(x if n == 0 else 1 if n == 1 else 0))
        rhs = [w[n], 2*conv(square, u, n)+x*u[n]+(u[n-1] if n else 0),
               u[n], v1[n], conv(potential, y1, n), v2[n], conv(potential, y2, n)]
        for seq, value in zip(series, rhs):
            seq.append(value/(n+1))
    return series


class Reference:
    def __init__(self, span=12, digits=70, tolerance='1e-36', order=40,
                 x0='-1', u0='.2', w0='.1'):
        self.digits, self.span = digits, mp.mpf(span)
        self.segments = []
        with mp.workdps(digits):
            self.x0 = mp.mpf(x0)
            self.initial = list(map(mp.mpf, [u0, w0, '0', '1', '0', '0', '1']))
            t, state = mp.mpf(0), self.initial
            while -t < self.span:
                cf = reference_coefficients(self.x0+t, state, order)
                step = -min(step_radius(cf, mp.mpf(tolerance), '.25'), self.span+t)
                if abs(step) < mp.mpf('1e-14'):
                    raise RuntimeError('PII reference step below floor')
                self.segments.append((t, t+step, cf))
                state = [horner(seq, step) for seq in cf]
                t += step
        self.starts = [abs(a) for a, _, _ in self.segments]

    def at(self, t):
        with mp.workdps(self.digits):
            t = mp.mpf(t)
            if t > 0 or -t > self.span:
                raise ValueError('PII reference defined on [-span, 0]')
            index = max(0, bisect_right(self.starts, -t)-1)
            origin, _, cf = self.segments[index]
            return [horner(seq, t-origin) for seq in cf]

    def potential(self, t):
        # Evaluate only the background, never reference linearized solutions.
        index = max(0, bisect_right(self.starts, -t)-1)
        origin, _, cf = self.segments[index]
        u = horner(cf[0], t-origin)
        return self.x0+t+6*u*u

    def matrix(self, t):
        s = self.at(t)
        return mp.matrix([[s[3], s[5]], [s[4], s[6]]])

    def anchor(self, t):
        # At lambda=0, B=u*sigma_1; these matrices commute for different x.
        z = self.at(t)[2]
        return mp.matrix([[mp.cosh(z), mp.sinh(z)], [mp.sinh(z), mp.cosh(z)]])


def formal_column(x, u, w, sign, order):
    """Riccati ratio and its amplitude, with leading coefficient exactly one.

sign=+1 is column 1, exp(-i*Omega); sign=-1 is column 2.
Only algebraic recurrence is used; no coefficients are copied from print.
"""
    ii = mp.j*sign
    r = [mp.mpc(0), ii*u/2, w/4]
    for m in range(1, order+1):
        lhs = -(m-1)*r[m-1] if m >= 2 else 0
        square_next = sum(r[k]*r[m+1-k] for k in range(1, m+1))
        square = sum(r[k]*r[m-k] for k in range(1, m))
        r.append((lhs-ii*(2*x+4*u*u)*r[m]+4*u*square_next+2*ii*w*square)/(8*ii))
    log_amp = [mp.mpc(0)]
    for n in range(1, order+1):
        log_amp.append(-(4*u*r[n+2]+2*ii*w*r[n+1])/n)
    amp = [mp.mpc(1)]
    for n in range(1, order+1):
        amp.append(sum(k*log_amp[k]*amp[n-k] for k in range(1, n+1))/n)
    other = [conv(r, amp, n) for n in range(order+1)]
    return [amp, other] if sign == 1 else [other, amp]


def spectral_coefficients(z, state, x, u, w, order, sensitivity=False):
    cf = [[v] for v in state]
    groups = 3 if sensitivity else 1
    diagonal = -mp.j*(4*z*z+x+2*u*u)
    upper, lower = 4*u*z+2*mp.j*w, 4*u*z-2*mp.j*w
    for n in range(order):
        for g in range(groups):
            a, b = cf[2*g:2*g+2]
            ra, rb = diagonal*a[n]+upper*b[n], lower*a[n]-diagonal*b[n]
            if n:
                ra += -8*mp.j*z*a[n-1]+4*u*b[n-1]
                rb += 4*u*a[n-1]+8*mp.j*z*b[n-1]
            if n >= 2:
                ra -= 4*mp.j*a[n-2]
                rb += 4*mp.j*b[n-2]
            if g == 1:
                ra += -4*mp.j*u*cf[0][n]+4*z*cf[1][n]
                rb += 4*z*cf[0][n]+4*mp.j*u*cf[1][n]
                if n:
                    ra += 4*cf[1][n-1]
                    rb += 4*cf[0][n-1]
            elif g == 2:
                ra += 2*mp.j*cf[1][n]
                rb -= 2*mp.j*cf[0][n]
            a.append(ra/(n+1))
            b.append(rb/(n+1))
    return cf


def kernel_coefficients(z, cf, u):
    a, b = cf[:2]
    out, dx, minus = [], [], []
    for n in range(len(a)-1):
        aa, bb, ab = conv(a, a, n), conv(b, b, n), conv(a, b, n)
        out.append(aa+bb)
        minus.append(aa-bb)
        dx.append(-2*mp.j*(z*minus[n]+(minus[n-1] if n else 0))+4*u*ab)
    return out, dx


def canonical(x, u, w, index, radius=4, formal_order=40, tolerance='1e-26',
              sensitivity=False, quadrature=True, order=32):
    angle = -mp.pi/6+index*mp.pi/3
    sign = 1 if index % 2 == 0 else -1
    z = mp.mpf(radius)*mp.exp(mp.j*angle)
    initial_z = z
    def initial(uu, ww):
        return [horner(cf, 1/z) for cf in formal_column(x, uu, ww, sign, formal_order)]
    state = initial(u, w)
    boundary = -mp.j*(state[0]**2-state[1]**2)/2
    if sensitivity:
        eps = mp.power(10, -mp.dps//3)
        for du, dw in ((eps, 0), (0, eps)):
            plus, minus = initial(u+du, w+dw), initial(u-du, w-dw)
            state.extend((a-b)/(2*eps) for a, b in zip(plus, minus))
    integrals = [mp.mpc(0), mp.mpc(0)]
    steps = 0
    while abs(z) > mp.mpf('1e-60'):
        cf = spectral_coefficients(z, state, x, u, w, order, sensitivity)
        kernel = kernel_coefficients(z, cf, u) if quadrature else None
        controlled = cf
        if kernel is not None:
            # Products have faster phase variation than individual columns.
            # Include both accumulated integrals in Taylor step selection.
            controlled = cf+[[integrals[k]]+[v/(n+1) for n,v in enumerate(seq)]
                             for k,seq in enumerate(kernel)]
        size = min(step_radius(controlled, mp.mpf(tolerance), '.4'), abs(z))
        step = -z/abs(z)*size
        if quadrature:
            for k, seq in enumerate(kernel):
                integrals[k] += step*horner([v/(n+1) for n, v in enumerate(seq)], step)
        state = [horner(seq, step) for seq in cf]
        z += step
        steps += 1
        if steps > 30000:
            raise RuntimeError('PII spectral step budget exceeded')
    exponent = mp.exp(-sign*mp.j*(4*initial_z**3/3+x*initial_z))
    return {'column': mp.matrix([v*exponent for v in state[:2]]),
            'sensitivities': [mp.matrix([v*exponent for v in state[k:k+2]]) for k in (2, 4)]
                            if sensitivity else [],
            'integral': mp.matrix([v*exponent**2 for v in integrals]),
            'boundary': boundary*exponent**2, 'steps': steps}


def wedge(a, b):
    return a[0]*b[1]-a[1]*b[0]


def squared(column):
    a, b = column
    return mp.matrix([a*a, a*b, b*b])


def cycle_coefficients(columns):
    rows = mp.matrix([[squared(v)[k] for v in columns] for k in range(3)])
    cofactors = []
    for j in range(4):
        minor = mp.matrix([[rows[k, l] for l in range(4) if l != j] for k in range(3)])
        cofactors.append((-1)**j*mp.det(minor))
    scale = max(map(abs, cofactors))
    if not scale:
        raise ValueError('Degenerate four-ray cycle')
    return [v/scale for v in cofactors]


class Contours:
    groups = [(0, 1, 2, 3), (2, 3, 4, 5)]

    def __init__(self, reference, **settings):
        self.reference, self.settings = reference, settings
        self.base = self.columns(0)
        self.weights = [cycle_coefficients([self.base[j]['column'] for j in group])
                        for group in self.groups]
        self.initial_matrix, _ = self.assemble(self.base)
        self.inverse = self.initial_matrix**-1

    def columns(self, t):
        u, w = self.reference.at(t)[:2]
        x = self.reference.x0+t
        return [canonical(x, u, w, j, **self.settings) for j in range(6)]

    def assemble(self, data):
        matrix = mp.matrix(2, 2)
        boundary = mp.matrix(1, 2)
        for k, (group, weights) in enumerate(zip(self.groups, self.weights)):
            for j, c in zip(group, weights):
                for row in range(2):
                    matrix[row, k] += c*data[j]['integral'][row]
                boundary[k] -= c*data[j]['boundary']
        return matrix, boundary

    def at(self, t):
        data = self.columns(t) if t else self.base
        anchor = self.reference.anchor(t)
        direction_defect = mp.mpf(0)
        corrections = []
        for j, local in enumerate(data):
            target = anchor*self.base[j]['column']
            pivot = max(range(2), key=lambda k: abs(local['column'][k]))
            gamma = target[pivot]/local['column'][pivot]
            direction_defect = max(direction_defect,
                                   max(map(abs, gamma*local['column']-target))/max(map(abs, target)))
            corrections.append(abs(gamma-1))
            data[j] = dict(local, column=gamma*local['column'],
                           integral=gamma**2*local['integral'], boundary=gamma**2*local['boundary'])
        raw, boundary = self.assemble(data)
        inner = mp.mpf(0)
        for group, weights in zip(self.groups, self.weights):
            residual = sum((c*squared(data[j]['column']) for j, c in zip(group, weights)), mp.zeros(3, 1))
            scale = sum(abs(c)*max(map(abs, squared(data[j]['column']))) for j, c in zip(group, weights))
            inner = max(inner, max(map(abs, residual))/scale)
        return raw*self.inverse, {'direction_defect': direction_defect,
                                  'amplitude_correction': max(corrections),
                                  'inner_boundary_defect': inner,
                                  'outer_boundary': max(map(abs, boundary*self.inverse))}


def monodromy(x, u, w, **settings):
    """Four connection coefficients and their fixed-x (u,w) derivatives.

v[j+2] = a[j]*v[j] + b[j]*v[j+1]; b are Stokes coefficients
in the explicitly specified subdominant-column convention. No determinant
or conservation projection is applied. The four entries are redundant.
"""
    data = [canonical(x, u, w, j, sensitivity=True, quadrature=False, **settings) for j in range(6)]
    values, jacobian = mp.matrix(4, 1), mp.matrix(4, 2)
    adjacent = []
    for j in range(4):
        a, b, c = [data[k]['column'] for k in (j, j+1, j+2)]
        numerator, denominator = wedge(a, c), wedge(a, b)
        values[j] = numerator/denominator
        adjacent.append(abs(denominator-(-1)**j))
        for k in range(2):
            da, db, dc = [data[l]['sensitivities'][k] for l in (j, j+1, j+2)]
            dn = wedge(da, c)+wedge(a, dc)
            dd = wedge(da, b)+wedge(a, db)
            jacobian[j, k] = (dn*denominator-numerator*dd)/denominator**2
    return values, jacobian, max(adjacent)


==> anc/computational_preprint/plot_rigid_pii.py <==
#!/usr/bin/env python3
"""Monochrome diagnostic for the rigid-loss PII background and tangent gain."""
import json
from pathlib import Path

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np


ROOT = Path(__file__).resolve().parent


def main():
    data = json.loads((ROOT/'results/rigid_pii_verified/results.json').read_text())
    if data['status'] != 'complete':
        raise ValueError('Incomplete pilot')
    plt.rcParams.update({'font.size':10,'axes.spines.top':False,'axes.spines.right':False})
    fig,axes = plt.subplots(1,2,figsize=(11,4.4),layout='constrained')
    theta = np.linspace(-2,2,401)
    a = data['a_star']
    axes[0].plot(theta,a-4*a/(1+4*a*a*theta*theta),color='black',linewidth=1.8,label='Limiting pulse')
    styles = {'.05':':','.02':'--','.005':'-.'}
    for key,style in styles.items():
        run = next(v for v in data['runs'] if v['epsilon']==float(key))
        axes[0].plot(run['offsets'],run['u'],color='black',linestyle=style,linewidth=1,
                     label=f'epsilon = {key}')
    axes[0].set(xlabel=r'$(t-t_{\rm peak})/\epsilon$',ylabel='u',title='First pulse: smooth PII background')
    axes[0].legend(frameon=False,fontsize=9)
    eps = np.array([v['epsilon'] for v in data['runs']])
    gain = np.array([v['max_gain_balanced_input'] for v in data['runs']])
    axes[1].loglog(eps,gain,'o-',color='black',markerfacecolor='white',label='Tangent calculation')
    constant = gain[-1]*eps[-1]**.7
    axes[1].loglog(eps,constant*eps**(-.7),'--',color='black',label=r'$C\epsilon^{-7/10}$')
    axes[1].set(xlabel=r'$\epsilon$',ylabel='Maximum singular value, balanced input',
                title='Amplification near the first pulse')
    axes[1].legend(frameon=False,fontsize=9)
    axes[1].grid(True,which='major',color='.85',linewidth=.5)
    output = ROOT/'results/rigid_pii_amplification.png'
    fig.savefig(output,dpi=180)
    plt.close(fig)
    print(output)


if __name__ == '__main__':
    main()


==> anc/computational_preprint/requirements-high-precision.txt <==
mpmath==1.3.0
gmpy2==2.3.1
numpy==2.5.3
scipy==1.18.1
sympy==1.14.0
matplotlib==3.11.2


==> anc/computational_preprint/results/anchored_long/results.json <==
{
  "reference": {
    "low_digits": 50,
    "high_digits": 70,
    "low_tolerance": "1e-26",
    "high_tolerance": "1e-36",
    "low_steps": {
      "-1": 330,
      "1": 227
    },
    "high_steps": {
      "-1": 390,
      "1": 267
    },
    "max_q_refinement": 3.229290551375326e-34,
    "max_pointwise_F_refinement": 1.0803833653536049e-32,
    "max_wronskian_error": 4.974152563388142e-45,
    "max_old_reference_error": 1.9802741231097125e-07,
    "grid": [
      -6.0,
      -5.5,
      -5.0,
      -4.5,
      -4.0,
      -3.5,
      -3.0,
      -2.5,
      -2.0,
      -1.5,
      -1.0,
      -0.62,
      -0.6,
      -0.5,
      0.0,
      0.5,
      0.6,
      0.62,
      1.0,
      1.5,
      2.0,
      2.5,
      3.0,
      3.5,
      4.0,
      4.5,
      5.0,
      5.5,
      6.0
    ],
    "old_reference_pointwise_errors": [
      3.093086521637262e-13,
      5.17481968021004e-13,
      3.200756196273606e-13,
      7.211528872967533e-13,
      3.7633806261029566e-13,
      1.5986327732700546e-13,
      4.376047735121586e-14,
      4.5292800265301403e-14,
      2.194015955008609e-14,
      2.97172554588737e-14,
      9.476966732536894e-15,
      1.526754483071259e-14,
      1.4127071682592878e-14,
      1.9685221945977254e-14,
      0.0,
      3.623413414438538e-14,
      1.7567940349324958e-13,
      4.189698124573727e-13,
      4.322789419966261e-08,
      1.9693319190604736e-07,
      9.268757622089347e-08,
      1.5913449382431729e-07,
      1.3201820314761244e-07,
      1.9802741231097125e-07,
      1.5517386739487406e-07,
      1.569226954023311e-07,
      1.6287356992306176e-07,
      1.654087649263691e-07,
      1.6447181710250643e-07
    ]
  },
  "runs": {
    "dps70_R14_N40": {
      "digits": 70,
      "radius": 14,
      "formal_order": 40,
      "spectral_tolerance": "1e-26",
      "records": [
        {
          "t": -6.0,
          "solution_error": 1.7948053223052682e-14,
          "variation_drift": 9.52045338100039e-12,
          "wronskian_error": 1.5493400434727506e-11,
          "max_direction_residual": 1.3879085458223996e-21,
          "max_relative_amplitude_correction": 4.362661799640022e-11,
          "max_anchor_determinant_error": 2.184720933888318e-47
        },
        {
          "t": 0.62,
          "solution_error": 4.873888801019509e-32,
          "variation_drift": 1.576917291641767e-26,
          "wronskian_error": 1.7593720825190076e-26,
          "max_direction_residual": 5.014099619949004e-34,
          "max_relative_amplitude_correction": 7.599295724315423e-30,
          "max_anchor_determinant_error": 4.6981116606474054e-48
        },
        {
          "t": 6.0,
          "solution_error": 4.211707928963898e-12,
          "variation_drift": 1.4277432938432374e-11,
          "wronskian_error": 9.77294124967036e-12,
          "max_direction_residual": 2.3873022506057594e-21,
          "max_relative_amplitude_correction": 1.0059126889927584e-09,
          "max_anchor_determinant_error": 2.7697172231162134e-47
        }
      ],
      "F": {
        "-6.0": [
          [
            [
              "-18.590892041785997386360643402668286922402060953174923157156586023934431130020738",
              "-23.392452581066406752218092041646902831854726847249926819783945464532445844024135"
            ],
            [
              "9.3449394288070068949411920440034653994317844150753700529143413899233434624554227",
              "8.6440780923290178091949917054375978569927078007448097159943273065301683636642289"
            ]
          ],
          [
            [
              "216.98014180097606669035557621008889988932328763081769086227821757682713407337403",
              "-349.63801723958391479167684290559708863038578747429194523619907268893473610603948"
            ],
            [
              "-68.709112041764456000551298024862919836410811042543984119306042732594626335647105",
              "161.31702779421262901971248488288524457368431014998421675974666039619261534780407"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-164.64165721301328826396415548226889547087148414199169227972746206422306598534827",
              "175.31570152497754212254880165576444736195509428010725561071042513470900639121478"
            ],
            [
              "-38.457421699816735831535704867400543167798203031474825473070352321909586129351946",
              "47.811516330077269409326718181607099802112390609326671670910666339943677489222453"
            ]
          ],
          [
            [
              "-26678.255410067620547988351737972931425679582692996639231391021786398541865596366",
              "-21545.898912578663147693461346981314085519655516851275086719678014827489518934516"
            ],
            [
              "-7207.1009574599161333898153317637993726272179144121725285785646475586437145513353",
              "-4959.8008810623135344568681770992653556715447013244337732524544064477911602580446"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.60524951968499370633563976286977165350501512438343812754270275554956631504155486",
              "-0.62338361058367308573527852395601797059971882692191007868805566140535482262155353"
            ],
            [
              "0.01107127074227529234575892188492225705812008449073690705306548709807447518738446",
              "0.55917715098363096427081487392533076960616200324892526714294686700748630729898993"
            ]
          ],
          [
            [
              "6.8373397258634793935997818461461778178412744900234649663571909865013646441537761",
              "7.2044033967437198275183895718321656115516093501689627164191401439417481250892445"
            ],
            [
              "-5.5902889075377873156151286491159424083418543969841989926914384470741038917662317",
              "0.6908746752711699658128882181985095613567958708618093396335012068995086104516518"
            ]
          ]
        ]
      },
      "seconds": 24.366349957999773
    },
    "dps80_R18_N56": {
      "digits": 80,
      "radius": 18,
      "formal_order": 56,
      "spectral_tolerance": "1e-36",
      "records": [
        {
          "t": -6.0,
          "solution_error": 9.384942931792956e-25,
          "variation_drift": 5.037940274984473e-22,
          "wronskian_error": 8.198651392548286e-22,
          "max_direction_residual": 4.4542081917821764e-32,
          "max_relative_amplitude_correction": 1.0514093349964503e-20,
          "max_anchor_determinant_error": 2.1847209338847735e-47
        },
        {
          "t": -3.0,
          "solution_error": 1.0098330929363901e-33,
          "variation_drift": 1.4817951619943454e-32,
          "wronskian_error": 2.4592706048882627e-32,
          "max_direction_residual": 4.308459461597465e-41,
          "max_relative_amplitude_correction": 9.72904603018756e-33,
          "max_anchor_determinant_error": 9.005359776377565e-48
        },
        {
          "t": 0.0,
          "solution_error": 5.066312759216902e-84,
          "variation_drift": 0.0,
          "wronskian_error": 1.0287159608679004e-84,
          "max_direction_residual": 0.0,
          "max_relative_amplitude_correction": 0.0,
          "max_anchor_determinant_error": 0.0
        },
        {
          "t": 0.62,
          "solution_error": 9.90053119603339e-43,
          "variation_drift": 3.278226439025894e-37,
          "wronskian_error": 3.6403505715693547e-37,
          "max_direction_residual": 1.4381638693828778e-44,
          "max_relative_amplitude_correction": 5.937405370163819e-43,
          "max_anchor_determinant_error": 4.6981116606474054e-48
        },
        {
          "t": 3.0,
          "solution_error": 1.2924604785795397e-31,
          "variation_drift": 1.6027053399845303e-31,
          "wronskian_error": 1.0416527066313803e-31,
          "max_direction_residual": 3.9388889810852695e-40,
          "max_relative_amplitude_correction": 1.6068576265895132e-31,
          "max_anchor_determinant_error": 2.8549241731274575e-47
        },
        {
          "t": 6.0,
          "solution_error": 8.500613740926128e-23,
          "variation_drift": 2.8624187013140856e-22,
          "wronskian_error": 1.9603353571479103e-22,
          "max_direction_residual": 6.922188004424907e-32,
          "max_relative_amplitude_correction": 5.078460467293443e-19,
          "max_anchor_determinant_error": 2.769717223128983e-47
        }
      ],
      "F": {
        "-6.0": [
          [
            [
              "-18.590892041786451942172633041779844812814680025409908632398555458871733941798578",
              "-23.392452581066436227077011072980995982079784422468131177434319804836200224527218"
            ],
            [
              "9.344939428807233433679926519745744242507245950803177374257663018273571953713967",
              "8.6440780923290039312835557628342451414918242728220209861572231387178510001583804"
            ]
          ],
          [
            [
              "216.98014180098136077700483404923668885255014345196893038916558774220934887455818",
              "-349.63801723958906439710225996775383311729681871582299045576127454881188747194421"
            ],
            [
              "-68.70911204176675066939139705425356150444539453623908739193885262806271054255239",
              "161.31702779421550587441244312501754377295597115168749507891566488493511446605515"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.520669897944068951206792338824171967955649814116953916986826041281114975764508",
              "3.9242794773274209648951109049571800996235293092799098110368556206586874292071369"
            ],
            [
              "-4.1390167780313012280678955393069874745636569182630753708121256396380023675499447",
              "-1.0288267025295086124914511924256667083736651621151101589753783143904498345812536"
            ]
          ],
          [
            [
              "4.7720663555134886774497957776082448119357275153101705874014160971020718151376116",
              "23.260820290832260652084242559973744380159747441631047793597247704184844253864481"
            ],
            [
              "-3.2795166996034864088568392569605449088632874280503289996852304070876148555274036",
              "-9.2763235795608851392430186799437398375584560271799902189256540775290659944529328"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "9.8954012049125479268570508958920285889239914377733583849966487489867066009828924e-85"
            ],
            [
              "-4.0687378246969460957219110721993336082665280526070510065044764716367052371568177e-85",
              "-6.5090231566298504698251055227367145778032369252301301897892622608418727318927748e-85"
            ]
          ],
          [
            [
              "-4.6883074826083454310478700095398884176283166227516860357421801501689656342340322e-84",
              "1.9202338198049170833503783499006353763554571440290517905553217658730007242873221e-84"
            ],
            [
              "1.0",
              "-2.0182560813591552134074314364161525821439215317259741754821059446548264687660713e-84"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-164.64165721301328826396415548228050775363054307255177219228473645326700924480553",
              "175.31570152497754212254880165576728946279885335751370549978494515713325592080547"
            ],
            [
              "-38.457421699816735831535704867395189233049867118391163394897541446061466404052452",
              "47.811516330077269409326718181604344340807256951228670758476818501867402212573624"
            ]
          ],
          [
            [
              "-26678.255410067620547988351737973532013975192104539258314076748578777560385522269",
              "-21545.89891257866314769346134698287381322577014905278362650264378112047012663753"
            ],
            [
              "-7207.1009574599161333898153317633200735810498736677750631842838122118571046638593",
              "-4959.8008810623135344568681770985716445388994667326974431832706388248072505873472"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.086282669070973129990320134215041776755590274475454290443392353381007488838852457",
              "1.0005539124624192478418150858706623099309599166852035298636597719768361629611488"
            ],
            [
              "-0.30907428582789041948262173675511918432446492159311908710078835224953575474436691",
              "-0.40920340226144073493618514400680893089310203138657015128294458297768649404869888"
            ]
          ],
          [
            [
              "-1.7500299247414719765303270615052908738827109858896757630958367213841087787017237",
              "-3.1239198963327153693817566058417695082010407673475147111745279287115518444698042"
            ],
            [
              "1.6458410999482698558412864483835569466938780038353910746876548363947912531170264",
              "-0.40435418534310295519941143721611556426659255263819502536432643336679474663330652"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.60524951968828990948129853217507987328237860804330403470538256957678753397090884",
              "-0.62338361058408873126833796063008630119400815885289899726100062660991013188137412"
            ],
            [
              "0.011071270741051501346818281983276528584733505019039541586690381350467639724654656",
              "0.55917715098445739624758104747356341535748576477361069462783208732594559878210093"
            ]
          ],
          [
            [
              "6.8373397259051496930144143273141912225718466288685911469889944751114053317163855",
              "7.2044033967400409090154345082315274082368746780222092359967321197474005463078269"
            ],
            [
              "-5.5902889075535746216779477051905301059037914073247203311744956174903815873805398",
              "0.69087467528099277423877490515510631156286246542387454137118846257239598019788469"
            ]
          ]
        ]
      },
      "seconds": 136.33489695901517
    }
  },
  "baseline_comparisons": {
    "RK45_hp_background_1e-09": {
      "seconds": 0.09096183301880956,
      "nfev": 10030,
      "max_pointwise_solution_error": 3.392915862696684e-06
    },
    "RK45_hp_background_1e-12": {
      "seconds": 0.35992729099234566,
      "nfev": 40018,
      "max_pointwise_solution_error": 1.087333365524509e-08
    },
    "RK45_old_background_1e-12": {
      "max_pointwise_solution_error": 4.8112140140404376e-09
    }
  },
  "saved_monitor_source_sha256": "e7252aac4cf144b02c79912b039f90e055b4f6e72e9ecc1df07cdacbc275aa64",
  "protected_hashes": {
    "piv2026_manuscript.tex": "a5f8155b24d60e796947b73983c3c2262b8fd08a43b00172604f8af0fb2a23d2",
    "ms_source.zip": "e6ec0a309d7ac0d8d428655e3bc4ae3206694690cc922101316c7fd3222fe55f",
    "ms_submission.zip": "59072bd5e7c8789be3bcff94e0dd1117402eaefb6bfb7ec7a13caa9f17c218f8",
    "integral_solution_results.json": "a2a6d12cc43d693e0540387a05c0b22d477b92dff2130aab3c3d4d286822d14e",
    "normalization_results.json": "b30d680b04bd58b5c7322c9eb2824ce5bff1cdbf3597c3d50bbf1be5264172a7",
    "numerical_results.json": "d16944f2498af0a629cc953f39a870a76051e6bd82295a96a71cbdf9f9c962c9",
    "piv_integral_solution.csv": "15943fbd689700e8f35da3b1e94029c54e6cac12868c3d3a670ef31e4f0295c0",
    "piv_integral_solution.pdf": "65118f00ae53781063385b8e154c9d7336df36f921b226f7a0ca48ea8585499a",
    "piv_two_contour_solutions.csv": "a391a7985793eb0e93164a9e0b9d263252562198df50c59bd851ca4fe8e73052",
    "piv_two_contour_wronskian.pdf": "24d723986822afc5b13d929670a6e941aca873f8b51512bad71fe59aa26792b9",
    "piv_verification_report.md": "fc6373aaf16e8800b278ef68128295afc77b4e73253f0107fa1162c6a6d82a41",
    "symbolic_results.json": "c15210927b3cab0d541b2c6cb09dda7bcb583e5a095925fdb14626ab3482f006",
    "two_contour_results.json": "2439d85640a5409ff9b6380abf3073b70a909c3e58f89f3dad6651e0fcf3237d"
  },
  "refinement": {
    "-6.0": 1.794805322213034e-14,
    "0.62": 4.873888800921102e-32,
    "6.0": 4.211707928878892e-12
  },
  "source_hashes": {
    "run_anchored.py": "2ed11cad5b707805f1a7dea171f4847bc3f9ad21a1cb8b620144aee6257bf035",
    "anchored_psi.py": "1406cc273ae2eaba6030227ccbc2b8be042349c418e07de1fcba6b756096b5e3",
    "high_precision.py": "ac3ebd0994cbb98925fd3d3f14ed5d63380f318999c3b9dd1f30553a7ea911f6",
    "compare_monodromy.py": "8c1ef16aa525e947100ac38577975a79519c00cc7aed218805069983ba8b689b",
    "verify_piv_numerical.py": "44820397de084917a5f53990b671318f49dcfe336dab64ce9eba0015cd49c47e",
    "verify_piv_two_contours.py": "8dbaaafc4eb6ad73e8adb06a43624e29243671d0886d08cf2c3d298d4379ca38"
  },
  "seconds": 184.45116649998818,
  "mpmath_version": "1.3.0",
  "mpmath_backend": "gmpy",
  "caveat": "Finite-lambda B transport supplies only column normalization, never the linearized solution or a imposed conserved quantity. Refinement tests are empirical, not certified enclosures. Costs use different precisions and algorithms."
}


==> anc/computational_preprint/results/contour_accuracy_refinement/results.json <==
{
  "records": [
    {
      "radius": 5.4,
      "internal_tolerance": 1e-12,
      "seconds": 0.8982484170119278,
      "balanced_columns": true,
      "initial_basis_condition": 50.56121734200189,
      "max_raw_absolute_quad_error_estimate": 646657.7477602971,
      "solution_error_vs_dop853": 3.722474828766345e-10,
      "monodromy_variation_drift": 5.035809001257847e-06,
      "wronskian_drift": 5.034200891668037e-06,
      "variation_error_vs_dop853": 5.036186711890655e-06,
      "measured_error_amplification": 13529.135705558776,
      "predicted_variation_error_at_solution_error_1e_minus_12": 1.3529135705558776e-08
    },
    {
      "radius": 5.4,
      "internal_tolerance": 3e-13,
      "seconds": 1.0023501249961555,
      "balanced_columns": true,
      "initial_basis_condition": 50.56121734228347,
      "max_raw_absolute_quad_error_estimate": 646655.2818476496,
      "solution_error_vs_dop853": 1.0499509065593491e-10,
      "monodromy_variation_drift": 1.3963891308265852e-06,
      "wronskian_drift": 1.4015081125201746e-06,
      "variation_error_vs_dop853": 1.3967830063223878e-06,
      "measured_error_amplification": 13303.317303659414,
      "predicted_variation_error_at_solution_error_1e_minus_12": 1.3303317303659414e-08
    },
    {
      "radius": 5.4,
      "internal_tolerance": 3e-14,
      "seconds": 1.273737290990539,
      "balanced_columns": true,
      "initial_basis_condition": 50.56121734218886,
      "max_raw_absolute_quad_error_estimate": 646673.0434287384,
      "solution_error_vs_dop853": 5.5121983445270796e-12,
      "monodromy_variation_drift": 1.1834339771683959e-07,
      "wronskian_drift": 1.1047448577268376e-07,
      "variation_error_vs_dop853": 1.1782126672008982e-07,
      "measured_error_amplification": 21374.642085778996,
      "predicted_variation_error_at_solution_error_1e_minus_12": 2.1374642085778996e-08
    },
    {
      "radius": 6.0,
      "internal_tolerance": 1e-12,
      "seconds": 1.0198483749991283,
      "balanced_columns": true,
      "initial_basis_condition": 49.814936532982145,
      "max_raw_absolute_quad_error_estimate": 827815952.2384243,
      "solution_error_vs_dop853": 4.1892687876582763e-10,
      "monodromy_variation_drift": 5.74459249720446e-06,
      "wronskian_drift": 5.735943891169246e-06,
      "variation_error_vs_dop853": 5.744986052338895e-06,
      "measured_error_amplification": 13713.577102676756,
      "predicted_variation_error_at_solution_error_1e_minus_12": 1.3713577102676755e-08
    },
    {
      "radius": 6.0,
      "internal_tolerance": 3e-13,
      "seconds": 1.152322458976414,
      "balanced_columns": true,
      "initial_basis_condition": 49.81493653328886,
      "max_raw_absolute_quad_error_estimate": 827836779.8890274,
      "solution_error_vs_dop853": 1.15309681676184e-10,
      "monodromy_variation_drift": 1.6347734360522033e-06,
      "wronskian_drift": 1.6344202653196225e-06,
      "variation_error_vs_dop853": 1.63517268364569e-06,
      "measured_error_amplification": 14180.705903235683,
      "predicted_variation_error_at_solution_error_1e_minus_12": 1.4180705903235683e-08
    },
    {
      "radius": 6.0,
      "internal_tolerance": 3e-14,
      "seconds": 1.470162374956999,
      "balanced_columns": true,
      "initial_basis_condition": 49.81493653312234,
      "max_raw_absolute_quad_error_estimate": 827830380.1713657,
      "solution_error_vs_dop853": 2.2516306830556238e-12,
      "monodromy_variation_drift": 5.708261243854924e-08,
      "wronskian_drift": 5.601599974363689e-08,
      "variation_error_vs_dop853": 5.637199473736197e-08,
      "measured_error_amplification": 25036.07503734189,
      "predicted_variation_error_at_solution_error_1e_minus_12": 2.5036075037341888e-08
    }
  ],
  "reference_repeat_error": 0.0,
  "monitor_drift_on_reference": 1.0659383164746972e-09,
  "max_norm_amplification_bound_on_sampled_grid": 15462238.27818648,
  "numpy": "2.4.2",
  "scipy": "1.17.0",
  "hashes": {
    "check_contour_accuracy.py": "ab2eec5050d23f134cbdba3e0d507fe93428825889c6d941c2cbdff0e07ccf70",
    "compare_monodromy.py": "8c1ef16aa525e947100ac38577975a79519c00cc7aed218805069983ba8b689b",
    "verify_piv_numerical.py": "44820397de084917a5f53990b671318f49dcfe336dab64ce9eba0015cd49c47e",
    "verify_piv_two_contours.py": "8dbaaafc4eb6ad73e8adb06a43624e29243671d0886d08cf2c3d298d4379ca38",
    "arrays.npz": "79de7049d10045c585972486eaa3d8c0ca3d7939e9c428eba89162b55a265082"
  },
  "caveat": "Predictions at 1e-12 scale the observed error direction; they are not achieved accuracies or guaranteed drift estimates. The reference and monitor have finite errors."
}


==> anc/computational_preprint/results/equal_accuracy/results.json <==
{
  "digits": 70,
  "span": 6,
  "points": [
    -6.0,
    -3.0,
    0.0,
    0.62,
    3.0,
    6.0
  ],
  "matching_rule": "Max of pointwise relative max-entry errors on the same six points; accepted ratio 2/3 to 3/2. Monodromy is never used for matching.",
  "rk_trials": {
    "1.0e-12": {
      "accepted_steps": 6668,
      "rejected_steps": 2,
      "nfev": 40022,
      "seconds": 4.09527937497478,
      "tolerance": "1.0e-12",
      "digits": 70,
      "max_solution_error": 6.375364887961274e-09,
      "max_variation_drift": 1.4639915974310924e-07,
      "max_wronskian_error": 4.7946604682722274e-12,
      "points": [
        {
          "t": -6.0,
          "solution_error": 5.682267356361576e-13,
          "variation_drift": 1.355969737019722e-11,
          "wronskian_error": 4.666776228552768e-13
        },
        {
          "t": -3.0,
          "solution_error": 3.786043195288388e-13,
          "variation_drift": 2.1030400561160333e-13,
          "wronskian_error": 5.462208847768848e-13
        },
        {
          "t": 0.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "wronskian_error": 0.0
        },
        {
          "t": 0.62,
          "solution_error": 5.164106485760943e-13,
          "variation_drift": 1.4639915974310924e-07,
          "wronskian_error": 9.824961692327838e-13
        },
        {
          "t": 3.0,
          "solution_error": 5.118691007204212e-09,
          "variation_drift": 5.784538044902028e-09,
          "wronskian_error": 1.0558681038737346e-12
        },
        {
          "t": 6.0,
          "solution_error": 6.375364887961274e-09,
          "variation_drift": 5.781829135901188e-09,
          "wronskian_error": 4.7946604682722274e-12
        }
      ],
      "F": {
        "-6.0": [
          [
            [
              "-18.590892041775521900978347139008678769368245391262126620328578538135746049003284",
              "-23.392452581078677744884395752847519586721278655137386834824178650925540260010059"
            ],
            [
              "9.344939428802848501667518197512111041477170862800589871256788598419988142735817",
              "8.6440780923343023649693706812884558108606162263417661148197749194081275913152368"
            ]
          ],
          [
            [
              "216.98014180120058602710647611635193516864515094987000503196154670220432055349424",
              "-349.63801723950774461671187219927802456697253027970264906321783500453920047953225"
            ],
            [
              "-68.709112041859684523015386703094304398959509091345146373614388176453735506362608",
              "161.31702779418539676454276943167947132368510248172894912859153894876941032284079"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.5206698979472592683947099560828797577697851060752439480610430140052732037816653",
              "3.9242794773288770073785792925673498753043578128270619763343738647712249293970527"
            ],
            [
              "-4.1390167780324359358989431825926952899690026505190604668326904266301336419911505",
              "-1.0288267025298567244941475689587699241147015571153434491166184366648223602306604"
            ]
          ],
          [
            [
              "4.772066355514977018439472615355951513319020012322633720814956032470620150712313",
              "23.260820290841126661792122810598938940379237728735158344001281472311325673828948"
            ],
            [
              "-3.279516699604382079631108358659471750324338683827018643117650067571542935438269",
              "-9.2763235795638573912206869928088166570620461978073921030500987408844343198892599"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "0.0"
            ],
            [
              "0.0",
              "0.0"
            ]
          ],
          [
            [
              "0.0",
              "0.0"
            ],
            [
              "1.0",
              "0.0"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-164.64165721314361629735214259182043647041740359140895468217136216962295461640065",
              "175.3157015249755167939334785780769715401805459953997482372129110714991672910538"
            ],
            [
              "-38.457421699849996557488515704361806505648953980515319124794247929173438450702757",
              "47.811516330079277433785871090325200105242215725775037842026493872731510767088781"
            ]
          ],
          [
            [
              "-26678.255410068783265792900923348277868706652726116643410566659638593837024595747",
              "-21545.898912596333793872580648187813828201724324578494715246965873624211581187289"
            ],
            [
              "-7207.1009574605546013364004267451899024237938900305688229000690009938250702057499",
              "-4959.8008810667958398532011362384118102869873323589228623438077651739891275493334"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.086282664210606295748400782656217425439562258666263749971020941098930795434355563",
              "1.0005539162414191079693213450504517407794032591246004562158765965095158475237139"
            ],
            [
              "-0.30907428451762914671685633122809708440740637446155891397999134033400257101437466",
              "-0.40920340139542404243781745262521757894708075964250699953099190576815772134661179"
            ]
          ],
          [
            [
              "-1.7500299421735317304083970771306764738983150682456198144877209460080576042622329",
              "-3.1239198906706603972552163489801164144420280099498499495418058825097707033772139"
            ],
            [
              "1.6458410956252072587421863643638478341462416799098355804865424184004375464618539",
              "-0.40435418356161225569155749116223281919060248526935792965458087936170122395940092"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.60524951784210045232504074066730758625317502192948497415544862457896781578332541",
              "-0.6233836165305378578043734608095769772539857531212896623455846614568511620566028"
            ],
            [
              "0.011071270154714540011447931698924845387125360160494358413840362139063584535876791",
              "0.55917714950618564766199993554021105285738594534139626243859926738706596769155885"
            ]
          ],
          [
            [
              "6.8373397855131866364269362597016391610843519305856770573126398724263955989750555",
              "7.2044033753707645705681769994244924264370450507393236706561614821032766564997872"
            ],
            [
              "-5.5902888927906104637375290586991215176624445813105039484766659423085132286244256",
              "0.6908746686746212523560941672475500674919919871961368140570162766956507530082747"
            ]
          ]
        ]
      }
    },
    "1.0e-15": {
      "accepted_steps": 26564,
      "rejected_steps": 4,
      "nfev": 159410,
      "seconds": 17.01510075002443,
      "tolerance": "1.0e-15",
      "digits": 70,
      "max_solution_error": 3.2513791224090374e-12,
      "max_variation_drift": 1.4602348331659232e-10,
      "max_wronskian_error": 4.7484369986062595e-15,
      "points": [
        {
          "t": -6.0,
          "solution_error": 5.317112352108345e-16,
          "variation_drift": 1.1219915989425671e-14,
          "wronskian_error": 4.595819258453876e-16
        },
        {
          "t": -3.0,
          "solution_error": 3.783050413203433e-16,
          "variation_drift": 1.8191442406241273e-16,
          "wronskian_error": 5.448526283301394e-16
        },
        {
          "t": 0.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "wronskian_error": 0.0
        },
        {
          "t": 0.62,
          "solution_error": 5.062823539114509e-16,
          "variation_drift": 1.4602348331659232e-10,
          "wronskian_error": 9.507627984352013e-16
        },
        {
          "t": 3.0,
          "solution_error": 2.6115624444585047e-12,
          "variation_drift": 2.9514362461973005e-12,
          "wronskian_error": 1.0298247455752531e-15
        },
        {
          "t": 6.0,
          "solution_error": 3.2513791224090374e-12,
          "variation_drift": 2.948740000920395e-12,
          "wronskian_error": 4.7484369986062595e-15
        }
      ],
      "F": {
        "-6.0": [
          [
            [
              "-18.590892041786440180467223481830356258285402151021896386985534848080705671089354",
              "-23.392452581066446357108968658724765543715237657994786777562892741436391447853764"
            ],
            [
              "9.3449394288072285870928884761322986465195006964193259224384649594820301652378603",
              "8.644078092329008469153210431976730063876083216828784175799396700939140117084513"
            ]
          ],
          [
            [
              "216.98014180098155452825884338231832227397483116691994096112028241259675359521498",
              "-349.63801723958896275025818702259072115005710089756610967675490834833798126791894"
            ],
            [
              "-68.709112041766835045724531351857578060152204287908695231078338410456002956929911",
              "161.31702779421546623232897506450652001874009869608902245531111320172320508130197"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.5206698979440721304044542359417409918820921892791552518581980494091011051504177",
              "3.9242794773274223936003168920946501476185523819805212161470173762817469387980351"
            ],
            [
              "-4.1390167780313023716282524500812757062894126401018133778184929292670486228179175",
              "-1.0288267025295089660084783589188527450262868642568744321465447226626189628394392"
            ]
          ],
          [
            [
              "4.7720663555134904630241008073551981356307021765449476926950479265415624334295759",
              "23.260820290832269455792956583058140823131141882978868156699522096119997914181004"
            ],
            [
              "-3.2795166996034874112465459266596020185253430503034342352691669704316417143667394",
              "-9.2763235795608881165432407266266794561105282802312345477391882325275687292443155"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "0.0"
            ],
            [
              "0.0",
              "0.0"
            ]
          ],
          [
            [
              "0.0",
              "0.0"
            ],
            [
              "1.0",
              "0.0"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-164.64165721301341598867601088437673340650564973897782269697039426021302601526208",
              "175.31570152497753941246573036231108959863402902403182076926833779844820488674087"
            ],
            [
              "-38.457421699816768428602472726923121346902976505566112510643050379697082499093718",
              "47.811516330077271192797533682833632573690603900649470537850845075021202887001999"
            ]
          ],
          [
            [
              "-26678.255410067621689570275515593443149052090233997734052213038331589598887593603",
              "-21545.898912578680471657705560239168381344438145037555107362921694084118438383514"
            ],
            [
              "-7207.1009574599167596206890942380708769533778354162507891438234142825824120145571",
              "-4959.8008810623179268767441226463778852067680592205414455249120372807330965010291"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.08628266906921846927263937942585652949753296088661447501983779396713947165629553",
              "1.0005539124650246890296780140363560743785051323045811643013137482691945636319122"
            ],
            [
              "-0.30907428582739311333869732495014983436486535773854195719166726106776118771893365",
              "-0.40920340226081258430399338935913511334569141215846821585667263252984506075987519"
            ]
          ],
          [
            [
              "-1.750029924750823175003361751864815337677140946503837825053003984689571572136105",
              "-3.1239198963327452951633025986511630403528347231834082322596254827114316638555379"
            ],
            [
              "1.6458410999458912187874682237161102142590278360784044947428980592184224934829493",
              "-0.40435418534292723090382873702298811656987101995257205444629228645641933339558115"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.60524951968834111793576691465014753080476372665482975168573985310831529391047849",
              "-0.62338361058726393287482490506186654008698776537794641395603759325062894681148015"
            ],
            [
              "0.011071270741002009153645793643154334423414755542270852019891718934534508382427638",
              "0.55917715098364702461340798894621267494509784560138481246147095880525855545995622"
            ]
          ],
          [
            [
              "6.8373397259374318456928318230204720558412214629494550537640866303486292918416573",
              "7.2044033967391658675930288960708593958042162573204639668827354899210619252890257"
            ],
            [
              "-5.5902889075453625359745469100056902842399171224211092192510469108414188230649445",
              "0.6908746752801338240907973269439748270634443052633553005471777691151398209500806"
            ]
          ]
        ]
      }
    }
  },
  "contours": {
    "R13.5_N40_tol1e-26": {
      "max_solution_error": 4.211707929700015e-12,
      "max_variation_drift": 1.4277432943151868e-11,
      "max_wronskian_error": 1.5493400424727125e-11,
      "points": [
        {
          "t": -6.0,
          "solution_error": 1.794805321731882e-14,
          "variation_drift": 9.520453377879261e-12,
          "wronskian_error": 1.5493400424727125e-11
        },
        {
          "t": -3.0,
          "solution_error": 5.830955728315836e-23,
          "variation_drift": 8.563368832930139e-22,
          "wronskian_error": 1.4211484169943626e-21
        },
        {
          "t": 0.0,
          "solution_error": 2.2155653982285188e-74,
          "variation_drift": 0.0,
          "wronskian_error": 1.394699201980758e-75
        },
        {
          "t": 0.62,
          "solution_error": 4.4243420756796475e-32,
          "variation_drift": 1.3358514973951444e-26,
          "wronskian_error": 1.4736980116014007e-26
        },
        {
          "t": 3.0,
          "solution_error": 5.419320788245318e-21,
          "variation_drift": 6.7628997214003175e-21,
          "wronskian_error": 4.402609164870176e-21
        },
        {
          "t": 6.0,
          "solution_error": 4.211707929700015e-12,
          "variation_drift": 1.4277432943151868e-11,
          "wronskian_error": 9.77294125106181e-12
        }
      ],
      "radius": 13.5,
      "formal_order": 40,
      "spectral_tolerance": "1e-26",
      "digits": 70,
      "evaluation_seconds": 38.485604624962434,
      "standalone_seconds": 52.09304983296897,
      "anchor_diagnostics": {
        "-6.0": {
          "max_direction_residual": 1.8859483672707015e-21,
          "max_relative_amplitude_correction": 1.9688128893400617e-10,
          "max_anchor_determinant_error": 2.1847209338805634e-47
        },
        "-3.0": {
          "max_direction_residual": 1.8242385576696314e-30,
          "max_relative_amplitude_correction": 2.0297920416565133e-20,
          "max_anchor_determinant_error": 9.005359776377565e-48
        },
        "0.0": {
          "max_direction_residual": 0.0,
          "max_relative_amplitude_correction": 0.0,
          "max_anchor_determinant_error": 0.0
        },
        "0.62": {
          "max_direction_residual": 3.6659522452823154e-34,
          "max_relative_amplitude_correction": 3.3924287720521597e-29,
          "max_anchor_determinant_error": 4.6981116606474054e-48
        },
        "3.0": {
          "max_direction_residual": 1.0014544106332746e-29,
          "max_relative_amplitude_correction": 1.618835535397686e-19,
          "max_anchor_determinant_error": 2.8549241731274575e-47
        },
        "6.0": {
          "max_direction_residual": 1.75995208246265e-21,
          "max_relative_amplitude_correction": 4.524054568200096e-09,
          "max_anchor_determinant_error": 2.7697172231540683e-47
        }
      },
      "F": {
        "-6.0": [
          [
            [
              "-18.590892041785997386360811107537287474406660986024001834473000078121892071704358",
              "-23.392452581066406752218180247044113036163649594303339466470113452491757122382427"
            ],
            [
              "9.344939428807006894941293201305927378191069479845442787589713250475040055668103",
              "8.6440780923290178091950246666307138637066215687861036890876835339580665543095984"
            ]
          ],
          [
            [
              "216.98014180097606669035805932427614506758617644763691130538188031860373063114689",
              "-349.63801723958391479167767402043885452665231454021690212039996757733337043494338"
            ],
            [
              "-68.709112041764456000552581272829309054091611618422740611378111190849057980986116",
              "161.31702779421262901971322895851486824922044544413145001300904553349931041503041"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.5206698979440689512068943978506470087469741304991332058266556099742661254416386",
              "3.9242794773274209648952034370000701970963602013656456872548462502980585916416183"
            ],
            [
              "-4.1390167780313012280679517796907621004769824218027345622415220118183117860208647",
              "-1.0288267025295086124914905452346224700984144736232405684240961192517103347862079"
            ]
          ],
          [
            [
              "4.772066355513488677448955897733914332883487804310287372106865472933379406137554",
              "23.260820290832260652083141808047925410973376946225137542010413698620478113441991"
            ],
            [
              "-3.2795166996034864088563552019563642795402028592352043015152487467535717311743572",
              "-9.2763235795608851392425271237688646525763210070697452971434951051475923148273995"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "-4.2014308525278711673729076751737399713185710135757773880270892309295269364241169e-75"
            ],
            [
              "5.054720313202071552043538398753691381092595276926419057636997061486206107525426e-75",
              "-1.9017630946208332065453086527121489178943173691476961373583204060883211720506022e-75"
            ]
          ],
          [
            [
              "-1.1255602954469177270525261226882296886674169900868321613659455786465431186857457e-74",
              "-1.9083616154023174934314569006634403380818479215343222245151207875885471844221341e-74"
            ],
            [
              "1.0",
              "2.8067316505471130752690478873684115673282730071932152619038537057619497940623228e-75"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-164.64165721301328826396415548227026324534856370909983204201457788409337214633762",
              "175.31570152497754212254880165577058498192597143504426260262426712552618491947228"
            ],
            [
              "-38.457421699816735831535704867400389982038112205280472934348144800115176889423044",
              "47.811516330077269409326718181604009696841695305040913374937885948614036349237098"
            ]
          ],
          [
            [
              "-26678.255410067620547988351737973810981608331085802478933926067552364202973021847",
              "-21545.898912578663147693461346981382476267585174789458267006097461904761254234289"
            ],
            [
              "-7207.1009574599161333898153317633676334900149054665863051350597157190209600503189",
              "-4959.8008810623135344568681770993058117575471317431407977927104727482636610816942"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.086282669070973129992292286283187154205048975171811588631893540761404222818989454",
              "1.0005539124624192478418752551627323989680584880084266899121525903151552660946271"
            ],
            [
              "-0.30907428582789041948185169214938336768736608328919238946488485286560673729129874",
              "-0.40920340226144073493660484509236803818694468872372530077461574523115215175197323"
            ]
          ],
          [
            [
              "-1.7500299247414719765496575019516144468586374428014636767369076224733607424188715",
              "-3.1239198963327153693800570145658906502164586987734011966387680800332410081597366"
            ],
            [
              "1.6458410999482698558486114331711543877127143935346483178953627063184131348484462",
              "-0.40435418534310295520396536006710318682425398379910547499237523946915939867218956"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.60524951968499370633448577868038379623327797021797083886548517488574793851004403",
              "-0.62338361058367308573278779714255928914795713183850710753354417369589068842179754"
            ],
            [
              "0.01107127074227529234601966262025237309681220405306391568718979501647758432897805",
              "0.55917715098363096426957197064116109170548263570110940792415353842373370102634384"
            ]
          ],
          [
            [
              "6.8373397258634793935952795993966670309946638577102798421773295194307684138018314",
              "7.2044033967437198275505304824101856004261960455389639388455973955619785019476246"
            ],
            [
              "-5.5902889075377873156168717768467712978122585441741751626468398793739622190985128",
              "0.69087467527116996579683726806018750498590541860589652878850646413884751963936842"
            ]
          ]
        ]
      }
    },
    "R14.0_N40_tol1e-26": {
      "max_solution_error": 4.211707928963898e-12,
      "max_variation_drift": 1.4277432938432374e-11,
      "max_wronskian_error": 1.5493400434727506e-11,
      "points": [
        {
          "t": -6.0,
          "solution_error": 1.7948053223052682e-14,
          "variation_drift": 9.52045338100039e-12,
          "wronskian_error": 1.5493400434727506e-11
        },
        {
          "t": -3.0,
          "solution_error": 5.830955187992027e-23,
          "variation_drift": 8.563368056633623e-22,
          "wronskian_error": 1.421148259481014e-21
        },
        {
          "t": 0.0,
          "solution_error": 2.735098071930136e-74,
          "variation_drift": 0.0,
          "wronskian_error": 4.055494591039765e-74
        },
        {
          "t": 0.62,
          "solution_error": 4.873888801019509e-32,
          "variation_drift": 1.576917291641767e-26,
          "wronskian_error": 1.7593720825190076e-26
        },
        {
          "t": 3.0,
          "solution_error": 5.41932279202031e-21,
          "variation_drift": 6.762903000862043e-21,
          "wronskian_error": 4.402613347244239e-21
        },
        {
          "t": 6.0,
          "solution_error": 4.211707928963898e-12,
          "variation_drift": 1.4277432938432374e-11,
          "wronskian_error": 9.77294124967036e-12
        }
      ],
      "radius": 14.0,
      "formal_order": 40,
      "spectral_tolerance": "1e-26",
      "digits": 70,
      "evaluation_seconds": 40.06446041597519,
      "standalone_seconds": 53.67190562398173,
      "anchor_diagnostics": {
        "-6.0": {
          "max_direction_residual": 1.3879085458223996e-21,
          "max_relative_amplitude_correction": 4.362661799640022e-11,
          "max_anchor_determinant_error": 2.1847209338805634e-47
        },
        "-3.0": {
          "max_direction_residual": 1.342494765913245e-30,
          "max_relative_amplitude_correction": 4.5635327134230044e-21,
          "max_anchor_determinant_error": 9.005359776377565e-48
        },
        "0.0": {
          "max_direction_residual": 0.0,
          "max_relative_amplitude_correction": 0.0,
          "max_anchor_determinant_error": 0.0
        },
        "0.62": {
          "max_direction_residual": 5.014099619949004e-34,
          "max_relative_amplitude_correction": 7.599295724315423e-30,
          "max_anchor_determinant_error": 4.6981116606474054e-48
        },
        "3.0": {
          "max_direction_residual": 1.3584316755293587e-29,
          "max_relative_amplitude_correction": 3.643010079786418e-20,
          "max_anchor_determinant_error": 2.8549241731274575e-47
        },
        "6.0": {
          "max_direction_residual": 2.3873022506057594e-21,
          "max_relative_amplitude_correction": 1.0059126889927584e-09,
          "max_anchor_determinant_error": 2.7697172231540683e-47
        }
      },
      "F": {
        "-6.0": [
          [
            [
              "-18.590892041785997386360643402668286922402060953174923157155276050553484396733979",
              "-23.392452581066406752218092041646902831854726847249926819782233186929767871695581"
            ],
            [
              "9.3449394288070068949411920440034653994317844150753700529135866887446479913747489",
              "8.6440780923290178091949917054375978569927078007448097159935628837818733084496763"
            ]
          ],
          [
            [
              "216.98014180097606669035557621008889988932328763081769086225725800273207443443197",
              "-349.63801723958391479167684290559708863038578747429194523622646913057789430931146"
            ],
            [
              "-68.709112041764456000551298024862919836410811042543984119293967513735472138437117",
              "161.31702779421262901971248488288524457368431014998421675975889116016547532646756"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.5206698979440689512068943978319633160446095262696198961419068234791799322166622",
              "3.9242794773274209648952034370095948237015257275666137048921905178223182462505073"
            ],
            [
              "-4.1390167780313012280679517796824893145676889381200599101736008022152043309578049",
              "-1.0288267025295086124914905452399849415339626615963757400641771754275747332132209"
            ]
          ],
          [
            [
              "4.7720663555134886774489558979272240331842727620870374094254706804527484244634597",
              "23.260820290832260652083141808061812500166438295835572649158183955802600461393775"
            ],
            [
              "-3.2795166996034864088563552020519369075815007649003315915943239142024023493315133",
              "-9.2763235795608851392425271237682919767775255603568405031796395640686964368959447"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "2.0276967871181708485486835963744305532168119047196415031430853462377330331251014e-74"
            ],
            [
              "-6.9591974546154251450077364796940265711590910778759130450613070452958652589799259e-76",
              "5.5987205645435418404071594576037502141381286850510055676278903336243628904857866e-75"
            ]
          ],
          [
            [
              "1.664783088657825815189690335831553979183947784165237375308412967374665629348138e-74",
              "2.170082655291004839047847507037992598869086005738650577175368934435613471179757e-74"
            ],
            [
              "1.0",
              "2.027797803921594547563223747996559819803246267320260190403521249799917080288055e-74"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-164.6416572130132882639641554822688954708714841419916922797274620642215614386034",
              "175.31570152497754212254880165576444736195509428010725561071042513470852651266903"
            ],
            [
              "-38.457421699816735831535704867400543167798203031474825473070352321910085713055366",
              "47.811516330077269409326718181607099802112390609326671670910666339944159686022042"
            ]
          ],
          [
            [
              "-26678.255410067620547988351737972931425679582692996639231391021786398378363789243",
              "-21545.898912578663147693461346981314085519655516851275086719678014827377055804027"
            ],
            [
              "-7207.1009574599161333898153317637993726272179144121725285785646475587305099752613",
              "-4959.8008810623135344568681770992653556715447013244337732524544064478029555336038"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.086282669070973129992292287436314149373282641303875137027346110686876381917485035",
              "1.0005539124624192478418752558876314557864450318429349599483996759772193838796434"
            ],
            [
              "-0.30907428582789041948185169160806821044517179681263549608528223268422598520820405",
              "-0.40920340226144073493660484552235242894479484098059572893226567518371420073387559"
            ]
          ],
          [
            [
              "-1.7500299247414719765496575083317073136256871898176874256172128694712514585746539",
              "-3.1239198963327153693800570052108851137815436193781730024752964921291887123034675"
            ],
            [
              "1.6458410999482698558486114357803041406341962985011875866248325286977111481388451",
              "-0.40435418534310295520396536503366301306414322517309599683060375796813881210412178"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.60524951968499370633563976286977165350501512438343812757021105477107701561483756",
              "-0.62338361058367308573527852395601797059971882692191007866674644872662423455345213"
            ],
            [
              "0.01107127074227529234575892188492225705812008449073690703787911594916921831199015",
              "0.55917715098363096427081487392533076960616200324892526714001730488644418253903957"
            ]
          ],
          [
            [
              "6.8373397258634793935997818461461778178412744900234649665202807245339559333337353",
              "7.204403396743719827518389571832165611551609350168962716462624531500286677887783"
            ],
            [
              "-5.5902889075377873156151286491159424083418543969841989927648449291441083800929425",
              "0.69087467527116996581288821819850956135679587086180933964899045134455396546201141"
            ]
          ]
        ]
      }
    }
  },
  "pairs": {
    "R13.5_N40_tol1e-26": {
      "rk_tolerance": "1.0e-15",
      "matched": true,
      "rk_to_contour_error_ratio": 0.7719858966195269,
      "rk_to_contour_drift_ratio": 10.227572694476011,
      "contour_to_rk_cost_ratio": 3.0615775127217026
    },
    "R14.0_N40_tol1e-26": {
      "rk_tolerance": "1.0e-15",
      "matched": true,
      "rk_to_contour_error_ratio": 0.7719858967544537,
      "rk_to_contour_drift_ratio": 10.227572697856798,
      "contour_to_rk_cost_ratio": 3.1543689580506697
    }
  },
  "shared_costs": {
    "background_and_reference_seconds": 8.781197541975416
  },
  "protected_hashes": {
    "piv2026_manuscript.tex": "a5f8155b24d60e796947b73983c3c2262b8fd08a43b00172604f8af0fb2a23d2",
    "ms_source.zip": "e6ec0a309d7ac0d8d428655e3bc4ae3206694690cc922101316c7fd3222fe55f",
    "ms_submission.zip": "59072bd5e7c8789be3bcff94e0dd1117402eaefb6bfb7ec7a13caa9f17c218f8",
    "integral_solution_results.json": "a2a6d12cc43d693e0540387a05c0b22d477b92dff2130aab3c3d4d286822d14e",
    "normalization_results.json": "b30d680b04bd58b5c7322c9eb2824ce5bff1cdbf3597c3d50bbf1be5264172a7",
    "numerical_results.json": "d16944f2498af0a629cc953f39a870a76051e6bd82295a96a71cbdf9f9c962c9",
    "piv_integral_solution.csv": "15943fbd689700e8f35da3b1e94029c54e6cac12868c3d3a670ef31e4f0295c0",
    "piv_integral_solution.pdf": "65118f00ae53781063385b8e154c9d7336df36f921b226f7a0ca48ea8585499a",
    "piv_two_contour_solutions.csv": "a391a7985793eb0e93164a9e0b9d263252562198df50c59bd851ca4fe8e73052",
    "piv_two_contour_wronskian.pdf": "24d723986822afc5b13d929670a6e941aca873f8b51512bad71fe59aa26792b9",
    "piv_verification_report.md": "fc6373aaf16e8800b278ef68128295afc77b4e73253f0107fa1162c6a6d82a41",
    "symbolic_results.json": "c15210927b3cab0d541b2c6cb09dda7bcb583e5a095925fdb14626ab3482f006",
    "two_contour_results.json": "2439d85640a5409ff9b6380abf3073b70a909c3e58f89f3dad6651e0fcf3237d"
  },
  "reference_monitor_drift": 1.8612378230852497e-31,
  "reference_values": {
    "-6.0": [
      [
        [
          "-18.590892041786451942172656847255010351371744428063735283404920294525646448195256",
          "-23.3924525810664362270770079079405171546803001799830226267377598005895390335289"
        ],
        [
          "9.3449394288072334336799380890867534779118525445852105580235381532629704508650703",
          "8.6440780923290039312835527084694961310133525351607904066519729767147552704648024"
        ]
      ],
      [
        [
          "216.98014180098136077700505637054108198270179058476373543658990894444100171029455",
          "-349.63801723958906439710257573942769131660454557876079010928078790379976320422873"
        ],
        [
          "-68.709112041766750669391487189004306956214651736743245485961942945395246925744441",
          "161.31702779421550587441261312962229377429450404925292598994393058978731837735202"
        ]
      ]
    ],
    "-3.0": [
      [
        [
          "9.5206698979440689512067923388241695994501587578649971640092937548626740818866255",
          "3.9242794773274209648951109049571802827954023769414271741010806722987504441795238"
        ],
        [
          "-4.1390167780313012280678955393069863152376674373569536335297103802399316435809031",
          "-1.0288267025295086124914511924256669471483541183711887632415863342198920752532526"
        ]
      ],
      [
        [
          "4.7720663555134886774497957776082686602400338591380716186461872040346686878838347",
          "23.260820290832260652084242559973746878124385086674720505217662054884381800944784"
        ],
        [
          "-3.2795166996034864088568392569605568537875835107480424049420260820425236514252963",
          "-9.2763235795608851392430186799437395798255592270435575431362869617723736343296903"
        ]
      ]
    ],
    "0.0": [
      [
        [
          "1.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ]
      ],
      [
        [
          "0.0",
          "0.0"
        ],
        [
          "1.0",
          "0.0"
        ]
      ]
    ],
    "0.62": [
      [
        [
          "-164.64165721301328826396415548228050775363078147825797594408070741770878634781812",
          "175.3157015249775421225488016557672894627988834131087280287596761879484235419572"
        ],
        [
          "-38.457421699816735831535704867395189233049752456553269331375405005097870039536506",
          "47.811516330077269409326718181604344340807218203234092653147748540903824846556561"
        ]
      ],
      [
        [
          "-26678.25541006762054798835173797353201397520075250322856979512653852285336358301",
          "-21545.898912578663147693461346982873813225802980287476300153744245093283574275888"
        ],
        [
          "-7207.1009574599161333898153317633200735810422922923978903554204979658697309570957",
          "-4959.8008810623135344568681770985716445388841141837286394049860782729146296782068"
        ]
      ]
    ],
    "3.0": [
      [
        [
          "-0.086282669070973129990320134214995612659613854902439191650010532653747007356541556",
          "1.0005539124624192478418150858706618504341947835732558489368412566691734319316379"
        ],
        [
          "-0.30907428582789041948262173675513739998203508030273393661454146240765422760454737",
          "-0.4092034022614407349361851440067994828771632812833786152234494867349263754402983"
        ]
      ],
      [
        [
          "-1.7500299247414719765303270615048292272899125022950236600133177752387705033727119",
          "-3.1239198963327153693817566058418020560815820921738876402041266147131023970501688"
        ],
        [
          "1.6458410999482698558412864483833803984673545338902267301380097063204863950547408",
          "-0.4043541853431029551994114372160099973271599815166339198376749333741117354954968"
        ]
      ]
    ],
    "6.0": [
      [
        [
          "0.60524951968828990948136399440164547891957566320106605291250045739487877699328044",
          "-0.62338361058408873126834648753982012774618646074965231795357441746844727260765569"
        ],
        [
          "0.011071270741051501346794032272167731780762364438666742796618898564019503944365559",
          "0.55917715098445739624759756828438270222683184875583552446948981505655932734461617"
        ]
      ],
      [
        [
          "6.8373397259051496930152550419268394418228836400259242006012245721076010078816916",
          "7.2044033967400409090153566158800103200626992977515433913375872024640825056641959"
        ],
        [
          "-5.5902889075535746216782654839087737407451062342097460780384449699881660138885802",
          "0.69087467528099277423897453911711155051631747145140566903085095524523039475992161"
        ]
      ]
    ]
  },
  "shared_monitor_sha256": "e7252aac4cf144b02c79912b039f90e055b4f6e72e9ecc1df07cdacbc275aa64",
  "shared_monitor_status": "Previously independently computed; common evaluation, no invariant projection.",
  "anchor_preparation_seconds": 13.607445208006538,
  "source_hashes": {
    "compare_equal_accuracy.py": "2f8ab1fc55e982b5d1d9e77ddde65c52eda8932bde1b258b39018a3c0ad4f176",
    "rk45_multiprecision.py": "e535898415835be33d146bf8265b8732eabaafbf91d18288076818918e5affe0",
    "anchored_psi.py": "1406cc273ae2eaba6030227ccbc2b8be042349c418e07de1fcba6b756096b5e3",
    "high_precision.py": "ac3ebd0994cbb98925fd3d3f14ed5d63380f318999c3b9dd1f30553a7ea911f6",
    "compare_monodromy.py": "8c1ef16aa525e947100ac38577975a79519c00cc7aed218805069983ba8b689b"
  },
  "mpmath_version": "1.3.0",
  "mpmath_backend": "gmpy",
  "seconds": 122.08782579097897,
  "caveats": [
    "Six-node error criterion, not a rigorous bound over the interval.",
    "One background and two contour truncations; no broad performance claim.",
    "Timing is a single run; common background/reference and cached monitor costs excluded from both methods.",
    "Each contour standalone cost includes all finite-lambda preparation, even when reused in the sweep.",
    "Matching excludes calibration cost from the selected solver run; all calibration trials and total time are preserved.",
    "Equal maximal solution errors need not mean equal pointwise error distributions.",
    "Dormand-Prince 5(4) is implemented with mp arithmetic, exact rational tableau, RMS controller, and steps ending at output nodes; it is not a call to float64 scipy.solve_ivp.",
    "mp RK stages evaluate q from the common reference coefficients; the reference F is used only for diagnostics and tolerance calibration."
  ]
}


==> anc/computational_preprint/results/equal_accuracy/runner_snapshot.py <==
#!/usr/bin/env python3
"""Match achieved errors with common background and 70-digit arithmetic."""
import argparse
import hashlib
import json
import math
from pathlib import Path
from time import perf_counter

from mpmath import mp

import anchored_psi as anchored
import rk45_multiprecision as rk
from run_anchored import decode
from run_stabilized import encode,relative


POINTS = [-6.,-3.,0.,.62,3.,6.]


def metrics(values,reference,jac):
    rows = []
    for t in POINTS:
        f,ff = values[t],reference.matrix(t)
        rows.append({'t':t,'solution_error':relative(f,ff),
                     'variation_drift':relative(jac[t]*f,jac[0.]),
                     'wronskian_error':float(abs(mp.det(f)-1))})
    return {'max_solution_error':max(row['solution_error'] for row in rows),
            'max_variation_drift':max(row['variation_drift'] for row in rows),
            'max_wronskian_error':max(row['wronskian_error'] for row in rows),'points':rows}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--output',type=Path,default=Path(__file__).parent/'results/equal_accuracy')
    args = parser.parse_args()
    args.output.mkdir(parents=True,exist_ok=False)
    mp.dps = 70
    total_start = perf_counter()
    source = Path(__file__).parent/'results/stabilized_long/results.json'
    saved = json.loads(source.read_text())
    jac = {t:decode(saved['runs']['dps80_R18_N56']['values'][str(t)]['J']) for t in POINTS}
    protected = [rk.hp.c.ROOT/'piv2026_manuscript.tex',rk.hp.c.ROOT/'ms_source.zip',
                 rk.hp.c.ROOT/'ms_submission.zip',*sorted((rk.hp.c.ROOT/'verification').glob('*'))]
    hashes = {str(p):hashlib.sha256(p.read_bytes()).hexdigest() for p in protected if p.is_file()}
    data = {'digits':70,'span':6,'points':POINTS,'matching_rule':
            'Max of pointwise relative max-entry errors on the same six points; accepted ratio 2/3 to 3/2. Monodromy is never used for matching.',
            'rk_trials':{},'contours':{},'pairs':{},'shared_costs':{},'protected_hashes':hashes}
    def checkpoint():
        (args.output/'results.json').write_text(json.dumps(data,indent=2)+'\n')
    print('Common 70-digit background and reference',flush=True)
    start = perf_counter()
    reference = rk.hp.TaylorReference(6,70,'1e-36',40)
    data['shared_costs']['background_and_reference_seconds'] = perf_counter()-start
    refs = {t:reference.matrix(t) for t in POINTS}
    data['reference_monitor_drift'] = metrics(refs,reference,jac)['max_variation_drift']
    data['reference_values'] = {str(t):encode(f) for t,f in refs.items()}
    data['shared_monitor_sha256'] = hashlib.sha256(source.read_bytes()).hexdigest()
    data['shared_monitor_status'] = 'Previously independently computed; common evaluation, no invariant projection.'
    trials = {}
    def trial(tol):
        key = mp.nstr(mp.mpf(tol),14)
        if key not in trials:
            print('RK45 MP tolerance',key,flush=True)
            values,cost = rk.fundamental(reference,POINTS,key)
            record = {**cost,**metrics(values,reference,jac),'F':{str(t):encode(values[t]) for t in POINTS}}
            data['rk_trials'][key] = record
            trials[key] = values
            print(json.dumps({k:v for k,v in record.items() if k not in ('points','F')}),flush=True)
            checkpoint()
        return key
    trial('1e-12')
    print('Finite-lambda normalizations (charged to contours)',flush=True)
    start = perf_counter()
    anchors = {name:anchored.AnchorTransport(reference,mp.mpf('1.45')*(1 if name == 'A' else -1)) for name in ('A','B')}
    anchor_seconds = perf_counter()-start
    data['anchor_preparation_seconds'] = anchor_seconds
    for radius in (13.5,14.):
        name = f'R{radius}_N40_tol1e-26'
        print('Contour',name,flush=True)
        start = perf_counter()
        method = anchored.AnchoredContours(reference,radius,40,'1e-26',anchors)
        values,diagnostics = {},{}
        for t in POINTS:
            print(f'  t={t:g}',flush=True)
            values[t] = method.at(t)
            diagnostics[str(t)] = method.diagnostics
        evaluation_seconds = perf_counter()-start
        record = {**metrics(values,reference,jac),'radius':radius,'formal_order':40,
                  'spectral_tolerance':'1e-26','digits':mp.dps,
                  'evaluation_seconds':evaluation_seconds,
                  'standalone_seconds':evaluation_seconds+anchor_seconds,
                  'anchor_diagnostics':diagnostics,
                  'F':{str(t):encode(v) for t,v in values.items()}}
        data['contours'][name] = record
        target = record['max_solution_error']
        print('Contour max error and drift:',target,record['max_variation_drift'],flush=True)
        checkpoint()
        selected = None
        for _ in range(5):
            selected = min(data['rk_trials'],key=lambda key:abs(math.log(data['rk_trials'][key]['max_solution_error']/target)))
            achieved = data['rk_trials'][selected]['max_solution_error']
            if 2/3 <= achieved/target <= 1.5:
                break
            correction = min(1000,max(.001,target/achieved))
            trial(mp.mpf(selected)*mp.mpf(str(correction)))
        rr = data['rk_trials'][selected]
        ratio = rr['max_solution_error']/target
        data['pairs'][name] = {'rk_tolerance':selected,'matched':2/3 <= ratio <= 1.5,
                              'rk_to_contour_error_ratio':ratio,
                              'rk_to_contour_drift_ratio':rr['max_variation_drift']/record['max_variation_drift'],
                              'contour_to_rk_cost_ratio':record['standalone_seconds']/rr['seconds']}
        print('Pair',json.dumps(data['pairs'][name]),flush=True)
        checkpoint()
    for path,digest in hashes.items():
        if hashlib.sha256(Path(path).read_bytes()).hexdigest() != digest:
            raise RuntimeError('Protected file changed: '+path)
    data['source_hashes'] = {str(p):hashlib.sha256(p.read_bytes()).hexdigest()
                             for p in (Path(__file__),Path(rk.__file__),Path(anchored.__file__),Path(rk.hp.__file__),Path(rk.hp.c.__file__))}
    data['mpmath_version'] = rk.hp.mpm.__version__
    data['mpmath_backend'] = rk.hp.mpm.libmp.BACKEND
    data['seconds'] = perf_counter()-total_start
    data['caveats'] = [
        'Six-node error criterion, not a rigorous bound over the interval.',
        'One background and two contour truncations; no broad performance claim.',
        'Timing is a single run; common background/reference and cached monitor costs excluded from both methods.',
        'Each contour standalone cost includes all finite-lambda preparation, even when reused in the sweep.',
        'Matching excludes calibration cost from the selected solver run; all calibration trials and total time are preserved.',
        'Equal maximal solution errors need not mean equal pointwise error distributions.',
        'Dormand-Prince 5(4) is implemented with mp arithmetic, exact rational tableau, RMS controller, and steps ending at output nodes; it is not a call to float64 scipy.solve_ivp.',
        'mp RK stages evaluate q from the common reference coefficients; the reference F is used only for diagnostics and tolerance calibration.']
    checkpoint()
    print('Completed in',data['seconds'],'seconds',flush=True)


if __name__ == '__main__':
    main()


==> anc/computational_preprint/results/equal_accuracy_coarse/results.json <==
{
  "digits": 70,
  "span": 6,
  "points": [
    -6.0,
    -3.0,
    0.0,
    0.62,
    3.0,
    6.0
  ],
  "matching_rule": "Max of pointwise relative max-entry errors on the same six points; accepted error ratio 1/1.1 to 1.1. Monodromy is never used for matching.",
  "rk_trials": {
    "1.0e-12": {
      "accepted_steps": 6668,
      "rejected_steps": 2,
      "nfev": 40022,
      "seconds": 4.020799208956305,
      "tolerance": "1.0e-12",
      "digits": 70,
      "max_solution_error": 6.375364887961274e-09,
      "max_variation_drift": 1.4639915974310924e-07,
      "max_wronskian_error": 4.7946604682722274e-12,
      "points": [
        {
          "t": -6.0,
          "solution_error": 5.682267356361576e-13,
          "variation_drift": 1.355969737019722e-11,
          "wronskian_error": 4.666776228552768e-13
        },
        {
          "t": -3.0,
          "solution_error": 3.786043195288388e-13,
          "variation_drift": 2.1030400561160333e-13,
          "wronskian_error": 5.462208847768848e-13
        },
        {
          "t": 0.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "wronskian_error": 0.0
        },
        {
          "t": 0.62,
          "solution_error": 5.164106485760943e-13,
          "variation_drift": 1.4639915974310924e-07,
          "wronskian_error": 9.824961692327838e-13
        },
        {
          "t": 3.0,
          "solution_error": 5.118691007204212e-09,
          "variation_drift": 5.784538044902028e-09,
          "wronskian_error": 1.0558681038737346e-12
        },
        {
          "t": 6.0,
          "solution_error": 6.375364887961274e-09,
          "variation_drift": 5.781829135901188e-09,
          "wronskian_error": 4.7946604682722274e-12
        }
      ],
      "F": {
        "-6.0": [
          [
            [
              "-18.590892041775521900978347139008678769368245391262126620328578538135746049003284",
              "-23.392452581078677744884395752847519586721278655137386834824178650925540260010059"
            ],
            [
              "9.344939428802848501667518197512111041477170862800589871256788598419988142735817",
              "8.6440780923343023649693706812884558108606162263417661148197749194081275913152368"
            ]
          ],
          [
            [
              "216.98014180120058602710647611635193516864515094987000503196154670220432055349424",
              "-349.63801723950774461671187219927802456697253027970264906321783500453920047953225"
            ],
            [
              "-68.709112041859684523015386703094304398959509091345146373614388176453735506362608",
              "161.31702779418539676454276943167947132368510248172894912859153894876941032284079"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.5206698979472592683947099560828797577697851060752439480610430140052732037816653",
              "3.9242794773288770073785792925673498753043578128270619763343738647712249293970527"
            ],
            [
              "-4.1390167780324359358989431825926952899690026505190604668326904266301336419911505",
              "-1.0288267025298567244941475689587699241147015571153434491166184366648223602306604"
            ]
          ],
          [
            [
              "4.772066355514977018439472615355951513319020012322633720814956032470620150712313",
              "23.260820290841126661792122810598938940379237728735158344001281472311325673828948"
            ],
            [
              "-3.279516699604382079631108358659471750324338683827018643117650067571542935438269",
              "-9.2763235795638573912206869928088166570620461978073921030500987408844343198892599"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "0.0"
            ],
            [
              "0.0",
              "0.0"
            ]
          ],
          [
            [
              "0.0",
              "0.0"
            ],
            [
              "1.0",
              "0.0"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-164.64165721314361629735214259182043647041740359140895468217136216962295461640065",
              "175.3157015249755167939334785780769715401805459953997482372129110714991672910538"
            ],
            [
              "-38.457421699849996557488515704361806505648953980515319124794247929173438450702757",
              "47.811516330079277433785871090325200105242215725775037842026493872731510767088781"
            ]
          ],
          [
            [
              "-26678.255410068783265792900923348277868706652726116643410566659638593837024595747",
              "-21545.898912596333793872580648187813828201724324578494715246965873624211581187289"
            ],
            [
              "-7207.1009574605546013364004267451899024237938900305688229000690009938250702057499",
              "-4959.8008810667958398532011362384118102869873323589228623438077651739891275493334"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.086282664210606295748400782656217425439562258666263749971020941098930795434355563",
              "1.0005539162414191079693213450504517407794032591246004562158765965095158475237139"
            ],
            [
              "-0.30907428451762914671685633122809708440740637446155891397999134033400257101437466",
              "-0.40920340139542404243781745262521757894708075964250699953099190576815772134661179"
            ]
          ],
          [
            [
              "-1.7500299421735317304083970771306764738983150682456198144877209460080576042622329",
              "-3.1239198906706603972552163489801164144420280099498499495418058825097707033772139"
            ],
            [
              "1.6458410956252072587421863643638478341462416799098355804865424184004375464618539",
              "-0.40435418356161225569155749116223281919060248526935792965458087936170122395940092"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.60524951784210045232504074066730758625317502192948497415544862457896781578332541",
              "-0.6233836165305378578043734608095769772539857531212896623455846614568511620566028"
            ],
            [
              "0.011071270154714540011447931698924845387125360160494358413840362139063584535876791",
              "0.55917714950618564766199993554021105285738594534139626243859926738706596769155885"
            ]
          ],
          [
            [
              "6.8373397855131866364269362597016391610843519305856770573126398724263955989750555",
              "7.2044033753707645705681769994244924264370450507393236706561614821032766564997872"
            ],
            [
              "-5.5902888927906104637375290586991215176624445813105039484766659423085132286244256",
              "0.6908746686746212523560941672475500674919919871961368140570162766956507530082747"
            ]
          ]
        ]
      }
    },
    "4.163719714685e-13": {
      "accepted_steps": 7945,
      "rejected_steps": 2,
      "nfev": 47684,
      "seconds": 4.941665332997218,
      "tolerance": "4.163719714685e-13",
      "digits": 70,
      "max_solution_error": 1.6253659744573188e-09,
      "max_variation_drift": 6.086818455579435e-08,
      "max_wronskian_error": 1.9921670545216648e-12,
      "points": [
        {
          "t": -6.0,
          "solution_error": 2.3310488478545413e-13,
          "variation_drift": 5.379837459792908e-12,
          "wronskian_error": 1.938313551140513e-13
        },
        {
          "t": -3.0,
          "solution_error": 1.57648120188689e-13,
          "variation_drift": 7.951930803632732e-14,
          "wronskian_error": 2.2728675396558822e-13
        },
        {
          "t": 0.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "wronskian_error": 0.0
        },
        {
          "t": 0.62,
          "solution_error": 2.1408857994592257e-13,
          "variation_drift": 6.086818455579435e-08,
          "wronskian_error": 4.0614664714233517e-13
        },
        {
          "t": 3.0,
          "solution_error": 1.3053086915243663e-09,
          "variation_drift": 1.4751623396850663e-09,
          "wronskian_error": 4.3785722140572513e-13
        },
        {
          "t": 6.0,
          "solution_error": 1.6253659744573188e-09,
          "variation_drift": 1.4740043318939586e-09,
          "wronskian_error": 1.9921670545216648e-12
        }
      ],
      "F": {
        "-6.0": [
          [
            [
              "-18.590892041781796186447846962349479839106947339668958258820610426991988075217353",
              "-23.392452581071327390619511748857829016484212198849475905826749982398139616104938"
            ],
            [
              "9.3449394288053527659610077947999238323440472303336108755616663408096614230341249",
              "8.6440780923311368297014148498128446693431553983503231937835143331220218281116404"
            ]
          ],
          [
            [
              "216.98014180107022639584527861425946116829586264069703302528844630461248059479305",
              "-349.63801723955295650285525352698336279062298075009376123125222208723659939234336"
            ],
            [
              "-68.709112041804649899805950891783281298323033445293868006411711161798519921525997",
              "161.31702779420193039384845771630863230742362360350422811887237430746958721245276"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.5206698979453967270181962621300665171718378518304577397860490107711017959632112",
              "3.9242794773280252917918155049015058268946062539586337552576210033202691397271997"
            ],
            [
              "-4.1390167780317746393672477750119696272290949716569156569662728462111805201086089",
              "-1.0288267025296542043679162510420302527833311563886708007474497871551981131412221"
            ]
          ],
          [
            [
              "4.7720663555141428008152689704492788506531384840383413359462035731269817746202138",
              "23.260820290835946457050160187899585410863062344675367178697440037455942494671295"
            ],
            [
              "-3.2795166996038720824579746086232029884812166832713437642296908839038488976121937",
              "-9.2763235795621224948828417942763490534662797763977542487966260479801037990292385"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "0.0"
            ],
            [
              "0.0",
              "0.0"
            ]
          ],
          [
            [
              "0.0",
              "0.0"
            ],
            [
              "1.0",
              "0.0"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-164.64165721306730977435539565141542506293694434392270429798502911181834930418284",
              "175.31570152497660135875004576612825960009098706440706521322207575681280159607545"
            ],
            [
              "-38.457421699830523312752388262000101769702038809478612390527125882695442569331888",
              "47.81151633007807598371930235213613161674002251580766597737714224620321437829414"
            ]
          ],
          [
            [
              "-26678.255410068101815287690591974346230157916222313495427292561764014005593002443",
              "-21545.898912585988924958691681522673305616064688921068969744135127163420890744778"
            ],
            [
              "-7207.1009574601806176474712837769664730189950452882055942109029092190576417054836",
              "-4959.8008810641716213044227476244104407715257340589984344837201459280736264170547"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.086282668024716159182737741789856185234764411240547729111493591666274001271053189",
              "1.0005539136330246936709640456446933454125129762805199463577710748508642176907739"
            ],
            [
              "-0.30907428553884715714722888243990690101596402962942368167281115402352065278914156",
              "-0.40920340198424601557195783648796584068065541379595602446922149596685967319556873"
            ]
          ],
          [
            [
              "-1.7500299293738218896851418573265793752438908902021464085296930751328850767357235",
              "-3.1239198957106486607983469014487039776093461973627198547834962822957031972903909"
            ],
            [
              "1.64584109878233768152485530080771896700295002468611923654425465447447606894015",
              "-0.40435418509408283484149125922924249920362515595590539851537003814304515485212964"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.6052495194973734721211121458306138892415255507425258455020747683548535557633543",
              "-0.62338361216001218958020639783318315951556277784886968872194628558991145228910474"
            ],
            [
              "0.011071270661474565718445456587575766833685631478051685974257187820879446203513027",
              "0.55917715058660671955123980136634176756728382711054292134405264434421237855309662"
            ]
          ],
          [
            [
              "6.8373397418329078263640858506195902597565118232931851616125588007521464134540915",
              "7.2044033941078349592540215619154719111542514831590825435967107900300209736290662"
            ],
            [
              "-5.5902889035460988503398338885966546061606320379747490990068131722979304647793145",
              "0.69087467429772813988653466382320409873780062713875847365383032300128403690221803"
            ]
          ]
        ]
      }
    },
    "6.8001243727757e-13": {
      "accepted_steps": 7204,
      "rejected_steps": 2,
      "nfev": 43238,
      "seconds": 4.436695875017904,
      "tolerance": "6.8001243727757e-13",
      "digits": 70,
      "max_solution_error": 4.65915885496365e-09,
      "max_variation_drift": 9.945868726990498e-08,
      "max_wronskian_error": 3.2573057575791304e-12,
      "points": [
        {
          "t": -6.0,
          "solution_error": 3.841364184633828e-13,
          "variation_drift": 9.003780283289355e-12,
          "wronskian_error": 3.168711350893055e-13
        },
        {
          "t": -3.0,
          "solution_error": 2.5766389449073904e-13,
          "variation_drift": 1.2141271340522408e-13,
          "wronskian_error": 3.7123451697516475e-13
        },
        {
          "t": 0.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "wronskian_error": 0.0
        },
        {
          "t": 0.62,
          "solution_error": 3.50488492329162e-13,
          "variation_drift": 9.945868726990498e-08,
          "wronskian_error": 6.659635266078388e-13
        },
        {
          "t": 3.0,
          "solution_error": 3.7406841255064265e-09,
          "variation_drift": 4.227259097076062e-09,
          "wronskian_error": 7.176000062618012e-13
        },
        {
          "t": 6.0,
          "solution_error": 4.65915885496365e-09,
          "variation_drift": 4.225435463452986e-09,
          "wronskian_error": 3.2573057575791304e-12
        }
      ],
      "F": {
        "-6.0": [
          [
            [
              "-18.590892041778812875074679559035427837737584765730024970896362494583574893390395",
              "-23.392452581074509834530742948075699099100947516194233363404666568270382736865409"
            ],
            [
              "9.3449394288041520899265425296523420803793489797648082860231173313470886351681354",
              "8.6440780923325201768243460668258400739708398497177891050463276694938157984221171"
            ]
          ],
          [
            [
              "216.98014180112796534773125842638975362525036764306087632190826672636569251074791",
              "-349.63801723952996157280084707203927044867204844892615554545943743104155713824615"
            ],
            [
              "-68.709112041829206706899446804628341719573001648696434251382346141219200594289875",
              "161.3170277941933424405001400771254248503473044231463288844233466327494108170095"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.5206698979462407861065723306342537732110308842200054989894569496493102115795586",
              "3.9242794773284128397100774961680929341599295025724959335930532574056566833876835"
            ],
            [
              "-4.1390167780320749113942169801343297951328933091081480951056930260603463647051892",
              "-1.0288267025297469640292851669776349757229337774538998076382592478102064442376032"
            ]
          ],
          [
            [
              "4.7720663555145688909258304225737575033540149444134758745070941894669942993836484",
              "23.260820290838282840522719770538701305722099729044673440259535030505985334845557"
            ],
            [
              "-3.2795166996041222561008669728036939688883727192989704193068560440152188553061117",
              "-9.2763235795629025835459037540177988679013251081121464992492184296803807518747664"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "0.0"
            ],
            [
              "0.0",
              "0.0"
            ]
          ],
          [
            [
              "0.0",
              "0.0"
            ],
            [
              "1.0",
              "0.0"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-164.64165721310174196633678671877058794965729395136529599032464095582578251420415",
              "175.31570152497614453047244462108964832260576927810365220681732441802422589535656"
            ],
            [
              "-38.457421699839309434045646388216645063228900693097215959311350159756620725748522",
              "47.811516330078626405700024886626125523797072581333326044725081520263430214180302"
            ]
          ],
          [
            [
              "-26678.255410068410423351588449100593499404331294162243432767324442617764731587866",
              "-21545.898912590656186729719138034640743850747196455365348313129994080128245769143"
            ],
            [
              "-7207.1009574603496391900958786274981447566937151644625385420263602415606407465614",
              "-4959.8008810653555228865784213233078678199090400015084760871040583668324842956068"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.086282665471176194901168753990547579289046310408437501711818017741423820709001298",
              "1.0005539151613274167448823868016939397484427544318392825434254173167829011156243"
            ],
            [
              "-0.30907428485941327682908638929144028257217653519983845299037082225102750700482166",
              "-0.40920340164544271011346380515504122372586693274772144655819747496302905162212485"
            ]
          ],
          [
            [
              "-1.7500299374060768252902143914893849509325644723073716700296119940381542089452062",
              "-3.1239198919720803136092045119825613073030711790592022404679383218732536369187451"
            ],
            [
              "1.6458410968123044864898851889885127976177821829213183537285145563024676051327838",
              "-0.40435418398601321316070964704511666514950651208310633503150507967591600221781242"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.60524951826311072529108462401265697038766934754491748901311328184283475614733184",
              "-0.62338361490546648417352545995249253204668786295788634713181083231911979482972912"
            ],
            [
              "0.011071270293735948538529021933349914477058082284832096253513435911423765729109297",
              "0.55917714991188499351074802543719235443959381254276210263499947500945367617962239"
            ]
          ],
          [
            [
              "6.8373397691867020457750000111858194872980760521117176451708471733253659750576272",
              "7.2044033803621521019395753367638914123964835543247625388409897072175530958033994"
            ],
            [
              "-5.5902888968517769341320907392203044006917691977754662205473233194106594000608422",
              "0.69087467026524333612807219928680432348876945323550710342722278717457883160201963"
            ]
          ]
        ]
      }
    }
  },
  "contours": {
    "R14.0_N40_tol1e-23": {
      "max_solution_error": 2.6545232472315124e-09,
      "max_variation_drift": 4.3990422475898415e-08,
      "max_wronskian_error": 7.158822644463253e-08,
      "points": [
        {
          "t": -6.0,
          "solution_error": 8.164186871256918e-11,
          "variation_drift": 4.3990422475898415e-08,
          "wronskian_error": 7.158822644463253e-08
        },
        {
          "t": -3.0,
          "solution_error": 2.4330808555135667e-20,
          "variation_drift": 3.5700737346076445e-19,
          "wronskian_error": 5.925175494064805e-19
        },
        {
          "t": 0.0,
          "solution_error": 5.119542923454162e-74,
          "variation_drift": 0.0,
          "wronskian_error": 1.1473885925784952e-74
        },
        {
          "t": 0.62,
          "solution_error": 3.045186604353303e-29,
          "variation_drift": 1.2338297239233828e-23,
          "wronskian_error": 1.4517308861493566e-23
        },
        {
          "t": 3.0,
          "solution_error": 1.1580040486356941e-17,
          "variation_drift": 1.439340837015073e-17,
          "wronskian_error": 9.360419752926638e-18
        },
        {
          "t": 6.0,
          "solution_error": 2.6545232472315124e-09,
          "variation_drift": 9.188483310718852e-09,
          "wronskian_error": 6.281115306187206e-09
        }
      ],
      "radius": 14.0,
      "formal_order": 40,
      "spectral_tolerance": "1e-23",
      "digits": 70,
      "evaluation_seconds": 31.56809604197042,
      "standalone_seconds": 44.8359466670081,
      "anchor_diagnostics": {
        "-6.0": {
          "max_direction_residual": 2.4906257796106496e-18,
          "max_relative_amplitude_correction": 4.362661799640023e-11,
          "max_anchor_determinant_error": 2.1847209338805634e-47
        },
        "-3.0": {
          "max_direction_residual": 2.40912788055945e-27,
          "max_relative_amplitude_correction": 4.563532712940956e-21,
          "max_anchor_determinant_error": 9.005359776377565e-48
        },
        "0.0": {
          "max_direction_residual": 0.0,
          "max_relative_amplitude_correction": 0.0,
          "max_anchor_determinant_error": 0.0
        },
        "0.62": {
          "max_direction_residual": 7.522649701010409e-31,
          "max_relative_amplitude_correction": 8.363312742001161e-30,
          "max_anchor_determinant_error": 4.6981116606474054e-48
        },
        "3.0": {
          "max_direction_residual": 2.0757268956351868e-26,
          "max_relative_amplitude_correction": 3.6430100827086944e-20,
          "max_anchor_determinant_error": 2.8549241731274575e-47
        },
        "6.0": {
          "max_direction_residual": 3.64787361236454e-18,
          "max_relative_amplitude_correction": 1.0059126889927584e-09,
          "max_anchor_determinant_error": 2.7697172231540683e-47
        }
      },
      "F": {
        "-6.0": [
          [
            [
              "-18.590892041801170612678589362784974363205495171004240930273217895150363998994434",
              "-23.392452578957747961174353548791554455890647266329748502073593008642329088635771"
            ],
            [
              "9.3449394286825395273548897063524689619465630788029285050523088225683535050263945",
              "8.6440780912857249835914930992932921325559831821827472367330977853167078260088286"
            ]
          ],
          [
            [
              "216.98014177646971483382760533264219198694812407839229676793391491689749784863192",
              "-349.63801726256320941892621765307641014772542132975793674929987667481610703480362"
            ],
            [
              "-68.709112028212450605972546578601390407914715825042483082763519578274565149665924",
              "161.31702780403795711914313205949008107157374581573536711845223086514913226693217"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.5206698979440689512094532301260433483639646541433955582195557878590867714021884",
              "3.9242794773274209649526927901103281404501412400364882835196543724050492379898893"
            ],
            [
              "-4.1390167780313012280728145493961125960286525259007964098395852032031761556802661",
              "-1.0288267025295086125197482941297087415688555408379931310773349206258668764597743"
            ]
          ],
          [
            [
              "4.7720663555134886775219518362745926087412692936926341847744385609763826056014249",
              "23.260820290832260651511024281334103106902023557205864084708580437137291440115596"
            ],
            [
              "-3.2795166996034864088566329867302176446901276790085910790492982135452961170383097",
              "-9.2763235795608851389551520767887093543552331929403934810909081714973859382945917"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "-1.1773529306421383988369877395200623588032450686080395742125931956293448616953946e-74"
            ],
            [
              "-2.6772621819433239574095923767670381745996424531294771091369352327764283941448462e-75",
              "7.471599635071544719029131629796552564098446303977870506631525811702656030822061e-75"
            ]
          ],
          [
            [
              "7.0817476753358500447162998260389311805668426040039793963560851843220507524902488e-75",
              "-5.0703262462802476059921610226861313261494050909525114534330871787745000845396361e-74"
            ],
            [
              "1.0",
              "2.3247415232206336138427957811359213520170531186555771071765890545472730182883188e-74"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-164.64165721301328826396415547651815666687553862482014397468564901347621683247306",
              "175.31570152497754212254880166034750053938106135849803727759223664555343110160799"
            ],
            [
              "-38.457421699816735831535704871045541905450777723246785217373050986175153829271883",
              "47.81151633007726940932671817922534031606539348478347361872669549455830771269842"
            ]
          ],
          [
            [
              "-26678.255410067620547988351738497770419447629295960152328641782212471783753673947",
              "-21545.898912578663147693461346079736936216289530125235336716599295420696225604311"
            ],
            [
              "-7207.1009574599161333898153315029131344090686269629239861502686215530466501655075",
              "-4959.8008810623135344568681776566233774461718838432200497857615257579212233274023"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.086282669070973134162516460879225628962952250942289271159698779564842091296616873",
              "1.0005539124624192478045684242748502451168873971642635599201530810952087607192112"
            ],
            [
              "-0.30907428582789041782052534195113984019900900016688346833961331716231702206308563",
              "-0.40920340226144073575883235248696640033173584808923923547757069933185127308813349"
            ]
          ],
          [
            [
              "-1.7500299247414720179469595823854728945751695008943097120637248791808838587200878",
              "-3.1239198963327153673845290477370353605237801819677312667161993548300847109277993"
            ],
            [
              "1.6458410999482698718655297557232906174424510040563626967049250183473042226469923",
              "-0.40435418534310296430437788226777615148482491400952143606395588733499625985224291"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.60524951751191099131784357089450441499309670383210683059055842965146824712250496",
              "-0.62338361031181681875850806366186320599655368172438117706197669109006381896816633"
            ],
            [
              "0.011071271549516768076545604735547762265093966145046680448858250692180432115845882",
              "0.55917715043964932807695811002137608940057775421037722979468097891952985923397168"
            ]
          ],
          [
            [
              "6.8373396996374945724966873722853498743420806224047289200981659591152120622512938",
              "7.2044033990128184414211795767964291754998451529577644868475187506926319879840695"
            ],
            [
              "-5.5902888975924574051446085437803379657365978197797722971603954949153396004396574",
              "0.69087466910736206933058474234248817889309492369649228063596633996847856048511024"
            ]
          ]
        ]
      }
    }
  },
  "pairs": {
    "R14.0_N40_tol1e-23": {
      "rk_tolerance": "4.163719714685e-13",
      "matched": false,
      "rk_to_contour_error_ratio": 0.6123005237013709,
      "rk_to_contour_drift_ratio": 1.3836690154349611,
      "contour_to_rk_cost_ratio": 9.07304393270481
    }
  },
  "shared_costs": {
    "background_and_reference_seconds": 8.586825957987458
  },
  "protected_hashes": {
    "piv2026_manuscript.tex": "a5f8155b24d60e796947b73983c3c2262b8fd08a43b00172604f8af0fb2a23d2",
    "ms_source.zip": "e6ec0a309d7ac0d8d428655e3bc4ae3206694690cc922101316c7fd3222fe55f",
    "ms_submission.zip": "59072bd5e7c8789be3bcff94e0dd1117402eaefb6bfb7ec7a13caa9f17c218f8",
    "integral_solution_results.json": "a2a6d12cc43d693e0540387a05c0b22d477b92dff2130aab3c3d4d286822d14e",
    "normalization_results.json": "b30d680b04bd58b5c7322c9eb2824ce5bff1cdbf3597c3d50bbf1be5264172a7",
    "numerical_results.json": "d16944f2498af0a629cc953f39a870a76051e6bd82295a96a71cbdf9f9c962c9",
    "piv_integral_solution.csv": "15943fbd689700e8f35da3b1e94029c54e6cac12868c3d3a670ef31e4f0295c0",
    "piv_integral_solution.pdf": "65118f00ae53781063385b8e154c9d7336df36f921b226f7a0ca48ea8585499a",
    "piv_two_contour_solutions.csv": "a391a7985793eb0e93164a9e0b9d263252562198df50c59bd851ca4fe8e73052",
    "piv_two_contour_wronskian.pdf": "24d723986822afc5b13d929670a6e941aca873f8b51512bad71fe59aa26792b9",
    "piv_verification_report.md": "fc6373aaf16e8800b278ef68128295afc77b4e73253f0107fa1162c6a6d82a41",
    "symbolic_results.json": "c15210927b3cab0d541b2c6cb09dda7bcb583e5a095925fdb14626ab3482f006",
    "two_contour_results.json": "2439d85640a5409ff9b6380abf3073b70a909c3e58f89f3dad6651e0fcf3237d"
  },
  "match_factor": 1.1,
  "reference_monitor_drift": 1.8612378230852497e-31,
  "reference_values": {
    "-6.0": [
      [
        [
          "-18.590892041786451942172656847255010351371744428063735283404920294525646448195256",
          "-23.3924525810664362270770079079405171546803001799830226267377598005895390335289"
        ],
        [
          "9.3449394288072334336799380890867534779118525445852105580235381532629704508650703",
          "8.6440780923290039312835527084694961310133525351607904066519729767147552704648024"
        ]
      ],
      [
        [
          "216.98014180098136077700505637054108198270179058476373543658990894444100171029455",
          "-349.63801723958906439710257573942769131660454557876079010928078790379976320422873"
        ],
        [
          "-68.709112041766750669391487189004306956214651736743245485961942945395246925744441",
          "161.31702779421550587441261312962229377429450404925292598994393058978731837735202"
        ]
      ]
    ],
    "-3.0": [
      [
        [
          "9.5206698979440689512067923388241695994501587578649971640092937548626740818866255",
          "3.9242794773274209648951109049571802827954023769414271741010806722987504441795238"
        ],
        [
          "-4.1390167780313012280678955393069863152376674373569536335297103802399316435809031",
          "-1.0288267025295086124914511924256669471483541183711887632415863342198920752532526"
        ]
      ],
      [
        [
          "4.7720663555134886774497957776082686602400338591380716186461872040346686878838347",
          "23.260820290832260652084242559973746878124385086674720505217662054884381800944784"
        ],
        [
          "-3.2795166996034864088568392569605568537875835107480424049420260820425236514252963",
          "-9.2763235795608851392430186799437395798255592270435575431362869617723736343296903"
        ]
      ]
    ],
    "0.0": [
      [
        [
          "1.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ]
      ],
      [
        [
          "0.0",
          "0.0"
        ],
        [
          "1.0",
          "0.0"
        ]
      ]
    ],
    "0.62": [
      [
        [
          "-164.64165721301328826396415548228050775363078147825797594408070741770878634781812",
          "175.3157015249775421225488016557672894627988834131087280287596761879484235419572"
        ],
        [
          "-38.457421699816735831535704867395189233049752456553269331375405005097870039536506",
          "47.811516330077269409326718181604344340807218203234092653147748540903824846556561"
        ]
      ],
      [
        [
          "-26678.25541006762054798835173797353201397520075250322856979512653852285336358301",
          "-21545.898912578663147693461346982873813225802980287476300153744245093283574275888"
        ],
        [
          "-7207.1009574599161333898153317633200735810422922923978903554204979658697309570957",
          "-4959.8008810623135344568681770985716445388841141837286394049860782729146296782068"
        ]
      ]
    ],
    "3.0": [
      [
        [
          "-0.086282669070973129990320134214995612659613854902439191650010532653747007356541556",
          "1.0005539124624192478418150858706618504341947835732558489368412566691734319316379"
        ],
        [
          "-0.30907428582789041948262173675513739998203508030273393661454146240765422760454737",
          "-0.4092034022614407349361851440067994828771632812833786152234494867349263754402983"
        ]
      ],
      [
        [
          "-1.7500299247414719765303270615048292272899125022950236600133177752387705033727119",
          "-3.1239198963327153693817566058418020560815820921738876402041266147131023970501688"
        ],
        [
          "1.6458410999482698558412864483833803984673545338902267301380097063204863950547408",
          "-0.4043541853431029551994114372160099973271599815166339198376749333741117354954968"
        ]
      ]
    ],
    "6.0": [
      [
        [
          "0.60524951968828990948136399440164547891957566320106605291250045739487877699328044",
          "-0.62338361058408873126834648753982012774618646074965231795357441746844727260765569"
        ],
        [
          "0.011071270741051501346794032272167731780762364438666742796618898564019503944365559",
          "0.55917715098445739624759756828438270222683184875583552446948981505655932734461617"
        ]
      ],
      [
        [
          "6.8373397259051496930152550419268394418228836400259242006012245721076010078816916",
          "7.2044033967400409090153566158800103200626992977515433913375872024640825056641959"
        ],
        [
          "-5.5902889075535746216782654839087737407451062342097460780384449699881660138885802",
          "0.69087467528099277423897453911711155051631747145140566903085095524523039475992161"
        ]
      ]
    ]
  },
  "shared_monitor_sha256": "e7252aac4cf144b02c79912b039f90e055b4f6e72e9ecc1df07cdacbc275aa64",
  "shared_monitor_status": "Previously independently computed; common evaluation, no invariant projection.",
  "anchor_preparation_seconds": 13.267850625037681,
  "source_hashes": {
    "compare_equal_accuracy.py": "a4666606cb405c8dc1eb938d3be8d1dd98f3fa9d34feb6953513052882891b3c",
    "rk45_multiprecision.py": "e535898415835be33d146bf8265b8732eabaafbf91d18288076818918e5affe0",
    "anchored_psi.py": "1406cc273ae2eaba6030227ccbc2b8be042349c418e07de1fcba6b756096b5e3",
    "high_precision.py": "ac3ebd0994cbb98925fd3d3f14ed5d63380f318999c3b9dd1f30553a7ea911f6",
    "compare_monodromy.py": "8c1ef16aa525e947100ac38577975a79519c00cc7aed218805069983ba8b689b"
  },
  "mpmath_version": "1.3.0",
  "mpmath_backend": "gmpy",
  "seconds": 66.84904133301461,
  "caveats": [
    "Six-node error criterion, not a rigorous bound over the interval.",
    "One background and two contour truncations; no broad performance claim.",
    "Timing is a single run; common background/reference and cached monitor costs excluded from both methods.",
    "Each contour standalone cost includes all finite-lambda preparation, even when reused in the sweep.",
    "Matching excludes calibration cost from the selected solver run; all calibration trials and total time are preserved.",
    "Equal maximal solution errors need not mean equal pointwise error distributions.",
    "Dormand-Prince 5(4) is implemented with mp arithmetic, exact rational tableau, RMS controller, and steps ending at output nodes; it is not a call to float64 scipy.solve_ivp.",
    "mp RK stages evaluate q from the common reference coefficients; the reference F is used only for diagnostics and tolerance calibration."
  ]
}


==> anc/computational_preprint/results/equal_accuracy_coarse/runner_snapshot.py <==
#!/usr/bin/env python3
"""Match achieved errors with common background and 70-digit arithmetic."""
import argparse
import hashlib
import json
import math
from pathlib import Path
from time import perf_counter

from mpmath import mp

import anchored_psi as anchored
import rk45_multiprecision as rk
from run_anchored import decode
from run_stabilized import encode,relative


POINTS = [-6.,-3.,0.,.62,3.,6.]


def metrics(values,reference,jac):
    rows = []
    for t in POINTS:
        f,ff = values[t],reference.matrix(t)
        rows.append({'t':t,'solution_error':relative(f,ff),
                     'variation_drift':relative(jac[t]*f,jac[0.]),
                     'wronskian_error':float(abs(mp.det(f)-1))})
    return {'max_solution_error':max(row['solution_error'] for row in rows),
            'max_variation_drift':max(row['variation_drift'] for row in rows),
            'max_wronskian_error':max(row['wronskian_error'] for row in rows),'points':rows}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--output',type=Path,default=Path(__file__).parent/'results/equal_accuracy')
    parser.add_argument('--radii',nargs='+',type=float,default=[13.5,14.])
    parser.add_argument('--spectral-tolerance',default='1e-26')
    parser.add_argument('--match-factor',type=float,default=1.5)
    parser.add_argument('--reuse-contours',type=Path)
    args = parser.parse_args()
    if args.match_factor <= 1 or mp.mpf(args.spectral_tolerance) <= 0:
        parser.error('Use match-factor > 1 and a positive spectral tolerance')
    args.output.mkdir(parents=True,exist_ok=False)
    mp.dps = 70
    total_start = perf_counter()
    source = Path(__file__).parent/'results/stabilized_long/results.json'
    saved = json.loads(source.read_text())
    jac = {t:decode(saved['runs']['dps80_R18_N56']['values'][str(t)]['J']) for t in POINTS}
    protected = [rk.hp.c.ROOT/'piv2026_manuscript.tex',rk.hp.c.ROOT/'ms_source.zip',
                 rk.hp.c.ROOT/'ms_submission.zip',*sorted((rk.hp.c.ROOT/'verification').glob('*'))]
    hashes = {str(p):hashlib.sha256(p.read_bytes()).hexdigest() for p in protected if p.is_file()}
    data = {'digits':70,'span':6,'points':POINTS,'matching_rule':
            'Max of pointwise relative max-entry errors on the same six points; accepted ratio 2/3 to 3/2. Monodromy is never used for matching.',
            'rk_trials':{},'contours':{},'pairs':{},'shared_costs':{},'protected_hashes':hashes,
            'match_factor':args.match_factor}
    data['matching_rule'] = ('Max of pointwise relative max-entry errors on the same six points; '
                             f'accepted error ratio 1/{args.match_factor} to {args.match_factor}. '
                             'Monodromy is never used for matching.')
    def checkpoint():
        (args.output/'results.json').write_text(json.dumps(data,indent=2)+'\n')
    print('Common 70-digit background and reference',flush=True)
    start = perf_counter()
    reference = rk.hp.TaylorReference(6,70,'1e-36',40)
    data['shared_costs']['background_and_reference_seconds'] = perf_counter()-start
    refs = {t:reference.matrix(t) for t in POINTS}
    data['reference_monitor_drift'] = metrics(refs,reference,jac)['max_variation_drift']
    data['reference_values'] = {str(t):encode(f) for t,f in refs.items()}
    data['shared_monitor_sha256'] = hashlib.sha256(source.read_bytes()).hexdigest()
    data['shared_monitor_status'] = 'Previously independently computed; common evaluation, no invariant projection.'
    trials = {}
    def trial(tol):
        key = mp.nstr(mp.mpf(tol),14)
        if key not in trials:
            print('RK45 MP tolerance',key,flush=True)
            values,cost = rk.fundamental(reference,POINTS,key)
            record = {**cost,**metrics(values,reference,jac),'F':{str(t):encode(values[t]) for t in POINTS}}
            data['rk_trials'][key] = record
            trials[key] = values
            print(json.dumps({k:v for k,v in record.items() if k not in ('points','F')}),flush=True)
            checkpoint()
        return key
    trial('1e-12')
    reused = json.loads(args.reuse_contours.read_text()) if args.reuse_contours else None
    if reused:
        if reused['digits'] != 70 or reused['points'] != POINTS:
            raise ValueError('Reused contours have different precision or sample points')
        for t in POINTS:
            if relative(decode(reused['reference_values'][str(t)]),reference.matrix(t)) > 1e-30:
                raise ValueError('Reused contour background/reference does not match')
        anchors = None
        anchor_seconds = reused['anchor_preparation_seconds']
        data['reused_contours_sha256'] = hashlib.sha256(args.reuse_contours.read_bytes()).hexdigest()
    else:
        print('Finite-lambda normalizations (charged to contours)',flush=True)
        start = perf_counter()
        anchors = {name:anchored.AnchorTransport(reference,mp.mpf('1.45')*(1 if name == 'A' else -1)) for name in ('A','B')}
        anchor_seconds = perf_counter()-start
    data['anchor_preparation_seconds'] = anchor_seconds
    for radius in args.radii:
        name = f'R{radius}_N40_tol{args.spectral_tolerance}'
        print('Contour',name,flush=True)
        start = perf_counter()
        if reused:
            record = reused['contours'][name]
        else:
            method = anchored.AnchoredContours(reference,radius,40,args.spectral_tolerance,anchors)
            values,diagnostics = {},{}
            for t in POINTS:
                print(f'  t={t:g}',flush=True)
                values[t] = method.at(t)
                diagnostics[str(t)] = method.diagnostics
            evaluation_seconds = perf_counter()-start
            record = {**metrics(values,reference,jac),'radius':radius,'formal_order':40,
                      'spectral_tolerance':args.spectral_tolerance,'digits':mp.dps,
                      'evaluation_seconds':evaluation_seconds,
                      'standalone_seconds':evaluation_seconds+anchor_seconds,
                      'anchor_diagnostics':diagnostics,
                      'F':{str(t):encode(v) for t,v in values.items()}}
        data['contours'][name] = record
        target = record['max_solution_error']
        print('Contour max error and drift:',target,record['max_variation_drift'],flush=True)
        checkpoint()
        selected = None
        for _ in range(5):
            selected = min(data['rk_trials'],key=lambda key:abs(math.log(data['rk_trials'][key]['max_solution_error']/target)))
            achieved = data['rk_trials'][selected]['max_solution_error']
            if 1/args.match_factor <= achieved/target <= args.match_factor:
                break
            correction = min(1000,max(.001,target/achieved))
            trial(mp.mpf(selected)*mp.mpf(str(correction)))
        selected = min(data['rk_trials'],key=lambda key:abs(math.log(data['rk_trials'][key]['max_solution_error']/target)))
        rr = data['rk_trials'][selected]
        ratio = rr['max_solution_error']/target
        data['pairs'][name] = {'rk_tolerance':selected,'matched':1/args.match_factor <= ratio <= args.match_factor,
                              'rk_to_contour_error_ratio':ratio,
                              'rk_to_contour_drift_ratio':rr['max_variation_drift']/record['max_variation_drift'],
                              'contour_to_rk_cost_ratio':record['standalone_seconds']/rr['seconds']}
        print('Pair',json.dumps(data['pairs'][name]),flush=True)
        checkpoint()
    for path,digest in hashes.items():
        if hashlib.sha256(Path(path).read_bytes()).hexdigest() != digest:
            raise RuntimeError('Protected file changed: '+path)
    data['source_hashes'] = {str(p):hashlib.sha256(p.read_bytes()).hexdigest()
                             for p in (Path(__file__),Path(rk.__file__),Path(anchored.__file__),Path(rk.hp.__file__),Path(rk.hp.c.__file__))}
    data['mpmath_version'] = rk.hp.mpm.__version__
    data['mpmath_backend'] = rk.hp.mpm.libmp.BACKEND
    data['seconds'] = perf_counter()-total_start
    data['caveats'] = [
        'Six-node error criterion, not a rigorous bound over the interval.',
        'One background and two contour truncations; no broad performance claim.',
        'Timing is a single run; common background/reference and cached monitor costs excluded from both methods.',
        'Each contour standalone cost includes all finite-lambda preparation, even when reused in the sweep.',
        'Matching excludes calibration cost from the selected solver run; all calibration trials and total time are preserved.',
        'Equal maximal solution errors need not mean equal pointwise error distributions.',
        'Dormand-Prince 5(4) is implemented with mp arithmetic, exact rational tableau, RMS controller, and steps ending at output nodes; it is not a call to float64 scipy.solve_ivp.',
        'mp RK stages evaluate q from the common reference coefficients; the reference F is used only for diagnostics and tolerance calibration.']
    checkpoint()
    print('Completed in',data['seconds'],'seconds',flush=True)


if __name__ == '__main__':
    main()


==> anc/computational_preprint/results/equal_accuracy_coarse_matched/results.json <==
{
  "digits": 70,
  "span": 6,
  "points": [
    -6.0,
    -3.0,
    0.0,
    0.62,
    3.0,
    6.0
  ],
  "matching_rule": "Max of pointwise relative max-entry errors on the same six points; accepted error ratio 1/1.1 to 1.1. Monodromy is never used for matching.",
  "rk_trials": {
    "1.0e-12": {
      "accepted_steps": 6668,
      "rejected_steps": 2,
      "nfev": 40022,
      "seconds": 4.020799208956305,
      "tolerance": "1.0e-12",
      "digits": 70,
      "max_solution_error": 6.375364887961274e-09,
      "max_variation_drift": 1.4639915974310924e-07,
      "max_wronskian_error": 4.7946604682722274e-12,
      "points": [
        {
          "t": -6.0,
          "solution_error": 5.682267356361576e-13,
          "variation_drift": 1.355969737019722e-11,
          "wronskian_error": 4.666776228552768e-13
        },
        {
          "t": -3.0,
          "solution_error": 3.786043195288388e-13,
          "variation_drift": 2.1030400561160333e-13,
          "wronskian_error": 5.462208847768848e-13
        },
        {
          "t": 0.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "wronskian_error": 0.0
        },
        {
          "t": 0.62,
          "solution_error": 5.164106485760943e-13,
          "variation_drift": 1.4639915974310924e-07,
          "wronskian_error": 9.824961692327838e-13
        },
        {
          "t": 3.0,
          "solution_error": 5.118691007204212e-09,
          "variation_drift": 5.784538044902028e-09,
          "wronskian_error": 1.0558681038737346e-12
        },
        {
          "t": 6.0,
          "solution_error": 6.375364887961274e-09,
          "variation_drift": 5.781829135901188e-09,
          "wronskian_error": 4.7946604682722274e-12
        }
      ],
      "F": {
        "-6.0": [
          [
            [
              "-18.590892041775521900978347139008678769368245391262126620328578538135746049003284",
              "-23.392452581078677744884395752847519586721278655137386834824178650925540260010059"
            ],
            [
              "9.344939428802848501667518197512111041477170862800589871256788598419988142735817",
              "8.6440780923343023649693706812884558108606162263417661148197749194081275913152368"
            ]
          ],
          [
            [
              "216.98014180120058602710647611635193516864515094987000503196154670220432055349424",
              "-349.63801723950774461671187219927802456697253027970264906321783500453920047953225"
            ],
            [
              "-68.709112041859684523015386703094304398959509091345146373614388176453735506362608",
              "161.31702779418539676454276943167947132368510248172894912859153894876941032284079"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.5206698979472592683947099560828797577697851060752439480610430140052732037816653",
              "3.9242794773288770073785792925673498753043578128270619763343738647712249293970527"
            ],
            [
              "-4.1390167780324359358989431825926952899690026505190604668326904266301336419911505",
              "-1.0288267025298567244941475689587699241147015571153434491166184366648223602306604"
            ]
          ],
          [
            [
              "4.772066355514977018439472615355951513319020012322633720814956032470620150712313",
              "23.260820290841126661792122810598938940379237728735158344001281472311325673828948"
            ],
            [
              "-3.279516699604382079631108358659471750324338683827018643117650067571542935438269",
              "-9.2763235795638573912206869928088166570620461978073921030500987408844343198892599"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "0.0"
            ],
            [
              "0.0",
              "0.0"
            ]
          ],
          [
            [
              "0.0",
              "0.0"
            ],
            [
              "1.0",
              "0.0"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-164.64165721314361629735214259182043647041740359140895468217136216962295461640065",
              "175.3157015249755167939334785780769715401805459953997482372129110714991672910538"
            ],
            [
              "-38.457421699849996557488515704361806505648953980515319124794247929173438450702757",
              "47.811516330079277433785871090325200105242215725775037842026493872731510767088781"
            ]
          ],
          [
            [
              "-26678.255410068783265792900923348277868706652726116643410566659638593837024595747",
              "-21545.898912596333793872580648187813828201724324578494715246965873624211581187289"
            ],
            [
              "-7207.1009574605546013364004267451899024237938900305688229000690009938250702057499",
              "-4959.8008810667958398532011362384118102869873323589228623438077651739891275493334"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.086282664210606295748400782656217425439562258666263749971020941098930795434355563",
              "1.0005539162414191079693213450504517407794032591246004562158765965095158475237139"
            ],
            [
              "-0.30907428451762914671685633122809708440740637446155891397999134033400257101437466",
              "-0.40920340139542404243781745262521757894708075964250699953099190576815772134661179"
            ]
          ],
          [
            [
              "-1.7500299421735317304083970771306764738983150682456198144877209460080576042622329",
              "-3.1239198906706603972552163489801164144420280099498499495418058825097707033772139"
            ],
            [
              "1.6458410956252072587421863643638478341462416799098355804865424184004375464618539",
              "-0.40435418356161225569155749116223281919060248526935792965458087936170122395940092"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.60524951784210045232504074066730758625317502192948497415544862457896781578332541",
              "-0.6233836165305378578043734608095769772539857531212896623455846614568511620566028"
            ],
            [
              "0.011071270154714540011447931698924845387125360160494358413840362139063584535876791",
              "0.55917714950618564766199993554021105285738594534139626243859926738706596769155885"
            ]
          ],
          [
            [
              "6.8373397855131866364269362597016391610843519305856770573126398724263955989750555",
              "7.2044033753707645705681769994244924264370450507393236706561614821032766564997872"
            ],
            [
              "-5.5902888927906104637375290586991215176624445813105039484766659423085132286244256",
              "0.6908746686746212523560941672475500674919919871961368140570162766956507530082747"
            ]
          ]
        ]
      }
    },
    "4.163719714685e-13": {
      "accepted_steps": 7945,
      "rejected_steps": 2,
      "nfev": 47684,
      "seconds": 4.941665332997218,
      "tolerance": "4.163719714685e-13",
      "digits": 70,
      "max_solution_error": 1.6253659744573188e-09,
      "max_variation_drift": 6.086818455579435e-08,
      "max_wronskian_error": 1.9921670545216648e-12,
      "points": [
        {
          "t": -6.0,
          "solution_error": 2.3310488478545413e-13,
          "variation_drift": 5.379837459792908e-12,
          "wronskian_error": 1.938313551140513e-13
        },
        {
          "t": -3.0,
          "solution_error": 1.57648120188689e-13,
          "variation_drift": 7.951930803632732e-14,
          "wronskian_error": 2.2728675396558822e-13
        },
        {
          "t": 0.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "wronskian_error": 0.0
        },
        {
          "t": 0.62,
          "solution_error": 2.1408857994592257e-13,
          "variation_drift": 6.086818455579435e-08,
          "wronskian_error": 4.0614664714233517e-13
        },
        {
          "t": 3.0,
          "solution_error": 1.3053086915243663e-09,
          "variation_drift": 1.4751623396850663e-09,
          "wronskian_error": 4.3785722140572513e-13
        },
        {
          "t": 6.0,
          "solution_error": 1.6253659744573188e-09,
          "variation_drift": 1.4740043318939586e-09,
          "wronskian_error": 1.9921670545216648e-12
        }
      ],
      "F": {
        "-6.0": [
          [
            [
              "-18.590892041781796186447846962349479839106947339668958258820610426991988075217353",
              "-23.392452581071327390619511748857829016484212198849475905826749982398139616104938"
            ],
            [
              "9.3449394288053527659610077947999238323440472303336108755616663408096614230341249",
              "8.6440780923311368297014148498128446693431553983503231937835143331220218281116404"
            ]
          ],
          [
            [
              "216.98014180107022639584527861425946116829586264069703302528844630461248059479305",
              "-349.63801723955295650285525352698336279062298075009376123125222208723659939234336"
            ],
            [
              "-68.709112041804649899805950891783281298323033445293868006411711161798519921525997",
              "161.31702779420193039384845771630863230742362360350422811887237430746958721245276"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.5206698979453967270181962621300665171718378518304577397860490107711017959632112",
              "3.9242794773280252917918155049015058268946062539586337552576210033202691397271997"
            ],
            [
              "-4.1390167780317746393672477750119696272290949716569156569662728462111805201086089",
              "-1.0288267025296542043679162510420302527833311563886708007474497871551981131412221"
            ]
          ],
          [
            [
              "4.7720663555141428008152689704492788506531384840383413359462035731269817746202138",
              "23.260820290835946457050160187899585410863062344675367178697440037455942494671295"
            ],
            [
              "-3.2795166996038720824579746086232029884812166832713437642296908839038488976121937",
              "-9.2763235795621224948828417942763490534662797763977542487966260479801037990292385"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "0.0"
            ],
            [
              "0.0",
              "0.0"
            ]
          ],
          [
            [
              "0.0",
              "0.0"
            ],
            [
              "1.0",
              "0.0"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-164.64165721306730977435539565141542506293694434392270429798502911181834930418284",
              "175.31570152497660135875004576612825960009098706440706521322207575681280159607545"
            ],
            [
              "-38.457421699830523312752388262000101769702038809478612390527125882695442569331888",
              "47.81151633007807598371930235213613161674002251580766597737714224620321437829414"
            ]
          ],
          [
            [
              "-26678.255410068101815287690591974346230157916222313495427292561764014005593002443",
              "-21545.898912585988924958691681522673305616064688921068969744135127163420890744778"
            ],
            [
              "-7207.1009574601806176474712837769664730189950452882055942109029092190576417054836",
              "-4959.8008810641716213044227476244104407715257340589984344837201459280736264170547"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.086282668024716159182737741789856185234764411240547729111493591666274001271053189",
              "1.0005539136330246936709640456446933454125129762805199463577710748508642176907739"
            ],
            [
              "-0.30907428553884715714722888243990690101596402962942368167281115402352065278914156",
              "-0.40920340198424601557195783648796584068065541379595602446922149596685967319556873"
            ]
          ],
          [
            [
              "-1.7500299293738218896851418573265793752438908902021464085296930751328850767357235",
              "-3.1239198957106486607983469014487039776093461973627198547834962822957031972903909"
            ],
            [
              "1.64584109878233768152485530080771896700295002468611923654425465447447606894015",
              "-0.40435418509408283484149125922924249920362515595590539851537003814304515485212964"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.6052495194973734721211121458306138892415255507425258455020747683548535557633543",
              "-0.62338361216001218958020639783318315951556277784886968872194628558991145228910474"
            ],
            [
              "0.011071270661474565718445456587575766833685631478051685974257187820879446203513027",
              "0.55917715058660671955123980136634176756728382711054292134405264434421237855309662"
            ]
          ],
          [
            [
              "6.8373397418329078263640858506195902597565118232931851616125588007521464134540915",
              "7.2044033941078349592540215619154719111542514831590825435967107900300209736290662"
            ],
            [
              "-5.5902889035460988503398338885966546061606320379747490990068131722979304647793145",
              "0.69087467429772813988653466382320409873780062713875847365383032300128403690221803"
            ]
          ]
        ]
      }
    },
    "6.8001243727757e-13": {
      "accepted_steps": 7204,
      "rejected_steps": 2,
      "nfev": 43238,
      "seconds": 4.436695875017904,
      "tolerance": "6.8001243727757e-13",
      "digits": 70,
      "max_solution_error": 4.65915885496365e-09,
      "max_variation_drift": 9.945868726990498e-08,
      "max_wronskian_error": 3.2573057575791304e-12,
      "points": [
        {
          "t": -6.0,
          "solution_error": 3.841364184633828e-13,
          "variation_drift": 9.003780283289355e-12,
          "wronskian_error": 3.168711350893055e-13
        },
        {
          "t": -3.0,
          "solution_error": 2.5766389449073904e-13,
          "variation_drift": 1.2141271340522408e-13,
          "wronskian_error": 3.7123451697516475e-13
        },
        {
          "t": 0.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "wronskian_error": 0.0
        },
        {
          "t": 0.62,
          "solution_error": 3.50488492329162e-13,
          "variation_drift": 9.945868726990498e-08,
          "wronskian_error": 6.659635266078388e-13
        },
        {
          "t": 3.0,
          "solution_error": 3.7406841255064265e-09,
          "variation_drift": 4.227259097076062e-09,
          "wronskian_error": 7.176000062618012e-13
        },
        {
          "t": 6.0,
          "solution_error": 4.65915885496365e-09,
          "variation_drift": 4.225435463452986e-09,
          "wronskian_error": 3.2573057575791304e-12
        }
      ],
      "F": {
        "-6.0": [
          [
            [
              "-18.590892041778812875074679559035427837737584765730024970896362494583574893390395",
              "-23.392452581074509834530742948075699099100947516194233363404666568270382736865409"
            ],
            [
              "9.3449394288041520899265425296523420803793489797648082860231173313470886351681354",
              "8.6440780923325201768243460668258400739708398497177891050463276694938157984221171"
            ]
          ],
          [
            [
              "216.98014180112796534773125842638975362525036764306087632190826672636569251074791",
              "-349.63801723952996157280084707203927044867204844892615554545943743104155713824615"
            ],
            [
              "-68.709112041829206706899446804628341719573001648696434251382346141219200594289875",
              "161.3170277941933424405001400771254248503473044231463288844233466327494108170095"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.5206698979462407861065723306342537732110308842200054989894569496493102115795586",
              "3.9242794773284128397100774961680929341599295025724959335930532574056566833876835"
            ],
            [
              "-4.1390167780320749113942169801343297951328933091081480951056930260603463647051892",
              "-1.0288267025297469640292851669776349757229337774538998076382592478102064442376032"
            ]
          ],
          [
            [
              "4.7720663555145688909258304225737575033540149444134758745070941894669942993836484",
              "23.260820290838282840522719770538701305722099729044673440259535030505985334845557"
            ],
            [
              "-3.2795166996041222561008669728036939688883727192989704193068560440152188553061117",
              "-9.2763235795629025835459037540177988679013251081121464992492184296803807518747664"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "0.0"
            ],
            [
              "0.0",
              "0.0"
            ]
          ],
          [
            [
              "0.0",
              "0.0"
            ],
            [
              "1.0",
              "0.0"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-164.64165721310174196633678671877058794965729395136529599032464095582578251420415",
              "175.31570152497614453047244462108964832260576927810365220681732441802422589535656"
            ],
            [
              "-38.457421699839309434045646388216645063228900693097215959311350159756620725748522",
              "47.811516330078626405700024886626125523797072581333326044725081520263430214180302"
            ]
          ],
          [
            [
              "-26678.255410068410423351588449100593499404331294162243432767324442617764731587866",
              "-21545.898912590656186729719138034640743850747196455365348313129994080128245769143"
            ],
            [
              "-7207.1009574603496391900958786274981447566937151644625385420263602415606407465614",
              "-4959.8008810653555228865784213233078678199090400015084760871040583668324842956068"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.086282665471176194901168753990547579289046310408437501711818017741423820709001298",
              "1.0005539151613274167448823868016939397484427544318392825434254173167829011156243"
            ],
            [
              "-0.30907428485941327682908638929144028257217653519983845299037082225102750700482166",
              "-0.40920340164544271011346380515504122372586693274772144655819747496302905162212485"
            ]
          ],
          [
            [
              "-1.7500299374060768252902143914893849509325644723073716700296119940381542089452062",
              "-3.1239198919720803136092045119825613073030711790592022404679383218732536369187451"
            ],
            [
              "1.6458410968123044864898851889885127976177821829213183537285145563024676051327838",
              "-0.40435418398601321316070964704511666514950651208310633503150507967591600221781242"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.60524951826311072529108462401265697038766934754491748901311328184283475614733184",
              "-0.62338361490546648417352545995249253204668786295788634713181083231911979482972912"
            ],
            [
              "0.011071270293735948538529021933349914477058082284832096253513435911423765729109297",
              "0.55917714991188499351074802543719235443959381254276210263499947500945367617962239"
            ]
          ],
          [
            [
              "6.8373397691867020457750000111858194872980760521117176451708471733253659750576272",
              "7.2044033803621521019395753367638914123964835543247625388409897072175530958033994"
            ],
            [
              "-5.5902888968517769341320907392203044006917691977754662205473233194106594000608422",
              "0.69087467026524333612807219928680432348876945323550710342722278717457883160201963"
            ]
          ]
        ]
      }
    },
    "5.2325428459327e-13": {
      "accepted_steps": 7593,
      "rejected_steps": 2,
      "nfev": 45572,
      "seconds": 4.632128958008252,
      "tolerance": "5.2325428459327e-13",
      "digits": 70,
      "max_solution_error": 1.8959757232117304e-09,
      "max_variation_drift": 7.658167894970785e-08,
      "max_wronskian_error": 2.5041375649842933e-12,
      "points": [
        {
          "t": -6.0,
          "solution_error": 2.9405448703675625e-13,
          "variation_drift": 6.886299226186775e-12,
          "wronskian_error": 2.434875494646442e-13
        },
        {
          "t": -3.0,
          "solution_error": 1.9828201662931802e-13,
          "variation_drift": 8.949496742832846e-14,
          "wronskian_error": 2.855928045748225e-13
        },
        {
          "t": 0.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "wronskian_error": 0.0
        },
        {
          "t": 0.62,
          "solution_error": 2.6929739856290287e-13,
          "variation_drift": 7.658167894970785e-08,
          "wronskian_error": 5.112147689416813e-13
        },
        {
          "t": 3.0,
          "solution_error": 1.5227383079028967e-09,
          "variation_drift": 1.7208949848443205e-09,
          "wronskian_error": 5.500267335379422e-13
        },
        {
          "t": 6.0,
          "solution_error": 1.8959757232117304e-09,
          "variation_drift": 1.7194292343994689e-09,
          "wronskian_error": 2.5041375649842933e-12
        }
      ],
      "F": {
        "-6.0": [
          [
            [
              "-18.590892041780592550869444083409833997273090458755918380487638363950616423574062",
              "-23.392452581072605948034444417430934192453495275283028391198866858254397277716972"
            ],
            [
              "9.3449394288048677362215669600891159213482818301904419414817154407810515527435132",
              "8.6440780923316927068000521905540623909599655944204701602023488172829208369398241"
            ]
          ],
          [
            [
              "216.98014180109350131707481650258162254150204987706207484830488953650471182764419",
              "-349.63801723954361239911038485309069305342740466403953311145799000162550447539971"
            ],
            [
              "-68.709112041814555014861589100490318198297965114079391768973939889475716566098378",
              "161.31702779419843299446150196077614707914270985874667544902197445042231919028709"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.5206698979457403662034419699155464863471506362354503647757700751558432870195803",
              "3.9242794773281838752108059548157946035186751008889047251173555462622083752614127"
            ],
            [
              "-4.1390167780318971218662124015143774714707987394501821459045449193424077175767611",
              "-1.0288267025296923942014988461832484238407217479581804452564949683050984094639273"
            ]
          ],
          [
            [
              "4.7720663555143381491721664728684449037513319996287153873392095950214168862298393",
              "23.260820290836891648853463708657857155772769273295313533054331188397525549043048"
            ],
            [
              "-3.279516699603982619061933507722787915285097048488513228117229758295869066378055",
              "-9.2763235795624367717972901054043474759450843061209983332844033893349071790054634"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "0.0"
            ],
            [
              "0.0",
              "0.0"
            ]
          ],
          [
            [
              "0.0",
              "0.0"
            ],
            [
              "1.0",
              "0.0"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-164.64165721308123717566707630907161913591625567158955522346111028286193442800417",
              "175.31570152497632757421228799307406999934506664409598837308824822659490868577977"
            ],
            [
              "-38.457421699834078880125067307682567155931187488740747408835396484810867036820528",
              "47.81151633007827597888346180071268097456889154578709778695874539436808214192928"
            ]
          ],
          [
            [
              "-26678.255410068224632443232690004281777795257254874915682330842129349711683546292",
              "-21545.898912587878169355656927339318999171578321377658115076814592426675802681422"
            ],
            [
              "-7207.1009574602484994395935498432708073387539005049109728098114925561858885273848",
              "-4959.8008810646508819070922298654189311059689263611589940018354976066288969245963"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.086282667942473112135823277708672279226659665605288405120090626726066358763604956",
              "1.0005539139050099792891093637345293961224941945263229872596493275079794098212979"
            ],
            [
              "-0.30907428551260491486838467582031074251554431134078637970185210170203852381067676",
              "-0.40920340191670330352948404118274052233341458731480414124655424254066558807865402"
            ]
          ],
          [
            [
              "-1.7500299301813703667449448693484351462425630582486885267909085043438396044123524",
              "-3.12391989596247021234525647047421627565267938541560991106827565456235650003632"
            ],
            [
              "1.6458410985720714106782030368668679798685270876051022314127119319136389557464795",
              "-0.40435418514228869867091099515662679886272499170172531380218211440001006608269666"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.60524951958645850801835142965202369786794193174323437905141363684744747096789431",
              "-0.62338361243304563461650354156611125674485088198890532819001850426695498346615147"
            ],
            [
              "0.011071270678741748254736412523665496864082693643039018135880765511637974812127949",
              "0.55917715051523350899298169398471242997611489314005846858612835342700623695174475"
            ]
          ],
          [
            [
              "6.8373397446459392949222886019451731746620234396708569619304027070736275909428727",
              "7.2044033948929290227092887632191828476215664270840465906625908365949707165806182"
            ],
            [
              "-5.5902889028133423601417029590728860655292715372499981128631747353694346763186767",
              "0.69087467444181642922558765988758391852520851395306948899681165308064794235897323"
            ]
          ]
        ]
      }
    },
    "5.7717748431396e-13": {
      "accepted_steps": 7444,
      "rejected_steps": 2,
      "nfev": 44678,
      "seconds": 4.564960166986566,
      "tolerance": "5.7717748431396e-13",
      "digits": 70,
      "max_solution_error": 2.4219857080814625e-09,
      "max_variation_drift": 8.445415250562382e-08,
      "max_wronskian_error": 2.7631918324558323e-12,
      "points": [
        {
          "t": -6.0,
          "solution_error": 3.2490962082850127e-13,
          "variation_drift": 7.598830756869052e-12,
          "wronskian_error": 2.688224386102589e-13
        },
        {
          "t": -3.0,
          "solution_error": 2.1859804788120943e-13,
          "variation_drift": 1.0893034539886623e-13,
          "wronskian_error": 3.1510580914527034e-13
        },
        {
          "t": 0.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "wronskian_error": 0.0
        },
        {
          "t": 0.62,
          "solution_error": 2.972136169280038e-13,
          "variation_drift": 8.445415250562382e-08,
          "wronskian_error": 5.64411266432339e-13
        },
        {
          "t": 3.0,
          "solution_error": 1.9449834116602513e-09,
          "variation_drift": 2.198059683577346e-09,
          "wronskian_error": 6.082723667250853e-13
        },
        {
          "t": 6.0,
          "solution_error": 2.4219857080814625e-09,
          "variation_drift": 2.1964519817852943e-09,
          "wronskian_error": 2.7631918324558323e-12
        }
      ],
      "F": {
        "-6.0": [
          [
            [
              "-18.590892041780009646862234028695864853190733335122537326831974967642207096091",
              "-23.392452581073284322578218191432890245824422180597207138569630543140265317829182"
            ],
            [
              "9.3449394288046350069847727240409774170985589057443995988642342485925261307022783",
              "8.6440780923319853080441879323047078715770725528267228452619450732639017577845701"
            ]
          ],
          [
            [
              "216.98014180110550359186340217725360359127572747049836190005369671009635675020821",
              "-349.63801723953942778647500180386216221989611495778655075049518181801763350806888"
            ],
            [
              "-68.709112041819625441153843619560926108569111106810422752682750902116295464346928",
              "161.31702779419690125378150046552385467019146494578829359592182821531096485378125"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.5206698979459106889862525988051480669273423113173147949646061233652214049412647",
              "3.924279477328260661412659156413497588004506101940489524310978418647427282451505"
            ],
            [
              "-4.1390167780319574326162031994086208921606588652525382269933675483998462436797995",
              "-1.0288267025297104858244873517543462845367123923949948523535938740253996997107358"
            ]
          ],
          [
            [
              "4.772066355514392205392408392218730638017227547684743448442929448468506883594481",
              "23.26082029083737208184654679508504488282002938716189753578124898427906273827143"
            ],
            [
              "-3.279516699604020350626932072869539128310207089357905312306228837541167140034188",
              "-9.2763235795625993701817002097311786714334590738655143042470690270161362419805849"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "0.0"
            ],
            [
              "0.0",
              "0.0"
            ]
          ],
          [
            [
              "0.0",
              "0.0"
            ],
            [
              "1.0",
              "0.0"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-164.64165721308828882570114299039330625954587357213266024431607068367724999839006",
              "175.31570152497626832405239294890344248955626748798171724918625494146585864838123"
            ],
            [
              "-38.457421699835877589408012931945209881454292212067095191517110545176208124926281",
              "47.811516330078397432787389229168762174217420869834907510037719975527667119339124"
            ]
          ],
          [
            [
              "-26678.255410068288633427119584816051055743156904489476970481488456712135030243526",
              "-21545.898912588833337049999392821802242742902954781764297324143372987940125131334"
            ],
            [
              "-7207.100957460283304815568327751960559572429848634388919767546838836580715315269",
              "-4959.8008810648931541249308596838236654820344373914933408529113425806785300861949"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.086282667487099943758145788881569558777803924400160284496897738788356836935159593",
              "1.000553914184104401701678288393112738830875409534116500292556393796351839446964"
            ],
            [
              "-0.30907428539131216922418120168115594016329024490669672869836329512779866889691643",
              "-0.40920340185462074687061439258478181074890467039294839032097620522292841703998112"
            ]
          ],
          [
            [
              "-1.750029931629903123328107330912395134241673906536944336255158634771651899780401",
              "-3.1239198953067186184910388145513813727854649818749695467532484000772659708664727"
            ],
            [
              "1.6458410982164401029138389161399877721931478680592139369422760427393703687495863",
              "-0.40435418494714931070391534468342989943186960202013399639470803445759287989188405"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.60524951937013738716721967120116200041957797433124576733885914456399300679345487",
              "-0.62338361292806437754061407990329792920362771556041178953535276057192421232447708"
            ],
            [
              "0.011071270614015168033365287524005187399801640522371747149939944393160590514831088",
              "0.55917715039344582321696282233571390708524982702438293756518671801503485633262574"
            ]
          ],
          [
            [
              "6.8373397495806744336364664438641147318040046450200856678894692786855927884961718",
              "7.204403392477718981500047533835755540676734715596699085585389854366813851373728"
            ],
            [
              "-5.5902889016042898341011087138019869296268002192171772386246352073906509159713732",
              "0.69087467373071676785977413801931822978473389762117700414556218154703659411392661"
            ]
          ]
        ]
      }
    }
  },
  "contours": {
    "R14.0_N40_tol1e-23": {
      "max_solution_error": 2.6545232472315124e-09,
      "max_variation_drift": 4.3990422475898415e-08,
      "max_wronskian_error": 7.158822644463253e-08,
      "points": [
        {
          "t": -6.0,
          "solution_error": 8.164186871256918e-11,
          "variation_drift": 4.3990422475898415e-08,
          "wronskian_error": 7.158822644463253e-08
        },
        {
          "t": -3.0,
          "solution_error": 2.4330808555135667e-20,
          "variation_drift": 3.5700737346076445e-19,
          "wronskian_error": 5.925175494064805e-19
        },
        {
          "t": 0.0,
          "solution_error": 5.119542923454162e-74,
          "variation_drift": 0.0,
          "wronskian_error": 1.1473885925784952e-74
        },
        {
          "t": 0.62,
          "solution_error": 3.045186604353303e-29,
          "variation_drift": 1.2338297239233828e-23,
          "wronskian_error": 1.4517308861493566e-23
        },
        {
          "t": 3.0,
          "solution_error": 1.1580040486356941e-17,
          "variation_drift": 1.439340837015073e-17,
          "wronskian_error": 9.360419752926638e-18
        },
        {
          "t": 6.0,
          "solution_error": 2.6545232472315124e-09,
          "variation_drift": 9.188483310718852e-09,
          "wronskian_error": 6.281115306187206e-09
        }
      ],
      "radius": 14.0,
      "formal_order": 40,
      "spectral_tolerance": "1e-23",
      "digits": 70,
      "evaluation_seconds": 31.56809604197042,
      "standalone_seconds": 44.8359466670081,
      "anchor_diagnostics": {
        "-6.0": {
          "max_direction_residual": 2.4906257796106496e-18,
          "max_relative_amplitude_correction": 4.362661799640023e-11,
          "max_anchor_determinant_error": 2.1847209338805634e-47
        },
        "-3.0": {
          "max_direction_residual": 2.40912788055945e-27,
          "max_relative_amplitude_correction": 4.563532712940956e-21,
          "max_anchor_determinant_error": 9.005359776377565e-48
        },
        "0.0": {
          "max_direction_residual": 0.0,
          "max_relative_amplitude_correction": 0.0,
          "max_anchor_determinant_error": 0.0
        },
        "0.62": {
          "max_direction_residual": 7.522649701010409e-31,
          "max_relative_amplitude_correction": 8.363312742001161e-30,
          "max_anchor_determinant_error": 4.6981116606474054e-48
        },
        "3.0": {
          "max_direction_residual": 2.0757268956351868e-26,
          "max_relative_amplitude_correction": 3.6430100827086944e-20,
          "max_anchor_determinant_error": 2.8549241731274575e-47
        },
        "6.0": {
          "max_direction_residual": 3.64787361236454e-18,
          "max_relative_amplitude_correction": 1.0059126889927584e-09,
          "max_anchor_determinant_error": 2.7697172231540683e-47
        }
      },
      "F": {
        "-6.0": [
          [
            [
              "-18.590892041801170612678589362784974363205495171004240930273217895150363998994434",
              "-23.392452578957747961174353548791554455890647266329748502073593008642329088635771"
            ],
            [
              "9.3449394286825395273548897063524689619465630788029285050523088225683535050263945",
              "8.6440780912857249835914930992932921325559831821827472367330977853167078260088286"
            ]
          ],
          [
            [
              "216.98014177646971483382760533264219198694812407839229676793391491689749784863192",
              "-349.63801726256320941892621765307641014772542132975793674929987667481610703480362"
            ],
            [
              "-68.709112028212450605972546578601390407914715825042483082763519578274565149665924",
              "161.31702780403795711914313205949008107157374581573536711845223086514913226693217"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.5206698979440689512094532301260433483639646541433955582195557878590867714021884",
              "3.9242794773274209649526927901103281404501412400364882835196543724050492379898893"
            ],
            [
              "-4.1390167780313012280728145493961125960286525259007964098395852032031761556802661",
              "-1.0288267025295086125197482941297087415688555408379931310773349206258668764597743"
            ]
          ],
          [
            [
              "4.7720663555134886775219518362745926087412692936926341847744385609763826056014249",
              "23.260820290832260651511024281334103106902023557205864084708580437137291440115596"
            ],
            [
              "-3.2795166996034864088566329867302176446901276790085910790492982135452961170383097",
              "-9.2763235795608851389551520767887093543552331929403934810909081714973859382945917"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "-1.1773529306421383988369877395200623588032450686080395742125931956293448616953946e-74"
            ],
            [
              "-2.6772621819433239574095923767670381745996424531294771091369352327764283941448462e-75",
              "7.471599635071544719029131629796552564098446303977870506631525811702656030822061e-75"
            ]
          ],
          [
            [
              "7.0817476753358500447162998260389311805668426040039793963560851843220507524902488e-75",
              "-5.0703262462802476059921610226861313261494050909525114534330871787745000845396361e-74"
            ],
            [
              "1.0",
              "2.3247415232206336138427957811359213520170531186555771071765890545472730182883188e-74"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-164.64165721301328826396415547651815666687553862482014397468564901347621683247306",
              "175.31570152497754212254880166034750053938106135849803727759223664555343110160799"
            ],
            [
              "-38.457421699816735831535704871045541905450777723246785217373050986175153829271883",
              "47.81151633007726940932671817922534031606539348478347361872669549455830771269842"
            ]
          ],
          [
            [
              "-26678.255410067620547988351738497770419447629295960152328641782212471783753673947",
              "-21545.898912578663147693461346079736936216289530125235336716599295420696225604311"
            ],
            [
              "-7207.1009574599161333898153315029131344090686269629239861502686215530466501655075",
              "-4959.8008810623135344568681776566233774461718838432200497857615257579212233274023"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.086282669070973134162516460879225628962952250942289271159698779564842091296616873",
              "1.0005539124624192478045684242748502451168873971642635599201530810952087607192112"
            ],
            [
              "-0.30907428582789041782052534195113984019900900016688346833961331716231702206308563",
              "-0.40920340226144073575883235248696640033173584808923923547757069933185127308813349"
            ]
          ],
          [
            [
              "-1.7500299247414720179469595823854728945751695008943097120637248791808838587200878",
              "-3.1239198963327153673845290477370353605237801819677312667161993548300847109277993"
            ],
            [
              "1.6458410999482698718655297557232906174424510040563626967049250183473042226469923",
              "-0.40435418534310296430437788226777615148482491400952143606395588733499625985224291"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.60524951751191099131784357089450441499309670383210683059055842965146824712250496",
              "-0.62338361031181681875850806366186320599655368172438117706197669109006381896816633"
            ],
            [
              "0.011071271549516768076545604735547762265093966145046680448858250692180432115845882",
              "0.55917715043964932807695811002137608940057775421037722979468097891952985923397168"
            ]
          ],
          [
            [
              "6.8373396996374945724966873722853498743420806224047289200981659591152120622512938",
              "7.2044033990128184414211795767964291754998451529577644868475187506926319879840695"
            ],
            [
              "-5.5902888975924574051446085437803379657365978197797722971603954949153396004396574",
              "0.69087466910736206933058474234248817889309492369649228063596633996847856048511024"
            ]
          ]
        ]
      }
    }
  },
  "pairs": {
    "R14.0_N40_tol1e-23": {
      "rk_tolerance": "5.7717748431396e-13",
      "matched": true,
      "rk_to_contour_error_ratio": 0.912399509255543,
      "rk_to_contour_drift_ratio": 1.9198304483639541,
      "contour_to_rk_cost_ratio": 9.821760766119747
    }
  },
  "shared_costs": {
    "background_and_reference_seconds": 8.70457937498577
  },
  "protected_hashes": {
    "piv2026_manuscript.tex": "a5f8155b24d60e796947b73983c3c2262b8fd08a43b00172604f8af0fb2a23d2",
    "ms_source.zip": "e6ec0a309d7ac0d8d428655e3bc4ae3206694690cc922101316c7fd3222fe55f",
    "ms_submission.zip": "59072bd5e7c8789be3bcff94e0dd1117402eaefb6bfb7ec7a13caa9f17c218f8",
    "integral_solution_results.json": "a2a6d12cc43d693e0540387a05c0b22d477b92dff2130aab3c3d4d286822d14e",
    "normalization_results.json": "b30d680b04bd58b5c7322c9eb2824ce5bff1cdbf3597c3d50bbf1be5264172a7",
    "numerical_results.json": "d16944f2498af0a629cc953f39a870a76051e6bd82295a96a71cbdf9f9c962c9",
    "piv_integral_solution.csv": "15943fbd689700e8f35da3b1e94029c54e6cac12868c3d3a670ef31e4f0295c0",
    "piv_integral_solution.pdf": "65118f00ae53781063385b8e154c9d7336df36f921b226f7a0ca48ea8585499a",
    "piv_two_contour_solutions.csv": "a391a7985793eb0e93164a9e0b9d263252562198df50c59bd851ca4fe8e73052",
    "piv_two_contour_wronskian.pdf": "24d723986822afc5b13d929670a6e941aca873f8b51512bad71fe59aa26792b9",
    "piv_verification_report.md": "fc6373aaf16e8800b278ef68128295afc77b4e73253f0107fa1162c6a6d82a41",
    "symbolic_results.json": "c15210927b3cab0d541b2c6cb09dda7bcb583e5a095925fdb14626ab3482f006",
    "two_contour_results.json": "2439d85640a5409ff9b6380abf3073b70a909c3e58f89f3dad6651e0fcf3237d"
  },
  "match_factor": 1.1,
  "reference_monitor_drift": 1.8612378230852497e-31,
  "reference_values": {
    "-6.0": [
      [
        [
          "-18.590892041786451942172656847255010351371744428063735283404920294525646448195256",
          "-23.3924525810664362270770079079405171546803001799830226267377598005895390335289"
        ],
        [
          "9.3449394288072334336799380890867534779118525445852105580235381532629704508650703",
          "8.6440780923290039312835527084694961310133525351607904066519729767147552704648024"
        ]
      ],
      [
        [
          "216.98014180098136077700505637054108198270179058476373543658990894444100171029455",
          "-349.63801723958906439710257573942769131660454557876079010928078790379976320422873"
        ],
        [
          "-68.709112041766750669391487189004306956214651736743245485961942945395246925744441",
          "161.31702779421550587441261312962229377429450404925292598994393058978731837735202"
        ]
      ]
    ],
    "-3.0": [
      [
        [
          "9.5206698979440689512067923388241695994501587578649971640092937548626740818866255",
          "3.9242794773274209648951109049571802827954023769414271741010806722987504441795238"
        ],
        [
          "-4.1390167780313012280678955393069863152376674373569536335297103802399316435809031",
          "-1.0288267025295086124914511924256669471483541183711887632415863342198920752532526"
        ]
      ],
      [
        [
          "4.7720663555134886774497957776082686602400338591380716186461872040346686878838347",
          "23.260820290832260652084242559973746878124385086674720505217662054884381800944784"
        ],
        [
          "-3.2795166996034864088568392569605568537875835107480424049420260820425236514252963",
          "-9.2763235795608851392430186799437395798255592270435575431362869617723736343296903"
        ]
      ]
    ],
    "0.0": [
      [
        [
          "1.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ]
      ],
      [
        [
          "0.0",
          "0.0"
        ],
        [
          "1.0",
          "0.0"
        ]
      ]
    ],
    "0.62": [
      [
        [
          "-164.64165721301328826396415548228050775363078147825797594408070741770878634781812",
          "175.3157015249775421225488016557672894627988834131087280287596761879484235419572"
        ],
        [
          "-38.457421699816735831535704867395189233049752456553269331375405005097870039536506",
          "47.811516330077269409326718181604344340807218203234092653147748540903824846556561"
        ]
      ],
      [
        [
          "-26678.25541006762054798835173797353201397520075250322856979512653852285336358301",
          "-21545.898912578663147693461346982873813225802980287476300153744245093283574275888"
        ],
        [
          "-7207.1009574599161333898153317633200735810422922923978903554204979658697309570957",
          "-4959.8008810623135344568681770985716445388841141837286394049860782729146296782068"
        ]
      ]
    ],
    "3.0": [
      [
        [
          "-0.086282669070973129990320134214995612659613854902439191650010532653747007356541556",
          "1.0005539124624192478418150858706618504341947835732558489368412566691734319316379"
        ],
        [
          "-0.30907428582789041948262173675513739998203508030273393661454146240765422760454737",
          "-0.4092034022614407349361851440067994828771632812833786152234494867349263754402983"
        ]
      ],
      [
        [
          "-1.7500299247414719765303270615048292272899125022950236600133177752387705033727119",
          "-3.1239198963327153693817566058418020560815820921738876402041266147131023970501688"
        ],
        [
          "1.6458410999482698558412864483833803984673545338902267301380097063204863950547408",
          "-0.4043541853431029551994114372160099973271599815166339198376749333741117354954968"
        ]
      ]
    ],
    "6.0": [
      [
        [
          "0.60524951968828990948136399440164547891957566320106605291250045739487877699328044",
          "-0.62338361058408873126834648753982012774618646074965231795357441746844727260765569"
        ],
        [
          "0.011071270741051501346794032272167731780762364438666742796618898564019503944365559",
          "0.55917715098445739624759756828438270222683184875583552446948981505655932734461617"
        ]
      ],
      [
        [
          "6.8373397259051496930152550419268394418228836400259242006012245721076010078816916",
          "7.2044033967400409090153566158800103200626992977515433913375872024640825056641959"
        ],
        [
          "-5.5902889075535746216782654839087737407451062342097460780384449699881660138885802",
          "0.69087467528099277423897453911711155051631747145140566903085095524523039475992161"
        ]
      ]
    ]
  },
  "shared_monitor_sha256": "e7252aac4cf144b02c79912b039f90e055b4f6e72e9ecc1df07cdacbc275aa64",
  "shared_monitor_status": "Previously independently computed; common evaluation, no invariant projection.",
  "reused_rk_tolerances": [
    "1.0e-12",
    "4.163719714685e-13",
    "6.8001243727757e-13"
  ],
  "reused_contours_sha256": "630c4f25ec069d07d545e4420a629c648861be83e9ecd6d167808b72c0f9eef2",
  "anchor_preparation_seconds": 13.267850625037681,
  "source_hashes": {
    "compare_equal_accuracy.py": "c6b4f0a845f999e350e20c960372763cd4531a7aec4a37bfe6825363b6b6a1c3",
    "rk45_multiprecision.py": "e535898415835be33d146bf8265b8732eabaafbf91d18288076818918e5affe0",
    "anchored_psi.py": "1406cc273ae2eaba6030227ccbc2b8be042349c418e07de1fcba6b756096b5e3",
    "high_precision.py": "ac3ebd0994cbb98925fd3d3f14ed5d63380f318999c3b9dd1f30553a7ea911f6",
    "compare_monodromy.py": "8c1ef16aa525e947100ac38577975a79519c00cc7aed218805069983ba8b689b"
  },
  "mpmath_version": "1.3.0",
  "mpmath_backend": "gmpy",
  "seconds": 17.92784637497971,
  "caveats": [
    "Six-node error criterion, not a rigorous bound over the interval.",
    "One background and two contour truncations; no broad performance claim.",
    "Timing is a single run; common background/reference and cached monitor costs excluded from both methods.",
    "Each contour standalone cost includes all finite-lambda preparation, even when reused in the sweep.",
    "Matching excludes calibration cost from the selected solver run; all calibration trials and total time are preserved.",
    "Equal maximal solution errors need not mean equal pointwise error distributions.",
    "Dormand-Prince 5(4) is implemented with mp arithmetic, exact rational tableau, RMS controller, and steps ending at output nodes; it is not a call to float64 scipy.solve_ivp.",
    "mp RK stages evaluate q from the common reference coefficients; the reference F is used only for diagnostics and tolerance calibration."
  ]
}


==> anc/computational_preprint/results/equal_accuracy_fine/results.json <==
{
  "digits": 70,
  "span": 6,
  "points": [
    -6.0,
    -3.0,
    0.0,
    0.62,
    3.0,
    6.0
  ],
  "matching_rule": "Max of pointwise relative max-entry errors on the same six points; accepted error ratio 1/1.1 to 1.1. Monodromy is never used for matching.",
  "rk_trials": {
    "1.0e-12": {
      "accepted_steps": 6668,
      "rejected_steps": 2,
      "nfev": 40022,
      "seconds": 4.09527937497478,
      "tolerance": "1.0e-12",
      "digits": 70,
      "max_solution_error": 6.375364887961274e-09,
      "max_variation_drift": 1.4639915974310924e-07,
      "max_wronskian_error": 4.7946604682722274e-12,
      "points": [
        {
          "t": -6.0,
          "solution_error": 5.682267356361576e-13,
          "variation_drift": 1.355969737019722e-11,
          "wronskian_error": 4.666776228552768e-13
        },
        {
          "t": -3.0,
          "solution_error": 3.786043195288388e-13,
          "variation_drift": 2.1030400561160333e-13,
          "wronskian_error": 5.462208847768848e-13
        },
        {
          "t": 0.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "wronskian_error": 0.0
        },
        {
          "t": 0.62,
          "solution_error": 5.164106485760943e-13,
          "variation_drift": 1.4639915974310924e-07,
          "wronskian_error": 9.824961692327838e-13
        },
        {
          "t": 3.0,
          "solution_error": 5.118691007204212e-09,
          "variation_drift": 5.784538044902028e-09,
          "wronskian_error": 1.0558681038737346e-12
        },
        {
          "t": 6.0,
          "solution_error": 6.375364887961274e-09,
          "variation_drift": 5.781829135901188e-09,
          "wronskian_error": 4.7946604682722274e-12
        }
      ],
      "F": {
        "-6.0": [
          [
            [
              "-18.590892041775521900978347139008678769368245391262126620328578538135746049003284",
              "-23.392452581078677744884395752847519586721278655137386834824178650925540260010059"
            ],
            [
              "9.344939428802848501667518197512111041477170862800589871256788598419988142735817",
              "8.6440780923343023649693706812884558108606162263417661148197749194081275913152368"
            ]
          ],
          [
            [
              "216.98014180120058602710647611635193516864515094987000503196154670220432055349424",
              "-349.63801723950774461671187219927802456697253027970264906321783500453920047953225"
            ],
            [
              "-68.709112041859684523015386703094304398959509091345146373614388176453735506362608",
              "161.31702779418539676454276943167947132368510248172894912859153894876941032284079"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.5206698979472592683947099560828797577697851060752439480610430140052732037816653",
              "3.9242794773288770073785792925673498753043578128270619763343738647712249293970527"
            ],
            [
              "-4.1390167780324359358989431825926952899690026505190604668326904266301336419911505",
              "-1.0288267025298567244941475689587699241147015571153434491166184366648223602306604"
            ]
          ],
          [
            [
              "4.772066355514977018439472615355951513319020012322633720814956032470620150712313",
              "23.260820290841126661792122810598938940379237728735158344001281472311325673828948"
            ],
            [
              "-3.279516699604382079631108358659471750324338683827018643117650067571542935438269",
              "-9.2763235795638573912206869928088166570620461978073921030500987408844343198892599"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "0.0"
            ],
            [
              "0.0",
              "0.0"
            ]
          ],
          [
            [
              "0.0",
              "0.0"
            ],
            [
              "1.0",
              "0.0"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-164.64165721314361629735214259182043647041740359140895468217136216962295461640065",
              "175.3157015249755167939334785780769715401805459953997482372129110714991672910538"
            ],
            [
              "-38.457421699849996557488515704361806505648953980515319124794247929173438450702757",
              "47.811516330079277433785871090325200105242215725775037842026493872731510767088781"
            ]
          ],
          [
            [
              "-26678.255410068783265792900923348277868706652726116643410566659638593837024595747",
              "-21545.898912596333793872580648187813828201724324578494715246965873624211581187289"
            ],
            [
              "-7207.1009574605546013364004267451899024237938900305688229000690009938250702057499",
              "-4959.8008810667958398532011362384118102869873323589228623438077651739891275493334"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.086282664210606295748400782656217425439562258666263749971020941098930795434355563",
              "1.0005539162414191079693213450504517407794032591246004562158765965095158475237139"
            ],
            [
              "-0.30907428451762914671685633122809708440740637446155891397999134033400257101437466",
              "-0.40920340139542404243781745262521757894708075964250699953099190576815772134661179"
            ]
          ],
          [
            [
              "-1.7500299421735317304083970771306764738983150682456198144877209460080576042622329",
              "-3.1239198906706603972552163489801164144420280099498499495418058825097707033772139"
            ],
            [
              "1.6458410956252072587421863643638478341462416799098355804865424184004375464618539",
              "-0.40435418356161225569155749116223281919060248526935792965458087936170122395940092"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.60524951784210045232504074066730758625317502192948497415544862457896781578332541",
              "-0.6233836165305378578043734608095769772539857531212896623455846614568511620566028"
            ],
            [
              "0.011071270154714540011447931698924845387125360160494358413840362139063584535876791",
              "0.55917714950618564766199993554021105285738594534139626243859926738706596769155885"
            ]
          ],
          [
            [
              "6.8373397855131866364269362597016391610843519305856770573126398724263955989750555",
              "7.2044033753707645705681769994244924264370450507393236706561614821032766564997872"
            ],
            [
              "-5.5902888927906104637375290586991215176624445813105039484766659423085132286244256",
              "0.6908746686746212523560941672475500674919919871961368140570162766956507530082747"
            ]
          ]
        ]
      }
    },
    "1.0e-15": {
      "accepted_steps": 26564,
      "rejected_steps": 4,
      "nfev": 159410,
      "seconds": 17.01510075002443,
      "tolerance": "1.0e-15",
      "digits": 70,
      "max_solution_error": 3.2513791224090374e-12,
      "max_variation_drift": 1.4602348331659232e-10,
      "max_wronskian_error": 4.7484369986062595e-15,
      "points": [
        {
          "t": -6.0,
          "solution_error": 5.317112352108345e-16,
          "variation_drift": 1.1219915989425671e-14,
          "wronskian_error": 4.595819258453876e-16
        },
        {
          "t": -3.0,
          "solution_error": 3.783050413203433e-16,
          "variation_drift": 1.8191442406241273e-16,
          "wronskian_error": 5.448526283301394e-16
        },
        {
          "t": 0.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "wronskian_error": 0.0
        },
        {
          "t": 0.62,
          "solution_error": 5.062823539114509e-16,
          "variation_drift": 1.4602348331659232e-10,
          "wronskian_error": 9.507627984352013e-16
        },
        {
          "t": 3.0,
          "solution_error": 2.6115624444585047e-12,
          "variation_drift": 2.9514362461973005e-12,
          "wronskian_error": 1.0298247455752531e-15
        },
        {
          "t": 6.0,
          "solution_error": 3.2513791224090374e-12,
          "variation_drift": 2.948740000920395e-12,
          "wronskian_error": 4.7484369986062595e-15
        }
      ],
      "F": {
        "-6.0": [
          [
            [
              "-18.590892041786440180467223481830356258285402151021896386985534848080705671089354",
              "-23.392452581066446357108968658724765543715237657994786777562892741436391447853764"
            ],
            [
              "9.3449394288072285870928884761322986465195006964193259224384649594820301652378603",
              "8.644078092329008469153210431976730063876083216828784175799396700939140117084513"
            ]
          ],
          [
            [
              "216.98014180098155452825884338231832227397483116691994096112028241259675359521498",
              "-349.63801723958896275025818702259072115005710089756610967675490834833798126791894"
            ],
            [
              "-68.709112041766835045724531351857578060152204287908695231078338410456002956929911",
              "161.31702779421546623232897506450652001874009869608902245531111320172320508130197"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.5206698979440721304044542359417409918820921892791552518581980494091011051504177",
              "3.9242794773274223936003168920946501476185523819805212161470173762817469387980351"
            ],
            [
              "-4.1390167780313023716282524500812757062894126401018133778184929292670486228179175",
              "-1.0288267025295089660084783589188527450262868642568744321465447226626189628394392"
            ]
          ],
          [
            [
              "4.7720663555134904630241008073551981356307021765449476926950479265415624334295759",
              "23.260820290832269455792956583058140823131141882978868156699522096119997914181004"
            ],
            [
              "-3.2795166996034874112465459266596020185253430503034342352691669704316417143667394",
              "-9.2763235795608881165432407266266794561105282802312345477391882325275687292443155"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "0.0"
            ],
            [
              "0.0",
              "0.0"
            ]
          ],
          [
            [
              "0.0",
              "0.0"
            ],
            [
              "1.0",
              "0.0"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-164.64165721301341598867601088437673340650564973897782269697039426021302601526208",
              "175.31570152497753941246573036231108959863402902403182076926833779844820488674087"
            ],
            [
              "-38.457421699816768428602472726923121346902976505566112510643050379697082499093718",
              "47.811516330077271192797533682833632573690603900649470537850845075021202887001999"
            ]
          ],
          [
            [
              "-26678.255410067621689570275515593443149052090233997734052213038331589598887593603",
              "-21545.898912578680471657705560239168381344438145037555107362921694084118438383514"
            ],
            [
              "-7207.1009574599167596206890942380708769533778354162507891438234142825824120145571",
              "-4959.8008810623179268767441226463778852067680592205414455249120372807330965010291"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.08628266906921846927263937942585652949753296088661447501983779396713947165629553",
              "1.0005539124650246890296780140363560743785051323045811643013137482691945636319122"
            ],
            [
              "-0.30907428582739311333869732495014983436486535773854195719166726106776118771893365",
              "-0.40920340226081258430399338935913511334569141215846821585667263252984506075987519"
            ]
          ],
          [
            [
              "-1.750029924750823175003361751864815337677140946503837825053003984689571572136105",
              "-3.1239198963327452951633025986511630403528347231834082322596254827114316638555379"
            ],
            [
              "1.6458410999458912187874682237161102142590278360784044947428980592184224934829493",
              "-0.40435418534292723090382873702298811656987101995257205444629228645641933339558115"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.60524951968834111793576691465014753080476372665482975168573985310831529391047849",
              "-0.62338361058726393287482490506186654008698776537794641395603759325062894681148015"
            ],
            [
              "0.011071270741002009153645793643154334423414755542270852019891718934534508382427638",
              "0.55917715098364702461340798894621267494509784560138481246147095880525855545995622"
            ]
          ],
          [
            [
              "6.8373397259374318456928318230204720558412214629494550537640866303486292918416573",
              "7.2044033967391658675930288960708593958042162573204639668827354899210619252890257"
            ],
            [
              "-5.5902889075453625359745469100056902842399171224211092192510469108414188230649445",
              "0.6908746752801338240907973269439748270634443052633553005471777691151398209500806"
            ]
          ]
        ]
      }
    },
    "1.2659250401189e-15": {
      "accepted_steps": 25340,
      "rejected_steps": 4,
      "nfev": 152066,
      "seconds": 15.500661083962768,
      "tolerance": "1.2659250401189e-15",
      "digits": 70,
      "max_solution_error": 3.4951537411727e-12,
      "max_variation_drift": 1.8485630325505805e-10,
      "max_wronskian_error": 6.012531711746299e-15,
      "points": [
        {
          "t": -6.0,
          "solution_error": 6.738364632905818e-16,
          "variation_drift": 1.4222621697681853e-14,
          "wronskian_error": 5.820423895763091e-16
        },
        {
          "t": -3.0,
          "solution_error": 4.788437042271745e-16,
          "variation_drift": 2.32267217806121e-16,
          "wronskian_error": 6.897965908890999e-16
        },
        {
          "t": 0.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "wronskian_error": 0.0
        },
        {
          "t": 0.62,
          "solution_error": 6.41105502271574e-16,
          "variation_drift": 1.8485630325505805e-10,
          "wronskian_error": 1.204172001675494e-15
        },
        {
          "t": 3.0,
          "solution_error": 2.807830948149827e-12,
          "variation_drift": 3.173294782757389e-12,
          "wronskian_error": 1.3038617482567238e-15
        },
        {
          "t": 6.0,
          "solution_error": 3.4951537411727e-12,
          "variation_drift": 3.169903574435424e-12,
          "wronskian_error": 6.012531711746299e-15
        }
      ],
      "F": {
        "-6.0": [
          [
            [
              "-18.590892041786437062852299015122025237017118285700028356988186602620268194265787",
              "-23.392452581066449094357857450272683103490280361949895975886779289845180144701883"
            ],
            [
              "9.3449394288072273048965536956009740919909194271810113782313486164334557694692123",
              "8.644078092329009692009520590825054898936883311293506583395791764757982217320612"
            ]
          ],
          [
            [
              "216.98014180098160657448621387969516892607127696569272059441165587841256215948251",
              "-349.63801723958893607125132624406994575286326223857564761729623337953188240022438"
            ],
            [
              "-68.709112041766857663428288018417820615659023086447142669973216132746649013309156",
              "161.31702779421545585963994533633926277168309852042843196458939645781402284461868"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.5206698979440729747017898429099199297195048119498838448189831835433632876728438",
              "3.9242794773274227727702190770819944195340170665271224431564255869127159449435792"
            ],
            [
              "-4.1390167780313026749186313670451030402954031541672589243711569878216157662263752",
              "-1.0288267025295090594503954000110419360101491476155861019477787481693220521225706"
            ]
          ],
          [
            [
              "4.772066355513490914821352639000878521893716076396187500127911985137469135571546",
              "23.26082029083227180006160498393114034619654442889065741530026957633348685194807"
            ],
            [
              "-3.279516699603487668779731805215393979220533381504353117094996054172687567610487",
              "-9.2763235795608889099884329994389259080899904476256649290841433382280647808588743"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "0.0"
            ],
            [
              "0.0",
              "0.0"
            ]
          ],
          [
            [
              "0.0",
              "0.0"
            ],
            [
              "1.0",
              "0.0"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-164.64165721301344999559856274459043375748998156159684379144687578315380721900471",
              "175.31570152497753867001890004153610453644175006078793044601236623932765685595105"
            ],
            [
              "-38.457421699816777108300441287662663467638541004036069923113205315464965300073353",
              "47.811516330077271662337221438851182987731737531176621299066374237636286266326372"
            ]
          ],
          [
            [
              "-26678.255410067621992591531007259720790629496513680794923604741903458627935517682",
              "-21545.898912578685085099485599211926351888911439448771013838782771719159007317691"
            ],
            [
              "-7207.100957459916926140422516625588325732601502670829415639176812372764765478019",
              "-4959.8008810623190966525407497282355843106479365337974566131512787118321780376642"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.086282669069353677275824074544321941670395419436689756498852568898303720386918555",
              "1.0005539124653829499686860437684187445088969375167644233088503258820208951470349"
            ],
            [
              "-0.30907428582742048931497140657332053544407475966418794284897963723957297832600049",
              "-0.40920340226071890316824748667589474288732410035030775812904438184739255823362293"
            ]
          ],
          [
            [
              "-1.7500299247514798954627886319252026659111422175758653228552271655974765437552942",
              "-3.123919896333677146099493239134033860651874846844765234936305464384140956166982"
            ],
            [
              "1.6458410999457061469906080375184074833299615144143822521871239085990484417552075",
              "-0.40435418534315125511425266154223992802780128764359153616490906990971228032261071"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.60524951968866037926530197396884205909660188598106465122497916390511901393330999",
              "-0.6233836105874823557133670498274336710151707610227637705679229694659836700136585"
            ],
            [
              "0.011071270741078819056978919094405987074987593908251936224979187146446713962332157",
              "0.5591771509835847828665863245499010276659277444315062807624049664550904425016119"
            ]
          ],
          [
            [
              "6.8373397259397905249987420640209979852040715551260328310489860591230332099346025",
              "7.2044033967423131936485573460516918248094588684383791610718783990989009066892285"
            ],
            [
              "-5.5902889075446964681788214007891088566728084931434930626382643484281533952308146",
              "0.69087467528088678179661020689844688823406029282362415156858091890397126943999935"
            ]
          ]
        ]
      }
    },
    "1.4940780992936e-15": {
      "accepted_steps": 24514,
      "rejected_steps": 4,
      "nfev": 147110,
      "seconds": 15.184946583991405,
      "tolerance": "1.4940780992936e-15",
      "digits": 70,
      "max_solution_error": 5.137563731464065e-12,
      "max_variation_drift": 2.1815052787278178e-10,
      "max_wronskian_error": 7.097400665505048e-15,
      "points": [
        {
          "t": -6.0,
          "solution_error": 7.962819035277011e-16,
          "variation_drift": 1.6788648463262373e-14,
          "wronskian_error": 6.871539326243462e-16
        },
        {
          "t": -3.0,
          "solution_error": 5.651922193155625e-16,
          "variation_drift": 2.7200852464440534e-16,
          "wronskian_error": 8.141052631241613e-16
        },
        {
          "t": 0.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "wronskian_error": 0.0
        },
        {
          "t": 0.62,
          "solution_error": 7.568391922754405e-16,
          "variation_drift": 2.1815052787278178e-10,
          "wronskian_error": 1.4218118539643124e-15
        },
        {
          "t": 3.0,
          "solution_error": 4.1263730641750634e-12,
          "variation_drift": 4.663363884423142e-12,
          "wronskian_error": 1.5400410361841052e-15
        },
        {
          "t": 6.0,
          "solution_error": 5.137563731464065e-12,
          "variation_drift": 4.65932728125381e-12,
          "wronskian_error": 7.097400665505048e-15
        }
      ],
      "F": {
        "-6.0": [
          [
            [
              "-18.590892041786434349646064013893814994478735892772719288944815493501083042237539",
              "-23.392452581066451424584088187445765148092659246484865194094672632013124818668919"
            ],
            [
              "9.3449394288072261879168076125520160699969593517183275694764228161687582373961509",
              "8.6440780923290107358137589635937954560617519379021003469734141021982665751139152"
            ]
          ],
          [
            [
              "216.98014180098165116099216201328159843879589052477612048776475747299714477801913",
              "-349.63801723958891260276297048019533208187384179833621688850117699362428763295062"
            ],
            [
              "-68.70911204176687707345727311591491565870946540478249305576982899593255580607315",
              "161.31702779421544671723761149126609159024465934524118239986398644497560871081734"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.5206698979440737010411454099827632212137442033463299097118052683975055131453628",
              "3.9242794773274231000377924577961222658509797733227254307045445817009038482502263"
            ],
            [
              "-4.1390167780313029360008609478470746159443137441758894401015719568520365965752866",
              "-1.0288267025295091402433728970543616022493019112996041715700819470295599065316762"
            ]
          ],
          [
            [
              "4.7720663555134913268651117850959480214003243362464294190194981346626568801858094",
              "23.260820290832273808618573876527408870861642082427401353114441504791621985219133"
            ],
            [
              "-3.2795166996034878996444826030202781869077367282434219894102921090284716599165859",
              "-9.2763235795608895879550776231096558651368080235426734900148513113988779159124326"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "0.0"
            ],
            [
              "0.0",
              "0.0"
            ]
          ],
          [
            [
              "0.0",
              "0.0"
            ],
            [
              "1.0",
              "0.0"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-164.64165721301347920322091696447359689564591237100120271508524540662804068307196",
              "175.31570152497753810972282317447795381684222297545100832068509399727043764540322"
            ],
            [
              "-38.457421699816784561585744310010408469003267617187355427956353092855011225073641",
              "47.811516330077272085297454526431520704261267282198975030186678912379306929958748"
            ]
          ],
          [
            [
              "-26678.255410067622254625428392245606290453500340121204426253005233841408488310793",
              "-21545.898912578689045202931186305861473136003874453900930831550183262866044292368"
            ],
            [
              "-7207.100957459917069568671591987858236805066535994765153271596961895873845419603",
              "-4959.8008810623201007380745430503258295550297794743607698591380054421799698218117"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.086282669068076831691456076680350741863365050489049797476857706443097293237558253",
              "1.000553912466449750880101167778639826976910870048991304952602306714816348780979"
            ],
            [
              "-0.30907428582707483699443309334154563296849889482682872913683780880185196576679509",
              "-0.40920340226047254821981080213798849060750635473006785988198958405768065827437501"
            ]
          ],
          [
            [
              "-1.7500299247562418503368780590088690303224103834220557460956201137470688562617407",
              "-3.1239198963323133858052816922484476927307782644676069735220371794391980889674641"
            ],
            [
              "1.6458410999445216014513767223538573307155683968695530577081741810720846092060924",
              "-0.40435418534271118521381339082915822176361441027580187637068391569005698145366258"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.60524951968821825522100748755567733477170408183371662550171071890617247596827017",
              "-0.62338361058910603175153516949617848764255612770396043231111683665625288964690907"
            ],
            [
              "0.011071270740934526131143354448986376917954880571683685658618653533567364823480783",
              "0.55917715098318000881818512818683438444911307272642079839100165829719930965154766"
            ]
          ],
          [
            [
              "6.8373397259560937075421640894275679782652902833577101809169396936466183035122053",
              "7.2044033967371082323816339934079625087609060573403954662096476466488832373339198"
            ],
            [
              "-5.5902889075406470003504008791356924769997628723478968034704829591165882524123899",
              "0.69087467527924301169286736846040619348145775212380473216989945792193837495712013"
            ]
          ]
        ]
      }
    },
    "1.3716684771184e-15": {
      "accepted_steps": 24936,
      "rejected_steps": 4,
      "nfev": 149642,
      "seconds": 15.316621541976929,
      "tolerance": "1.3716684771184e-15",
      "digits": 70,
      "max_solution_error": 4.3085544626432376e-12,
      "max_variation_drift": 2.0028295633293454e-10,
      "max_wronskian_error": 6.51437997779987e-15,
      "points": [
        {
          "t": -6.0,
          "solution_error": 7.306436588788424e-16,
          "variation_drift": 1.5465847270147275e-14,
          "wronskian_error": 6.305139182395627e-16
        },
        {
          "t": -3.0,
          "solution_error": 5.188634883299488e-16,
          "variation_drift": 2.5034282712881824e-16,
          "wronskian_error": 7.474073101233861e-16
        },
        {
          "t": 0.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "wronskian_error": 0.0
        },
        {
          "t": 0.62,
          "solution_error": 6.947425135917547e-16,
          "variation_drift": 2.0028295633293454e-10,
          "wronskian_error": 1.3050349495745144e-15
        },
        {
          "t": 3.0,
          "solution_error": 3.4608097134865832e-12,
          "variation_drift": 3.9112195690794925e-12,
          "wronskian_error": 1.4138311481767657e-15
        },
        {
          "t": 6.0,
          "solution_error": 4.3085544626432376e-12,
          "variation_drift": 3.907520063188913e-12,
          "wronskian_error": 6.51437997779987e-15
        }
      ],
      "F": {
        "-6.0": [
          [
            [
              "-18.590892041786435802355087549366136484119155616884355910146159814068126775497629",
              "-23.392452581066450164923733021886097494629154457833090218742435302914369716421041"
            ],
            [
              "9.3449394288072267854246409934670203876035809616176196614630900840407828644508368",
              "8.644078092329010172043287195787591679369334569521777941651268574849761754892223"
            ]
          ],
          [
            [
              "216.98014180098162719721282425724808002945740926619662656425535638115430473798996",
              "-349.63801723958892506336014145603616354123556568432791354744888589759045771499454"
            ],
            [
              "-68.709112041766866650319117537207590737812625165109756229002101425202461509087889",
              "161.31702779421545156592786683363850044216395240578175735010375884503008078530746"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.5206698979440733114908523580198007567547149140265142926721836003225326904155566",
              "3.9242794773274229245535921664661525484138230715419135367741405112244128839764841"
            ],
            [
              "-4.1390167780313027959970064169803704711473546403709065241014900772916978042128225",
              "-1.028826702529509096935565820028022071028041638092004964057120820526082795075117"
            ]
          ],
          [
            [
              "4.7720663555134911075920585956800619615224862614838500624391311716978771804861185",
              "23.260820290832272730602073903191731000820790751674636114942924777253684700921703"
            ],
            [
              "-3.2795166996034877764911425908598861095462441685186453146042213429272417909524528",
              "-9.2763235795608892239651645308344695992911102689286460079098898660946577270129812"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "0.0"
            ],
            [
              "0.0",
              "0.0"
            ]
          ],
          [
            [
              "0.0",
              "0.0"
            ],
            [
              "1.0",
              "0.0"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-164.64165721301346353246753556977855623186844231655579047556929797093685391741063",
              "175.31570152497753841333797020902609320350029899489049231138262546822771791303331"
            ],
            [
              "-38.457421699816780562613601281188819216834828909176538329665081044703730935480201",
              "47.811516330077271859129958193923519368700527829056049046392482543904885265016106"
            ]
          ],
          [
            [
              "-26678.255410067622114116530969011955435540293924543769477816102756551606262129882",
              "-21545.898912578686920411805809367322776612682911555274130323811434938426103290172"
            ],
            [
              "-7207.1009574599169926339589258852295261308003658118036931471151066251333354428639",
              "-4959.8008810623195619941699318980589182597226162288963033892799309965715438206193"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.086282669068701169865086459012481306249763640402581480799706018956378714961305246",
              "1.0005539124659072541033603598119160694783145123653558732867781821051555611815187"
            ],
            [
              "-0.30907428582724425839928546301454380254066441758979296245343541951393037614007687",
              "-0.40920340226059831195017918444743394860312326572656952352445350271902661101384153"
            ]
          ],
          [
            [
              "-1.7500299247538619962321392544856178883796127947921782035834177329503924311028636",
              "-3.1239198963329453580125903073823151983460522130672030922286559220258501069307295"
            ],
            [
              "1.6458410999451145572440410495305731507422788529824895263856826497323105270125323",
              "-0.4043541853429185081285470823235262324849494727372407405587473926718746880255347"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.60524951968842237456572463121789894347090711346207646719743366407675423683139751",
              "-0.62338361058829481734316344111266089146517792695692526114931105602868565323391358"
            ],
            [
              "0.011071270741002355433350139103276585627671897431013975605909700079436155830354869",
              "0.55917715098338258219906068349849575186232175934886517780571911540008907090555794"
            ]
          ],
          [
            [
              "6.8373397259479410437980572443491012587914278369611688036351389399800054897015582",
              "7.204403396739538317339137076800068967646988382197242070586057211269155215010489"
            ],
            [
              "-5.590288907542675520274637403393735635222502143344136189931190672173768135821467",
              "0.69087467528002111870981355496574657871229039553728744604577219103055469309772213"
            ]
          ]
        ]
      }
    }
  },
  "contours": {
    "R14.0_N40_tol1e-26": {
      "max_solution_error": 4.211707928963898e-12,
      "max_variation_drift": 1.4277432938432374e-11,
      "max_wronskian_error": 1.5493400434727506e-11,
      "points": [
        {
          "t": -6.0,
          "solution_error": 1.7948053223052682e-14,
          "variation_drift": 9.52045338100039e-12,
          "wronskian_error": 1.5493400434727506e-11
        },
        {
          "t": -3.0,
          "solution_error": 5.830955187992027e-23,
          "variation_drift": 8.563368056633623e-22,
          "wronskian_error": 1.421148259481014e-21
        },
        {
          "t": 0.0,
          "solution_error": 2.735098071930136e-74,
          "variation_drift": 0.0,
          "wronskian_error": 4.055494591039765e-74
        },
        {
          "t": 0.62,
          "solution_error": 4.873888801019509e-32,
          "variation_drift": 1.576917291641767e-26,
          "wronskian_error": 1.7593720825190076e-26
        },
        {
          "t": 3.0,
          "solution_error": 5.41932279202031e-21,
          "variation_drift": 6.762903000862043e-21,
          "wronskian_error": 4.402613347244239e-21
        },
        {
          "t": 6.0,
          "solution_error": 4.211707928963898e-12,
          "variation_drift": 1.4277432938432374e-11,
          "wronskian_error": 9.77294124967036e-12
        }
      ],
      "radius": 14.0,
      "formal_order": 40,
      "spectral_tolerance": "1e-26",
      "digits": 70,
      "evaluation_seconds": 40.06446041597519,
      "standalone_seconds": 53.67190562398173,
      "anchor_diagnostics": {
        "-6.0": {
          "max_direction_residual": 1.3879085458223996e-21,
          "max_relative_amplitude_correction": 4.362661799640022e-11,
          "max_anchor_determinant_error": 2.1847209338805634e-47
        },
        "-3.0": {
          "max_direction_residual": 1.342494765913245e-30,
          "max_relative_amplitude_correction": 4.5635327134230044e-21,
          "max_anchor_determinant_error": 9.005359776377565e-48
        },
        "0.0": {
          "max_direction_residual": 0.0,
          "max_relative_amplitude_correction": 0.0,
          "max_anchor_determinant_error": 0.0
        },
        "0.62": {
          "max_direction_residual": 5.014099619949004e-34,
          "max_relative_amplitude_correction": 7.599295724315423e-30,
          "max_anchor_determinant_error": 4.6981116606474054e-48
        },
        "3.0": {
          "max_direction_residual": 1.3584316755293587e-29,
          "max_relative_amplitude_correction": 3.643010079786418e-20,
          "max_anchor_determinant_error": 2.8549241731274575e-47
        },
        "6.0": {
          "max_direction_residual": 2.3873022506057594e-21,
          "max_relative_amplitude_correction": 1.0059126889927584e-09,
          "max_anchor_determinant_error": 2.7697172231540683e-47
        }
      },
      "F": {
        "-6.0": [
          [
            [
              "-18.590892041785997386360643402668286922402060953174923157155276050553484396733979",
              "-23.392452581066406752218092041646902831854726847249926819782233186929767871695581"
            ],
            [
              "9.3449394288070068949411920440034653994317844150753700529135866887446479913747489",
              "8.6440780923290178091949917054375978569927078007448097159935628837818733084496763"
            ]
          ],
          [
            [
              "216.98014180097606669035557621008889988932328763081769086225725800273207443443197",
              "-349.63801723958391479167684290559708863038578747429194523622646913057789430931146"
            ],
            [
              "-68.709112041764456000551298024862919836410811042543984119293967513735472138437117",
              "161.31702779421262901971248488288524457368431014998421675975889116016547532646756"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.5206698979440689512068943978319633160446095262696198961419068234791799322166622",
              "3.9242794773274209648952034370095948237015257275666137048921905178223182462505073"
            ],
            [
              "-4.1390167780313012280679517796824893145676889381200599101736008022152043309578049",
              "-1.0288267025295086124914905452399849415339626615963757400641771754275747332132209"
            ]
          ],
          [
            [
              "4.7720663555134886774489558979272240331842727620870374094254706804527484244634597",
              "23.260820290832260652083141808061812500166438295835572649158183955802600461393775"
            ],
            [
              "-3.2795166996034864088563552020519369075815007649003315915943239142024023493315133",
              "-9.2763235795608851392425271237682919767775255603568405031796395640686964368959447"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "2.0276967871181708485486835963744305532168119047196415031430853462377330331251014e-74"
            ],
            [
              "-6.9591974546154251450077364796940265711590910778759130450613070452958652589799259e-76",
              "5.5987205645435418404071594576037502141381286850510055676278903336243628904857866e-75"
            ]
          ],
          [
            [
              "1.664783088657825815189690335831553979183947784165237375308412967374665629348138e-74",
              "2.170082655291004839047847507037992598869086005738650577175368934435613471179757e-74"
            ],
            [
              "1.0",
              "2.027797803921594547563223747996559819803246267320260190403521249799917080288055e-74"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-164.6416572130132882639641554822688954708714841419916922797274620642215614386034",
              "175.31570152497754212254880165576444736195509428010725561071042513470852651266903"
            ],
            [
              "-38.457421699816735831535704867400543167798203031474825473070352321910085713055366",
              "47.811516330077269409326718181607099802112390609326671670910666339944159686022042"
            ]
          ],
          [
            [
              "-26678.255410067620547988351737972931425679582692996639231391021786398378363789243",
              "-21545.898912578663147693461346981314085519655516851275086719678014827377055804027"
            ],
            [
              "-7207.1009574599161333898153317637993726272179144121725285785646475587305099752613",
              "-4959.8008810623135344568681770992653556715447013244337732524544064478029555336038"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.086282669070973129992292287436314149373282641303875137027346110686876381917485035",
              "1.0005539124624192478418752558876314557864450318429349599483996759772193838796434"
            ],
            [
              "-0.30907428582789041948185169160806821044517179681263549608528223268422598520820405",
              "-0.40920340226144073493660484552235242894479484098059572893226567518371420073387559"
            ]
          ],
          [
            [
              "-1.7500299247414719765496575083317073136256871898176874256172128694712514585746539",
              "-3.1239198963327153693800570052108851137815436193781730024752964921291887123034675"
            ],
            [
              "1.6458410999482698558486114357803041406341962985011875866248325286977111481388451",
              "-0.40435418534310295520396536503366301306414322517309599683060375796813881210412178"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.60524951968499370633563976286977165350501512438343812757021105477107701561483756",
              "-0.62338361058367308573527852395601797059971882692191007866674644872662423455345213"
            ],
            [
              "0.01107127074227529234575892188492225705812008449073690703787911594916921831199015",
              "0.55917715098363096427081487392533076960616200324892526714001730488644418253903957"
            ]
          ],
          [
            [
              "6.8373397258634793935997818461461778178412744900234649665202807245339559333337353",
              "7.204403396743719827518389571832165611551609350168962716462624531500286677887783"
            ],
            [
              "-5.5902889075377873156151286491159424083418543969841989927648449291441083800929425",
              "0.69087467527116996581288821819850956135679587086180933964899045134455396546201141"
            ]
          ]
        ]
      }
    }
  },
  "pairs": {
    "R14.0_N40_tol1e-26": {
      "rk_tolerance": "1.3716684771184e-15",
      "matched": true,
      "rk_to_contour_error_ratio": 1.022994598702661,
      "rk_to_contour_drift_ratio": 14.027938859639644,
      "contour_to_rk_cost_ratio": 3.5041608540687528
    }
  },
  "shared_costs": {
    "background_and_reference_seconds": 8.656633790989872
  },
  "protected_hashes": {
    "piv2026_manuscript.tex": "a5f8155b24d60e796947b73983c3c2262b8fd08a43b00172604f8af0fb2a23d2",
    "ms_source.zip": "e6ec0a309d7ac0d8d428655e3bc4ae3206694690cc922101316c7fd3222fe55f",
    "ms_submission.zip": "59072bd5e7c8789be3bcff94e0dd1117402eaefb6bfb7ec7a13caa9f17c218f8",
    "integral_solution_results.json": "a2a6d12cc43d693e0540387a05c0b22d477b92dff2130aab3c3d4d286822d14e",
    "normalization_results.json": "b30d680b04bd58b5c7322c9eb2824ce5bff1cdbf3597c3d50bbf1be5264172a7",
    "numerical_results.json": "d16944f2498af0a629cc953f39a870a76051e6bd82295a96a71cbdf9f9c962c9",
    "piv_integral_solution.csv": "15943fbd689700e8f35da3b1e94029c54e6cac12868c3d3a670ef31e4f0295c0",
    "piv_integral_solution.pdf": "65118f00ae53781063385b8e154c9d7336df36f921b226f7a0ca48ea8585499a",
    "piv_two_contour_solutions.csv": "a391a7985793eb0e93164a9e0b9d263252562198df50c59bd851ca4fe8e73052",
    "piv_two_contour_wronskian.pdf": "24d723986822afc5b13d929670a6e941aca873f8b51512bad71fe59aa26792b9",
    "piv_verification_report.md": "fc6373aaf16e8800b278ef68128295afc77b4e73253f0107fa1162c6a6d82a41",
    "symbolic_results.json": "c15210927b3cab0d541b2c6cb09dda7bcb583e5a095925fdb14626ab3482f006",
    "two_contour_results.json": "2439d85640a5409ff9b6380abf3073b70a909c3e58f89f3dad6651e0fcf3237d"
  },
  "match_factor": 1.1,
  "reference_monitor_drift": 1.8612378230852497e-31,
  "reference_values": {
    "-6.0": [
      [
        [
          "-18.590892041786451942172656847255010351371744428063735283404920294525646448195256",
          "-23.3924525810664362270770079079405171546803001799830226267377598005895390335289"
        ],
        [
          "9.3449394288072334336799380890867534779118525445852105580235381532629704508650703",
          "8.6440780923290039312835527084694961310133525351607904066519729767147552704648024"
        ]
      ],
      [
        [
          "216.98014180098136077700505637054108198270179058476373543658990894444100171029455",
          "-349.63801723958906439710257573942769131660454557876079010928078790379976320422873"
        ],
        [
          "-68.709112041766750669391487189004306956214651736743245485961942945395246925744441",
          "161.31702779421550587441261312962229377429450404925292598994393058978731837735202"
        ]
      ]
    ],
    "-3.0": [
      [
        [
          "9.5206698979440689512067923388241695994501587578649971640092937548626740818866255",
          "3.9242794773274209648951109049571802827954023769414271741010806722987504441795238"
        ],
        [
          "-4.1390167780313012280678955393069863152376674373569536335297103802399316435809031",
          "-1.0288267025295086124914511924256669471483541183711887632415863342198920752532526"
        ]
      ],
      [
        [
          "4.7720663555134886774497957776082686602400338591380716186461872040346686878838347",
          "23.260820290832260652084242559973746878124385086674720505217662054884381800944784"
        ],
        [
          "-3.2795166996034864088568392569605568537875835107480424049420260820425236514252963",
          "-9.2763235795608851392430186799437395798255592270435575431362869617723736343296903"
        ]
      ]
    ],
    "0.0": [
      [
        [
          "1.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ]
      ],
      [
        [
          "0.0",
          "0.0"
        ],
        [
          "1.0",
          "0.0"
        ]
      ]
    ],
    "0.62": [
      [
        [
          "-164.64165721301328826396415548228050775363078147825797594408070741770878634781812",
          "175.3157015249775421225488016557672894627988834131087280287596761879484235419572"
        ],
        [
          "-38.457421699816735831535704867395189233049752456553269331375405005097870039536506",
          "47.811516330077269409326718181604344340807218203234092653147748540903824846556561"
        ]
      ],
      [
        [
          "-26678.25541006762054798835173797353201397520075250322856979512653852285336358301",
          "-21545.898912578663147693461346982873813225802980287476300153744245093283574275888"
        ],
        [
          "-7207.1009574599161333898153317633200735810422922923978903554204979658697309570957",
          "-4959.8008810623135344568681770985716445388841141837286394049860782729146296782068"
        ]
      ]
    ],
    "3.0": [
      [
        [
          "-0.086282669070973129990320134214995612659613854902439191650010532653747007356541556",
          "1.0005539124624192478418150858706618504341947835732558489368412566691734319316379"
        ],
        [
          "-0.30907428582789041948262173675513739998203508030273393661454146240765422760454737",
          "-0.4092034022614407349361851440067994828771632812833786152234494867349263754402983"
        ]
      ],
      [
        [
          "-1.7500299247414719765303270615048292272899125022950236600133177752387705033727119",
          "-3.1239198963327153693817566058418020560815820921738876402041266147131023970501688"
        ],
        [
          "1.6458410999482698558412864483833803984673545338902267301380097063204863950547408",
          "-0.4043541853431029551994114372160099973271599815166339198376749333741117354954968"
        ]
      ]
    ],
    "6.0": [
      [
        [
          "0.60524951968828990948136399440164547891957566320106605291250045739487877699328044",
          "-0.62338361058408873126834648753982012774618646074965231795357441746844727260765569"
        ],
        [
          "0.011071270741051501346794032272167731780762364438666742796618898564019503944365559",
          "0.55917715098445739624759756828438270222683184875583552446948981505655932734461617"
        ]
      ],
      [
        [
          "6.8373397259051496930152550419268394418228836400259242006012245721076010078816916",
          "7.2044033967400409090153566158800103200626992977515433913375872024640825056641959"
        ],
        [
          "-5.5902889075535746216782654839087737407451062342097460780384449699881660138885802",
          "0.69087467528099277423897453911711155051631747145140566903085095524523039475992161"
        ]
      ]
    ]
  },
  "shared_monitor_sha256": "e7252aac4cf144b02c79912b039f90e055b4f6e72e9ecc1df07cdacbc275aa64",
  "shared_monitor_status": "Previously independently computed; common evaluation, no invariant projection.",
  "reused_rk_tolerances": [
    "1.0e-12",
    "1.0e-15"
  ],
  "reused_contours_sha256": "35c025c27118af17a96f6f4dcca9484cac2716e6eb88011a02c6b1e145f792ad",
  "anchor_preparation_seconds": 13.607445208006538,
  "source_hashes": {
    "compare_equal_accuracy.py": "c6b4f0a845f999e350e20c960372763cd4531a7aec4a37bfe6825363b6b6a1c3",
    "rk45_multiprecision.py": "e535898415835be33d146bf8265b8732eabaafbf91d18288076818918e5affe0",
    "anchored_psi.py": "1406cc273ae2eaba6030227ccbc2b8be042349c418e07de1fcba6b756096b5e3",
    "high_precision.py": "ac3ebd0994cbb98925fd3d3f14ed5d63380f318999c3b9dd1f30553a7ea911f6",
    "compare_monodromy.py": "8c1ef16aa525e947100ac38577975a79519c00cc7aed218805069983ba8b689b"
  },
  "mpmath_version": "1.3.0",
  "mpmath_backend": "gmpy",
  "seconds": 54.69100200000685,
  "caveats": [
    "Six-node error criterion, not a rigorous bound over the interval.",
    "One background and two contour truncations; no broad performance claim.",
    "Timing is a single run; common background/reference and cached monitor costs excluded from both methods.",
    "Each contour standalone cost includes all finite-lambda preparation, even when reused in the sweep.",
    "Matching excludes calibration cost from the selected solver run; all calibration trials and total time are preserved.",
    "Equal maximal solution errors need not mean equal pointwise error distributions.",
    "Dormand-Prince 5(4) is implemented with mp arithmetic, exact rational tableau, RMS controller, and steps ending at output nodes; it is not a call to float64 scipy.solve_ivp.",
    "mp RK stages evaluate q from the common reference coefficients; the reference F is used only for diagnostics and tolerance calibration."
  ]
}


==> anc/computational_preprint/results/long_interval_6/results.json <==
{
  "span": 6.0,
  "length": 12.0,
  "points": 29,
  "min_sampled_abs_q": 0.3426050906932741,
  "max_sampled_abs_q": 94.96617708808044,
  "sampled_cut_crossings": 6,
  "log_consistency_error": 1.01713445908715e-13,
  "background_q_refinement": 7.966192893094162e-12,
  "reference_refinement": 4.3956801746948724e-11,
  "background_refinement_effect": 5.681448357679008e-11,
  "reference_wronskian_drift": 8.389262869297547e-10,
  "max_reference_condition": 1252558498.7213962,
  "profiles": {
    "7.2": {
      "invariant_drift": 1.3294945362130006,
      "reference_variation_drift": 12100.90026039302
    },
    "9.0": {
      "invariant_drift": 1.0605227101191264,
      "reference_variation_drift": 3586.679753689932
    }
  },
  "methods": {
    "RK45_1e-06": {
      "seconds": 0.03546137496596202,
      "nfev": 2770,
      "solution_error_vs_dop853": 4.092998136772276e-06,
      "monodromy_variation_drift": 3563.4133971977426,
      "wronskian_drift": 5.917566782299934e-06,
      "variation_error_vs_dop853": 55.710338034583955,
      "max_pointwise_relative_error": 0.01701542148396259
    },
    "RK45_1e-09": {
      "seconds": 0.12525683298008516,
      "nfev": 10030,
      "solution_error_vs_dop853": 8.576286342026757e-10,
      "monodromy_variation_drift": 3586.6883030254935,
      "wronskian_drift": 5.418805231884871e-09,
      "variation_error_vs_dop853": 0.011674909429093584,
      "max_pointwise_relative_error": 3.567730423699903e-06
    },
    "RK45_1e-12": {
      "seconds": 0.4893084579962306,
      "nfev": 40018,
      "solution_error_vs_dop853": 4.8320331197357453e-11,
      "monodromy_variation_drift": 3586.680104335588,
      "wronskian_drift": 9.123525689878329e-10,
      "variation_error_vs_dop853": 0.0006576915419991428,
      "max_pointwise_relative_error": 2.008674588475951e-07
    },
    "contour_R5.4": {
      "seconds": 5.570999791030772,
      "radius": 5.4,
      "balanced_columns": true,
      "initial_basis_condition": 50.56121734218886,
      "max_raw_absolute_quad_error_estimate": 1.7664588943744396e+40,
      "solution_error_vs_dop853": 1.6340290181856942e+34,
      "monodromy_variation_drift": 2.433287711614269e+41,
      "wronskian_drift": 1.3230760915085282e+60,
      "variation_error_vs_dop853": 2.4332877116142695e+41,
      "max_pointwise_relative_error": 5.64158081217466e+37
    },
    "contour_R6.0": {
      "seconds": 6.2674416250083596,
      "radius": 6.0,
      "balanced_columns": true,
      "initial_basis_condition": 49.81493653312234,
      "max_raw_absolute_quad_error_estimate": 4.4978378937394256e+49,
      "solution_error_vs_dop853": 3.250228618092907e+40,
      "monodromy_variation_drift": 4.84002503524925e+47,
      "wronskian_drift": 1.2341100184838975e+73,
      "variation_error_vs_dop853": 4.840025035249247e+47,
      "max_pointwise_relative_error": 1.1221604514327003e+44
    }
  },
  "errors": {},
  "protected_hashes": {
    "piv2026_manuscript.tex": "a5f8155b24d60e796947b73983c3c2262b8fd08a43b00172604f8af0fb2a23d2",
    "ms_source.zip": "e6ec0a309d7ac0d8d428655e3bc4ae3206694690cc922101316c7fd3222fe55f",
    "ms_submission.zip": "59072bd5e7c8789be3bcff94e0dd1117402eaefb6bfb7ec7a13caa9f17c218f8",
    "integral_solution_results.json": "a2a6d12cc43d693e0540387a05c0b22d477b92dff2130aab3c3d4d286822d14e",
    "normalization_results.json": "b30d680b04bd58b5c7322c9eb2824ce5bff1cdbf3597c3d50bbf1be5264172a7",
    "numerical_results.json": "d16944f2498af0a629cc953f39a870a76051e6bd82295a96a71cbdf9f9c962c9",
    "piv_integral_solution.csv": "15943fbd689700e8f35da3b1e94029c54e6cac12868c3d3a670ef31e4f0295c0",
    "piv_integral_solution.pdf": "65118f00ae53781063385b8e154c9d7336df36f921b226f7a0ca48ea8585499a",
    "piv_two_contour_solutions.csv": "a391a7985793eb0e93164a9e0b9d263252562198df50c59bd851ca4fe8e73052",
    "piv_two_contour_wronskian.pdf": "24d723986822afc5b13d929670a6e941aca873f8b51512bad71fe59aa26792b9",
    "piv_verification_report.md": "fc6373aaf16e8800b278ef68128295afc77b4e73253f0107fa1162c6a6d82a41",
    "symbolic_results.json": "c15210927b3cab0d541b2c6cb09dda7bcb583e5a095925fdb14626ab3482f006",
    "two_contour_results.json": "2439d85640a5409ff9b6380abf3073b70a909c3e58f89f3dad6651e0fcf3237d"
  },
  "seconds": 38.32870462501887,
  "source_hashes": {
    "long_interval.py": "3a5ce6019c2cc71b4400629df92a8f1062e2098c8a2e4ae3deae2a1b8f339072",
    "compare_monodromy.py": "8c1ef16aa525e947100ac38577975a79519c00cc7aed218805069983ba8b689b",
    "verify_piv_numerical.py": "44820397de084917a5f53990b671318f49dcfe336dab64ce9eba0015cd49c47e",
    "verify_piv_two_contours.py": "8dbaaafc4eb6ad73e8adb06a43624e29243671d0886d08cf2c3d298d4379ca38"
  },
  "numpy": "2.4.2",
  "scipy": "1.17.0"
}


==> anc/computational_preprint/results/original_33/comparison.csv <==
label,method,tolerance,radius,seconds,solution_error_vs_dop853,monodromy_variation_drift,wronskian_drift,variation_error_vs_dop853
RK45_0.001,RK45,0.001,,0.0009141659829765558,4.2759400044612455e-05,0.00010427521246796657,4.39973036967035e-05,0.0001042752125256511
RK45_1e-06,RK45,1e-06,,0.001411666045896709,1.3566816494009938e-06,3.404540205111188e-06,1.0158547387365036e-06,3.4045402591361946e-06
RK45_1e-09,RK45,1e-09,,0.0029031250160187483,1.9223651834827156e-09,4.514954915688517e-09,1.0881964219207984e-09,4.514902958282264e-09
RK45_1e-12,RK45,1e-12,,0.009790374955628067,1.847877229343589e-12,4.9240683243902825e-12,1.0591641202458986e-12,4.598456526820067e-12
contour_1e-08_R4.8,contour,1e-08,4.8,1.264509166998323,0.0010282192570279644,0.0072553095532428905,0.007611163140929762,0.007255309553439472
contour_1e-10_R4.8,contour,1e-10,4.8,1.511784250033088,4.278357924825082e-05,0.00012432705776896965,0.00011831940287236377,0.00012432705789210678
contour_3e-13_R4.8,contour,3e-13,4.8,2.276836542005185,8.422476277026886e-07,1.8762685380806347e-06,1.6676417773385904e-06,1.876268681876988e-06
balanced_contour_1e-08_R4.8,balanced_contour,1e-08,4.8,1.4058652080129832,1.3071265137917008e-06,2.2858451208752404e-06,1.9395363073504916e-06,2.2858452647545675e-06
balanced_contour_1e-10_R4.8,balanced_contour,1e-10,4.8,1.7572418749914505,3.3954278335883044e-08,4.9500834821395954e-08,4.205952713373387e-08,4.950090240471255e-08
balanced_contour_3e-13_R4.8,balanced_contour,3e-13,4.8,2.8914983329596,2.2826544487592712e-09,5.496413923841799e-09,6.073986183133204e-09,5.4966062564758164e-09
balanced_contour_3e-13_R4.2,balanced_contour,3e-13,4.2,2.527135999989696,4.264207606292861e-07,1.0037290077581975e-06,1.1417109478291934e-06,1.003729243048239e-06
balanced_contour_3e-13_R5.4,balanced_contour,3e-13,5.4,3.3455799159710295,9.498596422029757e-11,1.6827163281437603e-10,1.5430543897087258e-10,1.6835581775587287e-10
balanced_contour_3e-13_R6,balanced_contour,3e-13,6.0,3.8451527080032974,6.349214888987658e-11,1.1434945838229072e-10,1.0706338870698078e-10,1.1455214640344738e-10


==> anc/computational_preprint/results/original_33/monodromy_variations.csv <==
method,x_offset,invariant,initial_direction,real,imag
reference,-0.24,s1*s2,0,-82.0766995955752,-27.29381680437438
reference,-0.24,s1*s2,1,37.61166351136669,2.499122220104449
reference,-0.24,s2*s3,0,2.599815882496543,8.34640475885629
reference,-0.24,s2*s3,1,-2.706282245763406,-2.788219584088726
reference,-0.24,s3*s4,0,0.8977144105028185,-0.2994320017134879
reference,-0.24,s3*s4,1,-0.35127643933848735,0.14623201465254332
reference,-0.24,s1*s4,0,-8.761857119198744,-14.629431082426185
reference,-0.24,s1*s4,1,5.2466882389583915,6.683208337143771
reference,-0.22499999999999998,s1*s2,0,-82.07669959557877,-27.29381680437449
reference,-0.22499999999999998,s1*s2,1,37.611663511368306,2.499122220104222
reference,-0.22499999999999998,s2*s3,0,2.5998158824934623,8.346404758854732
reference,-0.22499999999999998,s2*s3,1,-2.706282245761804,-2.7882195840884365
reference,-0.22499999999999998,s3*s4,0,0.8977144105030149,-0.2994320017132419
reference,-0.22499999999999998,s3*s4,1,-0.35127643933859704,0.14623201465241306
reference,-0.22499999999999998,s1*s4,0,-8.761857119206537,-14.62943108242693
reference,-0.22499999999999998,s1*s4,1,5.246688238962145,6.683208337143586
reference,-0.21,s1*s2,0,-82.07669959557991,-27.29381680437403
reference,-0.21,s1*s2,1,37.61166351136848,2.4991222201038212
reference,-0.21,s2*s3,0,2.5998158824961193,8.34640475885217
reference,-0.21,s2*s3,1,-2.7062822457625355,-2.788219584087038
reference,-0.21,s3*s4,0,0.8977144105024953,-0.299432001713378
reference,-0.21,s3*s4,1,-0.3512764393383417,0.1462320146524053
reference,-0.21,s1*s4,0,-8.761857119203787,-14.629431082435453
reference,-0.21,s1*s4,1,5.246688238961796,6.683208337147411
reference,-0.195,s1*s2,0,-82.07669959557822,-27.29381680437441
reference,-0.195,s1*s2,1,37.6116635113676,2.4991222201042014
reference,-0.195,s2*s3,0,2.5998158824932753,8.346404758852607
reference,-0.195,s2*s3,1,-2.7062822457614817,-2.788219584087715
reference,-0.195,s3*s4,0,0.8977144105026269,-0.29943200171293016
reference,-0.195,s3*s4,1,-0.351276439338504,0.14623201465224525
reference,-0.195,s1*s4,0,-8.761857119210026,-14.629431082432626
reference,-0.195,s1*s4,1,5.246688238963918,6.683208337145202
reference,-0.18,s1*s2,0,-82.07669959557673,-27.293816804372597
reference,-0.18,s1*s2,1,37.611663511366814,2.499122220103618
reference,-0.18,s2*s3,0,2.599815882492666,8.34640475885493
reference,-0.18,s2*s3,1,-2.7062822457615208,-2.7882195840886594
reference,-0.18,s3*s4,0,0.8977144105027484,-0.2994320017130791
reference,-0.18,s3*s4,1,-0.35127643933852365,0.14623201465232039
reference,-0.18,s1*s4,0,-8.761857119208088,-14.629431082426366
reference,-0.18,s1*s4,1,5.246688238962617,6.683208337142863
reference,-0.16499999999999998,s1*s2,0,-82.0766995955786,-27.293816804372213
reference,-0.16499999999999998,s1*s2,1,37.61166351136782,2.4991222201033625
reference,-0.16499999999999998,s2*s3,0,2.5998158824944997,8.346404758854508
reference,-0.16499999999999998,s2*s3,1,-2.7062822457621785,-2.788219584088042
reference,-0.16499999999999998,s3*s4,0,0.8977144105029548,-0.2994320017131249
reference,-0.16499999999999998,s3*s4,1,-0.3512764393385497,0.14623201465233085
reference,-0.16499999999999998,s1*s4,0,-8.761857119205835,-14.629431082427983
reference,-0.16499999999999998,s1*s4,1,5.246688238962136,6.683208337144358
reference,-0.15,s1*s2,0,-82.07669959557708,-27.29381680436755
reference,-0.15,s1*s2,1,37.611663511366885,2.4991222201016523
reference,-0.15,s2*s3,0,2.5998158824920496,8.346404758856897
reference,-0.15,s2*s3,1,-2.7062822457617113,-2.788219584089548
reference,-0.15,s3*s4,0,0.8977144105032139,-0.29943200171291073
reference,-0.15,s3*s4,1,-0.35127643933870245,0.1462320146523489
reference,-0.15,s1*s4,0,-8.76185711920975,-14.629431082418954
reference,-0.15,s1*s4,1,5.2466882389622596,6.683208337139943
reference,-0.135,s1*s2,0,-82.07669959557849,-27.293816804372558
reference,-0.135,s1*s2,1,37.61166351136733,2.4991222201034686
reference,-0.135,s2*s3,0,2.5998158824950064,8.346404758854497
reference,-0.135,s2*s3,1,-2.7062822457625493,-2.7882195840881123
reference,-0.135,s3*s4,0,0.8977144105027727,-0.29943200171327417
reference,-0.135,s3*s4,1,-0.3512764393384687,0.14623201465241709
reference,-0.135,s1*s4,0,-8.761857119204882,-14.629431082429013
reference,-0.135,s1*s4,1,5.246688238961288,6.683208337144599
reference,-0.12,s1*s2,0,-82.07669959557255,-27.293816804369712
reference,-0.12,s1*s2,1,37.61166351136499,2.4991222201030308
reference,-0.12,s2*s3,0,2.599815882494085,8.346404758856162
reference,-0.12,s2*s3,1,-2.7062822457623987,-2.788219584088834
reference,-0.12,s3*s4,0,0.897714410503096,-0.2994320017129419
reference,-0.12,s3*s4,1,-0.3512764393386247,0.14623201465232102
reference,-0.12,s1*s4,0,-8.761857119204919,-14.62943108242203
reference,-0.12,s1*s4,1,5.246688238960612,6.683208337141838
reference,-0.10499999999999998,s1*s2,0,-82.07669959557555,-27.293816804374313
reference,-0.10499999999999998,s1*s2,1,37.61166351136691,2.49912222010447
reference,-0.10499999999999998,s2*s3,0,2.5998158824961535,8.346404758854133
reference,-0.10499999999999998,s2*s3,1,-2.70628224576283,-2.788219584087838
reference,-0.10499999999999998,s3*s4,0,0.8977144105026239,-0.29943200171337503
reference,-0.10499999999999998,s3*s4,1,-0.35127643933841557,0.14623201465241384
reference,-0.10499999999999998,s1*s4,0,-8.761857119201178,-14.629431082431145
reference,-0.10499999999999998,s1*s4,1,5.246688238960338,6.683208337145748
reference,-0.09,s1*s2,0,-82.07669959558349,-27.293816804376014
reference,-0.09,s1*s2,1,37.61166351136996,2.4991222201042333
reference,-0.09,s2*s3,0,2.5998158824955655,8.346404758854106
reference,-0.09,s2*s3,1,-2.7062822457624995,-2.7882195840878055
reference,-0.09,s3*s4,0,0.8977144105028939,-0.2994320017132527
reference,-0.09,s3*s4,1,-0.3512764393385127,0.14623201465238808
reference,-0.09,s1*s4,0,-8.761857119204828,-14.629431082431605
reference,-0.09,s1*s4,1,5.246688238962044,6.683208337145728
reference,-0.07500000000000001,s1*s2,0,-82.076699595581,-27.29381680437333
reference,-0.07500000000000001,s1*s2,1,37.611663511368626,2.499122220103416
reference,-0.07500000000000001,s2*s3,0,2.599815882495479,8.346404758854483
reference,-0.07500000000000001,s2*s3,1,-2.7062822457627362,-2.7882195840879898
reference,-0.07500000000000001,s3*s4,0,0.8977144105028873,-0.29943200171313866
reference,-0.07500000000000001,s3*s4,1,-0.35127643933850705,0.14623201465239125
reference,-0.07500000000000001,s1*s4,0,-8.76185711920447,-14.629431082429228
reference,-0.07500000000000001,s1*s4,1,5.246688238961014,6.683208337144822
reference,-0.06,s1*s2,0,-82.0766995955759,-27.293816804372472
reference,-0.06,s1*s2,1,37.61166351136656,2.499122220103754
reference,-0.06,s2*s3,0,2.599815882497558,8.346404758854474
reference,-0.06,s2*s3,1,-2.7062822457634677,-2.788219584087849
reference,-0.06,s3*s4,0,0.8977144105027657,-0.29943200171350265
reference,-0.06,s3*s4,1,-0.3512764393384317,0.14623201465252925
reference,-0.06,s1*s4,0,-8.761857119198384,-14.629431082430285
reference,-0.06,s1*s4,1,5.246688238958585,6.6832083371456115
reference,-0.044999999999999984,s1*s2,0,-82.07669959557936,-27.29381680436932
reference,-0.044999999999999984,s1*s2,1,37.611663511367645,2.499122220102085
reference,-0.044999999999999984,s2*s3,0,2.5998158824918614,8.346404758855453
reference,-0.044999999999999984,s2*s3,1,-2.706282245761258,-2.7882195840887665
reference,-0.044999999999999984,s3*s4,0,0.8977144105031305,-0.2994320017126837
reference,-0.044999999999999984,s3*s4,1,-0.3512764393386766,0.146232014652148
reference,-0.044999999999999984,s1*s4,0,-8.761857119212266,-14.629431082422748
reference,-0.044999999999999984,s1*s4,1,5.246688238964401,6.68320833714142
reference,-0.03,s1*s2,0,-82.07669959557174,-27.29381680437066
reference,-0.03,s1*s2,1,37.611663511365,2.499122220103824
reference,-0.03,s2*s3,0,2.5998158824933384,8.346404758850472
reference,-0.03,s2*s3,1,-2.706282245761417,-2.788219584087034
reference,-0.03,s3*s4,0,0.8977144105024474,-0.2994320017126673
reference,-0.03,s3*s4,1,-0.3512764393384655,0.1462320146521845
reference,-0.03,s1*s4,0,-8.761857119211822,-14.629431082433978
reference,-0.03,s1*s4,1,5.246688238963997,6.683208337145552
reference,-0.015000000000000013,s1*s2,0,-82.07669959557526,-27.2938168043663
reference,-0.015000000000000013,s1*s2,1,37.611663511365514,2.4991222201013557
reference,-0.015000000000000013,s2*s3,0,2.5998158824952036,8.346404758854254
reference,-0.015000000000000013,s2*s3,1,-2.706282245762474,-2.788219584087994
reference,-0.015000000000000013,s3*s4,0,0.8977144105025979,-0.29943200171355655
reference,-0.015000000000000013,s3*s4,1,-0.35127643933839164,0.14623201465246316
reference,-0.015000000000000013,s1*s4,0,-8.76185711920344,-14.629431082427562
reference,-0.015000000000000013,s1*s4,1,5.246688238960945,6.683208337144004
reference,0.0,s1*s2,0,-82.07669959558174,-27.293816804371623
reference,0.0,s1*s2,1,37.61166351136896,2.4991222201025605
reference,0.0,s2*s3,0,2.5998158824913533,8.34640475885444
reference,0.0,s2*s3,1,-2.7062822457607485,-2.78821958408819
reference,0.0,s3*s4,0,0.8977144105033106,-0.2994320017127473
reference,0.0,s3*s4,1,-0.3512764393386959,0.14623201465210725
reference,0.0,s1*s4,0,-8.761857119213904,-14.629431082424308
reference,0.0,s1*s4,1,5.246688238966067,6.683208337142396
reference,0.015000000000000013,s1*s2,0,-82.07669959558596,-27.29381680437176
reference,0.015000000000000013,s1*s2,1,37.61166351137003,2.4991222201021626
reference,0.015000000000000013,s2*s3,0,2.599815882492213,8.346404758851657
reference,0.015000000000000013,s2*s3,1,-2.70628224576117,-2.7882195840875745
reference,0.015000000000000013,s3*s4,0,0.8977144105027611,-0.2994320017126443
reference,0.015000000000000013,s3*s4,1,-0.3512764393385626,0.1462320146521946
reference,0.015000000000000013,s1*s4,0,-8.761857119216721,-14.629431082433301
reference,0.015000000000000013,s1*s4,1,5.246688238966043,6.683208337144846
reference,0.030000000000000027,s1*s2,0,-82.07669959557369,-27.293816804363125
reference,0.030000000000000027,s1*s2,1,37.61166351136528,2.499122220100775
reference,0.030000000000000027,s2*s3,0,2.5998158824943634,8.34640475885444
reference,0.030000000000000027,s2*s3,1,-2.706282245762287,-2.7882195840884267
reference,0.030000000000000027,s3*s4,0,0.8977144105028705,-0.2994320017132297
reference,0.030000000000000027,s3*s4,1,-0.35127643933855446,0.14623201465239744
reference,0.030000000000000027,s1*s4,0,-8.761857119206665,-14.629431082424443
reference,0.030000000000000027,s1*s4,1,5.246688238961464,6.683208337142391
reference,0.044999999999999984,s1*s2,0,-82.07669959557938,-27.293816804365402
reference,0.044999999999999984,s1*s2,1,37.61166351136657,2.499122220100244
reference,0.044999999999999984,s2*s3,0,2.599815882495311,8.346404758859482
reference,0.044999999999999984,s2*s3,1,-2.7062822457634534,-2.7882195840895565
reference,0.044999999999999984,s3*s4,0,0.8977144105035244,-0.29943200171335194
reference,0.044999999999999984,s3*s4,1,-0.3512764393386452,0.14623201465252067
reference,0.044999999999999984,s1*s4,0,-8.761857119200023,-14.629431082415188
reference,0.044999999999999984,s1*s4,1,5.246688238957835,6.683208337140394
reference,0.06,s1*s2,0,-82.07669959557164,-27.293816804365527
reference,0.06,s1*s2,1,37.61166351136349,2.499122220101397
reference,0.06,s2*s3,0,2.5998158824915163,8.346404758857018
reference,0.06,s2*s3,1,-2.7062822457613778,-2.788219584089635
reference,0.06,s3*s4,0,0.8977144105032476,-0.29943200171264606
reference,0.06,s3*s4,1,-0.3512764393388174,0.14623201465219854
reference,0.06,s1*s4,0,-8.761857119210676,-14.629431082416204
reference,0.06,s1*s4,1,5.246688238962423,6.683208337137903
reference,0.07500000000000001,s1*s2,0,-82.076699595569,-27.29381680437337
reference,0.07500000000000001,s1*s2,1,37.61166351136415,2.4991222201045957
reference,0.07500000000000001,s2*s3,0,2.5998158824979516,8.346404758854309
reference,0.07500000000000001,s2*s3,1,-2.706282245763398,-2.7882195840875856
reference,0.07500000000000001,s3*s4,0,0.8977144105025141,-0.2994320017133135
reference,0.07500000000000001,s3*s4,1,-0.3512764393383847,0.14623201465235927
reference,0.07500000000000001,s1*s4,0,-8.761857119196236,-14.629431082431369
reference,0.07500000000000001,s1*s4,1,5.246688238958666,6.683208337146085
reference,0.08999999999999997,s1*s2,0,-82.07669959558032,-27.29381680436391
reference,0.08999999999999997,s1*s2,1,37.6116635113674,2.4991222200995975
reference,0.08999999999999997,s2*s3,0,2.5998158824946542,8.346404758854359
reference,0.08999999999999997,s2*s3,1,-2.7062822457622624,-2.7882195840882167
reference,0.08999999999999997,s3*s4,0,0.8977144105027198,-0.2994320017131953
reference,0.08999999999999997,s3*s4,1,-0.351276439338444,0.14623201465241625
reference,0.08999999999999997,s1*s4,0,-8.761857119207436,-14.629431082428047
reference,0.08999999999999997,s1*s4,1,5.246688238962107,6.6832083371438165
reference,0.10499999999999998,s1*s2,0,-82.07669959556806,-27.293816804362578
reference,0.10499999999999998,s1*s2,1,37.61166351136367,2.4991222201016035
reference,0.10499999999999998,s2*s3,0,2.599815882496789,8.34640475885363
reference,0.10499999999999998,s2*s3,1,-2.7062822457636395,-2.7882195840878157
reference,0.10499999999999998,s3*s4,0,0.8977144105023256,-0.2994320017136102
reference,0.10499999999999998,s3*s4,1,-0.35127643933824804,0.14623201465268668
reference,0.10499999999999998,s1*s4,0,-8.761857119200421,-14.629431082428374
reference,0.10499999999999998,s1*s4,1,5.2466882389579235,6.683208337145399
reference,0.12,s1*s2,0,-82.07669959558052,-27.29381680436827
reference,0.12,s1*s2,1,37.611663511366196,2.4991222201011776
reference,0.12,s2*s3,0,2.599815882495416,8.346404758855853
reference,0.12,s2*s3,1,-2.7062822457630884,-2.7882195840887687
reference,0.12,s3*s4,0,0.8977144105026356,-0.29943200171332907
reference,0.12,s3*s4,1,-0.35127643933840774,0.1462320146524937
reference,0.12,s1*s4,0,-8.761857119202794,-14.629431082427752
reference,0.12,s1*s4,1,5.246688238959151,6.683208337143873
reference,0.135,s1*s2,0,-82.0766995955766,-27.293816804360215
reference,0.135,s1*s2,1,37.61166351136531,2.4991222200985512
reference,0.135,s2*s3,0,2.599815882491647,8.346404758853826
reference,0.135,s2*s3,1,-2.7062822457610487,-2.7882195840886363
reference,0.135,s3*s4,0,0.8977144105019889,-0.2994320017130793
reference,0.135,s3*s4,1,-0.35127643933815583,0.146232014652285
reference,0.135,s1*s4,0,-8.761857119213584,-14.629431082427516
reference,0.135,s1*s4,1,5.246688238964726,6.683208337142703
reference,0.15000000000000002,s1*s2,0,-82.07669959557637,-27.293816804359835
reference,0.15000000000000002,s1*s2,1,37.61166351136597,2.499122220098859
reference,0.15000000000000002,s2*s3,0,2.599815882484383,8.346404758854552
reference,0.15000000000000002,s2*s3,1,-2.706282245759163,-2.788219584090006
reference,0.15000000000000002,s3*s4,0,0.8977144105029721,-0.2994320017113683
reference,0.15000000000000002,s3*s4,1,-0.35127643933881114,0.14623201465196292
reference,0.15000000000000002,s1*s4,0,-8.761857119233667,-14.629431082415088
reference,0.15000000000000002,s1*s4,1,5.246688238969412,6.683208337135659
reference,0.16499999999999998,s1*s2,0,-82.07669959557765,-27.29381680435307
reference,0.16499999999999998,s1*s2,1,37.61166351136594,2.4991222200964116
reference,0.16499999999999998,s2*s3,0,2.5998158824807254,8.346404758856885
reference,0.16499999999999998,s2*s3,1,-2.706282245757987,-2.788219584091074
reference,0.16499999999999998,s3*s4,0,0.897714410503952,-0.2994320017108908
reference,0.16499999999999998,s3*s4,1,-0.3512764393390749,0.14623201465173946
reference,0.16499999999999998,s1*s4,0,-8.761857119241531,-14.629431082401116
reference,0.16499999999999998,s1*s4,1,5.246688238971968,6.683208337130439
reference,0.18,s1*s2,0,-82.07669959559027,-27.293816804372064
reference,0.18,s1*s2,1,37.61166351136936,2.49912222010057
reference,0.18,s2*s3,0,2.59981588249507,8.346404758852527
reference,0.18,s2*s3,1,-2.706282245761891,-2.788219584087517
reference,0.18,s3*s4,0,0.8977144105025254,-0.2994320017130698
reference,0.18,s3*s4,1,-0.35127643933849684,0.14623201465227326
reference,0.18,s1*s4,0,-8.761857119209017,-14.629431082435385
reference,0.18,s1*s4,1,5.246688238963607,6.683208337144595
reference,0.195,s1*s2,0,-82.07669959557613,-27.293816804360645
reference,0.195,s1*s2,1,37.61166351136562,2.49912222009904
reference,0.195,s2*s3,0,2.5998158824936564,8.346404758857187
reference,0.195,s2*s3,1,-2.706282245762593,-2.788219584089736
reference,0.195,s3*s4,0,0.8977144105023074,-0.299432001713129
reference,0.195,s3*s4,1,-0.3512764393383544,0.146232014652637
reference,0.195,s1*s4,0,-8.761857119206702,-14.6294310824198
reference,0.195,s1*s4,1,5.246688238959415,6.683208337139507
reference,0.20999999999999996,s1*s2,0,-82.07669959558189,-27.293816804360397
reference,0.20999999999999996,s1*s2,1,37.61166351136454,2.499122220096881
reference,0.20999999999999996,s2*s3,0,2.5998158824891315,8.346404758850959
reference,0.20999999999999996,s2*s3,1,-2.706282245759481,-2.7882195840879347
reference,0.20999999999999996,s3*s4,0,0.8977144105023225,-0.2994320017121345
reference,0.20999999999999996,s3*s4,1,-0.3512764393386356,0.14623201465195038
reference,0.20999999999999996,s1*s4,0,-8.761857119226061,-14.629431082431008
reference,0.20999999999999996,s1*s4,1,5.246688238969748,6.68320833714027
reference,0.22499999999999998,s1*s2,0,-82.07669959556837,-27.293816804336004
reference,0.22499999999999998,s1*s2,1,37.61166351136408,2.4991222200925836
reference,0.22499999999999998,s2*s3,0,2.599815882488699,8.346404758847932
reference,0.22499999999999998,s2*s3,1,-2.706282245759527,-2.788219584088306
reference,0.22499999999999998,s3*s4,0,0.8977144105019267,-0.2994320017122027
reference,0.22499999999999998,s3*s4,1,-0.3512764393385827,0.1462320146520281
reference,0.22499999999999998,s1*s4,0,-8.761857119230354,-14.629431082425695
reference,0.22499999999999998,s1*s4,1,5.246688238969918,6.683208337138613
reference,0.24,s1*s2,0,-82.07669959559118,-27.293816804353582
reference,0.24,s1*s2,1,37.611663511369905,2.499122220094623
reference,0.24,s2*s3,0,2.5998158824884263,8.346404758853904
reference,0.24,s2*s3,1,-2.706282245760601,-2.788219584087968
reference,0.24,s3*s4,0,0.8977144105030325,-0.29943200171266354
reference,0.24,s3*s4,1,-0.35127643933837327,0.14623201465195385
reference,0.24,s1*s4,0,-8.76185711922587,-14.629431082420098
reference,0.24,s1*s4,1,5.2466882389696865,6.683208337141862
RK45_0.001,-0.24,s1*s2,0,-82.07682568784676,-27.29390915835074
RK45_0.001,-0.24,s1*s2,1,37.61163517560284,2.4991178960284253
RK45_0.001,-0.24,s2*s3,0,2.5998161619030298,8.346419834737492
RK45_0.001,-0.24,s2*s3,1,-2.7062809826992886,-2.78821729596722
RK45_0.001,-0.24,s3*s4,0,0.8977161612656871,-0.29943195159892977
RK45_0.001,-0.24,s3*s4,1,-0.35127613590108425,0.1462318756369005
RK45_0.001,-0.24,s1*s4,0,-8.761864721853954,-14.62946245536239
RK45_0.001,-0.24,s1*s4,1,5.2466840746622205,6.683203826821448
RK45_0.001,-0.22499999999999998,s1*s2,0,-82.0768225418977,-27.29393121140017
RK45_0.001,-0.22499999999999998,s1*s2,1,37.61164508190048,2.4991253868393093
RK45_0.001,-0.22499999999999998,s2*s3,0,2.59981395296369,8.34642139915365
RK45_0.001,-0.22499999999999998,s2*s3,1,-2.706281384684526,-2.7882184718081566
RK45_0.001,-0.22499999999999998,s3*s4,0,0.8977162444241673,-0.29943177972445467
RK45_0.001,-0.22499999999999998,s3*s4,1,-0.35127625852790567,0.14623183514328847
RK45_0.001,-0.22499999999999998,s1*s4,0,-8.761860868788732,-14.629464499770812
RK45_0.001,-0.22499999999999998,s1*s4,1,5.246684265699185,6.683206936157808
RK45_0.001,-0.21,s1*s2,0,-82.07682712459355,-27.293943324841237
RK45_0.001,-0.21,s1*s2,1,37.61164707104402,2.4991290588652095
RK45_0.001,-0.21,s2*s3,0,2.5998134531662482,8.346422715298479
RK45_0.001,-0.21,s2*s3,1,-2.7062812684752555,-2.7882188345955425
RK45_0.001,-0.21,s3*s4,0,0.8977163348015824,-0.29943169529471897
RK45_0.001,-0.21,s3*s4,1,-0.3512762983409847,0.1462318095679854
RK45_0.001,-0.21,s1*s4,0,-8.761859435900961,-14.629466997817637
RK45_0.001,-0.21,s1*s4,1,5.246684046564709,6.683207857895382
RK45_0.001,-0.195,s1*s2,0,-82.07684273015798,-27.293921010018963
RK45_0.001,-0.195,s1*s2,1,37.611631691733585,2.499120410705805
RK45_0.001,-0.195,s2*s3,0,2.5998169753249085,8.346422063901127
RK45_0.001,-0.195,s2*s3,1,-2.7062804124229283,-2.7882171726969642
RK45_0.001,-0.195,s3*s4,0,0.8977163413353395,-0.2994319001874679
RK45_0.001,-0.195,s3*s4,1,-0.35127612796292634,0.14623184470204925
RK45_0.001,-0.195,s1*s4,0,-8.761864753159404,-14.629467430138014
RK45_0.001,-0.195,s1*s4,1,5.246683371762892,6.6832035075841105
RK45_0.001,-0.18,s1*s2,0,-82.0768552028103,-27.293888628115354
RK45_0.001,-0.18,s1*s2,1,37.61161523661549,2.499108583878402
RK45_0.001,-0.18,s2*s3,0,2.599820925281257,8.346420393082438
RK45_0.001,-0.18,s2*s3,1,-2.70627974539537,-2.788215237059591
RK45_0.001,-0.18,s3*s4,0,0.897716278347569,-0.29943218284651274
RK45_0.001,-0.18,s3*s4,1,-0.3512759275322388,0.1462319014115117
RK45_0.001,-0.18,s1*s4,0,-8.761871362512029,-14.629465813611153
RK45_0.001,-0.18,s1*s4,1,5.246682950373842,6.683198529356776
RK45_0.001,-0.16499999999999998,s1*s2,0,-82.07684764884286,-27.293881427179496
RK45_0.001,-0.16499999999999998,s1*s2,1,37.611616898229094,2.499106925336676
RK45_0.001,-0.16499999999999998,s2*s3,0,2.5998207205576405,8.346419280111917
RK45_0.001,-0.16499999999999998,s2*s3,1,-2.70628006013227,-2.788215259350547
RK45_0.001,-0.16499999999999998,s3*s4,0,0.8977161867824439,-0.29943222256641056
RK45_0.001,-0.16499999999999998,s3*s4,1,-0.3512759288635294,0.14623191932951254
RK45_0.001,-0.16499999999999998,s1*s4,0,-8.761871617859306,-14.62946332173001
RK45_0.001,-0.16499999999999998,s1*s4,1,5.246683353295438,6.683198630051039
RK45_0.001,-0.15,s1*s2,0,-82.07682531804191,-27.293901693438166
RK45_0.001,-0.15,s1*s2,1,37.611633594192725,2.4991159272963306
RK45_0.001,-0.15,s2*s3,0,2.5998168394453183,8.346419261842623
RK45_0.001,-0.15,s2*s3,1,-2.7062809584982284,-2.7882170476482044
RK45_0.001,-0.15,s3*s4,0,0.8977161136553129,-0.29943200257463126
RK45_0.001,-0.15,s3*s4,1,-0.35127611359311545,0.14623189014499013
RK45_0.001,-0.15,s1*s4,0,-8.761865687580324,-14.629461523902956
RK45_0.001,-0.15,s1*s4,1,5.246684189624738,6.683203195839452
RK45_0.001,-0.135,s1*s2,0,-82.07672925800418,-27.29393303966366
RK45_0.001,-0.135,s1*s2,1,37.61166857190068,2.499131359929022
RK45_0.001,-0.135,s2*s3,0,2.5998050059884563,8.346415614453061
RK45_0.001,-0.135,s2*s3,1,-2.7062832167671362,-2.788220389171438
RK45_0.001,-0.135,s3*s4,0,0.89771544316027,-0.29943150903670435
RK45_0.001,-0.135,s3*s4,1,-0.35127649075987516,0.14623184172650103
RK45_0.001,-0.135,s1*s4,0,-8.761847473403769,-14.629446136457522
RK45_0.001,-0.135,s1*s4,1,5.246686582729832,6.683212596133026
RK45_0.001,-0.12,s1*s2,0,-82.0765601661608,-27.294002528452307
RK45_0.001,-0.12,s1*s2,1,37.61172918623076,2.4991617948547438
RK45_0.001,-0.12,s2*s3,0,2.5997834366097567,8.346410746763816
RK45_0.001,-0.12,s2*s3,1,-2.706286828992001,-2.7882262935535036
RK45_0.001,-0.12,s3*s4,0,0.8977142773870113,-0.29943051103795026
RK45_0.001,-0.12,s3*s4,1,-0.35127717721337953,0.14623172057963912
RK45_0.001,-0.12,s1*s4,0,-8.761812085381234,-14.629421103130085
RK45_0.001,-0.12,s1*s4,1,5.246690406301308,6.683229547098734
RK45_0.001,-0.10499999999999998,s1*s2,0,-82.0766262048235,-27.29403941635629
RK45_0.001,-0.10499999999999998,s1*s2,1,37.61171057571506,2.4991644983903463
RK45_0.001,-0.10499999999999998,s2*s3,0,2.599787031613585,8.346419148924374
RK45_0.001,-0.10499999999999998,s2*s3,1,-2.7062849872298282,-2.7882248920199086
RK45_0.001,-0.10499999999999998,s3*s4,0,0.8977149046967595,-0.29943042963784355
RK45_0.001,-0.10499999999999998,s3*s4,1,-0.35127705878851784,0.14623161706798332
RK45_0.001,-0.10499999999999998,s1*s4,0,-8.761813237887036,-14.629438286261076
RK45_0.001,-0.10499999999999998,s1*s4,1,5.246687860760595,6.683226826373317
RK45_0.001,-0.09,s1*s2,0,-82.07697496910522,-27.29402486513588
RK45_0.001,-0.09,s1*s2,1,37.61159784645177,2.499128898747425
RK45_0.001,-0.09,s2*s3,0,2.599820693134548,8.34644231022303
RK45_0.001,-0.09,s2*s3,1,-2.706277337413125,-2.7882145448673
RK45_0.001,-0.09,s3*s4,0,0.897717702519389,-0.2994316359689468
RK45_0.001,-0.09,s3*s4,1,-0.3512759342206615,0.14623156431497158
RK45_0.001,-0.09,s1*s4,0,-8.761861823336115,-14.629503131507187
RK45_0.001,-0.09,s1*s4,1,5.246678127344918,6.683200223615979
RK45_0.001,-0.07500000000000001,s1*s2,0,-82.07744371449712,-27.293974325104237
RK45_0.001,-0.07500000000000001,s1*s2,1,37.611445728255966,2.499072022582097
RK45_0.001,-0.07500000000000001,s2*s3,0,2.5998673311937677,8.346470389058231
RK45_0.001,-0.07500000000000001,s2*s3,1,-2.706267846054827,-2.7882001917586496
RK45_0.001,-0.07500000000000001,s3*s4,0,0.8977214147885447,-0.2994335684977094
RK45_0.001,-0.07500000000000001,s3*s4,1,-0.35127434292579945,0.14623156762821118
RK45_0.001,-0.07500000000000001,s1*s4,0,-8.76193407608081,-14.629585221889844
RK45_0.001,-0.07500000000000001,s1*s4,1,5.24666582846136,6.683163026270078
RK45_0.001,-0.06,s1*s2,0,-82.07776091136665,-27.29391431479546
RK45_0.001,-0.06,s1*s2,1,37.61134219519337,2.4990263635808825
RK45_0.001,-0.06,s2*s3,0,2.5999002143590544,8.346487028023866
RK45_0.001,-0.06,s2*s3,1,-2.7062620265561823,-2.788190086216079
RK45_0.001,-0.06,s3*s4,0,0.897723864437446,-0.29943513027563023
RK45_0.001,-0.06,s3*s4,1,-0.3512732049507017,0.14623162820992042
RK45_0.001,-0.06,s1*s4,0,-8.761988333795124,-14.629636606072637
RK45_0.001,-0.06,s1*s4,1,5.24665817173556,6.683136698701556
RK45_0.001,-0.044999999999999984,s1*s2,0,-82.07768433290951,-27.29386503819158
RK45_0.001,-0.044999999999999984,s1*s2,1,37.611363113950944,2.499023278240915
RK45_0.001,-0.044999999999999984,s2*s3,0,2.5998970498894822,8.346477309151629
RK45_0.001,-0.044999999999999984,s2*s3,1,-2.706264036059387,-2.7881915722263346
RK45_0.001,-0.044999999999999984,s3*s4,0,0.8977230385751104,-0.2994352608747764
RK45_0.001,-0.044999999999999984,s3*s4,1,-0.3512733479802865,0.14623174639411737
RK45_0.001,-0.044999999999999984,s1*s4,0,-8.761986752255556,-14.62961598223809
RK45_0.001,-0.044999999999999984,s1*s4,1,5.246661232231936,6.683139743909424
RK45_0.001,-0.03,s1*s2,0,-82.07718733501571,-27.293832726396108
RK45_0.001,-0.03,s1*s2,1,37.61151484710786,2.4990704214367367
RK45_0.001,-0.03,s2*s3,0,2.5998563291637127,8.346439974729202
RK45_0.001,-0.03,s2*s3,1,-2.706273524951356,-2.7882055688715983
RK45_0.001,-0.03,s3*s4,0,0.8977186713286852,-0.2994337086527705
RK45_0.001,-0.03,s3*s4,1,-0.3512748869466808,0.14623190247491466
RK45_0.001,-0.03,s1*s4,0,-8.761923134533314,-14.629521124955946
RK45_0.001,-0.03,s1*s4,1,5.246675156206417,6.683174038195004
RK45_0.001,-0.015000000000000013,s1*s2,0,-82.07670819808757,-27.29381704910547
RK45_0.001,-0.015000000000000013,s1*s2,1,37.61166090067956,2.4991212746824556
RK45_0.001,-0.015000000000000013,s2*s3,0,2.599816590915381,8.346405376602153
RK45_0.001,-0.015000000000000013,s2*s3,1,-2.7062820972182293,-2.788219335774217
RK45_0.001,-0.015000000000000013,s3*s4,0,0.8977144858844128,-0.29943203274232155
RK45_0.001,-0.015000000000000013,s3*s4,1,-0.3512764117726745,0.1462320128525732
RK45_0.001,-0.015000000000000013,s1*s4,0,-8.761858298127917,-14.629432654802986
RK45_0.001,-0.015000000000000013,s1*s4,1,5.246688012231998,6.683207732001098
RK45_0.001,0.0,s1*s2,0,-82.07669959558174,-27.293816804371623
RK45_0.001,0.0,s1*s2,1,37.61166351136896,2.4991222201025605
RK45_0.001,0.0,s2*s3,0,2.5998158824913533,8.34640475885444
RK45_0.001,0.0,s2*s3,1,-2.7062822457607485,-2.78821958408819
RK45_0.001,0.0,s3*s4,0,0.8977144105033106,-0.2994320017127473
RK45_0.001,0.0,s3*s4,1,-0.3512764393386959,0.14623201465210725
RK45_0.001,0.0,s1*s4,0,-8.761857119213904,-14.629431082424308
RK45_0.001,0.0,s1*s4,1,5.246688238966067,6.683208337142396
RK45_0.001,0.015000000000000013,s1*s2,0,-82.07665862460726,-27.29380595521205
RK45_0.001,0.015000000000000013,s1*s2,1,37.611673065570976,2.4991233247717273
RK45_0.001,0.015000000000000013,s2*s3,0,2.5998132811742387,8.34640113151935
RK45_0.001,0.015000000000000013,s2*s3,1,-2.7062829663007673,-2.7882203198672326
RK45_0.001,0.015000000000000013,s3*s4,0,0.897713998545439,-0.2994319353366706
RK45_0.001,0.015000000000000013,s3*s4,1,-0.35127652837807694,0.14623204167091924
RK45_0.001,0.015000000000000013,s1*s4,0,-8.761852939337794,-14.629422230458479
RK45_0.001,0.015000000000000013,s1*s4,1,5.246689438261495,6.683210210482115
RK45_0.001,0.030000000000000027,s1*s2,0,-82.07429349311187,-27.293140027662478
RK45_0.001,0.030000000000000027,s1*s2,1,37.61220636296342,2.4991735272740985
RK45_0.001,0.030000000000000027,s2*s3,0,2.5996678769617505,8.346188703697843
RK45_0.001,0.030000000000000027,s2*s3,1,-2.7063237881753284,-2.7882606318710454
RK45_0.001,0.030000000000000027,s3*s4,0,0.8976899464432361,-0.2994282923602614
RK45_0.001,0.030000000000000027,s3*s4,1,-0.3512814456294356,0.14623367466610504
RK45_0.001,0.030000000000000027,s1*s4,0,-8.761616218177084,-14.628908234387023
RK45_0.001,0.030000000000000027,s1*s4,1,5.246758319898293,6.6833126518405095
RK45_0.001,0.044999999999999984,s1*s2,0,-82.07194221570035,-27.292374359579377
RK45_0.001,0.044999999999999984,s1*s2,1,37.612669515574375,2.499164498891688
RK45_0.001,0.044999999999999984,s2*s3,0,2.599533404055453,8.345970015962106
RK45_0.001,0.044999999999999984,s2*s3,1,-2.7063633115251036,-2.7882918824022123
RK45_0.001,0.044999999999999984,s3*s4,0,0.8976653998053482,-0.299425382450053
RK45_0.001,0.044999999999999984,s3*s4,1,-0.3512854372666824,0.14623554442313189
RK45_0.001,0.044999999999999984,s1*s4,0,-8.761394638599297,-14.628385491101602
RK45_0.001,0.044999999999999984,s1*s4,1,5.246826123558203,6.683394057665822
RK45_0.001,0.06,s1*s2,0,-82.07240897083547,-27.292342431606862
RK45_0.001,0.06,s1*s2,1,37.61241177124405,2.4990050618839508
RK45_0.001,0.06,s2*s3,0,2.5995730423711625,8.346001074873378
RK45_0.001,0.06,s2*s3,1,-2.7063556857689575,-2.7882623751680233
RK45_0.001,0.06,s3*s4,0,0.8976692912510076,-0.29942768168486883
RK45_0.001,0.06,s3*s4,1,-0.3512822997435485,0.14623575996091528
RK45_0.001,0.06,s1*s4,0,-8.761466681563132,-14.62846014933144
RK45_0.001,0.06,s1*s4,1,5.246812188566443,6.68332792353286
RK45_0.001,0.07500000000000001,s1*s2,0,-82.07586031210853,-27.293231790411813
RK45_0.001,0.07500000000000001,s1*s2,1,37.611449996736155,2.4987279570339864
RK45_0.001,0.07500000000000001,s2*s3,0,2.5997804192507417,8.346307689080234
RK45_0.001,0.07500000000000001,s2*s3,1,-2.7063008361351466,-2.7881753608484634
RK45_0.001,0.07500000000000001,s3*s4,0,0.8977042558441055,-0.2994347570934734
RK45_0.001,0.07500000000000001,s3*s4,1,-0.3512723266073938,0.14623400668912945
RK45_0.001,0.07500000000000001,s1*s4,0,-8.761832377139571,-14.629179373030723
RK45_0.001,0.07500000000000001,s1*s4,1,5.246713265831723,6.683123753829376
RK45_0.001,0.08999999999999997,s1*s2,0,-82.08047169424849,-27.294629391582543
RK45_0.001,0.08999999999999997,s1*s2,1,37.610294672993874,2.4984711184021537
RK45_0.001,0.08999999999999997,s2*s3,0,2.6000380130295957,8.346732491576091
RK45_0.001,0.08999999999999997,s2*s3,1,-2.7062294669784253,-2.788076158061129
RK45_0.001,0.08999999999999997,s3*s4,0,0.8977522178264099,-0.29944269901398246
RK45_0.001,0.08999999999999997,s3*s4,1,-0.35126074004740865,0.14623120975866205
RK45_0.001,0.08999999999999997,s1*s4,0,-8.76229235093319,-14.63016538954206
RK45_0.001,0.08999999999999997,s1*s4,1,5.246582654118776,6.682890118497732
RK45_0.001,0.10499999999999998,s1*s2,0,-82.08342989568992,-27.29571288366244
RK45_0.001,0.10499999999999998,s1*s2,1,37.609682215703586,2.498424941407072
RK45_0.001,0.10499999999999998,s2*s3,0,2.6001874208467304,8.347018241040962
RK45_0.001,0.10499999999999998,s2*s3,1,-2.706184623423157,-2.788030006792154
RK45_0.001,0.10499999999999998,s3*s4,0,0.8977840487875526,-0.2994463002395342
RK45_0.001,0.10499999999999998,s3*s4,1,-0.35125507593748434,0.14622895969842087
RK45_0.001,0.10499999999999998,s1*s4,0,-8.762560652231539,-14.630822867815787
RK45_0.001,0.10499999999999998,s1*s4,1,5.246499802807239,6.68277910808607
RK45_0.001,0.12,s1*s2,0,-82.08243742037017,-27.29566521917579
RK45_0.001,0.12,s1*s2,1,37.61017479258,2.498727734607302
RK45_0.001,0.12,s2*s3,0,2.6001160846813614,8.346943530512887
RK45_0.001,0.12,s2*s3,1,-2.706198383537374,-2.788086558457606
RK45_0.001,0.12,s3*s4,0,0.8977750126202517,-0.29944204766191196
RK45_0.001,0.12,s3*s4,1,-0.35126108127081307,0.14622865831571968
RK45_0.001,0.12,s1*s4,0,-8.762421493765595,-14.630653830777472
RK45_0.001,0.12,s1*s4,1,5.246527272418239,6.682903508320094
RK45_0.001,0.135,s1*s2,0,-82.0779193623257,-27.294422086237443
RK45_0.001,0.135,s1*s2,1,37.611574313731175,2.4992841441397746
RK45_0.001,0.135,s2*s3,0,2.5998664976454986,8.346533236559077
RK45_0.001,0.135,s2*s3,1,-2.706261789198256,-2.7882253336914378
RK45_0.001,0.135,s3*s4,0,0.8977283731529853,-0.2994319892144783
RK45_0.001,0.135,s3*s4,1,-0.35127651288778017,0.1462303332117441
RK45_0.001,0.135,s1*s4,0,-8.761943387770717,-14.62972751122657
RK45_0.001,0.135,s1*s4,1,5.2466508721969145,6.6832146731204345
RK45_0.001,0.15000000000000002,s1*s2,0,-82.07512345539858,-27.2935164023754
RK45_0.001,0.15000000000000002,s1*s2,1,37.61236735281537,2.499565208553726
RK45_0.001,0.15000000000000002,s2*s3,0,2.5997232798215637,8.346269567513364
RK45_0.001,0.15000000000000002,s2*s3,1,-2.7063001944771456,-2.7883016012495623
RK45_0.001,0.15000000000000002,s3*s4,0,0.8976987592194328,-0.2994268766438637
RK45_0.001,0.15000000000000002,s3*s4,1,-0.35128507742153847,0.14623159372613126
RK45_0.001,0.15000000000000002,s1*s4,0,-8.761667544501272,-14.629135709100032
RK45_0.001,0.15000000000000002,s1*s4,1,5.2467261655203075,6.683385749332957
RK45_0.001,0.16499999999999998,s1*s2,0,-82.06981434922741,-27.29138494341874
RK45_0.001,0.16499999999999998,s1*s2,1,37.613669847196476,2.499930648390336
RK45_0.001,0.16499999999999998,s2*s3,0,2.5994829471645495,8.345739481330932
RK45_0.001,0.16499999999999998,s2*s3,1,-2.7063707451652825,-2.788420153255207
RK45_0.001,0.16499999999999998,s3*s4,0,0.8976403549809449,-0.29942071902170536
RK45_0.001,0.16499999999999998,s3*s4,1,-0.35129861931736966,0.14623449378170844
RK45_0.001,0.16499999999999998,s1*s4,0,-8.761206419121173,-14.627952475730496
RK45_0.001,0.16499999999999998,s1*s4,1,5.246864146674756,6.6836527929318885
RK45_0.001,0.18,s1*s2,0,-82.07008115017773,-27.29152168145364
RK45_0.001,0.18,s1*s2,1,37.6134992661976,2.4998129440751313
RK45_0.001,0.18,s2*s3,0,2.5994917956336097,8.345768597417758
RK45_0.001,0.18,s2*s3,1,-2.7063673590128823,-2.7883995136453255
RK45_0.001,0.18,s3*s4,0,0.8976434597485421,-0.2994208694545004
RK45_0.001,0.18,s3*s4,1,-0.35129646544750537,0.14623466973787702
RK45_0.001,0.18,s1*s4,0,-8.76122552872966,-14.628014446829145
RK45_0.001,0.18,s1*s4,1,5.246856390136101,6.68360857428539
RK45_0.001,0.195,s1*s2,0,-82.07779426370833,-27.294861366002454
RK45_0.001,0.195,s1*s2,1,37.61145068664641,2.4990884879080175
RK45_0.001,0.195,s2*s3,0,2.599813480835153,8.346557849551731
RK45_0.001,0.195,s2*s3,1,-2.7062704842546816,-2.7882016998780004
RK45_0.001,0.195,s3*s4,0,0.8977298473558702,-0.29942853770397476
RK45_0.001,0.195,s3*s4,1,-0.35127431361146033,0.14623115210935844
RK45_0.001,0.195,s1*s4,0,-8.761864859763488,-14.629753834579466
RK45_0.001,0.195,s1*s4,1,5.246660475540046,6.683171421132488
RK45_0.001,0.20999999999999996,s1*s2,0,-82.08472508184553,-27.297932714502593
RK45_0.001,0.20999999999999996,s1*s2,1,37.60971805589852,2.498517661638874
RK45_0.001,0.20999999999999996,s2*s3,0,2.6000950680154484,8.347272249393988
RK45_0.001,0.20999999999999996,s2*s3,1,-2.706185731332031,-2.788037279833866
RK45_0.001,0.20999999999999996,s3*s4,0,0.8978079250669679,-0.29943500189123573
RK45_0.001,0.20999999999999996,s3*s4,1,-0.3512557898460831,0.14622777721022112
RK45_0.001,0.20999999999999996,s1*s4,0,-8.762430499115071,-14.631323770275225
RK45_0.001,0.20999999999999996,s1*s4,1,5.2464881476592,6.6828084388418825
RK45_0.001,0.22499999999999998,s1*s2,0,-82.08180379674906,-27.296555220103997
RK45_0.001,0.22499999999999998,s1*s2,1,37.61065062284957,2.498959824842035
RK45_0.001,0.22499999999999998,s2*s3,0,2.5999857501353114,8.346964377731918
RK45_0.001,0.22499999999999998,s2*s3,1,-2.7062200389963285,-2.788135656980685
RK45_0.001,0.22499999999999998,s3*s4,0,0.8977745106054061,-0.2994327032221895
RK45_0.001,0.22499999999999998,s3*s4,1,-0.3512664947041611,0.14622852037026343
RK45_0.001,0.22499999999999998,s1*s4,0,-8.762202865612712,-14.63065532708146
RK45_0.001,0.22499999999999998,s1*s4,1,5.246560975409075,6.6830216642866835
RK45_0.001,0.24,s1*s2,0,-82.07430871231514,-27.29299847932419
RK45_0.001,0.24,s1*s2,1,37.612728997205934,2.4998167512525145
RK45_0.001,0.24,s2*s3,0,2.599706361220476,8.346173472581961
RK45_0.001,0.24,s2*s3,1,-2.7063065044908834,-2.7883457033522774
RK45_0.001,0.24,s3*s4,0,0.8976886399066781,-0.29942708170197296
RK45_0.001,0.24,s3*s4,1,-0.35128967028557423,0.1462312726324454
RK45_0.001,0.24,s1*s4,0,-8.761622032921514,-14.628935494507122
RK45_0.001,0.24,s1*s4,1,5.2467427417078305,6.683478528391472
RK45_1e-06,-0.24,s1*s2,0,-82.07670251321368,-27.293820312835333
RK45_1e-06,-0.24,s1*s2,1,37.61166323590878,2.499122750991045
RK45_1e-06,-0.24,s2*s3,0,2.599815774307147,8.346405199823614
RK45_1e-06,-0.24,s2*s3,1,-2.7062822023903834,-2.788219604843378
RK45_1e-06,-0.24,s3*s4,0,0.8977144591632685,-0.2994319892363337
RK45_1e-06,-0.24,s3*s4,1,-0.35127643864319297,0.14623200737266284
RK45_1e-06,-0.24,s1*s4,0,-8.7618571044519,-14.629431998809537
RK45_1e-06,-0.24,s1*s4,1,5.246688094994481,6.683208392904999
RK45_1e-06,-0.22499999999999998,s1*s2,0,-82.07670255799704,-27.293820375245055
RK45_1e-06,-0.22499999999999998,s1*s2,1,37.61166323280109,2.499122766569061
RK45_1e-06,-0.22499999999999998,s2*s3,0,2.599815773698495,8.346405207977059
RK45_1e-06,-0.22499999999999998,s2*s3,1,-2.706282200423902,-2.7882196054791124
RK45_1e-06,-0.22499999999999998,s3*s4,0,0.8977144598118016,-0.2994319888628385
RK45_1e-06,-0.22499999999999998,s3*s4,1,-0.3512764387436662,0.1462320072566145
RK45_1e-06,-0.22499999999999998,s1*s4,0,-8.761857100037263,-14.62943201583248
RK45_1e-06,-0.22499999999999998,s1*s4,1,5.246688093086458,6.683208394123659
RK45_1e-06,-0.21,s1*s2,0,-82.07670251236985,-27.29382030133979
RK45_1e-06,-0.21,s1*s2,1,37.61166323100297,2.499122747010337
RK45_1e-06,-0.21,s2*s3,0,2.599815775285053,8.346405198925858
RK45_1e-06,-0.21,s2*s3,1,-2.706282202201417,-2.78821960421942
RK45_1e-06,-0.21,s3*s4,0,0.8977144590884558,-0.2994319893174885
RK45_1e-06,-0.21,s3*s4,1,-0.35127643858304125,0.14623200739476988
RK45_1e-06,-0.21,s1*s4,0,-8.761857105935226,-14.629431997265531
RK45_1e-06,-0.21,s1*s4,1,5.246688094984223,6.6832083913362865
RK45_1e-06,-0.195,s1*s2,0,-82.07669814503912,-27.293830853276525
RK45_1e-06,-0.195,s1*s2,1,37.611668058447314,2.4991264148115517
RK45_1e-06,-0.195,s2*s3,0,2.599814454394746,8.346405759714328
RK45_1e-06,-0.195,s2*s3,1,-2.7062823944303824,-2.78822017703539
RK45_1e-06,-0.195,s3*s4,0,0.8977144742372376,-0.299431898446877
RK45_1e-06,-0.195,s3*s4,1,-0.351276498659154,0.14623198764009518
RK45_1e-06,-0.195,s1*s4,0,-8.76185486269005,-14.629432419538308
RK45_1e-06,-0.195,s1*s4,1,5.246688189903159,6.683209907123462
RK45_1e-06,-0.18,s1*s2,0,-82.07670250891977,-27.293833949834266
RK45_1e-06,-0.18,s1*s2,1,37.61166696232138,2.499126975477541
RK45_1e-06,-0.18,s2*s3,0,2.5998146605846393,8.34640632925568
RK45_1e-06,-0.18,s2*s3,1,-2.7062822320649875,-2.788220123948894
RK45_1e-06,-0.18,s3*s4,0,0.8977145210265177,-0.2994318842665776
RK45_1e-06,-0.18,s3*s4,1,-0.3512764947943683,0.1462319800492239
RK45_1e-06,-0.18,s1*s4,0,-8.761854866919869,-14.629433712017772
RK45_1e-06,-0.18,s1*s4,1,5.246688001325611,6.683209770209879
RK45_1e-06,-0.16499999999999998,s1*s2,0,-82.0767167282086,-27.29381978831612
RK45_1e-06,-0.16499999999999998,s1*s2,1,37.61165729594309,2.4991211717111614
RK45_1e-06,-0.16499999999999998,s2*s3,0,2.5998172455709256,8.346406196664901
RK45_1e-06,-0.16499999999999998,s2*s3,1,-2.7062817389775975,-2.7882190567151626
RK45_1e-06,-0.16499999999999998,s3*s4,0,0.8977145647394976,-0.2994320312523048
RK45_1e-06,-0.16499999999999998,s3*s4,1,-0.3512763846950323,0.1462320040747999
RK45_1e-06,-0.16499999999999998,s1*s4,0,-8.761858896804837,-14.629434756128196
RK45_1e-06,-0.16499999999999998,s1*s4,1,5.246687610818624,6.6832070035273485
RK45_1e-06,-0.15,s1*s2,0,-82.07672004693289,-27.2938095249677
RK45_1e-06,-0.15,s1*s2,1,37.611653460359115,2.4991176180874506
RK45_1e-06,-0.15,s2*s3,0,2.5998183914287085,8.346405608696557
RK45_1e-06,-0.15,s2*s3,1,-2.706281654981388,-2.7882185599081213
RK45_1e-06,-0.15,s3*s4,0,0.8977145429050868,-0.29943212214061893
RK45_1e-06,-0.15,s3*s4,1,-0.3512763323548893,0.14623202382431924
RK45_1e-06,-0.15,s1*s4,0,-8.761860976394207,-14.629434067894506
RK45_1e-06,-0.15,s1*s4,1,5.246687606782618,6.683205731528419
RK45_1e-06,-0.135,s1*s2,0,-82.0767043920982,-27.293816447458674
RK45_1e-06,-0.135,s1*s2,1,37.61166160442035,2.499121443576132
RK45_1e-06,-0.135,s2*s3,0,2.5998163108142847,8.346405048635255
RK45_1e-06,-0.135,s2*s3,1,-2.706282138455978,-2.788219398912296
RK45_1e-06,-0.135,s3*s4,0,0.8977144517688952,-0.29943202276086345
RK45_1e-06,-0.135,s3*s4,1,-0.3512764188021414,0.14623201463978702
RK45_1e-06,-0.135,s1*s4,0,-8.761857884838594,-14.629431901035616
RK45_1e-06,-0.135,s1*s4,1,5.246688088531959,6.683207872368314
RK45_1e-06,-0.12,s1*s2,0,-82.07669490112485,-27.29382128601516
RK45_1e-06,-0.12,s1*s2,1,37.61166580491752,2.4991237009373624
RK45_1e-06,-0.12,s2*s3,0,2.5998150188474694,8.346404791382804
RK45_1e-06,-0.12,s2*s3,1,-2.7062823639408,-2.7882198375350584
RK45_1e-06,-0.12,s3*s4,0,0.897714395985827,-0.29943195707994674
RK45_1e-06,-0.12,s3*s4,1,-0.35127646619133285,0.1462320069593559
RK45_1e-06,-0.12,s1*s4,0,-8.76185584014877,-14.62943067020724
RK45_1e-06,-0.12,s1*s4,1,5.246688317003563,6.683209029392646
RK45_1e-06,-0.10499999999999998,s1*s2,0,-82.07669820038704,-27.29382411494054
RK45_1e-06,-0.10499999999999998,s1*s2,1,37.61166510052157,2.499124062305573
RK45_1e-06,-0.10499999999999998,s2*s3,0,2.5998151043391693,8.346405265366817
RK45_1e-06,-0.10499999999999998,s2*s3,1,-2.706282272270883,-2.788219799628911
RK45_1e-06,-0.10499999999999998,s3*s4,0,0.897714434728396,-0.29943194530432027
RK45_1e-06,-0.10499999999999998,s3*s4,1,-0.3512764634513854,0.14623200082583246
RK45_1e-06,-0.10499999999999998,s1*s4,0,-8.76185579026153,-14.629431660744698
RK45_1e-06,-0.10499999999999998,s1*s4,1,5.246688188273712,6.683208964253933
RK45_1e-06,-0.09,s1*s2,0,-82.07672035272515,-27.29381994502693
RK45_1e-06,-0.09,s1*s2,1,37.61165739117091,2.499120783174562
RK45_1e-06,-0.09,s2*s3,0,2.5998174786674784,8.346406449449178
RK45_1e-06,-0.09,s2*s3,1,-2.706281810820478,-2.7882190449539355
RK45_1e-06,-0.09,s3*s4,0,0.897714600545831,-0.29943204847823507
RK45_1e-06,-0.09,s3*s4,1,-0.3512763811233109,0.14623200537724673
RK45_1e-06,-0.09,s1*s4,0,-8.761859464738798,-14.629435347987963
RK45_1e-06,-0.09,s1*s4,1,5.246687634927946,6.683207004690448
RK45_1e-06,-0.07500000000000001,s1*s2,0,-82.0767172748384,-27.293816774748457
RK45_1e-06,-0.07500000000000001,s1*s2,1,37.61165795265015,2.4991202976303395
RK45_1e-06,-0.07500000000000001,s2*s3,0,2.5998174490378188,8.346405973447878
RK45_1e-06,-0.07500000000000001,s2*s3,1,-2.706281897820784,-2.7882190625476104
RK45_1e-06,-0.07500000000000001,s3*s4,0,0.8977145608273696,-0.29943206345349244
RK45_1e-06,-0.07500000000000001,s3*s4,1,-0.3512763821980876,0.14623201214211545
RK45_1e-06,-0.07500000000000001,s1*s4,0,-8.761859576527623,-14.629434356652302
RK45_1e-06,-0.07500000000000001,s1*s4,1,5.246687766689846,6.683207024738835
RK45_1e-06,-0.06,s1*s2,0,-82.07669915193998,-27.293817330540467
RK45_1e-06,-0.06,s1*s2,1,37.6116637479383,2.499122351805157
RK45_1e-06,-0.06,s2*s3,0,2.5998157842335754,8.34640476687887
RK45_1e-06,-0.06,s2*s3,1,-2.706282260576836,-2.7882196091248828
RK45_1e-06,-0.06,s3*s4,0,0.8977144102742572,-0.29943199723530084
RK45_1e-06,-0.06,s3*s4,1,-0.35127644191759777,0.14623201397436295
RK45_1e-06,-0.06,s1*s4,0,-8.761856995172455,-14.629431047873643
RK45_1e-06,-0.06,s1*s4,1,5.246688248595151,6.683208406580868
RK45_1e-06,-0.044999999999999984,s1*s2,0,-82.07669560759183,-27.29381866479582
RK45_1e-06,-0.044999999999999984,s1*s2,1,37.61166491510342,2.499122892864199
RK45_1e-06,-0.044999999999999984,s2*s3,0,2.599815357903483,8.346404645577561
RK45_1e-06,-0.044999999999999984,s2*s3,1,-2.7062823263426496,-2.7882197183687483
RK45_1e-06,-0.044999999999999984,s3*s4,0,0.8977143853232394,-0.29943197551200457
RK45_1e-06,-0.044999999999999984,s3*s4,1,-0.3512764553349726,0.146232012579386
RK45_1e-06,-0.044999999999999984,s1*s4,0,-8.761856270704477,-14.629430540342199
RK45_1e-06,-0.044999999999999984,s1*s4,1,5.246688338306531,6.6832087171095464
RK45_1e-06,-0.03,s1*s2,0,-82.07671440440922,-27.293819964288232
RK45_1e-06,-0.03,s1*s2,1,37.61165954984036,2.4991213450477217
RK45_1e-06,-0.03,s2*s3,0,2.599816893040703,8.346406030997468
RK45_1e-06,-0.03,s2*s3,1,-2.706281977128571,-2.7882192416745664
RK45_1e-06,-0.03,s3*s4,0,0.8977145535495842,-0.29943203199131935
RK45_1e-06,-0.03,s3*s4,1,-0.3512764009397051,0.14623200685906432
RK45_1e-06,-0.03,s1*s4,0,-8.761858711135803,-14.629434173474046
RK45_1e-06,-0.03,s1*s4,1,5.246687818196939,6.6832075050766
RK45_1e-06,-0.015000000000000013,s1*s2,0,-82.07670502446365,-27.29381755946283
RK45_1e-06,-0.015000000000000013,s1*s2,1,37.611662012070695,2.4991218156450734
RK45_1e-06,-0.015000000000000013,s2*s3,0,2.5998162838711014,8.346405191170511
RK45_1e-06,-0.015000000000000013,s2*s3,1,-2.7062821495210727,-2.78821945129592
RK45_1e-06,-0.015000000000000013,s3*s4,0,0.8977144612587092,-0.2994320160574192
RK45_1e-06,-0.015000000000000013,s3*s4,1,-0.3512764242582899,0.14623201244543146
RK45_1e-06,-0.015000000000000013,s1*s4,0,-8.761857771959955,-14.629432162595812
RK45_1e-06,-0.015000000000000013,s1*s4,1,5.246688088091891,6.6832080092700705
RK45_1e-06,0.0,s1*s2,0,-82.07669959558174,-27.293816804371623
RK45_1e-06,0.0,s1*s2,1,37.61166351136896,2.4991222201025605
RK45_1e-06,0.0,s2*s3,0,2.5998158824913533,8.34640475885444
RK45_1e-06,0.0,s2*s3,1,-2.7062822457607485,-2.78821958408819
RK45_1e-06,0.0,s3*s4,0,0.8977144105033106,-0.2994320017127473
RK45_1e-06,0.0,s3*s4,1,-0.3512764393386959,0.14623201465210725
RK45_1e-06,0.0,s1*s4,0,-8.761857119213904,-14.629431082424308
RK45_1e-06,0.0,s1*s4,1,5.246688238966067,6.683208337142396
RK45_1e-06,0.015000000000000013,s1*s2,0,-82.07668825278981,-27.293814078778396
RK45_1e-06,0.015000000000000013,s1*s2,1,37.6116663089266,2.499122697375979
RK45_1e-06,0.015000000000000013,s2*s3,0,2.5998151488617474,8.34640377324205
RK45_1e-06,0.015000000000000013,s2*s3,1,-2.706282442591529,-2.7882198116421795
RK45_1e-06,0.015000000000000013,s3*s4,0,0.8977142976599465,-0.2994319802199724
RK45_1e-06,0.015000000000000013,s3*s4,1,-0.3512764662343547,0.1462320214841752
RK45_1e-06,0.015000000000000013,s1*s4,0,-8.761855913438541,-14.629428684796139
RK45_1e-06,0.015000000000000013,s1*s4,1,5.246688567456828,6.683208903315595
RK45_1e-06,0.030000000000000027,s1*s2,0,-82.07667215754344,-27.293808308403275
RK45_1e-06,0.030000000000000027,s1*s2,1,37.61166941019035,2.4991225724106165
RK45_1e-06,0.030000000000000027,s2*s3,0,2.5998142699189315,8.346402232525593
RK45_1e-06,0.030000000000000027,s2*s3,1,-2.706282713301311,-2.7882200203299883
RK45_1e-06,0.030000000000000027,s3*s4,0,0.897714127295361,-0.29943196451524207
RK45_1e-06,0.030000000000000027,s3*s4,1,-0.3512764922326587,0.14623203465369075
RK45_1e-06,0.030000000000000027,s1*s4,0,-8.761854484966332,-14.629425037436384
RK45_1e-06,0.030000000000000027,s1*s4,1,5.246689024218263,6.683209436570554
RK45_1e-06,0.044999999999999984,s1*s2,0,-82.07672324819679,-27.293820239355938
RK45_1e-06,0.044999999999999984,s1*s2,1,37.61165622366071,2.4991196592272678
RK45_1e-06,0.044999999999999984,s2*s3,0,2.5998175201765257,8.346406657623884
RK45_1e-06,0.044999999999999984,s2*s3,1,-2.706281862268128,-2.788218898011295
RK45_1e-06,0.044999999999999984,s3*s4,0,0.8977146365832795,-0.2994320715494223
RK45_1e-06,0.044999999999999984,s3*s4,1,-0.35127636096874587,0.14623200590644284
RK45_1e-06,0.044999999999999984,s1*s4,0,-8.761860036176005,-14.629435657800133
RK45_1e-06,0.044999999999999984,s1*s4,1,5.246687553859582,6.683206712253109
RK45_1e-06,0.06,s1*s2,0,-82.07670310272628,-27.293818185347497
RK45_1e-06,0.06,s1*s2,1,37.6116629348748,2.499122319604246
RK45_1e-06,0.06,s2*s3,0,2.599816051591117,8.34640510113276
RK45_1e-06,0.06,s2*s3,1,-2.7062821918807014,-2.7882195521764124
RK45_1e-06,0.06,s3*s4,0,0.8977144490623444,-0.2994320050473798
RK45_1e-06,0.06,s3*s4,1,-0.3512764346827389,0.1462320114193185
RK45_1e-06,0.06,s1*s4,0,-8.761857428239995,-14.62943187838226
RK45_1e-06,0.06,s1*s4,1,5.246688137988088,6.68320825094212
RK45_1e-06,0.07500000000000001,s1*s2,0,-82.07656319598757,-27.29377513985959
RK45_1e-06,0.07500000000000001,s1*s2,1,37.611696981385606,2.4991289196051967
RK45_1e-06,0.07500000000000001,s2*s3,0,2.5998082136233815,8.346392173081595
RK45_1e-06,0.07500000000000001,s2*s3,1,-2.706284392843861,-2.7882224063428658
RK45_1e-06,0.07500000000000001,s3*s4,0,0.8977129933277486,-0.2994317759678896
RK45_1e-06,0.07500000000000001,s3*s4,1,-0.35127676995232254,0.14623210024003588
RK45_1e-06,0.07500000000000001,s1*s4,0,-8.76184363559502,-14.629401758100455
RK45_1e-06,0.07500000000000001,s1*s4,1,5.246692110661873,6.683215030384023
RK45_1e-06,0.08999999999999997,s1*s2,0,-82.07661697482357,-27.293786870866924
RK45_1e-06,0.08999999999999997,s1*s2,1,37.611679524705956,2.4991224972497985
RK45_1e-06,0.08999999999999997,s2*s3,0,2.599811570196322,8.34639680023846
RK45_1e-06,0.08999999999999997,s2*s3,1,-2.7062835248052526,-2.788220727534065
RK45_1e-06,0.08999999999999997,s3*s4,0,0.8977135285625207,-0.299431907824982
RK45_1e-06,0.08999999999999997,s3*s4,1,-0.3512765806445449,0.14623207871102145
RK45_1e-06,0.08999999999999997,s1*s4,0,-8.761849694632566,-14.629412600286496
RK45_1e-06,0.08999999999999997,s1*s4,1,5.246690506108019,6.6832111535097525
RK45_1e-06,0.10499999999999998,s1*s2,0,-82.07684370313237,-27.29385947001267
RK45_1e-06,0.10499999999999998,s1*s2,1,37.611622479933544,2.499109139487711
RK45_1e-06,0.10499999999999998,s2*s3,0,2.599823737925865,8.346418006283978
RK45_1e-06,0.10499999999999998,s2*s3,1,-2.7062801039917153,-2.7882157638286436
RK45_1e-06,0.10499999999999998,s3*s4,0,0.8977159127900256,-0.2994322834488467
RK45_1e-06,0.10499999999999998,s3*s4,1,-0.3512760040784381,0.14623194136768325
RK45_1e-06,0.10499999999999998,s1*s4,0,-8.76187186086107,-14.629461305029604
RK45_1e-06,0.10499999999999998,s1*s4,1,5.246684132906497,6.683199612662359
RK45_1e-06,0.12,s1*s2,0,-82.0767315719656,-27.29382946784026
RK45_1e-06,0.12,s1*s2,1,37.611657141666164,2.4991217663877094
RK45_1e-06,0.12,s2*s3,0,2.599817362106787,8.34640791787604
RK45_1e-06,0.12,s2*s3,1,-2.7062817907755647,-2.788219106447921
RK45_1e-06,0.12,s3*s4,0,0.8977147622664512,-0.2994320377586528
RK45_1e-06,0.12,s3*s4,1,-0.35127637991566935,0.14623198991710912
RK45_1e-06,0.12,s1*s4,0,-8.761859935011227,-14.629438233026859
RK45_1e-06,0.12,s1*s4,1,5.246687358829484,6.683207205713387
RK45_1e-06,0.135,s1*s2,0,-82.07652927731877,-27.293756588183157
RK45_1e-06,0.135,s1*s2,1,37.61170852156745,2.4991357395751894
RK45_1e-06,0.135,s2*s3,0,2.5998074143666656,8.346388347755958
RK45_1e-06,0.135,s2*s3,1,-2.706284644677091,-2.7882237395978913
RK45_1e-06,0.135,s3*s4,0,0.8977125849971664,-0.2994317452913932
RK45_1e-06,0.135,s3*s4,1,-0.35127691106858044,0.14623210449895777
RK45_1e-06,0.135,s1*s4,0,-8.761841201558301,-14.629394098704765
RK45_1e-06,0.135,s1*s4,1,5.246692848726085,6.68321774220324
RK45_1e-06,0.15000000000000002,s1*s2,0,-82.07665570662321,-27.29380240872399
RK45_1e-06,0.15000000000000002,s1*s2,1,37.611672751066195,2.499123763384509
RK45_1e-06,0.15000000000000002,s2*s3,0,2.599813549291416,8.34640060774709
RK45_1e-06,0.15000000000000002,s2*s3,1,-2.7062828565306356,-2.7882203503049117
RK45_1e-06,0.15000000000000002,s3*s4,0,0.897713949178302,-0.29943193130000745
RK45_1e-06,0.15000000000000002,s3*s4,1,-0.35127652849198476,0.14623204179048752
RK45_1e-06,0.15000000000000002,s1*s4,0,-8.76185291657709,-14.62942162112979
RK45_1e-06,0.15000000000000002,s1*s4,1,5.246689346812076,6.683210123410678
RK45_1e-06,0.16499999999999998,s1*s2,0,-82.07687417612568,-27.293888132953853
RK45_1e-06,0.16499999999999998,s1*s2,1,37.611618877246315,2.49910887516985
RK45_1e-06,0.16499999999999998,s2*s3,0,2.599823541341975,8.3464222816354
RK45_1e-06,0.16499999999999998,s2*s3,1,-2.7062799331502263,-2.7882154607121237
RK45_1e-06,0.16499999999999998,s3*s4,0,0.8977163441203806,-0.2994322061304928
RK45_1e-06,0.16499999999999998,s3*s4,1,-0.3512759691996931,0.14623191875369104
RK45_1e-06,0.16499999999999998,s1*s4,0,-8.761872241478843,-14.629469948000093
RK45_1e-06,0.16499999999999998,s1*s4,1,5.246683595904646,6.683199130966374
RK45_1e-06,0.18,s1*s2,0,-82.07663850292515,-27.29379458240503
RK45_1e-06,0.18,s1*s2,1,37.61168333178329,2.4991310329117344
RK45_1e-06,0.18,s2*s3,0,2.599812972217178,8.3463987955491
RK45_1e-06,0.18,s2*s3,1,-2.706283052891341,-2.78822162901746
RK45_1e-06,0.18,s3*s4,0,0.8977137514690586,-0.299431906972084
RK45_1e-06,0.18,s3*s4,1,-0.35127666260282686,0.14623203252924422
RK45_1e-06,0.18,s1*s4,0,-8.761851470364622,-14.62941787611825
RK45_1e-06,0.18,s1*s4,1,5.246689848100858,6.6832128372844934
RK45_1e-06,0.195,s1*s2,0,-82.07646382211675,-27.293719557590084
RK45_1e-06,0.195,s1*s2,1,37.61172510988699,2.499143683027053
RK45_1e-06,0.195,s2*s3,0,2.5998056364710282,8.346380962862806
RK45_1e-06,0.195,s2*s3,1,-2.70628519943298,-2.78822551258482
RK45_1e-06,0.195,s3*s4,0,0.8977117985658927,-0.29943172826455594
RK45_1e-06,0.195,s3*s4,1,-0.35127710270634716,0.14623212199283314
RK45_1e-06,0.195,s1*s4,0,-8.761836904881633,-14.629378568462624
RK45_1e-06,0.195,s1*s4,1,5.2466941572615085,6.683221455760144
RK45_1e-06,0.20999999999999996,s1*s2,0,-82.07696544775577,-27.293943454774535
RK45_1e-06,0.20999999999999996,s1*s2,1,37.61159495981459,2.499097647975667
RK45_1e-06,0.20999999999999996,s2*s3,0,2.5998258423253633,8.346432803288447
RK45_1e-06,0.20999999999999996,s2*s3,1,-2.706279091743683,-2.788212930905194
RK45_1e-06,0.20999999999999996,s3*s4,0,0.8977174586333257,-0.2994321874843796
RK45_1e-06,0.20999999999999996,s3*s4,1,-0.3512756943232722,0.14623189408895376
RK45_1e-06,0.20999999999999996,s1*s4,0,-8.761877621823338,-14.629492330404236
RK45_1e-06,0.20999999999999996,s1*s4,1,5.246681684357496,6.68319376312053
RK45_1e-06,0.22499999999999998,s1*s2,0,-82.07668429239973,-27.293813473281652
RK45_1e-06,0.22499999999999998,s1*s2,1,37.61167322114593,2.4991286143017115
RK45_1e-06,0.22499999999999998,s2*s3,0,2.5998149688289107,8.346403408067841
RK45_1e-06,0.22499999999999998,s2*s3,1,-2.706282478521908,-2.7882207376914883
RK45_1e-06,0.22499999999999998,s3*s4,0,0.8977142592031884,-0.29943195901909037
RK45_1e-06,0.22499999999999998,s3*s4,1,-0.35127655951888137,0.14623200591533633
RK45_1e-06,0.22499999999999998,s1*s4,0,-8.761855401769779,-14.62942809536824
RK45_1e-06,0.22499999999999998,s1*s4,1,5.246688709215137,6.683210833641276
RK45_1e-06,0.24,s1*s2,0,-82.07668525957317,-27.293813943845727
RK45_1e-06,0.24,s1*s2,1,37.61167297272325,2.4991285176613305
RK45_1e-06,0.24,s2*s3,0,2.5998150041735295,8.34640351092221
RK45_1e-06,0.24,s2*s3,1,-2.706282467691265,-2.788220713003275
RK45_1e-06,0.24,s3*s4,0,0.8977142703406333,-0.2994319596279078
RK45_1e-06,0.24,s3*s4,1,-0.3512765567809169,0.14623200554099916
RK45_1e-06,0.24,s1*s4,0,-8.761855474815823,-14.62942831926781
RK45_1e-06,0.24,s1*s4,1,5.246688686652481,6.683210779789132
RK45_1e-09,-0.24,s1*s2,0,-82.07669959970363,-27.29381681063662
RK45_1e-09,-0.24,s1*s2,1,37.611663511901796,2.499122221850647
RK45_1e-09,-0.24,s2*s3,0,2.599815882249752,8.346404759561157
RK45_1e-09,-0.24,s2*s3,1,-2.7062822457013884,-2.788219584259063
RK45_1e-09,-0.24,s3*s4,0,0.8977144105792308,-0.2994320016835955
RK45_1e-09,-0.24,s3*s4,1,-0.3512764393503775,0.14623201463767066
RK45_1e-09,-0.24,s1*s4,0,-8.761857118991523,-14.629431083931218
RK45_1e-09,-0.24,s1*s4,1,5.246688238728564,6.683208337522648
RK45_1e-09,-0.22499999999999998,s1*s2,0,-82.07669960022284,-27.293816806887374
RK45_1e-09,-0.22499999999999998,s1*s2,1,37.61166350934623,2.499122220443086
RK45_1e-09,-0.22499999999999998,s2*s3,0,2.5998158826368973,8.346404759316918
RK45_1e-09,-0.22499999999999998,s2*s3,1,-2.706282245553691,-2.788219583985698
RK45_1e-09,-0.22499999999999998,s3*s4,0,0.8977144105623103,-0.2994320017122627
RK45_1e-09,-0.22499999999999998,s3*s4,1,-0.35127643932229446,0.14623201464328484
RK45_1e-09,-0.22499999999999998,s1*s4,0,-8.761857119598808,-14.62943108357965
RK45_1e-09,-0.22499999999999998,s1*s4,1,5.246688238615324,6.683208336800391
RK45_1e-09,-0.21,s1*s2,0,-82.07669961353116,-27.293816816558206
RK45_1e-09,-0.21,s1*s2,1,37.61166350570827,2.499122222139209
RK45_1e-09,-0.21,s2*s3,0,2.5998158831948044,8.346404761021166
RK45_1e-09,-0.21,s2*s3,1,-2.7062822449676944,-2.7882195837939783
RK45_1e-09,-0.21,s3*s4,0,0.8977144107121223,-0.29943200166974726
RK45_1e-09,-0.21,s3*s4,1,-0.3512764393113207,0.14623201462445667
RK45_1e-09,-0.21,s1*s4,0,-8.761857119699398,-14.629431087527745
RK45_1e-09,-0.21,s1*s4,1,5.246688238079504,6.683208336239715
RK45_1e-09,-0.195,s1*s2,0,-82.0766995935062,-27.293816831946728
RK45_1e-09,-0.195,s1*s2,1,37.61166352149153,2.4991222292554545
RK45_1e-09,-0.195,s2*s3,0,2.599815879845682,8.346404760822725
RK45_1e-09,-0.195,s2*s3,1,-2.7062822460364866,-2.788219585403523
RK45_1e-09,-0.195,s3*s4,0,0.8977144106343076,-0.29943200150351346
RK45_1e-09,-0.195,s3*s4,1,-0.3512764394720636,0.14623201460004703
RK45_1e-09,-0.195,s1*s4,0,-8.761857114869896,-14.629431085376364
RK45_1e-09,-0.195,s1*s4,1,5.246688238942163,6.683208340500784
RK45_1e-09,-0.18,s1*s2,0,-82.07669961144337,-27.293816796522925
RK45_1e-09,-0.18,s1*s2,1,37.61166350197548,2.4991222159526636
RK45_1e-09,-0.18,s2*s3,0,2.599815884625981,8.346404759295403
RK45_1e-09,-0.18,s2*s3,1,-2.706282245169551,-2.788219583151544
RK45_1e-09,-0.18,s3*s4,0,0.8977144105982019,-0.29943200182119534
RK45_1e-09,-0.18,s3*s4,1,-0.35127643923988605,0.14623201466241767
RK45_1e-09,-0.18,s1*s4,0,-8.761857122608085,-14.629431084513422
RK45_1e-09,-0.18,s1*s4,1,5.246688238364939,6.683208334678492
RK45_1e-09,-0.16499999999999998,s1*s2,0,-82.07669961676113,-27.293816814577927
RK45_1e-09,-0.16499999999999998,s1*s2,1,37.61166350586467,2.499122221208765
RK45_1e-09,-0.16499999999999998,s2*s3,0,2.5998158836390584,8.346404761083445
RK45_1e-09,-0.16499999999999998,s2*s3,1,-2.7062822451072583,-2.7882195837431216
RK45_1e-09,-0.16499999999999998,s3*s4,0,0.8977144107310543,-0.29943200169615614
RK45_1e-09,-0.16499999999999998,s3*s4,1,-0.35127643930513835,0.14623201462854749
RK45_1e-09,-0.16499999999999998,s1*s4,0,-8.76185712047374,-14.629431087867049
RK45_1e-09,-0.16499999999999998,s1*s4,1,5.246688238181765,6.683208336207749
RK45_1e-09,-0.15,s1*s2,0,-82.07669958500587,-27.29381682642863
RK45_1e-09,-0.15,s1*s2,1,37.6116635205139,2.499122227810896
RK45_1e-09,-0.15,s2*s3,0,2.5998158795787667,8.346404759847108
RK45_1e-09,-0.15,s2*s3,1,-2.706282246044202,-2.7882195852302187
RK45_1e-09,-0.15,s3*s4,0,0.8977144105307037,-0.29943200151613203
RK45_1e-09,-0.15,s3*s4,1,-0.35127643945752646,0.14623201461037694
RK45_1e-09,-0.15,s1*s4,0,-8.761857114466785,-14.629431083084222
RK45_1e-09,-0.15,s1*s4,1,5.246688239048921,6.683208340086331
RK45_1e-09,-0.135,s1*s2,0,-82.07669959946529,-27.2938168065659
RK45_1e-09,-0.135,s1*s2,1,37.611663510777,2.499122220437533
RK45_1e-09,-0.135,s2*s3,0,2.599815882614624,8.346404759261935
RK45_1e-09,-0.135,s2*s3,1,-2.706282245690736,-2.788219584074966
RK45_1e-09,-0.135,s3*s4,0,0.8977144105513889,-0.29943200171178264
RK45_1e-09,-0.135,s3*s4,1,-0.35127643933462316,0.14623201464713928
RK45_1e-09,-0.135,s1*s4,0,-8.761857119491994,-14.629431083401833
RK45_1e-09,-0.135,s1*s4,1,5.246688238816992,6.683208337088609
RK45_1e-09,-0.12,s1*s2,0,-82.07669963095606,-27.29381680322242
RK45_1e-09,-0.12,s1*s2,1,37.61166349964479,2.4991222163824376
RK45_1e-09,-0.12,s2*s3,0,2.5998158858449143,8.346404761166845
RK45_1e-09,-0.12,s2*s3,1,-2.7062822449396515,-2.788219583007812
RK45_1e-09,-0.12,s3*s4,0,0.89771441079572,-0.2994320018328829
RK45_1e-09,-0.12,s3*s4,1,-0.35127643922325563,0.14623201464924812
RK45_1e-09,-0.12,s1*s4,0,-8.761857124215917,-14.629431089055233
RK45_1e-09,-0.12,s1*s4,1,5.246688237986885,6.68320833433473
RK45_1e-09,-0.10499999999999998,s1*s2,0,-82.07669961054464,-27.29381681502104
RK45_1e-09,-0.10499999999999998,s1*s2,1,37.611663508869064,2.4991222217093094
RK45_1e-09,-0.10499999999999998,s2*s3,0,2.59981588296424,8.34640476070924
RK45_1e-09,-0.10499999999999998,s2*s3,1,-2.7062822454041755,-2.7882195839966886
RK45_1e-09,-0.10499999999999998,s3*s4,0,0.8977144106825586,-0.29943200167979667
RK45_1e-09,-0.10499999999999998,s3*s4,1,-0.3512764393291177,0.14623201462953317
RK45_1e-09,-0.10499999999999998,s1*s4,0,-8.761857119602253,-14.629431086622537
RK45_1e-09,-0.10499999999999998,s1*s4,1,5.24668823843397,6.683208336927979
RK45_1e-09,-0.09,s1*s2,0,-82.07669958170132,-27.29381681489851
RK45_1e-09,-0.09,s1*s2,1,37.61166351772185,2.4991222243204176
RK45_1e-09,-0.09,s2*s3,0,2.5998158803303086,8.346404758734781
RK45_1e-09,-0.09,s2*s3,1,-2.7062822460271474,-2.7882195847944815
RK45_1e-09,-0.09,s3*s4,0,0.8977144104390613,-0.2994320015888792
RK45_1e-09,-0.09,s3*s4,1,-0.3512764394162477,0.14623201463444052
RK45_1e-09,-0.09,s1*s4,0,-8.761857115684894,-14.629431081101925
RK45_1e-09,-0.09,s1*s4,1,5.246688239220837,6.683208339004039
RK45_1e-09,-0.07500000000000001,s1*s2,0,-82.0766995856283,-27.293816807915114
RK45_1e-09,-0.07500000000000001,s1*s2,1,37.61166351513021,2.4991222220129115
RK45_1e-09,-0.07500000000000001,s2*s3,0,2.599815881279671,8.34640475844848
RK45_1e-09,-0.07500000000000001,s2*s3,1,-2.7062822459624045,-2.7882195844732127
RK45_1e-09,-0.07500000000000001,s3*s4,0,0.8977144104375753,-0.2994320016544605
RK45_1e-09,-0.07500000000000001,s3*s4,1,-0.3512764393808161,0.14623201464740918
RK45_1e-09,-0.07500000000000001,s1*s4,0,-8.761857117311035,-14.629431080975928
RK45_1e-09,-0.07500000000000001,s1*s4,1,5.246688239193144,6.683208338148383
RK45_1e-09,-0.06,s1*s2,0,-82.07669959627495,-27.293816805210323
RK45_1e-09,-0.06,s1*s2,1,37.61166351140626,2.49912222027918
RK45_1e-09,-0.06,s2*s3,0,2.5998158824721194,8.346404758960148
RK45_1e-09,-0.06,s2*s3,1,-2.7062822457569853,-2.788219584103772
RK45_1e-09,-0.06,s3*s4,0,0.8977144105143793,-0.29943200171052425
RK45_1e-09,-0.06,s3*s4,1,-0.35127643933947966,0.14623201465089292
RK45_1e-09,-0.06,s1*s4,0,-8.761857119194675,-14.62943108264962
RK45_1e-09,-0.06,s1*s4,1,5.246688238932857,6.6832083371827515
RK45_1e-09,-0.044999999999999984,s1*s2,0,-82.07669960143542,-27.29381680535097
RK45_1e-09,-0.044999999999999984,s1*s2,1,37.61166350986689,2.4991222197859573
RK45_1e-09,-0.044999999999999984,s2*s3,0,2.599815882913695,8.346404759328037
RK45_1e-09,-0.044999999999999984,s2*s3,1,-2.7062822456556113,-2.7882195839633472
RK45_1e-09,-0.044999999999999984,s3*s4,0,0.8977144105591605,-0.2994320017263098
RK45_1e-09,-0.044999999999999984,s3*s4,1,-0.35127643932406666,0.14623201464943622
RK45_1e-09,-0.044999999999999984,s1*s4,0,-8.761857119897552,-14.629431083620403
RK45_1e-09,-0.044999999999999984,s1*s4,1,5.246688238800723,6.683208336821184
RK45_1e-09,-0.03,s1*s2,0,-82.07669960294461,-27.293816805552144
RK45_1e-09,-0.03,s1*s2,1,37.61166350942783,2.4991222196631404
RK45_1e-09,-0.03,s2*s3,0,2.59981588302984,8.346404759444843
RK45_1e-09,-0.03,s2*s3,1,-2.7062822456285938,-2.7882195839221686
RK45_1e-09,-0.03,s3*s4,0,0.8977144105723721,-0.2994320017303395
RK45_1e-09,-0.03,s3*s4,1,-0.3512764393194414,0.146232014648849
RK45_1e-09,-0.03,s1*s4,0,-8.761857120076826,-14.629431083932431
RK45_1e-09,-0.03,s1*s4,1,5.246688238757574,6.683208336729665
RK45_1e-09,-0.015000000000000013,s1*s2,0,-82.07669959603446,-27.293816804513675
RK45_1e-09,-0.015000000000000013,s1*s2,1,37.61166351126749,2.4991222200930703
RK45_1e-09,-0.015000000000000013,s2*s3,0,2.599815882520562,8.346404758896442
RK45_1e-09,-0.015000000000000013,s2*s3,1,-2.706282245755128,-2.788219584080696
RK45_1e-09,-0.015000000000000013,s3*s4,0,0.89771441050746,-0.299432001714216
RK45_1e-09,-0.015000000000000013,s3*s4,1,-0.35127643933747854,0.14623201465213764
RK45_1e-09,-0.015000000000000013,s1*s4,0,-8.76185711924867,-14.629431082528146
RK45_1e-09,-0.015000000000000013,s1*s4,1,5.24668823894784,6.6832083371256035
RK45_1e-09,0.0,s1*s2,0,-82.07669959558174,-27.293816804371623
RK45_1e-09,0.0,s1*s2,1,37.61166351136896,2.4991222201025605
RK45_1e-09,0.0,s2*s3,0,2.5998158824913533,8.34640475885444
RK45_1e-09,0.0,s2*s3,1,-2.7062822457607485,-2.78821958408819
RK45_1e-09,0.0,s3*s4,0,0.8977144105033106,-0.2994320017127473
RK45_1e-09,0.0,s3*s4,1,-0.3512764393386959,0.14623201465210725
RK45_1e-09,0.0,s1*s4,0,-8.761857119213904,-14.629431082424308
RK45_1e-09,0.0,s1*s4,1,5.246688238966067,6.683208337142396
RK45_1e-09,0.015000000000000013,s1*s2,0,-82.07669959500039,-27.293816804323168
RK45_1e-09,0.015000000000000013,s1*s2,1,37.611663511555214,2.4991222201641423
RK45_1e-09,0.015000000000000013,s2*s3,0,2.599815882445515,8.346404758807031
RK45_1e-09,0.015000000000000013,s2*s3,1,-2.7062822457720226,-2.788219584104918
RK45_1e-09,0.015000000000000013,s3*s4,0,0.8977144104975289,-0.299432001710872
RK45_1e-09,0.015000000000000013,s3*s4,1,-0.3512764393404867,0.14623201465237662
RK45_1e-09,0.015000000000000013,s1*s4,0,-8.76185711914272,-14.629431082320593
RK45_1e-09,0.015000000000000013,s1*s4,1,5.246688238982839,6.68320833718683
RK45_1e-09,0.030000000000000027,s1*s2,0,-82.07669957661034,-27.29381679992491
RK45_1e-09,0.030000000000000027,s1*s2,1,37.611663516287926,2.499122221179924
RK45_1e-09,0.030000000000000027,s2*s3,0,2.5998158812773298,8.34640475720815
RK45_1e-09,0.030000000000000027,s2*s3,1,-2.7062822460832723,-2.7882195845081674
RK45_1e-09,0.030000000000000027,s3*s4,0,0.8977144103145712,-0.2994320016743971
RK45_1e-09,0.030000000000000027,s3*s4,1,-0.35127643938727643,0.1462320146630425
RK45_1e-09,0.030000000000000027,s1*s4,0,-8.761857117163958,-14.629431078467539
RK45_1e-09,0.030000000000000027,s1*s4,1,5.246688239506921,6.683208338160677
RK45_1e-09,0.044999999999999984,s1*s2,0,-82.07669955724353,-27.293816794604442
RK45_1e-09,0.044999999999999984,s1*s2,1,37.6116635212792,2.499122222306697
RK45_1e-09,0.044999999999999984,s2*s3,0,2.5998158801317346,8.346404755467645
RK45_1e-09,0.044999999999999984,s2*s3,1,-2.706282246396888,-2.788219584939357
RK45_1e-09,0.044999999999999984,s3*s4,0,0.8977144101176622,-0.2994320016382817
RK45_1e-09,0.044999999999999984,s3*s4,1,-0.3512764394372237,0.14623201467463728
RK45_1e-09,0.044999999999999984,s1*s4,0,-8.761857115164428,-14.62943107436273
RK45_1e-09,0.044999999999999984,s1*s4,1,5.246688240058515,6.683208339178256
RK45_1e-09,0.06,s1*s2,0,-82.0766995413277,-27.29381678967879
RK45_1e-09,0.06,s1*s2,1,37.61166352544241,2.499122223369712
RK45_1e-09,0.06,s2*s3,0,2.599815879259376,8.34640475398547
RK45_1e-09,0.06,s2*s3,1,-2.706282246637462,-2.7882195853091662
RK45_1e-09,0.06,s3*s4,0,0.8977144099513944,-0.29943200160975697
RK45_1e-09,0.06,s3*s4,1,-0.35127643947989934,0.1462320146836972
RK45_1e-09,0.06,s1*s4,0,-8.761857113601824,-14.629431070971812
RK45_1e-09,0.06,s1*s4,1,5.246688240514489,6.683208340029222
RK45_1e-09,0.07500000000000001,s1*s2,0,-82.07669952474532,-27.293816784081464
RK45_1e-09,0.07500000000000001,s1*s2,1,37.61166352983441,2.49912222460051
RK45_1e-09,0.07500000000000001,s2*s3,0,2.5998158784189185,8.3464047524024
RK45_1e-09,0.07500000000000001,s2*s3,1,-2.7062822468807664,-2.788219585706063
RK45_1e-09,0.07500000000000001,s3*s4,0,0.8977144097745355,-0.29943200158343564
RK45_1e-09,0.07500000000000001,s3*s4,1,-0.3512764395249938,0.1462320146933961
RK45_1e-09,0.07500000000000001,s1*s4,0,-8.761857112003398,-14.629431067420834
RK45_1e-09,0.07500000000000001,s1*s4,1,5.246688240974092,6.6832083409420555
RK45_1e-09,0.08999999999999997,s1*s2,0,-82.07669950078417,-27.29381677555495
RK45_1e-09,0.08999999999999997,s1*s2,1,37.61166353613388,2.499122226396026
RK45_1e-09,0.08999999999999997,s2*s3,0,2.599815877234019,8.346404750086625
RK45_1e-09,0.08999999999999997,s2*s3,1,-2.7062822472198595,-2.788219586282268
RK45_1e-09,0.08999999999999997,s3*s4,0,0.8977144095175031,-0.29943200154685223
RK45_1e-09,0.08999999999999997,s3*s4,1,-0.35127643959060517,0.14623201470703115
RK45_1e-09,0.08999999999999997,s1*s4,0,-8.761857109777583,-14.629431062219478
RK45_1e-09,0.08999999999999997,s1*s4,1,5.246688241637412,6.683208342238151
RK45_1e-09,0.10499999999999998,s1*s2,0,-82.07669946290609,-27.2938167614899
RK45_1e-09,0.10499999999999998,s1*s2,1,37.61166354594349,2.4991222292424036
RK45_1e-09,0.10499999999999998,s2*s3,0,2.59981587543042,8.346404746382774
RK45_1e-09,0.10499999999999998,s2*s3,1,-2.7062822477455364,-2.788219587182542
RK45_1e-09,0.10499999999999998,s3*s4,0,0.8977144091070648,-0.29943200149370974
RK45_1e-09,0.10499999999999998,s3*s4,1,-0.3512764396928481,0.14623201472843184
RK45_1e-09,0.10499999999999998,s1*s4,0,-8.761857106318208,-14.62943105394285
RK45_1e-09,0.10499999999999998,s1*s4,1,5.246688242657794,6.683208344263499
RK45_1e-09,0.12,s1*s2,0,-82.07669941322675,-27.29381674178388
RK45_1e-09,0.12,s1*s2,1,37.611663558670315,2.499122233102006
RK45_1e-09,0.12,s2*s3,0,2.5998158731909284,8.346404741428502
RK45_1e-09,0.12,s2*s3,1,-2.706282248402904,-2.78821958836634
RK45_1e-09,0.12,s3*s4,0,0.8977144085616308,-0.29943200143070514
RK45_1e-09,0.12,s3*s4,1,-0.35127643982691187,0.14623201475500822
RK45_1e-09,0.12,s1*s4,0,-8.761857101955654,-14.629431042957721
RK45_1e-09,0.12,s1*s4,1,5.246688243966252,6.683208346895332
RK45_1e-09,0.135,s1*s2,0,-82.076699380852,-27.293816726408355
RK45_1e-09,0.135,s1*s2,1,37.611663566709176,2.4991222359599483
RK45_1e-09,0.135,s2*s3,0,2.5998158719970377,8.346404737998329
RK45_1e-09,0.135,s2*s3,1,-2.706282248765318,-2.7882195891503914
RK45_1e-09,0.135,s3*s4,0,0.8977144081903352,-0.2994320014043387
RK45_1e-09,0.135,s3*s4,1,-0.3512764399137948,0.14623201476996484
RK45_1e-09,0.135,s1*s4,0,-8.761857099459712,-14.629431035564473
RK45_1e-09,0.135,s1*s4,1,5.246688244743091,6.683208348584386
RK45_1e-09,0.15000000000000002,s1*s2,0,-82.07669943552797,-27.293816743161443
RK45_1e-09,0.15000000000000002,s1*s2,1,37.61166355205636,2.499122232296159
RK45_1e-09,0.15000000000000002,s2*s3,0,2.5998158749783817,8.346404743055064
RK45_1e-09,0.15000000000000002,s2*s3,1,-2.7062822479080193,-2.7882195878608664
RK45_1e-09,0.15000000000000002,s3*s4,0,0.8977144087628082,-0.2994320014998296
RK45_1e-09,0.15000000000000002,s3*s4,1,-0.35127643976480016,0.1462320147359515
RK45_1e-09,0.15000000000000002,s1*s4,0,-8.761857104949627,-14.62943104718725
RK45_1e-09,0.15000000000000002,s1*s4,1,5.246688243139359,6.683208345586302
RK45_1e-09,0.16499999999999998,s1*s2,0,-82.07669963115565,-27.293816818815543
RK45_1e-09,0.16499999999999998,s1*s2,1,37.6116635011194,2.4991222169145253
RK45_1e-09,0.16499999999999998,s2*s3,0,2.599815884015915,8.346404762385369
RK45_1e-09,0.16499999999999998,s2*s3,1,-2.706282245245941,-2.7882195831466516
RK45_1e-09,0.16499999999999998,s3*s4,0,0.8977144109021754,-0.299432001754096
RK45_1e-09,0.16499999999999998,s3*s4,1,-0.35127643922918345,0.1462320146304147
RK45_1e-09,0.16499999999999998,s1*s4,0,-8.76185712242125,-14.629431090303154
RK45_1e-09,0.16499999999999998,s1*s4,1,5.246688237898482,6.683208335003369
RK45_1e-09,0.18,s1*s2,0,-82.07669981148631,-27.293816896453617
RK45_1e-09,0.18,s1*s2,1,37.61166345547458,2.4991222019905583
RK45_1e-09,0.18,s2*s3,0,2.5998158915691207,8.346404780806314
RK45_1e-09,0.18,s2*s3,1,-2.706282242999323,-2.788219578818687
RK45_1e-09,0.18,s3*s4,0,0.8977144129181232,-0.29943200194117825
RK45_1e-09,0.18,s3*s4,1,-0.35127643874161796,0.14623201454181387
RK45_1e-09,0.18,s1*s4,0,-8.761857137411754,-14.629431130903873
RK45_1e-09,0.18,s1*s4,1,5.246688233343062,6.683208325457521
RK45_1e-09,0.195,s1*s2,0,-82.07669963130019,-27.29381682411129
RK45_1e-09,0.195,s1*s2,1,37.61166350512733,2.499122218860421
RK45_1e-09,0.195,s2*s3,0,2.599815883535021,8.346404762809186
RK45_1e-09,0.195,s2*s3,1,-2.7062822454199664,-2.788219583556412
RK45_1e-09,0.195,s3*s4,0,0.8977144109312871,-0.29943200172129836
RK45_1e-09,0.195,s3*s4,1,-0.3512764392747788,0.1462320146313414
RK45_1e-09,0.195,s1*s4,0,-8.761857121652232,-14.629431090928637
RK45_1e-09,0.195,s1*s4,1,5.246688238188292,6.683208335987313
RK45_1e-09,0.20999999999999996,s1*s2,0,-82.07669923949874,-27.293816644013702
RK45_1e-09,0.20999999999999996,s1*s2,1,37.61166360706335,2.4991222563994784
RK45_1e-09,0.20999999999999996,s2*s3,0,2.599815868228894,8.346404721912364
RK45_1e-09,0.20999999999999996,s2*s3,1,-2.706282250065975,-2.788219593524144
RK45_1e-09,0.20999999999999996,s3*s4,0,0.8977144064814166,-0.29943200139868686
RK45_1e-09,0.20999999999999996,s3*s4,1,-0.35127644038615463,0.14623201479848053
RK45_1e-09,0.20999999999999996,s1*s4,0,-8.761857090620035,-14.629431001474357
RK45_1e-09,0.20999999999999996,s1*s4,1,5.246688247749255,6.683208357852846
RK45_1e-09,0.22499999999999998,s1*s2,0,-82.0766995418638,-27.293816781920697
RK45_1e-09,0.22499999999999998,s1*s2,1,37.61166352588015,2.499122226233725
RK45_1e-09,0.22499999999999998,s2*s3,0,2.5998158801535007,8.346404753367084
RK45_1e-09,0.22499999999999998,s2*s3,1,-2.7062822463787963,-2.7882195855731986
RK45_1e-09,0.22499999999999998,s3*s4,0,0.8977144099100733,-0.29943200165209705
RK45_1e-09,0.22499999999999998,s3*s4,1,-0.35127643949945325,0.1462320146679204
RK45_1e-09,0.22499999999999998,s1*s4,0,-8.761857114749581,-14.629431070436723
RK45_1e-09,0.22499999999999998,s1*s4,1,5.246688240177812,6.683208340385352
RK45_1e-09,0.24,s1*s2,0,-82.07669961151382,-27.293816817036742
RK45_1e-09,0.24,s1*s2,1,37.61166351155722,2.4991222211370396
RK45_1e-09,0.24,s2*s3,0,2.599815882547983,8.346404760890046
RK45_1e-09,0.24,s2*s3,1,-2.7062822457286844,-2.788219584174677
RK45_1e-09,0.24,s3*s4,0,0.8977144107197982,-0.2994320016916552
RK45_1e-09,0.24,s3*s4,1,-0.3512764393440682,0.14623201464093818
RK45_1e-09,0.24,s1*s4,0,-8.761857119838012,-14.629431086619181
RK45_1e-09,0.24,s1*s4,1,5.246688238805595,6.683208337374225
RK45_1e-12,-0.24,s1*s2,0,-82.07669959557985,-27.293816804381876
RK45_1e-12,-0.24,s1*s2,1,37.611663511367766,2.4991222201068317
RK45_1e-12,-0.24,s2*s3,0,2.599815882496234,8.34640475885711
RK45_1e-12,-0.24,s2*s3,1,-2.706282245763342,-2.788219584088982
RK45_1e-12,-0.24,s3*s4,0,0.8977144105029072,-0.2994320017134498
RK45_1e-12,-0.24,s3*s4,1,-0.3512764393385069,0.146232014652525
RK45_1e-12,-0.24,s1*s4,0,-8.761857119198446,-14.629431082427953
RK45_1e-12,-0.24,s1*s4,1,5.246688238958135,6.683208337144338
RK45_1e-12,-0.22499999999999998,s1*s2,0,-82.07669959559652,-27.293816804372984
RK45_1e-12,-0.22499999999999998,s1*s2,1,37.61166351135443,2.499122220101656
RK45_1e-12,-0.22499999999999998,s2*s3,0,2.599815882495353,8.34640475885584
RK45_1e-12,-0.22499999999999998,s2*s3,1,-2.706282245760512,-2.7882195840872774
RK45_1e-12,-0.22499999999999998,s3*s4,0,0.8977144105031492,-0.29943200171329937
RK45_1e-12,-0.22499999999999998,s3*s4,1,-0.35127643933847913,0.14623201465240787
RK45_1e-12,-0.22499999999999998,s1*s4,0,-8.761857119209026,-14.629431082430306
RK45_1e-12,-0.22499999999999998,s1*s4,1,5.246688238960908,6.683208337140279
RK45_1e-12,-0.21,s1*s2,0,-82.07669959558223,-27.293816804389948
RK45_1e-12,-0.21,s1*s2,1,37.61166351137379,2.4991222201091814
RK45_1e-12,-0.21,s2*s3,0,2.5998158824948563,8.346404758853499
RK45_1e-12,-0.21,s2*s3,1,-2.706282245762646,-2.7882195840877806
RK45_1e-12,-0.21,s3*s4,0,0.8977144105026075,-0.29943200171327083
RK45_1e-12,-0.21,s3*s4,1,-0.3512764393384132,0.14623201465237284
RK45_1e-12,-0.21,s1*s4,0,-8.761857119201888,-14.629431082437787
RK45_1e-12,-0.21,s1*s4,1,5.246688238961672,6.683208337149253
RK45_1e-12,-0.195,s1*s2,0,-82.07669959560413,-27.29381680437218
RK45_1e-12,-0.195,s1*s2,1,37.61166351135441,2.499122220100982
RK45_1e-12,-0.195,s2*s3,0,2.5998158824959736,8.346404758854169
RK45_1e-12,-0.195,s2*s3,1,-2.706282245760352,-2.788219584086543
RK45_1e-12,-0.195,s3*s4,0,0.8977144105028299,-0.29943200171301687
RK45_1e-12,-0.195,s3*s4,1,-0.35127643933838704,0.1462320146522431
RK45_1e-12,-0.195,s1*s4,0,-8.761857119213808,-14.629431082437515
RK45_1e-12,-0.195,s1*s4,1,5.246688238962839,6.683208337142016
RK45_1e-12,-0.18,s1*s2,0,-82.07669959557002,-27.293816804405516
RK45_1e-12,-0.18,s1*s2,1,37.61166351137972,2.499122220115053
RK45_1e-12,-0.18,s2*s3,0,2.5998158824891346,8.346404758856997
RK45_1e-12,-0.18,s2*s3,1,-2.706282245761867,-2.7882195840903186
RK45_1e-12,-0.18,s3*s4,0,0.8977144105028686,-0.29943200171281414
RK45_1e-12,-0.18,s3*s4,1,-0.3512764393386938,0.14623201465225755
RK45_1e-12,-0.18,s1*s4,0,-8.761857119202304,-14.629431082429095
RK45_1e-12,-0.18,s1*s4,1,5.246688238962649,6.683208337147079
RK45_1e-12,-0.16499999999999998,s1*s2,0,-82.07669959559375,-27.293816804369097
RK45_1e-12,-0.16499999999999998,s1*s2,1,37.611663511361506,2.499122220101124
RK45_1e-12,-0.16499999999999998,s2*s3,0,2.599815882496148,8.346404758855254
RK45_1e-12,-0.16499999999999998,s2*s3,1,-2.7062822457617366,-2.788219584087454
RK45_1e-12,-0.16499999999999998,s3*s4,0,0.8977144105030708,-0.2994320017131954
RK45_1e-12,-0.16499999999999998,s3*s4,1,-0.3512764393384862,0.1462320146523331
RK45_1e-12,-0.16499999999999998,s1*s4,0,-8.761857119208457,-14.629431082430523
RK45_1e-12,-0.16499999999999998,s1*s4,1,5.246688238961649,6.683208337142776
RK45_1e-12,-0.15,s1*s2,0,-82.07669959561093,-27.293816804369676
RK45_1e-12,-0.15,s1*s2,1,37.61166351135561,2.499122220099278
RK45_1e-12,-0.15,s2*s3,0,2.599815882495072,8.346404758859336
RK45_1e-12,-0.15,s2*s3,1,-2.7062822457607636,-2.788219584088572
RK45_1e-12,-0.15,s3*s4,0,0.8977144105035083,-0.2994320017129923
RK45_1e-12,-0.15,s3*s4,1,-0.3512764393386024,0.1462320146523398
RK45_1e-12,-0.15,s1*s4,0,-8.761857119213994,-14.629431082425864
RK45_1e-12,-0.15,s1*s4,1,5.246688238961234,6.683208337137345
RK45_1e-12,-0.135,s1*s2,0,-82.07669959558581,-27.293816804391806
RK45_1e-12,-0.135,s1*s2,1,37.61166351136957,2.499122220108826
RK45_1e-12,-0.135,s2*s3,0,2.599815882494055,8.346404758856478
RK45_1e-12,-0.135,s2*s3,1,-2.7062822457623184,-2.788219584088597
RK45_1e-12,-0.135,s3*s4,0,0.8977144105029338,-0.29943200171314843
RK45_1e-12,-0.135,s3*s4,1,-0.3512764393385211,0.14623201465237767
RK45_1e-12,-0.135,s1*s4,0,-8.761857119202945,-14.629431082432871
RK45_1e-12,-0.135,s1*s4,1,5.246688238960876,6.683208337145816
RK45_1e-12,-0.12,s1*s2,0,-82.07669959556459,-27.293816804389976
RK45_1e-12,-0.12,s1*s2,1,37.611663511372235,2.4991222201099497
RK45_1e-12,-0.12,s2*s3,0,2.599815882491632,8.346404758857187
RK45_1e-12,-0.12,s2*s3,1,-2.706282245762531,-2.7882195840897777
RK45_1e-12,-0.12,s3*s4,0,0.8977144105031334,-0.29943200171276135
RK45_1e-12,-0.12,s3*s4,1,-0.3512764393387259,0.14623201465228236
RK45_1e-12,-0.12,s1*s4,0,-8.761857119200743,-14.62943108242307
RK45_1e-12,-0.12,s1*s4,1,5.246688238960613,6.683208337144264
RK45_1e-12,-0.10499999999999998,s1*s2,0,-82.07669959556829,-27.293816804391025
RK45_1e-12,-0.10499999999999998,s1*s2,1,37.611663511372896,2.4991222201101326
RK45_1e-12,-0.10499999999999998,s2*s3,0,2.5998158824940827,8.346404758854932
RK45_1e-12,-0.10499999999999998,s2*s3,1,-2.7062822457629383,-2.78821958408861
RK45_1e-12,-0.10499999999999998,s3*s4,0,0.897714410502648,-0.2994320017132226
RK45_1e-12,-0.10499999999999998,s3*s4,1,-0.35127643933849945,0.14623201465238264
RK45_1e-12,-0.10499999999999998,s1*s4,0,-8.76185711919762,-14.629431082431893
RK45_1e-12,-0.10499999999999998,s1*s4,1,5.246688238960358,6.683208337147742
RK45_1e-12,-0.09,s1*s2,0,-82.0766995955986,-27.293816804387063
RK45_1e-12,-0.09,s1*s2,1,37.61166351136783,2.499122220106126
RK45_1e-12,-0.09,s2*s3,0,2.599815882496004,8.346404758855991
RK45_1e-12,-0.09,s2*s3,1,-2.7062822457621505,-2.7882195840877624
RK45_1e-12,-0.09,s3*s4,0,0.8977144105030787,-0.2994320017132169
RK45_1e-12,-0.09,s3*s4,1,-0.35127643933850794,0.14623201465236418
RK45_1e-12,-0.09,s1*s4,0,-8.761857119205217,-14.62943108243587
RK45_1e-12,-0.09,s1*s4,1,5.246688238961523,6.683208337145617
RK45_1e-12,-0.07500000000000001,s1*s2,0,-82.07669959561932,-27.29381680437725
RK45_1e-12,-0.07500000000000001,s1*s2,1,37.6116635113581,2.4991222201009466
RK45_1e-12,-0.07500000000000001,s2*s3,0,2.5998158824985795,8.346404758857389
RK45_1e-12,-0.07500000000000001,s2*s3,1,-2.7062822457619693,-2.788219584087086
RK45_1e-12,-0.07500000000000001,s3*s4,0,0.8977144105032341,-0.29943200171323653
RK45_1e-12,-0.07500000000000001,s3*s4,1,-0.35127643933840585,0.1462320146523779
RK45_1e-12,-0.07500000000000001,s1*s4,0,-8.761857119209186,-14.629431082436927
RK45_1e-12,-0.07500000000000001,s1*s4,1,5.246688238959959,6.683208337142479
RK45_1e-12,-0.06,s1*s2,0,-82.0766995955643,-27.293816804375265
RK45_1e-12,-0.06,s1*s2,1,37.61166351137069,2.499122220105691
RK45_1e-12,-0.06,s2*s3,0,2.59981588249628,8.346404758853897
RK45_1e-12,-0.06,s2*s3,1,-2.70628224576369,-2.788219584088263
RK45_1e-12,-0.06,s3*s4,0,0.8977144105026817,-0.2994320017134424
RK45_1e-12,-0.06,s3*s4,1,-0.3512764393384776,0.146232014652526
RK45_1e-12,-0.06,s1*s4,0,-8.76185711919636,-14.62943108242846
RK45_1e-12,-0.06,s1*s4,1,5.246688238958872,6.6832083371466755
RK45_1e-12,-0.044999999999999984,s1*s2,0,-82.07669959561514,-27.29381680437578
RK45_1e-12,-0.044999999999999984,s1*s2,1,37.61166351135842,2.499122220100326
RK45_1e-12,-0.044999999999999984,s2*s3,0,2.5998158824944664,8.346404758858398
RK45_1e-12,-0.044999999999999984,s2*s3,1,-2.706282245760581,-2.7882195840879995
RK45_1e-12,-0.044999999999999984,s3*s4,0,0.8977144105034707,-0.2994320017127591
RK45_1e-12,-0.044999999999999984,s3*s4,1,-0.35127643933858915,0.14623201465213043
RK45_1e-12,-0.044999999999999984,s1*s4,0,-8.76185711921629,-14.6294310824302
RK45_1e-12,-0.044999999999999984,s1*s4,1,5.246688238963394,6.683208337139468
RK45_1e-12,-0.03,s1*s2,0,-82.07669959557767,-27.293816804376075
RK45_1e-12,-0.03,s1*s2,1,37.61166351136443,2.4991222201046726
RK45_1e-12,-0.03,s2*s3,0,2.5998158824934,8.346404758851303
RK45_1e-12,-0.03,s2*s3,1,-2.7062822457613045,-2.788219584087041
RK45_1e-12,-0.03,s3*s4,0,0.8977144105025255,-0.2994320017126469
RK45_1e-12,-0.03,s3*s4,1,-0.35127643933846636,0.1462320146521743
RK45_1e-12,-0.03,s1*s4,0,-8.761857119211815,-14.629431082435753
RK45_1e-12,-0.03,s1*s4,1,5.246688238963809,6.683208337145589
RK45_1e-12,-0.015000000000000013,s1*s2,0,-82.07669959558991,-27.29381680437113
RK45_1e-12,-0.015000000000000013,s1*s2,1,37.611663511362195,2.499122220101093
RK45_1e-12,-0.015000000000000013,s2*s3,0,2.599815882496059,8.346404758855638
RK45_1e-12,-0.015000000000000013,s2*s3,1,-2.7062822457622118,-2.7882195840877384
RK45_1e-12,-0.015000000000000013,s3*s4,0,0.897714410502749,-0.29943200171357304
RK45_1e-12,-0.015000000000000013,s3*s4,1,-0.3512764393383622,0.14623201465245253
RK45_1e-12,-0.015000000000000013,s1*s4,0,-8.761857119204768,-14.629431082430848
RK45_1e-12,-0.015000000000000013,s1*s4,1,5.246688238960525,6.683208337143376
RK45_1e-12,0.0,s1*s2,0,-82.07669959558174,-27.293816804371623
RK45_1e-12,0.0,s1*s2,1,37.61166351136896,2.4991222201025605
RK45_1e-12,0.0,s2*s3,0,2.5998158824913533,8.34640475885444
RK45_1e-12,0.0,s2*s3,1,-2.7062822457607485,-2.78821958408819
RK45_1e-12,0.0,s3*s4,0,0.8977144105033106,-0.2994320017127473
RK45_1e-12,0.0,s3*s4,1,-0.3512764393386959,0.14623201465210725
RK45_1e-12,0.0,s1*s4,0,-8.761857119213904,-14.629431082424308
RK45_1e-12,0.0,s1*s4,1,5.246688238966067,6.683208337142396
RK45_1e-12,0.015000000000000013,s1*s2,0,-82.07669959557339,-27.29381680436664
RK45_1e-12,0.015000000000000013,s1*s2,1,37.611663511372626,2.4991222201022176
RK45_1e-12,0.015000000000000013,s2*s3,0,2.599815882491579,8.34640475885039
RK45_1e-12,0.015000000000000013,s2*s3,1,-2.7062822457613804,-2.7882195840877664
RK45_1e-12,0.015000000000000013,s3*s4,0,0.8977144105026257,-0.2994320017126359
RK45_1e-12,0.015000000000000013,s3*s4,1,-0.3512764393385849,0.14623201465220487
RK45_1e-12,0.015000000000000013,s1*s4,0,-8.761857119215716,-14.629431082430386
RK45_1e-12,0.015000000000000013,s1*s4,1,5.246688238966396,6.683208337145302
RK45_1e-12,0.030000000000000027,s1*s2,0,-82.0766995956036,-27.293816804367452
RK45_1e-12,0.030000000000000027,s1*s2,1,37.611663511356774,2.499122220098379
RK45_1e-12,0.030000000000000027,s2*s3,0,2.5998158824964968,8.346404758856817
RK45_1e-12,0.030000000000000027,s2*s3,1,-2.7062822457617735,-2.788219584087675
RK45_1e-12,0.030000000000000027,s3*s4,0,0.8977144105031556,-0.29943200171331225
RK45_1e-12,0.030000000000000027,s3*s4,1,-0.35127643933846653,0.1462320146523841
RK45_1e-12,0.030000000000000027,s1*s4,0,-8.76185711921033,-14.629431082430338
RK45_1e-12,0.030000000000000027,s1*s4,1,5.246688238960585,6.6832083371405435
RK45_1e-12,0.044999999999999984,s1*s2,0,-82.07669959560991,-27.293816804371975
RK45_1e-12,0.044999999999999984,s1*s2,1,37.61166351135838,2.4991222200982155
RK45_1e-12,0.044999999999999984,s2*s3,0,2.599815882497277,8.346404758862077
RK45_1e-12,0.044999999999999984,s2*s3,1,-2.706282245762947,-2.788219584088847
RK45_1e-12,0.044999999999999984,s3*s4,0,0.897714410503827,-0.29943200171342155
RK45_1e-12,0.044999999999999984,s3*s4,1,-0.3512764393385619,0.14623201465250435
RK45_1e-12,0.044999999999999984,s1*s4,0,-8.76185711920345,-14.629431082421434
RK45_1e-12,0.044999999999999984,s1*s4,1,5.246688238956944,6.683208337138674
RK45_1e-12,0.06,s1*s2,0,-82.07669959559247,-27.293816804371335
RK45_1e-12,0.06,s1*s2,1,37.611663511358245,2.4991222201002565
RK45_1e-12,0.06,s2*s3,0,2.5998158824927247,8.34640475885889
RK45_1e-12,0.06,s2*s3,1,-2.7062822457610487,-2.78821958408919
RK45_1e-12,0.06,s3*s4,0,0.8977144105034625,-0.29943200171268525
RK45_1e-12,0.06,s3*s4,1,-0.35127643933876473,0.14623201465218602
RK45_1e-12,0.06,s1*s4,0,-8.761857119212841,-14.629431082420606
RK45_1e-12,0.06,s1*s4,1,5.246688238961823,6.683208337136837
RK45_1e-12,0.07500000000000001,s1*s2,0,-82.07669959557278,-27.29381680437575
RK45_1e-12,0.07500000000000001,s1*s2,1,37.61166351136373,2.4991222201047743
RK45_1e-12,0.07500000000000001,s2*s3,0,2.5998158824980386,8.34640475885474
RK45_1e-12,0.07500000000000001,s2*s3,1,-2.706282245763356,-2.78821958408757
RK45_1e-12,0.07500000000000001,s3*s4,0,0.8977144105025615,-0.29943200171331164
RK45_1e-12,0.07500000000000001,s3*s4,1,-0.3512764393383816,0.14623201465235552
RK45_1e-12,0.07500000000000001,s1*s4,0,-8.76185711919646,-14.629431082432315
RK45_1e-12,0.07500000000000001,s1*s4,1,5.24668823895857,6.683208337146046
RK45_1e-12,0.08999999999999997,s1*s2,0,-82.07669959554138,-27.293816804353213
RK45_1e-12,0.08999999999999997,s1*s2,1,37.6116635113781,2.4991222201025503
RK45_1e-12,0.08999999999999997,s2*s3,0,2.599815882492382,8.346404758850834
RK45_1e-12,0.08999999999999997,s2*s3,1,-2.7062822457628783,-2.788219584089182
RK45_1e-12,0.08999999999999997,s3*s4,0,0.8977144105023225,-0.2994320017131191
RK45_1e-12,0.08999999999999997,s3*s4,1,-0.35127643933855396,0.14623201465243754
RK45_1e-12,0.08999999999999997,s1*s4,0,-8.76185711920342,-14.629431082419876
RK45_1e-12,0.08999999999999997,s1*s4,1,5.246688238963223,6.683208337146057
RK45_1e-12,0.10499999999999998,s1*s2,0,-82.07669959541867,-27.293816804313277
RK45_1e-12,0.10499999999999998,s1*s2,1,37.61166351140215,2.4991222201116408
RK45_1e-12,0.10499999999999998,s2*s3,0,2.5998158824889317,8.346404758839506
RK45_1e-12,0.10499999999999998,s2*s3,1,-2.706282245765851,-2.788219584091254
RK45_1e-12,0.10499999999999998,s3*s4,0,0.8977144105007488,-0.2994320017133689
RK45_1e-12,0.10499999999999998,s3*s4,1,-0.35127643933864183,0.14623201465277272
RK45_1e-12,0.10499999999999998,s1*s4,0,-8.761857119186063,-14.629431082396193
RK45_1e-12,0.10499999999999998,s1*s4,1,5.24668823896206,6.68320833715329
RK45_1e-12,0.12,s1*s2,0,-82.07669959559685,-27.29381680437174
RK45_1e-12,0.12,s1*s2,1,37.611663511360874,2.499122220099658
RK45_1e-12,0.12,s2*s3,0,2.5998158824964097,8.34640475885721
RK45_1e-12,0.12,s2*s3,1,-2.7062822457627984,-2.7882195840883
RK45_1e-12,0.12,s3*s4,0,0.8977144105028024,-0.29943200171337075
RK45_1e-12,0.12,s3*s4,1,-0.35127643933835095,0.14623201465248323
RK45_1e-12,0.12,s1*s4,0,-8.761857119204743,-14.629431082431024
RK45_1e-12,0.12,s1*s4,1,5.246688238958569,6.683208337142755
RK45_1e-12,0.135,s1*s2,0,-82.07669959559412,-27.293816804369236
RK45_1e-12,0.135,s1*s2,1,37.61166351136216,2.4991222200981684
RK45_1e-12,0.135,s2*s3,0,2.5998158824922224,8.346404758855705
RK45_1e-12,0.135,s2*s3,1,-2.706282245760854,-2.788219584088387
RK45_1e-12,0.135,s3*s4,0,0.8977144105021959,-0.2994320017130875
RK45_1e-12,0.135,s3*s4,1,-0.35127643933812497,0.14623201465227256
RK45_1e-12,0.135,s1*s4,0,-8.761857119214884,-14.629431082431626
RK45_1e-12,0.135,s1*s4,1,5.2466882389643,6.6832083371421485
RK45_1e-12,0.15000000000000002,s1*s2,0,-82.07669959547641,-27.293816804320947
RK45_1e-12,0.15000000000000002,s1*s2,1,37.61166351139134,2.499122220106745
RK45_1e-12,0.15000000000000002,s2*s3,0,2.59981588247975,8.346404758844614
RK45_1e-12,0.15000000000000002,s2*s3,1,-2.70628224576048,-2.7882195840923854
RK45_1e-12,0.15000000000000002,s3*s4,0,0.897714410501883,-0.2994320017112404
RK45_1e-12,0.15000000000000002,s3*s4,1,-0.3512764393390778,0.14623201465201335
RK45_1e-12,0.15000000000000002,s1*s4,0,-8.761857119224873,-14.629431082393012
RK45_1e-12,0.15000000000000002,s1*s4,1,5.246688238971963,6.683208337140962
RK45_1e-12,0.16499999999999998,s1*s2,0,-82.07669959547557,-27.29381680431522
RK45_1e-12,0.16499999999999998,s1*s2,1,37.61166351139425,2.499122220105945
RK45_1e-12,0.16499999999999998,s2*s3,0,2.5998158824758364,8.34640475884689
RK45_1e-12,0.16499999999999998,s2*s3,1,-2.706282245759398,-2.7882195840937705
RK45_1e-12,0.16499999999999998,s3*s4,0,0.8977144105028486,-0.29943200171074635
RK45_1e-12,0.16499999999999998,s3*s4,1,-0.351276439339377,0.14623201465178906
RK45_1e-12,0.16499999999999998,s1*s4,0,-8.761857119232246,-14.629431082378801
RK45_1e-12,0.16499999999999998,s1*s4,1,5.2466882389747145,6.683208337136466
RK45_1e-12,0.18,s1*s2,0,-82.0766995956523,-27.29381680440156
RK45_1e-12,0.18,s1*s2,1,37.611663511355175,2.499122220096425
RK45_1e-12,0.18,s2*s3,0,2.599815882497368,8.346404758859046
RK45_1e-12,0.18,s2*s3,1,-2.706282245761173,-2.7882195840862116
RK45_1e-12,0.18,s3*s4,0,0.8977144105032391,-0.2994320017131152
RK45_1e-12,0.18,s3*s4,1,-0.35127643933834696,0.1462320146522399
RK45_1e-12,0.18,s1*s4,0,-8.761857119213868,-14.62943108244964
RK45_1e-12,0.18,s1*s4,1,5.246688238962095,6.68320833714172
RK45_1e-12,0.195,s1*s2,0,-82.07669959568722,-27.29381680441275
RK45_1e-12,0.195,s1*s2,1,37.61166351133862,2.4991222200901877
RK45_1e-12,0.195,s2*s3,0,2.5998158824978486,8.34640475886883
RK45_1e-12,0.195,s2*s3,1,-2.7062822457612934,-2.7882195840871793
RK45_1e-12,0.195,s3*s4,0,0.8977144105035799,-0.29943200171321516
RK45_1e-12,0.195,s3*s4,1,-0.35127643933806474,0.14623201465258215
RK45_1e-12,0.195,s1*s4,0,-8.761857119215449,-14.629431082445247
RK45_1e-12,0.195,s1*s4,1,5.246688238956697,6.68320833713389
RK45_1e-12,0.20999999999999996,s1*s2,0,-82.07669959557715,-27.293816804362134
RK45_1e-12,0.20999999999999996,s1*s2,1,37.611663511368704,2.499122220099135
RK45_1e-12,0.20999999999999996,s2*s3,0,2.5998158824885067,8.346404758850733
RK45_1e-12,0.20999999999999996,s2*s3,1,-2.7062822457596485,-2.788219584088392
RK45_1e-12,0.20999999999999996,s3*s4,0,0.8977144105022965,-0.2994320017121083
RK45_1e-12,0.20999999999999996,s3*s4,1,-0.3512764393386833,0.14623201465194816
RK45_1e-12,0.20999999999999996,s1*s4,0,-8.761857119225247,-14.629431082430296
RK45_1e-12,0.20999999999999996,s1*s4,1,5.246688238969995,6.683208337141315
RK45_1e-12,0.22499999999999998,s1*s2,0,-82.07669959520908,-27.293816804165417
RK45_1e-12,0.22499999999999998,s1*s2,1,37.61166351145967,2.499122220130606
RK45_1e-12,0.22499999999999998,s2*s3,0,2.5998158824751125,8.346404758809994
RK45_1e-12,0.22499999999999998,s2*s3,1,-2.7062822457636626,-2.7882195840978703
RK45_1e-12,0.22499999999999998,s3*s4,0,0.89771441049782,-0.29943200171195006
RK45_1e-12,0.22499999999999998,s3*s4,1,-0.3512764393396388,0.14623201465216246
RK45_1e-12,0.22499999999999998,s1*s4,0,-8.761857119202745,-14.629431082342947
RK45_1e-12,0.22499999999999998,s1*s4,1,5.246688238978435,6.683208337159499
RK45_1e-12,0.24,s1*s2,0,-82.07669959561463,-27.293816804370238
RK45_1e-12,0.24,s1*s2,1,37.61166351136741,2.4991222200941103
RK45_1e-12,0.24,s2*s3,0,2.599815882488725,8.346404758856767
RK45_1e-12,0.24,s2*s3,1,-2.706282245760496,-2.788219584087751
RK45_1e-12,0.24,s3*s4,0,0.8977144105033383,-0.2994320017126462
RK45_1e-12,0.24,s3*s4,1,-0.3512764393383466,0.14623201465194285
RK45_1e-12,0.24,s1*s4,0,-8.761857119227024,-14.629431082426066
RK45_1e-12,0.24,s1*s4,1,5.2466882389693525,6.683208337141442
contour_1e-08_R4.8,-0.24,s1*s2,0,-82.03849528658837,-27.20324233642891
contour_1e-08_R4.8,-0.24,s1*s2,1,37.58730288267238,2.457694466099223
contour_1e-08_R4.8,-0.24,s2*s3,0,2.603756042015889,8.337888655363042
contour_1e-08_R4.8,-0.24,s2*s3,1,-2.7076549092014797,-2.783923782534152
contour_1e-08_R4.8,-0.24,s3*s4,0,0.8968460204402052,-0.3000766920390664
contour_1e-08_R4.8,-0.24,s3*s4,1,-0.3508062307255186,0.14649123896952596
contour_1e-08_R4.8,-0.24,s1*s4,0,-8.769115946615525,-14.609197675772986
contour_1e-08_R4.8,-0.24,s1*s4,1,5.248761146711322,6.6728657090553725
contour_1e-08_R4.8,-0.22499999999999998,s1*s2,0,-82.04116991813241,-27.206689980014545
contour_1e-08_R4.8,-0.22499999999999998,s1*s2,1,37.58886636358514,2.4591581289950413
contour_1e-08_R4.8,-0.22499999999999998,s2*s3,0,2.603752042154556,8.338337662200399
contour_1e-08_R4.8,-0.22499999999999998,s2*s3,1,-2.7076900951279876,-2.7841334547347754
contour_1e-08_R4.8,-0.22499999999999998,s3*s4,0,0.8968842933671209,-0.30005508925208696
contour_1e-08_R4.8,-0.22499999999999998,s3*s4,1,-0.3508270392405041,0.1464831608180168
contour_1e-08_R4.8,-0.22499999999999998,s1*s4,0,-8.768910050106625,-14.610208113001793
contour_1e-08_R4.8,-0.22499999999999998,s1*s4,1,5.248749402191134,6.673383258264417
contour_1e-08_R4.8,-0.21,s1*s2,0,-82.04379145038601,-27.210229433733826
contour_1e-08_R4.8,-0.21,s1*s2,1,37.590407233134414,2.4606717384418606
contour_1e-08_R4.8,-0.21,s2*s3,0,2.6037280687928686,8.33878048813165
contour_1e-08_R4.8,-0.21,s2*s3,1,-2.707714337157151,-2.784341858507873
contour_1e-08_R4.8,-0.21,s3*s4,0,0.8969237375768649,-0.3000327817637295
contour_1e-08_R4.8,-0.21,s3*s4,1,-0.3508484281566793,0.14647485053829998
contour_1e-08_R4.8,-0.21,s1*s4,0,-8.768704573920102,-14.611219195727625
contour_1e-08_R4.8,-0.21,s1*s4,1,5.248736964598186,6.673899690157939
contour_1e-08_R4.8,-0.195,s1*s2,0,-82.04636396560902,-27.213891742464277
contour_1e-08_R4.8,-0.195,s1*s2,1,37.591929725329834,2.462250002534858
contour_1e-08_R4.8,-0.195,s2*s3,0,2.6036826269488995,8.339220554663926
contour_1e-08_R4.8,-0.195,s2*s3,1,-2.707727209347669,-2.784550735470183
contour_1e-08_R4.8,-0.195,s3*s4,0,0.8969644499125061,-0.3000095141122423
contour_1e-08_R4.8,-0.195,s3*s4,1,-0.3508704624682175,0.14646618676241516
contour_1e-08_R4.8,-0.195,s1*s4,0,-8.768493462074092,-14.612235996625538
contour_1e-08_R4.8,-0.195,s1*s4,1,5.248721258475053,6.674417988873343
contour_1e-08_R4.8,-0.18,s1*s2,0,-82.04889155128926,-27.217736136786783
contour_1e-08_R4.8,-0.18,s1*s2,1,37.59344033058604,2.4639189738769685
contour_1e-08_R4.8,-0.18,s2*s3,0,2.603613051100628,8.33966368838472
contour_1e-08_R4.8,-0.18,s2*s3,1,-2.707728079197762,-2.7847627682559017
contour_1e-08_R4.8,-0.18,s3*s4,0,0.8970065974428503,-0.29998472242610896
contour_1e-08_R4.8,-0.18,s3*s4,1,-0.350893266896201,0.14645691800623617
contour_1e-08_R4.8,-0.18,s1*s4,0,-8.768264775983274,-14.613268720067575
contour_1e-08_R4.8,-0.18,s1*s4,1,5.248697854225682,6.674943904235391
contour_1e-08_R4.8,-0.16499999999999998,s1*s2,0,-82.05138888190326,-27.221805232967142
contour_1e-08_R4.8,-0.16499999999999998,s1*s2,1,37.594948546808894,2.46569815356301
contour_1e-08_R4.8,-0.16499999999999998,s2*s3,0,2.603517655712195,8.340114306365042
contour_1e-08_R4.8,-0.16499999999999998,s2*s3,1,-2.707716399065581,-2.7849801532556437
contour_1e-08_R4.8,-0.16499999999999998,s3*s4,0,0.8970504860945628,-0.2999580825797381
contour_1e-08_R4.8,-0.16499999999999998,s3*s4,1,-0.3509170075284676,0.14644690676904557
contour_1e-08_R4.8,-0.16499999999999998,s1*s4,0,-8.768013234805508,-14.614326297314909
contour_1e-08_R4.8,-0.16499999999999998,s1*s4,1,5.248664768616305,6.675482022852322
contour_1e-08_R4.8,-0.15,s1*s2,0,-82.05384493390855,-27.226126505051518
contour_1e-08_R4.8,-0.15,s1*s2,1,37.596449936823646,2.467603007104598
contour_1e-08_R4.8,-0.15,s2*s3,0,2.6033935852850223,8.340573458289013
contour_1e-08_R4.8,-0.15,s2*s3,1,-2.707690690103503,-2.785203725252094
contour_1e-08_R4.8,-0.15,s3*s4,0,0.8970961692731522,-0.2999292928915824
contour_1e-08_R4.8,-0.15,s3*s4,1,-0.3509417205165577,0.14643599733133783
contour_1e-08_R4.8,-0.15,s1*s4,0,-8.767733117586314,-14.615411149169015
contour_1e-08_R4.8,-0.15,s1*s4,1,5.248618875646745,6.676033869175754
contour_1e-08_R4.8,-0.135,s1*s2,0,-82.05627463983382,-27.23073761564323
contour_1e-08_R4.8,-0.135,s1*s2,1,37.597953957738,2.4696513001098337
contour_1e-08_R4.8,-0.135,s2*s3,0,2.6032391193403126,8.341045259769189
contour_1e-08_R4.8,-0.135,s2*s3,1,-2.7076503611087146,-2.785435636061097
contour_1e-08_R4.8,-0.135,s3*s4,0,0.8971439462070416,-0.29989811118313003
contour_1e-08_R4.8,-0.135,s3*s4,1,-0.35096756351742425,0.14642408531603923
contour_1e-08_R4.8,-0.135,s1*s4,0,-8.7674203313604,-14.616530860029378
contour_1e-08_R4.8,-0.135,s1*s4,1,5.248558507334491,6.676603432911855
contour_1e-08_R4.8,-0.12,s1*s2,0,-82.05868181545142,-27.235695156973073
contour_1e-08_R4.8,-0.12,s1*s2,1,37.599465687081526,2.4718701472358404
contour_1e-08_R4.8,-0.12,s2*s3,0,2.603050772449581,8.341534289142274
contour_1e-08_R4.8,-0.12,s2*s3,1,-2.707594004384437,-2.7856782653398864
contour_1e-08_R4.8,-0.12,s3*s4,0,0.8971941008572244,-0.2998640312494443
contour_1e-08_R4.8,-0.12,s3*s4,1,-0.3509947045474953,0.14641093988040368
contour_1e-08_R4.8,-0.12,s1*s4,0,-8.767065853014639,-14.617694802684458
contour_1e-08_R4.8,-0.12,s1*s4,1,5.248479872303387,6.677195808728607
contour_1e-08_R4.8,-0.10499999999999998,s1*s2,0,-82.06108413004544,-27.24109728275286
contour_1e-08_R4.8,-0.10499999999999998,s1*s2,1,37.60100177439744,2.474300970756303
contour_1e-08_R4.8,-0.10499999999999998,s2*s3,0,2.6028240069304633,8.342050223553537
contour_1e-08_R4.8,-0.10499999999999998,s2*s3,1,-2.7075206231106894,-2.7859360934086093
contour_1e-08_R4.8,-0.10499999999999998,s3*s4,0,0.8972471136694156,-0.29982621400952514
contour_1e-08_R4.8,-0.10499999999999998,s3*s4,1,-0.35102343959442767,0.14639621925964907
contour_1e-08_R4.8,-0.10499999999999998,s1*s4,0,-8.76665359045561,-14.618921060962135
contour_1e-08_R4.8,-0.10499999999999998,s1*s4,1,5.248377694491885,6.677820728812219
contour_1e-08_R4.8,-0.09,s1*s2,0,-82.06346251193888,-27.24691389560791
contour_1e-08_R4.8,-0.09,s1*s2,1,37.602545224787264,2.476942114480104
contour_1e-08_R4.8,-0.09,s2*s3,0,2.6025569834514215,8.342586880680203
contour_1e-08_R4.8,-0.09,s2*s3,1,-2.707427519461323,-2.7862072762349963
contour_1e-08_R4.8,-0.09,s3*s4,0,0.8973030047017327,-0.29978493426449276
contour_1e-08_R4.8,-0.09,s3*s4,1,-0.35105372256988066,0.14637996382316487
contour_1e-08_R4.8,-0.09,s1*s4,0,-8.766191996680865,-14.620200917840661
contour_1e-08_R4.8,-0.09,s1*s4,1,5.24825203810811,6.678473431514663
contour_1e-08_R4.8,-0.07500000000000001,s1*s2,0,-82.06582629520399,-27.253232182806574
contour_1e-08_R4.8,-0.07500000000000001,s1*s2,1,37.60410734620224,2.4798331347862965
contour_1e-08_R4.8,-0.07500000000000001,s2*s3,0,2.602244745704845,8.343152352227886
contour_1e-08_R4.8,-0.07500000000000001,s2*s3,1,-2.7073131544052207,-2.7864958145484713
contour_1e-08_R4.8,-0.07500000000000001,s3*s4,0,0.8973621688127271,-0.29973945190779777
contour_1e-08_R4.8,-0.07500000000000001,s3*s4,1,-0.35108580215034707,0.14636184814428851
contour_1e-08_R4.8,-0.07500000000000001,s1*s4,0,-8.765666364154706,-14.621548792399725
contour_1e-08_R4.8,-0.07500000000000001,s1*s4,1,5.248097356805654,6.6791620544154835
contour_1e-08_R4.8,-0.06,s1*s2,0,-82.06819978956973,-27.260194543058084
contour_1e-08_R4.8,-0.06,s1*s2,1,37.60571020457172,2.4830349219246854
contour_1e-08_R4.8,-0.06,s2*s3,0,2.6018802873501867,8.343759708756066
contour_1e-08_R4.8,-0.06,s2*s3,1,-2.707175584204357,-2.7868077723959144
contour_1e-08_R4.8,-0.06,s3*s4,0,0.8974253793576414,-0.29968853034686616
contour_1e-08_R4.8,-0.06,s3*s4,1,-0.35112013497183314,0.1463413673268842
contour_1e-08_R4.8,-0.06,s1*s4,0,-8.76505476540265,-14.622991124041215
contour_1e-08_R4.8,-0.06,s1*s4,1,5.247906355463137,6.679900432254206
contour_1e-08_R4.8,-0.044999999999999984,s1*s2,0,-82.06939334135144,-27.265428784261218
contour_1e-08_R4.8,-0.044999999999999984,s1*s2,1,37.606390646967924,2.485855848259353
contour_1e-08_R4.8,-0.044999999999999984,s2*s3,0,2.601494058810893,8.344068854577209
contour_1e-08_R4.8,-0.044999999999999984,s2*s3,1,-2.706956810548509,-2.787001767882659
contour_1e-08_R4.8,-0.044999999999999984,s3*s4,0,0.8974795759824488,-0.2996483121167121
contour_1e-08_R4.8,-0.044999999999999984,s3*s4,1,-0.3511482186086229,0.14632212782143278
contour_1e-08_R4.8,-0.044999999999999984,s1*s4,0,-8.764731240492532,-14.623987230518933
contour_1e-08_R4.8,-0.044999999999999984,s1*s4,1,5.2477149480388965,6.680398312463323
contour_1e-08_R4.8,-0.03,s1*s2,0,-82.07180292531885,-27.273902067756392
contour_1e-08_R4.8,-0.03,s1*s2,1,37.60808230782946,2.4897951969251717
contour_1e-08_R4.8,-0.03,s2*s3,0,2.6010122760318066,8.344780450903993
contour_1e-08_R4.8,-0.03,s2*s3,1,-2.7067665199556687,-2.7873702227030375
contour_1e-08_R4.8,-0.03,s3*s4,0,0.8975517838709535,-0.29958457442965103
contour_1e-08_R4.8,-0.03,s3*s4,1,-0.351187569898959,0.14629581747010373
contour_1e-08_R4.8,-0.03,s1*s4,0,-8.763908282425675,-14.625654303365874
contour_1e-08_R4.8,-0.03,s1*s4,1,5.247431389186594,6.681256304080025
contour_1e-08_R4.8,-0.015000000000000013,s1*s2,0,-82.07423434300807,-27.283318576469835
contour_1e-08_R4.8,-0.015000000000000013,s1*s2,1,37.609837091941955,2.4941946466173004
contour_1e-08_R4.8,-0.015000000000000013,s2*s3,0,2.600455886956226,8.345555908161568
contour_1e-08_R4.8,-0.015000000000000013,s2*s3,1,-2.7065431460088067,-2.7877745326045553
contour_1e-08_R4.8,-0.015000000000000013,s3*s4,0,0.8976297600829892,-0.29951288923209884
contour_1e-08_R4.8,-0.015000000000000013,s3*s4,1,-0.35123015126221985,0.14626597480353584
contour_1e-08_R4.8,-0.015000000000000013,s1*s4,0,-8.762956327233107,-14.627460827003826
contour_1e-08_R4.8,-0.015000000000000013,s1*s4,1,5.247091947302589,6.682188972399242
contour_1e-08_R4.8,0.0,s1*s2,0,-82.0766995955818,-27.293816804371637
contour_1e-08_R4.8,0.0,s1*s2,1,37.61166351136898,2.4991222201025463
contour_1e-08_R4.8,0.0,s2*s3,0,2.599815882491355,8.346404758854446
contour_1e-08_R4.8,0.0,s2*s3,1,-2.7062822457607507,-2.788219584088191
contour_1e-08_R4.8,0.0,s3*s4,0,0.897714410503311,-0.2994320017127476
contour_1e-08_R4.8,0.0,s3*s4,1,-0.35127643933869596,0.1462320146521075
contour_1e-08_R4.8,0.0,s1*s4,0,-8.761857119213907,-14.629431082424313
contour_1e-08_R4.8,0.0,s1*s4,1,5.246688238966072,6.683208337142396
contour_1e-08_R4.8,0.015000000000000013,s1*s2,0,-82.0792104062784,-27.305562265690362
contour_1e-08_R4.8,0.015000000000000013,s1*s2,1,37.61357573451099,2.5046581691796046
contour_1e-08_R4.8,0.015000000000000013,s2*s3,0,2.5990807961499485,8.347339569728218
contour_1e-08_R4.8,0.015000000000000013,s2*s3,1,-2.705978898784805,-2.788712097139757
contour_1e-08_R4.8,0.015000000000000013,s3*s4,0,0.8978067034235251,-0.29934050458728717
contour_1e-08_R4.8,0.015000000000000013,s3*s4,1,-0.35132697735349283,0.14619329549247756
contour_1e-08_R4.8,0.015000000000000013,s1*s4,0,-8.760586967428258,-14.631591527414086
contour_1e-08_R4.8,0.015000000000000013,s1*s4,1,5.246210005487053,6.684328592453992
contour_1e-08_R4.8,0.030000000000000027,s1*s2,0,-82.08177889238004,-27.318759309415135
contour_1e-08_R4.8,0.030000000000000027,s1*s2,1,37.61558948721956,2.5109012117881124
contour_1e-08_R4.8,0.030000000000000027,s2*s3,0,2.5982365605848328,8.348375462929019
contour_1e-08_R4.8,0.030000000000000027,s2*s3,1,-2.705627006486881,-2.789260066101112
contour_1e-08_R4.8,0.030000000000000027,s3*s4,0,0.8979078199373736,-0.29923661659173534
contour_1e-08_R4.8,0.030000000000000027,s3*s4,1,-0.3513824271967955,0.1461490063790219
contour_1e-08_R4.8,0.030000000000000027,s1*s4,0,-8.759116329293398,-14.633975064777625
contour_1e-08_R4.8,0.030000000000000027,s1*s4,1,5.245644511416457,6.6855671950549675
contour_1e-08_R4.8,0.044999999999999984,s1*s2,0,-82.08441128100459,-27.333603704673386
contour_1e-08_R4.8,0.044999999999999984,s1*s2,1,37.6177175886745,2.5179497042940095
contour_1e-08_R4.8,0.044999999999999984,s2*s3,0,2.5972686960709694,8.349526765283583
contour_1e-08_R4.8,0.044999999999999984,s2*s3,1,-2.7052200587483384,-2.789871492486253
contour_1e-08_R4.8,0.044999999999999984,s3*s4,0,0.8980188523455261,-0.29911866633369394
contour_1e-08_R4.8,0.044999999999999984,s3*s4,1,-0.351443412945294,0.14609835534310456
contour_1e-08_R4.8,0.044999999999999984,s1*s4,0,-8.757416387281156,-14.63661122918594
contour_1e-08_R4.8,0.044999999999999984,s1*s4,1,5.2449785173728145,6.686940504300257
contour_1e-08_R4.8,0.06,s1*s2,0,-82.08717191347749,-27.350341743291303
contour_1e-08_R4.8,0.06,s1*s2,1,37.620002152505016,2.5259190614236764
contour_1e-08_R4.8,0.06,s2*s3,0,2.596163713099037,8.350815623041807
contour_1e-08_R4.8,0.06,s2*s3,1,-2.704752570040415,-2.7905575868984958
contour_1e-08_R4.8,0.06,s3*s4,0,0.898141648801794,-0.2989847811680674
contour_1e-08_R4.8,0.06,s3*s4,1,-0.3515109119283339,0.1460405255403758
contour_1e-08_R4.8,0.06,s1*s4,0,-8.755458663564589,-14.639547016984801
contour_1e-08_R4.8,0.06,s1*s4,1,5.2442005523732735,6.688472424930976
contour_1e-08_R4.8,0.07500000000000001,s1*s2,0,-82.09003656327609,-27.36950051930721
contour_1e-08_R4.8,0.07500000000000001,s1*s2,1,37.62245599534067,2.5350617168241163
contour_1e-08_R4.8,0.07500000000000001,s2*s3,0,2.5948819486012855,8.35227544284276
contour_1e-08_R4.8,0.07500000000000001,s2*s3,1,-2.704207055763073,-2.791335895172874
contour_1e-08_R4.8,0.07500000000000001,s3*s4,0,0.8982788624653784,-0.29882996347592494
contour_1e-08_R4.8,0.07500000000000001,s3*s4,1,-0.3515864436911142,0.14597325678500372
contour_1e-08_R4.8,0.07500000000000001,s1*s4,0,-8.7531603060714,-14.642861080604726
contour_1e-08_R4.8,0.07500000000000001,s1*s4,1,5.243275187132543,6.690204335689031
contour_1e-08_R4.8,0.08999999999999997,s1*s2,0,-82.09305849634858,-27.39140933076262
contour_1e-08_R4.8,0.08999999999999997,s1*s2,1,37.625116618545356,2.5455389502589103
contour_1e-08_R4.8,0.08999999999999997,s2*s3,0,2.5934022218447446,8.353932997738937
contour_1e-08_R4.8,0.08999999999999997,s2*s3,1,-2.7035739398227974,-2.792220519830333
contour_1e-08_R4.8,0.08999999999999997,s3*s4,0,0.898432745647958,-0.2986515894394778
contour_1e-08_R4.8,0.08999999999999997,s3*s4,1,-0.3516712011114894,0.1458953308911246
contour_1e-08_R4.8,0.08999999999999997,s1*s4,0,-8.750479801772315,-14.646610414946666
contour_1e-08_R4.8,0.08999999999999997,s1*s4,1,5.242183590587499,6.6921657462536785
contour_1e-08_R4.8,0.10499999999999998,s1*s2,0,-82.09621574811567,-27.416357467277848
contour_1e-08_R4.8,0.10499999999999998,s1*s2,1,37.62799183425809,2.5575059024757874
contour_1e-08_R4.8,0.10499999999999998,s2*s3,0,2.591700402648467,8.355808311061605
contour_1e-08_R4.8,0.10499999999999998,s2*s3,1,-2.702842067987167,-2.793223838016161
contour_1e-08_R4.8,0.10499999999999998,s3*s4,0,0.8986045624728767,-0.2984471246258926
contour_1e-08_R4.8,0.10499999999999998,s3*s4,1,-0.3517660020794592,0.14580546574287448
contour_1e-08_R4.8,0.10499999999999998,s1*s4,0,-8.747368753259778,-14.650831898086766
contour_1e-08_R4.8,0.10499999999999998,s1*s4,1,5.24090204512616,6.694379846698152
contour_1e-08_R4.8,0.12,s1*s2,0,-82.09953268656359,-27.44479415298956
contour_1e-08_R4.8,0.12,s1*s2,1,37.63111862763874,2.571186019778171
contour_1e-08_R4.8,0.12,s2*s3,0,2.5897450736937104,8.357935482359409
contour_1e-08_R4.8,0.12,s2*s3,1,-2.7019977317985004,-2.7943646220275187
contour_1e-08_R4.8,0.12,s3*s4,0,0.898796818598452,-0.29821271633276236
contour_1e-08_R4.8,0.12,s3*s4,1,-0.35187230911905076,0.1457018596229006
contour_1e-08_R4.8,0.12,s1*s4,0,-8.74376071389856,-14.655595974260475
contour_1e-08_R4.8,0.12,s1*s4,1,5.239401091118072,6.6968857719011625
contour_1e-08_R4.8,0.135,s1*s2,0,-82.10312295477954,-27.477709382609905
contour_1e-08_R4.8,0.135,s1*s2,1,37.63458430149081,2.587041638275714
contour_1e-08_R4.8,0.135,s2*s3,0,2.587472557143758,8.360388578870694
contour_1e-08_R4.8,0.135,s2*s3,1,-2.7010130203166467,-2.79567960103088
contour_1e-08_R4.8,0.135,s3*s4,0,0.8990159707280427,-0.29793982192262203
contour_1e-08_R4.8,0.135,s3*s4,1,-0.3519935022776803,0.1455807328380353
contour_1e-08_R4.8,0.135,s1*s4,0,-8.739524948993031,-14.66107471089707
contour_1e-08_R4.8,0.135,s1*s4,1,5.23762597226432,6.699768684080161
contour_1e-08_R4.8,0.15000000000000002,s1*s2,0,-82.1070121863681,-27.51579978750281
contour_1e-08_R4.8,0.15000000000000002,s1*s2,1,37.63843865929944,2.6054202033557794
contour_1e-08_R4.8,0.15000000000000002,s2*s3,0,2.5848328009393566,8.36321911150253
contour_1e-08_R4.8,0.15000000000000002,s2*s3,1,-2.6998658036025844,-2.7971972938052443
contour_1e-08_R4.8,0.15000000000000002,s3*s4,0,0.8992658574189117,-0.2976224216120531
contour_1e-08_R4.8,0.15000000000000002,s3*s4,1,-0.35213180796242666,0.14543926165410423
contour_1e-08_R4.8,0.15000000000000002,s1*s4,0,-8.734557774660399,-14.66737526346019
contour_1e-08_R4.8,0.15000000000000002,s1*s4,1,5.235530153491554,6.703087956317519
contour_1e-08_R4.8,0.16499999999999998,s1*s2,0,-82.11119637321693,-27.560000623653707
contour_1e-08_R4.8,0.16499999999999998,s1*s2,1,37.64272846245925,2.626791183135621
contour_1e-08_R4.8,0.16499999999999998,s2*s3,0,2.58175610831449,8.366492480397113
contour_1e-08_R4.8,0.16499999999999998,s2*s3,1,-2.6985247018389535,-2.798954209061257
contour_1e-08_R4.8,0.16499999999999998,s3*s4,0,0.8995513568303756,-0.29725217353351563
contour_1e-08_R4.8,0.16499999999999998,s3*s4,1,-0.352290095502341,0.145273502682842
contour_1e-08_R4.8,0.16499999999999998,s1*s4,0,-8.72871537040631,-14.674636826674018
contour_1e-08_R4.8,0.16499999999999998,s1*s4,1,5.233048460555415,6.706921131082008
contour_1e-08_R4.8,0.18,s1*s2,0,-82.11579281275513,-27.61156065940661
contour_1e-08_R4.8,0.18,s1*s2,1,37.64756357615625,2.651755830369303
contour_1e-08_R4.8,0.18,s2*s3,0,2.5781595092417513,8.370303663091146
contour_1e-08_R4.8,0.18,s2*s3,1,-2.6969533672576604,-2.800999869469596
contour_1e-08_R4.8,0.18,s3*s4,0,0.8998801272285164,-0.29681839375838254
contour_1e-08_R4.8,0.18,s3*s4,1,-0.35247254825301055,0.14507859715904126
contour_1e-08_R4.8,0.18,s1*s4,0,-8.721824656607232,-14.683067686858461
contour_1e-08_R4.8,0.18,s1*s4,1,5.230105942999769,6.7113766223697695
contour_1e-08_R4.8,0.195,s1*s2,0,-82.12103832051771,-27.672030202828328
contour_1e-08_R4.8,0.195,s1*s2,1,37.65310193237567,2.6810484449881513
contour_1e-08_R4.8,0.195,s2*s3,0,2.5739464285919627,8.374775984473123
contour_1e-08_R4.8,0.195,s2*s3,1,-2.6951088501348397,-2.8033959228085
contour_1e-08_R4.8,0.195,s3*s4,0,0.9002625999661757,-0.2963082333943835
contour_1e-08_R4.8,0.195,s3*s4,1,-0.35268454707549024,0.1448487276249955
contour_1e-08_R4.8,0.195,s1*s4,0,-8.713686358697315,-14.69294181314273
contour_1e-08_R4.8,0.195,s1*s4,1,5.226615725348639,6.716590749083938
contour_1e-08_R4.8,0.20999999999999996,s1*s2,0,-82.12656362140507,-27.737324574891176
contour_1e-08_R4.8,0.20999999999999996,s1*s2,1,37.65885326936067,2.7126790638076397
contour_1e-08_R4.8,0.20999999999999996,s2*s3,0,2.5694097975391768,8.379610673122595
contour_1e-08_R4.8,0.20999999999999996,s2*s3,1,-2.693113215057966,-2.805973088617091
contour_1e-08_R4.8,0.20999999999999996,s3*s4,0,0.900672002849038,-0.2957554919534658
contour_1e-08_R4.8,0.20999999999999996,s3*s4,1,-0.35291029271390995,0.1445986011602599
contour_1e-08_R4.8,0.20999999999999996,s1*s4,0,-8.70483184175611,-14.703599167659203
contour_1e-08_R4.8,0.20999999999999996,s1*s4,1,5.222790111857341,6.722196834368763
contour_1e-08_R4.8,0.22499999999999998,s1*s2,0,-82.13303873501216,-27.820169253316315
contour_1e-08_R4.8,0.22499999999999998,s1*s2,1,37.665965623376664,2.752936700260978
contour_1e-08_R4.8,0.22499999999999998,s2*s3,0,2.563623539322545,8.385721100875351
contour_1e-08_R4.8,0.22499999999999998,s2*s3,1,-2.690564985919286,-2.8092452149021514
contour_1e-08_R4.8,0.22499999999999998,s3*s4,0,0.9011850089409285,-0.29505148414135335
contour_1e-08_R4.8,0.22499999999999998,s3*s4,1,-0.3531948471938545,0.1442789800166378
contour_1e-08_R4.8,0.22499999999999998,s1*s4,0,-8.693486326789232,-14.717033571861954
contour_1e-08_R4.8,0.22499999999999998,s1*s4,1,5.217872652134667,6.729301725860648
contour_1e-08_R4.8,0.24,s1*s2,0,-82.14020914339784,-27.918149273525756
contour_1e-08_R4.8,0.24,s1*s2,1,37.674149292331286,2.8006137817428995
contour_1e-08_R4.8,0.24,s2*s3,0,2.556768294935207,8.392935118246996
contour_1e-08_R4.8,0.24,s2*s3,1,-2.687544020541171,-2.81311256354059
contour_1e-08_R4.8,0.24,s3*s4,0,0.9017844071693221,-0.29421549497930893
contour_1e-08_R4.8,0.24,s3*s4,1,-0.35352825015036743,0.14389850161302314
contour_1e-08_R4.8,0.24,s1*s4,0,-8.679937781924798,-14.732856578508894
contour_1e-08_R4.8,0.24,s1*s4,1,5.211984446842617,6.737689332353197
contour_1e-10_R4.8,-0.24,s1*s2,0,-82.0760928958175,-27.292338832758787
contour_1e-10_R4.8,-0.24,s1*s2,1,37.6112708527767,2.4984472679791123
contour_1e-10_R4.8,-0.24,s2*s3,0,2.599881390474632,8.346264897200067
contour_1e-10_R4.8,-0.24,s2*s3,1,-2.706304518647912,-2.7881490248755356
contour_1e-10_R4.8,-0.24,s3*s4,0,0.8977005663462982,-0.29944250785323095
contour_1e-10_R4.8,-0.24,s3*s4,1,-0.35126890820865875,0.14623625211753458
contour_1e-10_R4.8,-0.24,s1*s4,0,-8.761981163795733,-14.629105725635913
contour_1e-10_R4.8,-0.24,s1*s4,1,5.246724340886838,6.683040816558393
contour_1e-10_R4.8,-0.22499999999999998,s1*s2,0,-82.0761222648989,-27.292586700763838
contour_1e-10_R4.8,-0.22499999999999998,s1*s2,1,37.61131894183388,2.4985388646165925
contour_1e-10_R4.8,-0.22499999999999998,s2*s3,0,2.599874263800451,8.34629851943312
contour_1e-10_R4.8,-0.22499999999999998,s2*s3,1,-2.706307624723091,-2.788162958597563
contour_1e-10_R4.8,-0.22499999999999998,s3*s4,0,0.8977005311411429,-0.2994403298039703
contour_1e-10_R4.8,-0.22499999999999998,s3*s4,1,-0.35126918812989905,0.14623532344353696
contour_1e-10_R4.8,-0.22499999999999998,s1*s4,0,-8.76191756243295,-14.629146426449175
contour_1e-10_R4.8,-0.22499999999999998,s1*s4,1,5.246705046937597,6.683067431798795
contour_1e-10_R4.8,-0.21,s1*s2,0,-82.07616755038468,-27.292802725241753
contour_1e-10_R4.8,-0.21,s1*s2,1,37.6113659850579,2.4986202772854176
contour_1e-10_R4.8,-0.21,s2*s3,0,2.5998687694060005,8.346325074709895
contour_1e-10_R4.8,-0.21,s2*s3,1,-2.7063095446422105,-2.788173967586523
contour_1e-10_R4.8,-0.21,s3*s4,0,0.8977010589702057,-0.29943839752982837
contour_1e-10_R4.8,-0.21,s3*s4,1,-0.35126966972251505,0.14623453855512494
contour_1e-10_R4.8,-0.21,s1*s4,0,-8.761871938447403,-14.62918824576466
contour_1e-10_R4.8,-0.21,s1*s4,1,5.246692200385426,6.683091803878747
contour_1e-10_R4.8,-0.195,s1*s2,0,-82.07621885785208,-27.29276275057108
contour_1e-10_R4.8,-0.195,s1*s2,1,37.61137949484284,2.4986105351157253
contour_1e-10_R4.8,-0.195,s2*s3,0,2.5998716918428544,8.346318173218311
contour_1e-10_R4.8,-0.195,s2*s3,1,-2.7063083330023816,-2.788171718552154
contour_1e-10_R4.8,-0.195,s3*s4,0,0.8977021352090045,-0.2994389655683689
contour_1e-10_R4.8,-0.195,s3*s4,1,-0.3512700863565184,0.14623481994887658
contour_1e-10_R4.8,-0.195,s1*s4,0,-8.761901070063814,-14.62919286183837
contour_1e-10_R4.8,-0.195,s1*s4,1,5.2467024355021605,6.683090811196177
contour_1e-10_R4.8,-0.18,s1*s2,0,-82.07625545926273,-27.292567132556613
contour_1e-10_R4.8,-0.18,s1*s2,1,37.61136952578597,2.4985437699600235
contour_1e-10_R4.8,-0.18,s2*s3,0,2.5998790012717796,8.346294535302016
contour_1e-10_R4.8,-0.18,s2*s3,1,-2.706306245137888,-2.7881630112714646
contour_1e-10_R4.8,-0.18,s3*s4,0,0.8977029393955953,-0.29944113853452287
contour_1e-10_R4.8,-0.18,s3*s4,1,-0.35127021290705984,0.14623574259705718
contour_1e-10_R4.8,-0.18,s1*s4,0,-8.761965037271107,-14.629167780268219
contour_1e-10_R4.8,-0.18,s1*s4,1,5.2467224786978175,6.683073346230812
contour_1e-10_R4.8,-0.16499999999999998,s1*s2,0,-82.07628040057222,-27.292408102188237
contour_1e-10_R4.8,-0.16499999999999998,s1*s2,1,37.61136265597697,2.498489252689005
contour_1e-10_R4.8,-0.16499999999999998,s2*s3,0,2.5998846859923987,8.346277661397064
contour_1e-10_R4.8,-0.16499999999999998,s2*s3,1,-2.7063051766595483,-2.788157096115738
contour_1e-10_R4.8,-0.16499999999999998,s3*s4,0,0.8977033203442485,-0.29944299706040717
contour_1e-10_R4.8,-0.16499999999999998,s3*s4,1,-0.3512702101842674,0.1462365073616421
contour_1e-10_R4.8,-0.16499999999999998,s1*s4,0,-8.762012272853427,-14.629144005448476
contour_1e-10_R4.8,-0.16499999999999998,s1*s4,1,5.246736858483607,6.683058956037385
contour_1e-10_R4.8,-0.15,s1*s2,0,-82.07630955596598,-27.2924118673474
contour_1e-10_R4.8,-0.15,s1*s2,1,37.611377426604065,2.4984945570370933
contour_1e-10_R4.8,-0.15,s2*s3,0,2.599884928603543,8.346279500809707
contour_1e-10_R4.8,-0.15,s2*s3,1,-2.706305132410062,-2.788158562649044
contour_1e-10_R4.8,-0.15,s3*s4,0,0.8977037189742691,-0.29944321757371023
contour_1e-10_R4.8,-0.15,s3*s4,1,-0.3512704012718607,0.146236595335222
contour_1e-10_R4.8,-0.15,s1*s4,0,-8.762018482477531,-14.629147395398988
contour_1e-10_R4.8,-0.15,s1*s4,1,5.246738962459423,6.683061002780984
contour_1e-10_R4.8,-0.135,s1*s2,0,-82.07635182863129,-27.29257312067779
contour_1e-10_R4.8,-0.135,s1*s2,1,37.61141304655737,2.498559670648207
contour_1e-10_R4.8,-0.135,s2*s3,0,2.5998796862518594,8.346296762713553
contour_1e-10_R4.8,-0.135,s2*s3,1,-2.7063049739192753,-2.788166066451989
contour_1e-10_R4.8,-0.135,s3*s4,0,0.8977045353254263,-0.29944181869782904
contour_1e-10_R4.8,-0.135,s3*s4,1,-0.3512709365269154,0.1462360342833251
contour_1e-10_R4.8,-0.135,s1*s4,0,-8.76199215312579,-14.629180625753486
contour_1e-10_R4.8,-0.135,s1*s4,1,5.246731671066633,6.683079087823072
contour_1e-10_R4.8,-0.12,s1*s2,0,-82.07640000213965,-27.292783067169765
contour_1e-10_R4.8,-0.12,s1*s2,1,37.61145352379486,2.4986448999991246
contour_1e-10_R4.8,-0.12,s2*s3,0,2.599872159374355,8.34631719187558
contour_1e-10_R4.8,-0.12,s2*s3,1,-2.706303937635439,-2.7881748373038096
contour_1e-10_R4.8,-0.12,s3*s4,0,0.8977056759048365,-0.29943990917724095
contour_1e-10_R4.8,-0.12,s3*s4,1,-0.351271650546374,0.14623527355555105
contour_1e-10_R4.8,-0.12,s1*s4,0,-8.761959327068281,-14.629224090309291
contour_1e-10_R4.8,-0.12,s1*s4,1,5.246722488495906,6.683101844863449
contour_1e-10_R4.8,-0.10499999999999998,s1*s2,0,-82.07644245155316,-27.292929610075504
contour_1e-10_R4.8,-0.10499999999999998,s1*s2,1,37.611484567773175,2.498707264278087
contour_1e-10_R4.8,-0.10499999999999998,s2*s3,0,2.5998662352073234,8.34633072536008
contour_1e-10_R4.8,-0.10499999999999998,s2*s3,1,-2.706302422397607,-2.7881810080593055
contour_1e-10_R4.8,-0.10499999999999998,s3*s4,0,0.897706725543976,-0.29943866738711744
contour_1e-10_R4.8,-0.10499999999999998,s3*s4,1,-0.35127225464323875,0.1462347800265985
contour_1e-10_R4.8,-0.10499999999999998,s1*s4,0,-8.761941083072541,-14.629255299649827
contour_1e-10_R4.8,-0.10499999999999998,s1*s4,1,5.2467173786496515,6.683117817829262
contour_1e-10_R4.8,-0.09,s1*s2,0,-82.07647749183411,-27.293003507256714
contour_1e-10_R4.8,-0.09,s1*s2,1,37.611506528950336,2.4987420178136435
contour_1e-10_R4.8,-0.09,s2*s3,0,2.5998627150963065,8.34633770276894
contour_1e-10_R4.8,-0.09,s2*s3,1,-2.7063010934411253,-2.7881847026500637
contour_1e-10_R4.8,-0.09,s3*s4,0,0.8977075166076441,-0.2994381982737215
contour_1e-10_R4.8,-0.09,s3*s4,1,-0.3512726776115627,0.14623459340062497
contour_1e-10_R4.8,-0.09,s1*s4,0,-8.761936709417173,-14.62927181657613
contour_1e-10_R4.8,-0.09,s1*s4,1,5.246716191947675,6.683126332748423
contour_1e-10_R4.8,-0.07500000000000001,s1*s2,0,-82.07651559200794,-27.293104895336178
contour_1e-10_R4.8,-0.07500000000000001,s1*s2,1,37.611531355901334,2.498788164233902
contour_1e-10_R4.8,-0.07500000000000001,s2*s3,0,2.5998579083647653,8.346346800577093
contour_1e-10_R4.8,-0.07500000000000001,s2*s3,1,-2.7062993409164138,-2.7881892679111804
contour_1e-10_R4.8,-0.07500000000000001,s3*s4,0,0.8977084577504009,-0.2994374537611564
contour_1e-10_R4.8,-0.07500000000000001,s3*s4,1,-0.3512731877240108,0.146234295436323
contour_1e-10_R4.8,-0.07500000000000001,s1*s4,0,-8.761928087008084,-14.629293741609903
contour_1e-10_R4.8,-0.07500000000000001,s1*s4,1,5.246713671938859,6.683137459491503
contour_1e-10_R4.8,-0.06,s1*s2,0,-82.07655355053092,-27.29322721209659
contour_1e-10_R4.8,-0.06,s1*s2,1,37.61155720237252,2.498844127637195
contour_1e-10_R4.8,-0.06,s2*s3,0,2.599851540220112,8.346357208107708
contour_1e-10_R4.8,-0.06,s2*s3,1,-2.7062969106920303,-2.788194513715668
contour_1e-10_R4.8,-0.06,s3*s4,0,0.8977095200692092,-0.299436515262872
contour_1e-10_R4.8,-0.06,s3*s4,1,-0.3512737665362817,0.14623391333123822
contour_1e-10_R4.8,-0.06,s1*s4,0,-8.761916456711788,-14.629318929808901
contour_1e-10_R4.8,-0.06,s1*s4,1,5.246709946615895,6.683150266256789
contour_1e-10_R4.8,-0.044999999999999984,s1*s2,0,-82.07658963619984,-27.2933505051742
contour_1e-10_R4.8,-0.044999999999999984,s1*s2,1,37.61158230782478,2.498901820365665
contour_1e-10_R4.8,-0.044999999999999984,s2*s3,0,2.599844526854105,8.346367488470332
contour_1e-10_R4.8,-0.044999999999999984,s2*s3,1,-2.7062941008117276,-2.788199881758099
contour_1e-10_R4.8,-0.044999999999999984,s3*s4,0,0.8977105958771234,-0.2994355926049428
contour_1e-10_R4.8,-0.044999999999999984,s3*s4,1,-0.3512743523214967,0.14623353120614846
contour_1e-10_R4.8,-0.044999999999999984,s1*s4,0,-8.761904932156218,-14.629343387377782
contour_1e-10_R4.8,-0.044999999999999984,s1*s4,1,5.246705967894855,6.683162868349708
contour_1e-10_R4.8,-0.03,s1*s2,0,-82.07662588605591,-27.293488119904083
contour_1e-10_R4.8,-0.03,s1*s2,1,37.611608248023494,2.498966559623128
contour_1e-10_R4.8,-0.03,s2*s3,0,2.5998363644644655,8.34637870997574
contour_1e-10_R4.8,-0.03,s2*s3,1,-2.706290770778298,-2.7882057809077905
contour_1e-10_R4.8,-0.03,s3*s4,0,0.8977117593329661,-0.2994345480328524
contour_1e-10_R4.8,-0.03,s3*s4,1,-0.35127498728316087,0.1462330942649022
contour_1e-10_R4.8,-0.03,s1*s4,0,-8.761891452117458,-14.629369946613227
contour_1e-10_R4.8,-0.03,s1*s4,1,5.246701129957602,6.6831765961666045
contour_1e-10_R4.8,-0.015000000000000013,s1*s2,0,-82.0766626252736,-27.293643097975938
contour_1e-10_R4.8,-0.015000000000000013,s1*s2,1,37.61163535082951,2.4990397488175944
contour_1e-10_R4.8,-0.015000000000000013,s2*s3,0,2.599826864629595,8.34639111145571
contour_1e-10_R4.8,-0.015000000000000013,s2*s3,1,-2.7062868462439367,-2.788212331064171
contour_1e-10_R4.8,-0.015000000000000013,s3*s4,0,0.8977130285610586,-0.29943335502503526
contour_1e-10_R4.8,-0.015000000000000013,s3*s4,1,-0.3512756816539168,0.14623259103636915
contour_1e-10_R4.8,-0.015000000000000013,s1*s4,0,-8.761875583067118,-14.629399132218019
contour_1e-10_R4.8,-0.015000000000000013,s1*s4,1,5.246695264393876,6.683191722752983
contour_1e-10_R4.8,0.0,s1*s2,0,-82.07669959558174,-27.293816804371545
contour_1e-10_R4.8,0.0,s1*s2,1,37.61166351136895,2.499122220102548
contour_1e-10_R4.8,0.0,s2*s3,0,2.599815882491359,8.346404758854435
contour_1e-10_R4.8,0.0,s2*s3,1,-2.706282245760749,-2.7882195840881887
contour_1e-10_R4.8,0.0,s3*s4,0,0.8977144105033101,-0.299432001712748
contour_1e-10_R4.8,0.0,s3*s4,1,-0.35127643933869573,0.14623201465210733
contour_1e-10_R4.8,0.0,s1*s4,0,-8.761857119213914,-14.629431082424295
contour_1e-10_R4.8,0.0,s1*s4,1,5.246688238966068,6.683208337142394
contour_1e-10_R4.8,0.015000000000000013,s1*s2,0,-82.07669319901464,-27.293680376239646
contour_1e-10_R4.8,0.015000000000000013,s1*s2,1,37.61165059605931,2.4990540711177474
contour_1e-10_R4.8,0.015000000000000013,s2*s3,0,2.599826514361445,8.34639543864186
contour_1e-10_R4.8,0.015000000000000013,s2*s3,1,-2.706286876636995,-2.7882141184120384
contour_1e-10_R4.8,0.015000000000000013,s3*s4,0,0.8977135310642779,-0.29943313571325736
contour_1e-10_R4.8,0.015000000000000013,s3*s4,1,-0.3512759208562454,0.1462325257380453
contour_1e-10_R4.8,0.015000000000000013,s1*s4,0,-8.761874992729295,-14.62941035582896
contour_1e-10_R4.8,0.015000000000000013,s1*s4,1,5.246695841388343,6.683196590088282
contour_1e-10_R4.8,0.030000000000000027,s1*s2,0,-82.0767298405184,-27.293859065410523
contour_1e-10_R4.8,0.030000000000000027,s1*s2,1,37.611678389482265,2.4991390312181
contour_1e-10_R4.8,0.030000000000000027,s2*s3,0,2.5998150898986316,8.346409417819219
contour_1e-10_R4.8,0.030000000000000027,s2*s3,1,-2.706282039214246,-2.7882215392646645
contour_1e-10_R4.8,0.030000000000000027,s3*s4,0,0.8977149380136678,-0.2994317407676493
contour_1e-10_R4.8,0.030000000000000027,s3*s4,1,-0.3512766878682587,0.14623192842824242
contour_1e-10_R4.8,0.030000000000000027,s1*s4,0,-8.761855758222085,-14.629442921676159
contour_1e-10_R4.8,0.030000000000000027,s1*s4,1,5.246688377286638,6.683213460751623
contour_1e-10_R4.8,0.044999999999999984,s1*s2,0,-82.07676665234384,-27.29406276744087
contour_1e-10_R4.8,0.044999999999999984,s1*s2,1,37.611707461060796,2.4992362353920483
contour_1e-10_R4.8,0.044999999999999984,s2*s3,0,2.5998017516367438,8.346425081999048
contour_1e-10_R4.8,0.044999999999999984,s2*s3,1,-2.7062763406192585,-2.788229881697612
contour_1e-10_R4.8,0.044999999999999984,s3*s4,0,0.8977164881757445,-0.2994301260986632
contour_1e-10_R4.8,0.044999999999999984,s3*s4,1,-0.3512775353174264,0.1462312309033226
contour_1e-10_R4.8,0.044999999999999984,s1*s4,0,-8.761832914136516,-14.6294792376702
contour_1e-10_R4.8,0.044999999999999984,s1*s4,1,5.246679321475055,6.683232329696475
contour_1e-10_R4.8,0.06,s1*s2,0,-82.07680430886538,-27.294294773981868
contour_1e-10_R4.8,0.06,s1*s2,1,37.61173827422333,2.499347359045952
contour_1e-10_R4.8,0.06,s2*s3,0,2.5997862828076297,8.346442710036857
contour_1e-10_R4.8,0.06,s2*s3,1,-2.7062696801302835,-2.7882393005578643
contour_1e-10_R4.8,0.06,s3*s4,0,0.8977182059566647,-0.2994282675148018
contour_1e-10_R4.8,0.06,s3*s4,1,-0.35127847630786824,0.14623042156672403
contour_1e-10_R4.8,0.06,s1*s4,0,-8.76180608108418,-14.629519872511496
contour_1e-10_R4.8,0.06,s1*s4,1,5.246668491757898,6.683253502409537
contour_1e-10_R4.8,0.07500000000000001,s1*s2,0,-82.07680721643715,-27.294524819694033
contour_1e-10_R4.8,0.07500000000000001,s1*s2,1,37.61175336308774,2.4994653824211883
contour_1e-10_R4.8,0.07500000000000001,s2*s3,0,2.5997677186309494,8.346457735665586
contour_1e-10_R4.8,0.07500000000000001,s2*s3,1,-2.7062611045858076,-2.7882482521920324
contour_1e-10_R4.8,0.07500000000000001,s3*s4,0,0.8977196314350999,-0.2994263161016513
contour_1e-10_R4.8,0.07500000000000001,s3*s4,1,-0.3512793093267271,0.14622950312066818
contour_1e-10_R4.8,0.07500000000000001,s1*s4,0,-8.761775005035535,-14.629553601052674
contour_1e-10_R4.8,0.07500000000000001,s1*s4,1,5.246654244505014,6.683272640028236
contour_1e-10_R4.8,0.08999999999999997,s1*s2,0,-82.07679350134549,-27.294810672201876
contour_1e-10_R4.8,0.08999999999999997,s1*s2,1,37.61176525688723,2.499612768948282
contour_1e-10_R4.8,0.08999999999999997,s2*s3,0,2.5997437397492806,8.346475492079769
contour_1e-10_R4.8,0.08999999999999997,s2*s3,1,-2.7062501039615845,-2.7882590457004635
contour_1e-10_R4.8,0.08999999999999997,s3*s4,0,0.8977212033409685,-0.29942379168636857
contour_1e-10_R4.8,0.08999999999999997,s3*s4,1,-0.35128026779892124,0.1462283091849961
contour_1e-10_R4.8,0.08999999999999997,s1*s4,0,-8.761732940546862,-14.629592926805369
contour_1e-10_R4.8,0.08999999999999997,s1*s4,1,5.2466350208342405,6.683295629729449
contour_1e-10_R4.8,0.10499999999999998,s1*s2,0,-82.0768619468319,-27.29521383058897
contour_1e-10_R4.8,0.10499999999999998,s1*s2,1,37.6118184266046,2.4998010582269803
contour_1e-10_R4.8,0.10499999999999998,s2*s3,0,2.5997181284675235,8.346506867107994
contour_1e-10_R4.8,0.10499999999999998,s2*s3,1,-2.706239359184337,-2.7882751613588224
contour_1e-10_R4.8,0.10499999999999998,s3*s4,0,0.8977241230077636,-0.2994205130646681
contour_1e-10_R4.8,0.10499999999999998,s3*s4,1,-0.35128184188953454,0.14622690710603545
contour_1e-10_R4.8,0.10499999999999998,s1*s4,0,-8.761684916768633,-14.629665019998189
contour_1e-10_R4.8,0.10499999999999998,s1*s4,1,5.246616204526659,6.683332260136814
contour_1e-10_R4.8,0.12,s1*s2,0,-82.07669766814644,-27.295361600341217
contour_1e-10_R4.8,0.12,s1*s2,1,37.61177032353692,2.499912506615022
contour_1e-10_R4.8,0.12,s2*s3,0,2.5996917589598967,8.346506732925297
contour_1e-10_R4.8,0.12,s2*s3,1,-2.706226480493616,-2.788280776580957
contour_1e-10_R4.8,0.12,s3*s4,0,0.8977234745651562,-0.2994187360318226
contour_1e-10_R4.8,0.12,s3*s4,1,-0.35128194217705394,0.14622582806046
contour_1e-10_R4.8,0.12,s1*s4,0,-8.761639221100456,-14.629654562078864
contour_1e-10_R4.8,0.12,s1*s4,1,5.246591212307277,6.683338361203877
contour_1e-10_R4.8,0.135,s1*s2,0,-82.07621687438316,-27.295200182873074
contour_1e-10_R4.8,0.135,s1*s2,1,37.61161011215075,2.4999274514112475
contour_1e-10_R4.8,0.135,s2*s3,0,2.599663703423129,8.346468228292531
contour_1e-10_R4.8,0.135,s2*s3,1,-2.70621308877391,-2.7882749006790366
contour_1e-10_R4.8,0.135,s3*s4,0,0.8977179226575184,-0.29941856219365215
contour_1e-10_R4.8,0.135,s3*s4,1,-0.3512802264424226,0.14622516761137247
contour_1e-10_R4.8,0.135,s1*s4,0,-8.76158597136727,-14.629538884032536
contour_1e-10_R4.8,0.135,s1*s4,1,5.246558736002564,6.68330946555918
contour_1e-10_R4.8,0.15000000000000002,s1*s2,0,-82.0758094584151,-27.295234655728425
contour_1e-10_R4.8,0.15000000000000002,s1*s2,1,37.61152636964064,2.5000083910267374
contour_1e-10_R4.8,0.15000000000000002,s2*s3,0,2.5996295491540544,8.346450270431497
contour_1e-10_R4.8,0.15000000000000002,s2*s3,1,-2.7062017117176533,-2.7882792103427465
contour_1e-10_R4.8,0.15000000000000002,s3*s4,0,0.8977137895334053,-0.29941681726195873
contour_1e-10_R4.8,0.15000000000000002,s3*s4,1,-0.35127947752533306,0.14622418683908187
contour_1e-10_R4.8,0.15000000000000002,s1*s4,0,-8.761508359332227,-14.629467178470058
contour_1e-10_R4.8,0.15000000000000002,s1*s4,1,5.246526190882225,6.68330453758261
contour_1e-10_R4.8,0.16499999999999998,s1*s2,0,-82.07608066885243,-27.296226898284687
contour_1e-10_R4.8,0.16499999999999998,s1*s2,1,37.611743598038615,2.5004212382362825
contour_1e-10_R4.8,0.16499999999999998,s2*s3,0,2.5995788414566916,8.346538345519438
contour_1e-10_R4.8,0.16499999999999998,s2*s3,1,-2.706187651766794,-2.7883223875761405
contour_1e-10_R4.8,0.16499999999999998,s3*s4,0,0.8977213842609301,-0.2994090081216392
contour_1e-10_R4.8,0.16499999999999998,s3*s4,1,-0.35128368162525,0.1462214548912195
contour_1e-10_R4.8,0.16499999999999998,s1*s4,0,-8.761395551129707,-14.62966454144075
contour_1e-10_R4.8,0.16499999999999998,s1*s4,1,5.246496945575558,6.683403453703541
contour_1e-10_R4.8,0.18,s1*s2,0,-82.07729991758582,-27.29858559365128
contour_1e-10_R4.8,0.18,s1*s2,1,37.61228768060078,2.5013437299892325
contour_1e-10_R4.8,0.18,s2*s3,0,2.599497099597823,8.34677132792706
contour_1e-10_R4.8,0.18,s2*s3,1,-2.706156730482852,-2.7884150033447694
contour_1e-10_R4.8,0.18,s3*s4,0,0.8977462159103221,-0.2993927202928859
contour_1e-10_R4.8,0.18,s3*s4,1,-0.35129445311311985,0.14621558535492415
contour_1e-10_R4.8,0.18,s1*s4,0,-8.761242818514278,-14.630238877213923
contour_1e-10_R4.8,0.18,s1*s4,1,5.2464561563127035,6.683636556122279
contour_1e-10_R4.8,0.195,s1*s2,0,-82.07893351897502,-27.301770629844295
contour_1e-10_R4.8,0.195,s1*s2,1,37.612875900905145,2.5026359751335967
contour_1e-10_R4.8,0.195,s2*s3,0,2.5993793791725155,8.347078440017794
contour_1e-10_R4.8,0.195,s2*s3,1,-2.706097663290451,-2.7885309233852054
contour_1e-10_R4.8,0.195,s3*s4,0,0.8977804774681942,-0.29937089832909375
contour_1e-10_R4.8,0.195,s3*s4,1,-0.35130823290285224,0.14620670371426067
contour_1e-10_R4.8,0.195,s1*s4,0,-8.761050871832744,-14.631009705971444
contour_1e-10_R4.8,0.195,s1*s4,1,5.246377968168818,6.683932195160763
contour_1e-10_R4.8,0.20999999999999996,s1*s2,0,-82.07975713901023,-27.30412675937091
contour_1e-10_R4.8,0.20999999999999996,s1*s2,1,37.61309472705675,2.5036976686846844
contour_1e-10_R4.8,0.20999999999999996,s2*s3,0,2.599258403583882,8.347280175672527
contour_1e-10_R4.8,0.20999999999999996,s2*s3,1,-2.7060288180475043,-2.788610848534287
contour_1e-10_R4.8,0.20999999999999996,s3*s4,0,0.8978024528531839,-0.2993534513936162
contour_1e-10_R4.8,0.20999999999999996,s3*s4,1,-0.3513169198372209,0.14619836123765179
contour_1e-10_R4.8,0.20999999999999996,s1*s4,0,-8.760853805834929,-14.631507734178705
contour_1e-10_R4.8,0.20999999999999996,s1*s4,1,5.246269644868837,6.68412761848342
contour_1e-10_R4.8,0.22499999999999998,s1*s2,0,-82.07895741417023,-27.303849905412136
contour_1e-10_R4.8,0.22499999999999998,s1*s2,1,37.61286375032136,2.5037303885585924
contour_1e-10_R4.8,0.22499999999999998,s2*s3,0,2.599216646243626,8.347218234304504
contour_1e-10_R4.8,0.22499999999999998,s2*s3,1,-2.70601049930796,-2.788604889552007
contour_1e-10_R4.8,0.22499999999999998,s3*s4,0,0.8977927515907294,-0.2993530009422178
contour_1e-10_R4.8,0.22499999999999998,s3*s4,1,-0.3513142767229904,0.14619723669090845
contour_1e-10_R4.8,0.22499999999999998,s1*s4,0,-8.760758168122083,-14.63131761144278
contour_1e-10_R4.8,0.22499999999999998,s1*s4,1,5.2462167145707115,6.684088529705695
contour_1e-10_R4.8,0.24,s1*s2,0,-82.07795297240543,-27.30272554076017
contour_1e-10_R4.8,0.24,s1*s2,1,37.612746766720754,2.5033386541193647
contour_1e-10_R4.8,0.24,s2*s3,0,2.5992287687555904,8.347096043177313
contour_1e-10_R4.8,0.24,s2*s3,1,-2.706035956972729,-2.7885832267024067
contour_1e-10_R4.8,0.24,s3*s4,0,0.8977753167211444,-0.2993592311287041
contour_1e-10_R4.8,0.24,s3*s4,1,-0.35130974813545224,0.1462003894751198
contour_1e-10_R4.8,0.24,s1*s4,0,-8.760734963630663,-14.630962486325647
contour_1e-10_R4.8,0.24,s1*s4,1,5.246233155808703,6.684003922789521
contour_3e-13_R4.8,-0.24,s1*s2,0,-82.07669750913536,-27.29381250949166
contour_3e-13_R4.8,-0.24,s1*s2,1,37.61166211487284,2.4991203563595055
contour_3e-13_R4.8,-0.24,s2*s3,0,2.599816050116467,8.34640426047381
contour_3e-13_R4.8,-0.24,s2*s3,1,-2.7062822734154572,-2.7882193400992503
contour_3e-13_R4.8,-0.24,s3*s4,0,0.897714373091026,-0.29943202742507724
contour_3e-13_R4.8,-0.24,s3*s4,1,-0.35127641848936403,0.14623202451821013
contour_3e-13_R4.8,-0.24,s1*s4,0,-8.761857531126488,-14.629430156996346
contour_3e-13_R4.8,-0.24,s1*s4,1,5.246688342324935,6.683207835862402
contour_3e-13_R4.8,-0.22499999999999998,s1*s2,0,-82.07669743398007,-27.293814080997713
contour_3e-13_R4.8,-0.22499999999999998,s1*s2,1,37.61166222168757,2.4991209892633965
contour_3e-13_R4.8,-0.22499999999999998,s2*s3,0,2.5998159901659044,8.34640441479154
contour_3e-13_R4.8,-0.22499999999999998,s2*s3,1,-2.7062822696320064,-2.7882194006325247
contour_3e-13_R4.8,-0.22499999999999998,s3*s4,0,0.8977143736837286,-0.29943201012912524
contour_3e-13_R4.8,-0.22499999999999998,s3*s4,1,-0.3512764204428809,0.1462320168316833
contour_3e-13_R4.8,-0.22499999999999998,s1*s4,0,-8.761857143075503,-14.6294304207056
contour_3e-13_R4.8,-0.22499999999999998,s1*s4,1,5.24668821285831,6.683207990895567
contour_3e-13_R4.8,-0.21,s1*s2,0,-82.07669775083265,-27.293812752119038
contour_3e-13_R4.8,-0.21,s1*s2,1,37.61166224543604,2.499120456148634
contour_3e-13_R4.8,-0.21,s2*s3,0,2.5998160544880813,8.346404298700831
contour_3e-13_R4.8,-0.21,s2*s3,1,-2.706282278605145,-2.788219356834792
contour_3e-13_R4.8,-0.21,s3*s4,0,0.8977143759953268,-0.2994320262327111
contour_3e-13_R4.8,-0.21,s3*s4,1,-0.3512764200146299,0.14623202403084273
contour_3e-13_R4.8,-0.21,s1*s4,0,-8.761857519802266,-14.629430234892462
contour_3e-13_R4.8,-0.21,s1*s4,1,5.246688343001139,6.683207875769489
contour_3e-13_R4.8,-0.195,s1*s2,0,-82.07669796612936,-27.29381178624181
contour_3e-13_R4.8,-0.195,s1*s2,1,37.61166226763696,2.499120065470338
contour_3e-13_R4.8,-0.195,s2*s3,0,2.5998161027014306,8.34640422501215
contour_3e-13_R4.8,-0.195,s2*s3,1,-2.706282288832098,-2.7882193295866786
contour_3e-13_R4.8,-0.195,s3*s4,0,0.8977143764377433,-0.2994320381889195
contour_3e-13_R4.8,-0.195,s3*s4,1,-0.35127641921523933,0.14623202925998205
contour_3e-13_R4.8,-0.195,s1*s4,0,-8.761857771475539,-14.629430089144263
contour_3e-13_R4.8,-0.195,s1*s4,1,5.246688429102948,6.6832077924026665
contour_3e-13_R4.8,-0.18,s1*s2,0,-82.07669799971934,-27.293812714116847
contour_3e-13_R4.8,-0.18,s1*s2,1,37.6116623436222,2.4991204566395
contour_3e-13_R4.8,-0.18,s2*s3,0,2.5998160663951824,8.346404303713216
contour_3e-13_R4.8,-0.18,s2*s3,1,-2.7062822803657327,-2.7882193609774792
contour_3e-13_R4.8,-0.18,s3*s4,0,0.897714379300376,-0.29943202808576297
contour_3e-13_R4.8,-0.18,s3*s4,1,-0.3512764213917678,0.14623202482349235
contour_3e-13_R4.8,-0.18,s1*s4,0,-8.761857587278591,-14.629430266046178
contour_3e-13_R4.8,-0.18,s1*s4,1,5.246688367498425,6.683207886644236
contour_3e-13_R4.8,-0.16499999999999998,s1*s2,0,-82.0766980944444,-27.29381305143138
contour_3e-13_R4.8,-0.16499999999999998,s1*s2,1,37.6116624026273,2.4991206049015164
contour_3e-13_R4.8,-0.16499999999999998,s2*s3,0,2.5998160555437826,8.346404333996931
contour_3e-13_R4.8,-0.16499999999999998,s2*s3,1,-2.7062822769116126,-2.788219373765859
contour_3e-13_R4.8,-0.16499999999999998,s3*s4,0,0.8977143816067149,-0.2994320249312469
contour_3e-13_R4.8,-0.16499999999999998,s3*s4,1,-0.35127642270736237,0.14623202343702105
contour_3e-13_R4.8,-0.16499999999999998,s1*s4,0,-8.76185754271824,-14.629430342484985
contour_3e-13_R4.8,-0.16499999999999998,s1*s4,1,5.2466883530715265,6.683207924897826
contour_3e-13_R4.8,-0.15,s1*s2,0,-82.07669873436944,-27.293816056161408
contour_3e-13_R4.8,-0.15,s1*s2,1,37.611663060756456,2.499121680317865
contour_3e-13_R4.8,-0.15,s2*s3,0,2.599815978137384,8.346404698009016
contour_3e-13_R4.8,-0.15,s2*s3,1,-2.706282305283534,-2.7882195201353897
contour_3e-13_R4.8,-0.15,s3*s4,0,0.8977143896266038,-0.29943199796850284
contour_3e-13_R4.8,-0.15,s3*s4,1,-0.3512764295250429,0.14623201314399284
contour_3e-13_R4.8,-0.15,s1*s4,0,-8.761856920312074,-14.629430929458143
contour_3e-13_R4.8,-0.15,s1*s4,1,5.246688191034732,6.6832082549155265
contour_3e-13_R4.8,-0.135,s1*s2,0,-82.07670510300687,-27.2938477865386
contour_3e-13_R4.8,-0.135,s1*s2,1,37.61166975550225,2.4991329951451293
contour_3e-13_R4.8,-0.135,s2*s3,0,2.599815110928589,8.346408384281682
contour_3e-13_R4.8,-0.135,s2*s3,1,-2.706282555741505,-2.7882209970251512
contour_3e-13_R4.8,-0.135,s3*s4,0,0.897714482683052,-0.2994317071634742
contour_3e-13_R4.8,-0.135,s3*s4,1,-0.3512765045367407,0.14623190420122814
contour_3e-13_R4.8,-0.135,s1*s4,0,-8.761850501643558,-14.629437167425746
contour_3e-13_R4.8,-0.135,s1*s4,1,5.246686552181296,6.683211692303387
contour_3e-13_R4.8,-0.12,s1*s2,0,-82.07670293426709,-27.293835748854498
contour_3e-13_R4.8,-0.12,s1*s2,1,37.6116672799743,2.4991287501346156
contour_3e-13_R4.8,-0.12,s2*s3,0,2.599815402908463,8.346406922019003
contour_3e-13_R4.8,-0.12,s2*s3,1,-2.706282424804465,-2.7882204206509993
contour_3e-13_R4.8,-0.12,s3*s4,0,0.8977144589636017,-0.29943181957188597
contour_3e-13_R4.8,-0.12,s3*s4,1,-0.35127648062377287,0.14623194742782497
contour_3e-13_R4.8,-0.12,s1*s4,0,-8.761853150036448,-14.629434843037856
contour_3e-13_R4.8,-0.12,s1*s4,1,5.24668724957433,6.683210375776984
contour_3e-13_R4.8,-0.10499999999999998,s1*s2,0,-82.07669583110295,-27.29380114519747
contour_3e-13_R4.8,-0.10499999999999998,s1*s2,1,37.61166045483302,2.499116146408049
contour_3e-13_R4.8,-0.10499999999999998,s2*s3,0,2.5998164042497955,8.346403220982317
contour_3e-13_R4.8,-0.10499999999999998,s2*s3,1,-2.706282292614344,-2.788218950448961
contour_3e-13_R4.8,-0.10499999999999998,s3*s4,0,0.8977143252927511,-0.2994321454865277
contour_3e-13_R4.8,-0.10499999999999998,s3*s4,1,-0.3512763872610721,0.14623206940161843
contour_3e-13_R4.8,-0.10499999999999998,s1*s4,0,-8.761859572316832,-14.629427775216227
contour_3e-13_R4.8,-0.10499999999999998,s1*s4,1,5.246688876785027,6.6832066629041105
contour_3e-13_R4.8,-0.09,s1*s2,0,-82.07669346549253,-27.293789565791744
contour_3e-13_R4.8,-0.09,s1*s2,1,37.611658399963815,2.499111813893735
contour_3e-13_R4.8,-0.09,s2*s3,0,2.5998167970280184,8.346402124215235
contour_3e-13_R4.8,-0.09,s2*s3,1,-2.706282321722893,-2.7882185149785594
contour_3e-13_R4.8,-0.09,s3*s4,0,0.8977142662439803,-0.2994322563080265
contour_3e-13_R4.8,-0.09,s3*s4,1,-0.35127635122754786,0.14623211054542334
contour_3e-13_R4.8,-0.09,s1*s4,0,-8.761861457948362,-14.629425351132781
contour_3e-13_R4.8,-0.09,s1*s4,1,5.246689353363643,6.683205461180035
contour_3e-13_R4.8,-0.07500000000000001,s1*s2,0,-82.07669649272736,-27.29380361346974
contour_3e-13_R4.8,-0.07500000000000001,s1*s2,1,37.611661080146256,2.4991170630656567
contour_3e-13_R4.8,-0.07500000000000001,s2*s3,0,2.5998163620257126,8.346403536233126
contour_3e-13_R4.8,-0.07500000000000001,s2*s3,1,-2.7062823249112644,-2.7882190794462316
contour_3e-13_R4.8,-0.07500000000000001,s3*s4,0,0.8977143320331155,-0.299432123344068
contour_3e-13_R4.8,-0.07500000000000001,s3*s4,1,-0.3512763935247089,0.14623206064020045
contour_3e-13_R4.8,-0.07500000000000001,s1*s4,0,-8.761859060241227,-14.629428289271104
contour_3e-13_R4.8,-0.07500000000000001,s1*s4,1,5.246688745397457,6.683206959886762
contour_3e-13_R4.8,-0.06,s1*s2,0,-82.07669885191734,-27.293815031244947
contour_3e-13_R4.8,-0.06,s1*s2,1,37.61166306642519,2.4991214387622196
contour_3e-13_R4.8,-0.06,s2*s3,0,2.599815956447553,8.346404594158644
contour_3e-13_R4.8,-0.06,s2*s3,1,-2.7062822727344753,-2.788219505883453
contour_3e-13_R4.8,-0.06,s3*s4,0,0.8977143935577013,-0.29943201472671827
contour_3e-13_R4.8,-0.06,s3*s4,1,-0.35127643045058016,0.1462320196924218
contour_3e-13_R4.8,-0.06,s1*s4,0,-8.761857262999781,-14.629430680122399
contour_3e-13_R4.8,-0.06,s1*s4,1,5.246688277604853,6.683208142613185
contour_3e-13_R4.8,-0.044999999999999984,s1*s2,0,-82.07669876212333,-27.293813795117053
contour_3e-13_R4.8,-0.044999999999999984,s1*s2,1,37.6116629548394,2.499120957167006
contour_3e-13_R4.8,-0.044999999999999984,s2*s3,0,2.59981601239898,8.346404500213938
contour_3e-13_R4.8,-0.044999999999999984,s2*s3,1,-2.7062822877343953,-2.788219469970981
contour_3e-13_R4.8,-0.044999999999999984,s3*s4,0,0.8977143876563571,-0.2994320277017579
contour_3e-13_R4.8,-0.044999999999999984,s3*s4,1,-0.35127642700102146,0.146232024756535
contour_3e-13_R4.8,-0.044999999999999984,s1*s4,0,-8.761857469738242,-14.629430438746116
contour_3e-13_R4.8,-0.044999999999999984,s1*s4,1,5.2466883387925405,6.683208028231877
contour_3e-13_R4.8,-0.03,s1*s2,0,-82.07669937870672,-27.29381568689209
contour_3e-13_R4.8,-0.03,s1*s2,1,37.61166334061419,2.4991216871998567
contour_3e-13_R4.8,-0.03,s2*s3,0,2.5998159547380197,8.346404672668715
contour_3e-13_R4.8,-0.03,s2*s3,1,-2.706282276328566,-2.7882195380575476
contour_3e-13_R4.8,-0.03,s3*s4,0,0.8977144017883636,-0.299432010521319
contour_3e-13_R4.8,-0.03,s3*s4,1,-0.3512764345394772,0.14623201843134456
contour_3e-13_R4.8,-0.03,s1*s4,0,-8.761857240917989,-14.629430880225074
contour_3e-13_R4.8,-0.03,s1*s4,1,5.246688285975337,6.683208231577747
contour_3e-13_R4.8,-0.015000000000000013,s1*s2,0,-82.0766994863158,-27.293816210668457
contour_3e-13_R4.8,-0.015000000000000013,s1*s2,1,37.61166342375537,2.499121936632087
contour_3e-13_R4.8,-0.015000000000000013,s2*s3,0,2.599815921274506,8.34640471337025
contour_3e-13_R4.8,-0.015000000000000013,s2*s3,1,-2.7062822622247555,-2.788219559761846
contour_3e-13_R4.8,-0.015000000000000013,s3*s4,0,0.8977144059386097,-0.29943200642015977
contour_3e-13_R4.8,-0.015000000000000013,s3*s4,1,-0.35127643682209175,0.14623201667790253
contour_3e-13_R4.8,-0.015000000000000013,s1*s4,0,-8.761857184980995,-14.629430976020515
contour_3e-13_R4.8,-0.015000000000000013,s1*s4,1,5.246688264590891,6.6832082815296605
contour_3e-13_R4.8,0.0,s1*s2,0,-82.07669959558174,-27.29381680437162
contour_3e-13_R4.8,0.0,s1*s2,1,37.61166351136895,2.4991222201025587
contour_3e-13_R4.8,0.0,s2*s3,0,2.599815882491354,8.346404758854442
contour_3e-13_R4.8,0.0,s2*s3,1,-2.7062822457607485,-2.7882195840881896
contour_3e-13_R4.8,0.0,s3*s4,0,0.8977144105033105,-0.29943200171274736
contour_3e-13_R4.8,0.0,s3*s4,1,-0.35127643933869585,0.14623201465210722
contour_3e-13_R4.8,0.0,s1*s4,0,-8.761857119213902,-14.629431082424306
contour_3e-13_R4.8,0.0,s1*s4,1,5.246688238966066,6.683208337142395
contour_3e-13_R4.8,0.015000000000000013,s1*s2,0,-82.07669970484946,-27.29381747187185
contour_3e-13_R4.8,0.015000000000000013,s1*s2,1,37.61166360277264,2.4991225402994544
contour_3e-13_R4.8,0.015000000000000013,s2*s3,0,2.5998158378714775,8.34640480925611
contour_3e-13_R4.8,0.015000000000000013,s2*s3,1,-2.706282226640628,-2.788219611196959
contour_3e-13_R4.8,0.015000000000000013,s3*s4,0,0.8977144154934007,-0.2994319963678349
contour_3e-13_R4.8,0.015000000000000013,s3*s4,1,-0.35127644209725406,0.14623201233297592
contour_3e-13_R4.8,0.015000000000000013,s1*s4,0,-8.761857042898757,-14.629431199609325
contour_3e-13_R4.8,0.015000000000000013,s1*s4,1,5.246688208597006,6.683208398618651
contour_3e-13_R4.8,0.030000000000000027,s1*s2,0,-82.07669981700215,-27.29381823371741
contour_3e-13_R4.8,0.030000000000000027,s1*s2,1,37.611663700409494,2.499122906521241
contour_3e-13_R4.8,0.030000000000000027,s2*s3,0,2.599815786201696,8.34640486620317
contour_3e-13_R4.8,0.030000000000000027,s2*s3,1,-2.706282204388568,-2.788219641879416
contour_3e-13_R4.8,0.030000000000000027,s3*s4,0,0.8977144210427082,-0.29943199020658096
contour_3e-13_R4.8,0.030000000000000027,s3*s4,1,-0.3512764451707648,0.1462320096445371
contour_3e-13_R4.8,0.030000000000000027,s1*s4,0,-8.761856953259223,-14.629431331266284
contour_3e-13_R4.8,0.030000000000000027,s1*s4,1,5.2466881724484375,6.683208467825275
contour_3e-13_R4.8,0.044999999999999984,s1*s2,0,-82.07669771669828,-27.293816190721
contour_3e-13_R4.8,0.044999999999999984,s1*s2,1,37.61166260461202,2.499122423062366
contour_3e-13_R4.8,0.044999999999999984,s2*s3,0,2.599815730888566,8.346404566809484
contour_3e-13_R4.8,0.044999999999999984,s2*s3,1,-2.7062821392940424,-2.7882195393961804
contour_3e-13_R4.8,0.044999999999999984,s3*s4,0,0.8977143943523959,-0.29943200232669864
contour_3e-13_R4.8,0.044999999999999984,s3*s4,1,-0.35127643291089616,0.1462320107884995
contour_3e-13_R4.8,0.044999999999999984,s1*s4,0,-8.76185701298849,-14.629430616981695
contour_3e-13_R4.8,0.044999999999999984,s1*s4,1,5.246688088448816,6.683208179380673
contour_3e-13_R4.8,0.06,s1*s2,0,-82.07669838400658,-27.293819513485836
contour_3e-13_R4.8,0.06,s1*s2,1,37.61166312459468,2.4991238326964753
contour_3e-13_R4.8,0.06,s2*s3,0,2.599815554175825,8.346404839119499
contour_3e-13_R4.8,0.06,s2*s3,1,-2.706282079517152,-2.7882196654624707
contour_3e-13_R4.8,0.06,s3*s4,0,0.8977144175793771,-0.2994319738516512
contour_3e-13_R4.8,0.06,s3*s4,1,-0.35127644552898823,0.14623199975101195
contour_3e-13_R4.8,0.06,s1*s4,0,-8.761856595933365,-14.629431260588442
contour_3e-13_R4.8,0.06,s1*s4,1,5.246687958753452,6.683208493776854
contour_3e-13_R4.8,0.07500000000000001,s1*s2,0,-82.07668722197107,-27.293793549577494
contour_3e-13_R4.8,0.07500000000000001,s1*s2,1,37.61165712355535,2.4991140410215396
contour_3e-13_R4.8,0.07500000000000001,s2*s3,0,2.5998164242314443,8.346402395386184
contour_3e-13_R4.8,0.07500000000000001,s2*s3,1,-2.706282305109715,-2.7882186918024816
contour_3e-13_R4.8,0.07500000000000001,s3*s4,0,0.8977141769149817,-0.29943217865694394
contour_3e-13_R4.8,0.07500000000000001,s3*s4,1,-0.35127633097724187,0.14623206933773183
contour_3e-13_R4.8,0.07500000000000001,s1*s4,0,-8.76185887659056,-14.629425055623615
contour_3e-13_R4.8,0.07500000000000001,s1*s4,1,5.246688408343629,6.683205830754395
contour_3e-13_R4.8,0.08999999999999997,s1*s2,0,-82.07667259075268,-27.293757356893245
contour_3e-13_R4.8,0.08999999999999997,s1*s2,1,37.611650196664954,2.4990997913229753
contour_3e-13_R4.8,0.08999999999999997,s2*s3,0,2.5998178170867057,8.346399199907351
contour_3e-13_R4.8,0.08999999999999997,s2*s3,1,-2.7062828362336786,-2.7882174370439836
contour_3e-13_R4.8,0.08999999999999997,s3*s4,0,0.8977138325141262,-0.299432465925741
contour_3e-13_R4.8,0.08999999999999997,s3*s4,1,-0.351276174497799,0.1462321750243629
contour_3e-13_R4.8,0.08999999999999997,s1*s4,0,-8.76186186823767,-14.629416571377215
contour_3e-13_R4.8,0.08999999999999997,s1*s4,1,5.246689213581073,6.683202314606638
contour_3e-13_R4.8,0.10499999999999998,s1*s2,0,-82.07668952805673,-27.293797915196805
contour_3e-13_R4.8,0.10499999999999998,s1*s2,1,37.611660664356876,2.4991147203863227
contour_3e-13_R4.8,0.10499999999999998,s2*s3,0,2.5998164207998453,8.346403160101659
contour_3e-13_R4.8,0.10499999999999998,s2*s3,1,-2.7062826175240056,-2.7882190926157375
contour_3e-13_R4.8,0.10499999999999998,s3*s4,0,0.8977141890404111,-0.29943215182004235
contour_3e-13_R4.8,0.10499999999999998,s3*s4,1,-0.35127635323989886,0.14623207648141795
contour_3e-13_R4.8,0.10499999999999998,s1*s4,0,-8.761857969057306,-14.629426000434359
contour_3e-13_R4.8,0.10499999999999998,s1*s4,1,5.246688584147291,6.683206549630982
contour_3e-13_R4.8,0.12,s1*s2,0,-82.07673723193068,-27.293926902387
contour_3e-13_R4.8,0.12,s1*s2,1,37.611685376159095,2.4991654782348593
contour_3e-13_R4.8,0.12,s2*s3,0,2.599811023517007,8.34641459684375
contour_3e-13_R4.8,0.12,s2*s3,1,-2.7062807452878634,-2.7882237558002787
contour_3e-13_R4.8,0.12,s3*s4,0,0.8977153508481139,-0.2994311322212298
contour_3e-13_R4.8,0.12,s3*s4,1,-0.3512768941866449,0.14623170756667217
contour_3e-13_R4.8,0.12,s1*s4,0,-8.761846212666029,-14.629454992186094
contour_3e-13_R4.8,0.12,s1*s4,1,5.246685423872387,6.683218909508448
contour_3e-13_R4.8,0.135,s1*s2,0,-82.0767498740405,-27.29397110912569
contour_3e-13_R4.8,0.135,s1*s2,1,37.611690099461335,2.49918437847398
contour_3e-13_R4.8,0.135,s2*s3,0,2.5998086872607225,8.346418057683188
contour_3e-13_R4.8,0.135,s2*s3,1,-2.706279606497692,-2.788225149143516
contour_3e-13_R4.8,0.135,s3*s4,0,0.8977157418186625,-0.29943077381675826
contour_3e-13_R4.8,0.135,s3*s4,1,-0.3512770624991759,0.1462315568259182
contour_3e-13_R4.8,0.135,s1*s4,0,-8.761842130576298,-14.629464216701482
contour_3e-13_R4.8,0.135,s1*s4,1,5.246683723424343,6.683222650375377
contour_3e-13_R4.8,0.15000000000000002,s1*s2,0,-82.07670636178534,-27.293834354756722
contour_3e-13_R4.8,0.15000000000000002,s1*s2,1,37.61166875942771,2.4991290090272402
contour_3e-13_R4.8,0.15000000000000002,s2*s3,0,2.5998151168604204,8.346406540010058
contour_3e-13_R4.8,0.15000000000000002,s2*s3,1,-2.706282143930267,-2.788220449150689
contour_3e-13_R4.8,0.15000000000000002,s3*s4,0,0.897714556211465,-0.2994318780676939
contour_3e-13_R4.8,0.15000000000000002,s3*s4,1,-0.3512765202775947,0.14623197896468532
contour_3e-13_R4.8,0.15000000000000002,s1*s4,0,-8.761855312189132,-14.629434785453727
contour_3e-13_R4.8,0.15000000000000002,s1*s4,1,5.246687951629038,6.683210206078256
contour_3e-13_R4.8,0.16499999999999998,s1*s2,0,-82.07670542730112,-27.293837025904224
contour_3e-13_R4.8,0.16499999999999998,s1*s2,1,37.61166897007169,2.4991303508654914
contour_3e-13_R4.8,0.16499999999999998,s2*s3,0,2.59981484031001,8.34640668414176
contour_3e-13_R4.8,0.16499999999999998,s2*s3,1,-2.7062820587054603,-2.7882205720786404
contour_3e-13_R4.8,0.16499999999999998,s3*s4,0,0.897714560347279,-0.29943185164011427
contour_3e-13_R4.8,0.16499999999999998,s3*s4,1,-0.3512765281292511,0.14623196876767763
contour_3e-13_R4.8,0.16499999999999998,s1*s4,0,-8.761854738447346,-14.629434996588277
contour_3e-13_R4.8,0.16499999999999998,s1*s4,1,5.246687758933842,6.683210424939061
contour_3e-13_R4.8,0.18,s1*s2,0,-82.0767009692692,-27.29384088912651
contour_3e-13_R4.8,0.18,s1*s2,1,37.61166805296231,2.4991328103117665
contour_3e-13_R4.8,0.18,s2*s3,0,2.599814208322628,8.346406674184905
contour_3e-13_R4.8,0.18,s2*s3,1,-2.706281808559136,-2.7882207032881494
contour_3e-13_R4.8,0.18,s3*s4,0,0.897714538302952,-0.2994317988171285
contour_3e-13_R4.8,0.18,s3*s4,1,-0.3512765308152418,0.14623194355351504
contour_3e-13_R4.8,0.18,s1*s4,0,-8.761853440523861,-14.629434793521607
contour_3e-13_R4.8,0.18,s1*s4,1,5.246687209523581,6.683210620327709
contour_3e-13_R4.8,0.195,s1*s2,0,-82.07668757687628,-27.293846112262223
contour_3e-13_R4.8,0.195,s1*s2,1,37.611664944616315,2.499137021342713
contour_3e-13_R4.8,0.195,s2*s3,0,2.59981282969403,8.346406220596613
contour_3e-13_R4.8,0.195,s2*s3,1,-2.7062812896183237,-2.788220852213903
contour_3e-13_R4.8,0.195,s3*s4,0,0.8977144343618201,-0.2994316941613674
contour_3e-13_R4.8,0.195,s3*s4,1,-0.3512765177118525,0.1462318926065365
contour_3e-13_R4.8,0.195,s1*s4,0,-8.761850435332043,-14.6294332720231
contour_3e-13_R4.8,0.195,s1*s4,1,5.246685964673247,6.68321070551948
contour_3e-13_R4.8,0.20999999999999996,s1*s2,0,-82.07671247695934,-27.293861679661966
contour_3e-13_R4.8,0.20999999999999996,s1*s2,1,37.611674866353056,2.499140101844874
contour_3e-13_R4.8,0.20999999999999996,s2*s3,0,2.5998135561184843,8.346408906539729
contour_3e-13_R4.8,0.20999999999999996,s2*s3,1,-2.7062817657686806,-2.7882216646241966
contour_3e-13_R4.8,0.20999999999999996,s3*s4,0,0.8977147530158349,-0.2994316636160315
contour_3e-13_R4.8,0.20999999999999996,s3*s4,1,-0.3512766335736842,0.1462319102232895
contour_3e-13_R4.8,0.20999999999999996,s1*s4,0,-8.761852013195593,-14.629439869042564
contour_3e-13_R4.8,0.20999999999999996,s1*s4,1,5.246687174238442,6.683212840664622
contour_3e-13_R4.8,0.22499999999999998,s1*s2,0,-82.07674584857648,-27.293875108319646
contour_3e-13_R4.8,0.22499999999999998,s1*s2,1,37.61168535326543,2.499141729043268
contour_3e-13_R4.8,0.22499999999999998,s2*s3,0,2.59981496937276,8.346411917286712
contour_3e-13_R4.8,0.22499999999999998,s2*s3,1,-2.7062823372581706,-2.7882223629670237
contour_3e-13_R4.8,0.22499999999999998,s3*s4,0,0.8977151517634759,-0.299431695162597
contour_3e-13_R4.8,0.22499999999999998,s3*s4,1,-0.35127675374656575,0.14623194563995479
contour_3e-13_R4.8,0.22499999999999998,s1*s4,0,-8.761855479314216,-14.62944750269212
contour_3e-13_R4.8,0.22499999999999998,s1*s4,1,5.246688823521085,6.683214823641349
contour_3e-13_R4.8,0.24,s1*s2,0,-82.07671304580032,-27.293872191082876
contour_3e-13_R4.8,0.24,s1*s2,1,37.61167618006785,2.4991451467784014
contour_3e-13_R4.8,0.24,s2*s3,0,2.599812784267607,8.34640965537665
contour_3e-13_R4.8,0.24,s2*s3,1,-2.7062814655485212,-2.7882221080244927
contour_3e-13_R4.8,0.24,s3*s4,0,0.8977148174200112,-0.2994315742795954
contour_3e-13_R4.8,0.24,s3*s4,1,-0.35127667330851386,0.14623187336566326
contour_3e-13_R4.8,0.24,s1*s4,0,-8.76185056760991,-14.629441513527013
contour_3e-13_R4.8,0.24,s1*s4,1,5.246686629027957,6.683213778158733
balanced_contour_1e-08_R4.8,-0.24,s1*s2,0,-82.0766925584983,-27.293812058469854
balanced_contour_1e-08_R4.8,-0.24,s1*s2,1,37.61166033877307,2.4991206739799168
balanced_contour_1e-08_R4.8,-0.24,s2*s3,0,2.599815414574385,8.346404080066332
balanced_contour_1e-08_R4.8,-0.24,s2*s3,1,-2.7062820366869182,-2.788219386937923
balanced_contour_1e-08_R4.8,-0.24,s3*s4,0,0.8977143231037278,-0.2994320423968868
balanced_contour_1e-08_R4.8,-0.24,s3*s4,1,-0.35127639531364624,0.14623202695040471
balanced_contour_1e-08_R4.8,-0.24,s1*s4,0,-8.761856867989978,-14.629428635683555
balanced_contour_1e-08_R4.8,-0.24,s1*s4,1,5.246687889113081,6.683207321421439
balanced_contour_1e-08_R4.8,-0.22499999999999998,s1*s2,0,-82.07669285352726,-27.29381358299916
balanced_contour_1e-08_R4.8,-0.22499999999999998,s1*s2,1,37.61166063829652,2.4991213767729374
balanced_contour_1e-08_R4.8,-0.22499999999999998,s2*s3,0,2.5998153492668035,8.346404233254765
balanced_contour_1e-08_R4.8,-0.22499999999999998,s2*s3,1,-2.706282023170574,-2.788219462377623
balanced_contour_1e-08_R4.8,-0.22499999999999998,s3*s4,0,0.897714330464466,-0.29943202922188006
balanced_contour_1e-08_R4.8,-0.22499999999999998,s3*s4,1,-0.35127640054033693,0.14623202097221233
balanced_contour_1e-08_R4.8,-0.22499999999999998,s1*s4,0,-8.761856615321078,-14.629428923802644
balanced_contour_1e-08_R4.8,-0.22499999999999998,s1*s4,1,5.246687802594808,6.683207494268644
balanced_contour_1e-08_R4.8,-0.21,s1*s2,0,-82.07669204729072,-27.293811359917264
balanced_contour_1e-08_R4.8,-0.21,s1*s2,1,37.61166012390579,2.4991204900622908
balanced_contour_1e-08_R4.8,-0.21,s2*s3,0,2.599815427842887,8.346404009653428
balanced_contour_1e-08_R4.8,-0.21,s2*s3,1,-2.7062820387683297,-2.7882193669778315
balanced_contour_1e-08_R4.8,-0.21,s3*s4,0,0.8977143136160861,-0.2994320469120294
balanced_contour_1e-08_R4.8,-0.21,s3*s4,1,-0.35127639152701196,0.14623202757138754
balanced_contour_1e-08_R4.8,-0.21,s1*s4,0,-8.761856876898364,-14.629428432060385
balanced_contour_1e-08_R4.8,-0.21,s1*s4,1,5.246687868467581,6.6832072570806
balanced_contour_1e-08_R4.8,-0.195,s1*s2,0,-82.07669235343023,-27.293811799014577
balanced_contour_1e-08_R4.8,-0.195,s1*s2,1,37.61166033376522,2.4991207302077694
balanced_contour_1e-08_R4.8,-0.195,s2*s3,0,2.599815412764492,8.346404064473877
balanced_contour_1e-08_R4.8,-0.195,s2*s3,1,-2.7062820344638743,-2.7882193995460565
balanced_contour_1e-08_R4.8,-0.195,s3*s4,0,0.8977143187251758,-0.29943204500548365
balanced_contour_1e-08_R4.8,-0.195,s3*s4,1,-0.35127639470182864,0.14623202664529167
balanced_contour_1e-08_R4.8,-0.195,s1*s4,0,-8.761856857673726,-14.62942853743408
balanced_contour_1e-08_R4.8,-0.195,s1*s4,1,5.24668786413741,6.683207323194953
balanced_contour_1e-08_R4.8,-0.18,s1*s2,0,-82.07669460643672,-27.293813298821938
balanced_contour_1e-08_R4.8,-0.18,s1*s2,1,37.61166157927877,2.4991214233049197
balanced_contour_1e-08_R4.8,-0.18,s2*s3,0,2.59981542208266,8.346404322990134
balanced_contour_1e-08_R4.8,-0.18,s2*s3,1,-2.706282051146535,-2.7882195365011624
balanced_contour_1e-08_R4.8,-0.18,s3*s4,0,0.8977143495567048,-0.2994320460069726
balanced_contour_1e-08_R4.8,-0.18,s3*s4,1,-0.35127641066407117,0.14623202845418276
balanced_contour_1e-08_R4.8,-0.18,s1*s4,0,-8.761857023979198,-14.629429065789779
balanced_contour_1e-08_R4.8,-0.18,s1*s4,1,5.246687970153826,6.683207593370765
balanced_contour_1e-08_R4.8,-0.16499999999999998,s1*s2,0,-82.07669489945675,-27.293814473282062
balanced_contour_1e-08_R4.8,-0.16499999999999998,s1*s2,1,37.611661879395605,2.4991218615762185
balanced_contour_1e-08_R4.8,-0.16499999999999998,s2*s3,0,2.5998153879524164,8.346404457528335
balanced_contour_1e-08_R4.8,-0.16499999999999998,s2*s3,1,-2.7062820594461447,-2.788219594633087
balanced_contour_1e-08_R4.8,-0.16499999999999998,s3*s4,0,0.8977143543052128,-0.2994320357691014
balanced_contour_1e-08_R4.8,-0.16499999999999998,s3*s4,1,-0.3512764143048375,0.14623202470989102
balanced_contour_1e-08_R4.8,-0.16499999999999998,s1*s4,0,-8.761856810207373,-14.629429302864676
balanced_contour_1e-08_R4.8,-0.16499999999999998,s1*s4,1,5.246687920230927,6.683207728649511
balanced_contour_1e-08_R4.8,-0.15,s1*s2,0,-82.07669905281092,-27.293844286572735
balanced_contour_1e-08_R4.8,-0.15,s1*s2,1,37.61166746143318,2.4991326046199305
balanced_contour_1e-08_R4.8,-0.15,s2*s3,0,2.599814506344826,8.34640792743599
balanced_contour_1e-08_R4.8,-0.15,s2*s3,1,-2.7062822892780733,-2.788220985533262
balanced_contour_1e-08_R4.8,-0.15,s3*s4,0,0.8977144106980162,-0.29943175426922386
balanced_contour_1e-08_R4.8,-0.15,s3*s4,1,-0.35127647263906203,0.14623191543095315
balanced_contour_1e-08_R4.8,-0.15,s1*s4,0,-8.761850233590016,-14.629434828713093
balanced_contour_1e-08_R4.8,-0.15,s1*s4,1,5.2466861331587,6.68321089468604
balanced_contour_1e-08_R4.8,-0.135,s1*s2,0,-82.07670384261877,-27.293853768450404
balanced_contour_1e-08_R4.8,-0.135,s1*s2,1,37.61167044705516,2.499135666008161
balanced_contour_1e-08_R4.8,-0.135,s2*s3,0,2.5998144934491854,8.346409033648001
balanced_contour_1e-08_R4.8,-0.135,s2*s3,1,-2.7062824347647374,-2.7882213809388823
balanced_contour_1e-08_R4.8,-0.135,s3*s4,0,0.8977144797561962,-0.29943166926524534
balanced_contour_1e-08_R4.8,-0.135,s3*s4,1,-0.35127651125542775,0.14623188832822057
balanced_contour_1e-08_R4.8,-0.135,s1*s4,0,-8.761849010306488,-14.629437413346622
balanced_contour_1e-08_R4.8,-0.135,s1*s4,1,5.2466860042951335,6.68321209109867
balanced_contour_1e-08_R4.8,-0.12,s1*s2,0,-82.0766980242395,-27.293816665369686
balanced_contour_1e-08_R4.8,-0.12,s1*s2,1,37.611663583718936,2.4991221368865997
balanced_contour_1e-08_R4.8,-0.12,s2*s3,0,2.5998156543775472,8.346404912125445
balanced_contour_1e-08_R4.8,-0.12,s2*s3,1,-2.706282255912707,-2.788219725034787
balanced_contour_1e-08_R4.8,-0.12,s3*s4,0,0.8977143782380147,-0.29943201827153054
balanced_contour_1e-08_R4.8,-0.12,s3*s4,1,-0.3512764277441197,0.14623202236188215
balanced_contour_1e-08_R4.8,-0.12,s1*s4,0,-8.761856626072898,-14.629430346542756
balanced_contour_1e-08_R4.8,-0.12,s1*s4,1,5.246688055978913,6.683208189310225
balanced_contour_1e-08_R4.8,-0.10499999999999998,s1*s2,0,-82.0766929417773,-27.29378799125737
balanced_contour_1e-08_R4.8,-0.10499999999999998,s1*s2,1,37.61165851311985,2.4991115254707132
balanced_contour_1e-08_R4.8,-0.10499999999999998,s2*s3,0,2.5998165829734448,8.346402013935858
balanced_contour_1e-08_R4.8,-0.10499999999999998,s2*s3,1,-2.706282235978429,-2.788218574854134
balanced_contour_1e-08_R4.8,-0.10499999999999998,s3*s4,0,0.8977142635378355,-0.2994322940151022
balanced_contour_1e-08_R4.8,-0.10499999999999998,s3*s4,1,-0.35127634999394725,0.14623212664736682
balanced_contour_1e-08_R4.8,-0.10499999999999998,s1*s4,0,-8.761861864465853,-14.62942456349111
balanced_contour_1e-08_R4.8,-0.10499999999999998,s1*s4,1,5.246689426986052,6.683205192895253
balanced_contour_1e-08_R4.8,-0.09,s1*s2,0,-82.0766940993989,-27.29379354960805
balanced_contour_1e-08_R4.8,-0.09,s1*s2,1,37.6116596471963,2.4991135525180317
balanced_contour_1e-08_R4.8,-0.09,s2*s3,0,2.5998164648428905,8.346402639546358
balanced_contour_1e-08_R4.8,-0.09,s2*s3,1,-2.7062822818970353,-2.7882188184914627
balanced_contour_1e-08_R4.8,-0.09,s3*s4,0,0.8977142807447974,-0.2994322396420582
balanced_contour_1e-08_R4.8,-0.09,s3*s4,1,-0.35127636394207246,0.1462321055753093
balanced_contour_1e-08_R4.8,-0.09,s1*s4,0,-8.761860748919657,-14.6294257317412
balanced_contour_1e-08_R4.8,-0.09,s1*s4,1,5.246689141500887,6.68320582347079
balanced_contour_1e-08_R4.8,-0.07500000000000001,s1*s2,0,-82.07669771447593,-27.293812576863616
balanced_contour_1e-08_R4.8,-0.07500000000000001,s1*s2,1,37.6116628528182,2.499120782970993
balanced_contour_1e-08_R4.8,-0.07500000000000001,s2*s3,0,2.5998158362109445,8.34640442913534
balanced_contour_1e-08_R4.8,-0.07500000000000001,s2*s3,1,-2.706282230020238,-2.7882195251567135
balanced_contour_1e-08_R4.8,-0.07500000000000001,s3*s4,0,0.8977143730692559,-0.29943205345036966
balanced_contour_1e-08_R4.8,-0.07500000000000001,s3*s4,1,-0.35127642180875474,0.14623203453526898
balanced_contour_1e-08_R4.8,-0.07500000000000001,s1*s4,0,-8.76185756189099,-14.62942971827018
balanced_contour_1e-08_R4.8,-0.07500000000000001,s1*s4,1,5.246688305098187,6.683207816544464
balanced_contour_1e-08_R4.8,-0.06,s1*s2,0,-82.07669898620597,-27.293817488721544
balanced_contour_1e-08_R4.8,-0.06,s1*s2,1,37.611663762491645,2.499122667607135
balanced_contour_1e-08_R4.8,-0.06,s2*s3,0,2.59981568887987,8.3464048770132
balanced_contour_1e-08_R4.8,-0.06,s2*s3,1,-2.7062822100085997,-2.788219699862273
balanced_contour_1e-08_R4.8,-0.06,s3*s4,0,0.8977144036072418,-0.2994320061024572
balanced_contour_1e-08_R4.8,-0.06,s3*s4,1,-0.35127643934475433,0.14623201669982674
balanced_contour_1e-08_R4.8,-0.06,s1*s4,0,-8.761856856409056,-14.629430826432543
balanced_contour_1e-08_R4.8,-0.06,s1*s4,1,5.246688132158369,6.68320834557095
balanced_contour_1e-08_R4.8,-0.044999999999999984,s1*s2,0,-82.07670001101756,-27.293816634094085
balanced_contour_1e-08_R4.8,-0.044999999999999984,s1*s2,1,37.611664125964886,2.4991222052749507
balanced_contour_1e-08_R4.8,-0.044999999999999984,s2*s3,0,2.599815831796524,8.346404872600743
balanced_contour_1e-08_R4.8,-0.044999999999999984,s2*s3,1,-2.7062822678007565,-2.7882196845683898
balanced_contour_1e-08_R4.8,-0.044999999999999984,s3*s4,0,0.89771440960343,-0.2994320175216015
balanced_contour_1e-08_R4.8,-0.044999999999999984,s3*s4,1,-0.3512764410648428,0.1462320224444592
balanced_contour_1e-08_R4.8,-0.044999999999999984,s1*s4,0,-8.76185716282551,-14.629430887559895
balanced_contour_1e-08_R4.8,-0.044999999999999984,s1*s4,1,5.2466882737842,6.683208339133417
balanced_contour_1e-08_R4.8,-0.03,s1*s2,0,-82.07669997097821,-27.29381683714831
balanced_contour_1e-08_R4.8,-0.03,s1*s2,1,37.6116639755015,2.499122149361976
balanced_contour_1e-08_R4.8,-0.03,s2*s3,0,2.5998158829873383,8.346404858431347
balanced_contour_1e-08_R4.8,-0.03,s2*s3,1,-2.7062822858265605,-2.788219647372031
balanced_contour_1e-08_R4.8,-0.03,s3*s4,0,0.8977144092740528,-0.29943200854674146
balanced_contour_1e-08_R4.8,-0.03,s3*s4,1,-0.35127644016144133,0.14623201908768568
balanced_contour_1e-08_R4.8,-0.03,s1*s4,0,-8.76185709238567,-14.629431039299423
balanced_contour_1e-08_R4.8,-0.03,s1*s4,1,5.246688267271155,6.683208366269586
balanced_contour_1e-08_R4.8,-0.015000000000000013,s1*s2,0,-82.07669985694241,-27.293816918356754
balanced_contour_1e-08_R4.8,-0.015000000000000013,s1*s2,1,37.611663813553726,2.4991222170531993
balanced_contour_1e-08_R4.8,-0.015000000000000013,s2*s3,0,2.5998158816722525,8.346404825841159
balanced_contour_1e-08_R4.8,-0.015000000000000013,s2*s3,1,-2.7062822696205777,-2.788219624957615
balanced_contour_1e-08_R4.8,-0.015000000000000013,s3*s4,0,0.8977144106022739,-0.29943200478935106
balanced_contour_1e-08_R4.8,-0.015000000000000013,s3*s4,1,-0.3512764403370339,0.14623201692268423
balanced_contour_1e-08_R4.8,-0.015000000000000013,s1*s4,0,-8.76185709367613,-14.629431083207912
balanced_contour_1e-08_R4.8,-0.015000000000000013,s1*s4,1,5.246688254743234,6.683208367388552
balanced_contour_1e-08_R4.8,0.0,s1*s2,0,-82.07669959558172,-27.293816804371577
balanced_contour_1e-08_R4.8,0.0,s1*s2,1,37.611663511368945,2.499122220102537
balanced_contour_1e-08_R4.8,0.0,s2*s3,0,2.599815882491355,8.346404758854435
balanced_contour_1e-08_R4.8,0.0,s2*s3,1,-2.7062822457607494,-2.7882195840881874
balanced_contour_1e-08_R4.8,0.0,s3*s4,0,0.89771441050331,-0.29943200171274753
balanced_contour_1e-08_R4.8,0.0,s3*s4,1,-0.3512764393386956,0.14623201465210736
balanced_contour_1e-08_R4.8,0.0,s1*s4,0,-8.761857119213905,-14.629431082424297
balanced_contour_1e-08_R4.8,0.0,s1*s4,1,5.246688238966068,6.683208337142391
balanced_contour_1e-08_R4.8,0.015000000000000013,s1*s2,0,-82.07669885976884,-27.2938179872222
balanced_contour_1e-08_R4.8,0.015000000000000013,s1*s2,1,37.611663010010034,2.4991228949475497
balanced_contour_1e-08_R4.8,0.015000000000000013,s2*s3,0,2.5998157480156046,8.346404732458822
balanced_contour_1e-08_R4.8,0.015000000000000013,s2*s3,1,-2.706282153826171,-2.7882195687333504
balanced_contour_1e-08_R4.8,0.015000000000000013,s3*s4,0,0.8977144145396174,-0.2994319843833235
balanced_contour_1e-08_R4.8,0.015000000000000013,s3*s4,1,-0.3512764408692535,0.1462320053961084
balanced_contour_1e-08_R4.8,0.015000000000000013,s1*s4,0,-8.76185690353706,-14.629431210118947
balanced_contour_1e-08_R4.8,0.015000000000000013,s1*s4,1,5.246688104982901,6.683208377680308
balanced_contour_1e-08_R4.8,0.030000000000000027,s1*s2,0,-82.0766982884437,-27.29381596080337
balanced_contour_1e-08_R4.8,0.030000000000000027,s1*s2,1,37.61166231623954,2.4991219674889393
balanced_contour_1e-08_R4.8,0.030000000000000027,s2*s3,0,2.5998158807803633,8.346404506767497
balanced_contour_1e-08_R4.8,0.030000000000000027,s2*s3,1,-2.706282175992443,-2.788219432667393
balanced_contour_1e-08_R4.8,0.030000000000000027,s3*s4,0,0.8977144012082826,-0.2994319956450007
balanced_contour_1e-08_R4.8,0.030000000000000027,s3*s4,1,-0.3512764313572883,0.14623200893753668
balanced_contour_1e-08_R4.8,0.030000000000000027,s1*s4,0,-8.76185716552839,-14.629430894666857
balanced_contour_1e-08_R4.8,0.030000000000000027,s1*s4,1,5.246688169709801,6.683208155719283
balanced_contour_1e-08_R4.8,0.044999999999999984,s1*s2,0,-82.07670238555083,-27.293813027880628
balanced_contour_1e-08_R4.8,0.044999999999999984,s1*s2,1,37.61166392599171,2.499120374532463
balanced_contour_1e-08_R4.8,0.044999999999999984,s2*s3,0,2.5998163579994427,8.346404595404005
balanced_contour_1e-08_R4.8,0.044999999999999984,s2*s3,1,-2.706282389843754,-2.7882194421575535
balanced_contour_1e-08_R4.8,0.044999999999999984,s3*s4,0,0.8977144243396136,-0.2994320452007477
balanced_contour_1e-08_R4.8,0.044999999999999984,s3*s4,1,-0.3512764379514928,0.14623203311835295
balanced_contour_1e-08_R4.8,0.044999999999999984,s1*s4,0,-8.761858269925291,-14.629431051785904
balanced_contour_1e-08_R4.8,0.044999999999999984,s1*s4,1,5.2466886693562875,6.683208136508401
balanced_contour_1e-08_R4.8,0.06,s1*s2,0,-82.07670227302525,-27.293815977365306
balanced_contour_1e-08_R4.8,0.06,s1*s2,1,37.61166374767794,2.499121807000714
balanced_contour_1e-08_R4.8,0.06,s2*s3,0,2.599816134134307,8.346404735535359
balanced_contour_1e-08_R4.8,0.06,s2*s3,1,-2.706282263580487,-2.788219501161546
balanced_contour_1e-08_R4.8,0.06,s3*s4,0,0.897714443618781,-0.29943201542365766
balanced_contour_1e-08_R4.8,0.06,s3*s4,1,-0.3512764466110649,0.1462320187544606
balanced_contour_1e-08_R4.8,0.06,s1*s4,0,-8.761857884623057,-14.629431539928964
balanced_contour_1e-08_R4.8,0.06,s1*s4,1,5.246688472625315,6.683208341516387
balanced_contour_1e-08_R4.8,0.07500000000000001,s1*s2,0,-82.07669673874156,-27.29380189940842
balanced_contour_1e-08_R4.8,0.07500000000000001,s1*s2,1,37.61166019628445,2.499116312974224
balanced_contour_1e-08_R4.8,0.07500000000000001,s2*s3,0,2.5998166827559297,8.346403381046635
balanced_contour_1e-08_R4.8,0.07500000000000001,s2*s3,1,-2.7062823845877224,-2.7882189020480466
balanced_contour_1e-08_R4.8,0.07500000000000001,s3*s4,0,0.8977143215661824,-0.2994321226813041
balanced_contour_1e-08_R4.8,0.07500000000000001,s3*s4,1,-0.3512763836377179,0.1462320544160199
balanced_contour_1e-08_R4.8,0.07500000000000001,s1*s4,0,-8.761859256894187,-14.629428383832094
balanced_contour_1e-08_R4.8,0.07500000000000001,s1*s4,1,5.246688747243996,6.68320686999947
balanced_contour_1e-08_R4.8,0.08999999999999997,s1*s2,0,-82.07667609700789,-27.293746734993697
balanced_contour_1e-08_R4.8,0.08999999999999997,s1*s2,1,37.6116489858362,2.4990947314561303
balanced_contour_1e-08_R4.8,0.08999999999999997,s2*s3,0,2.5998188844264485,8.346398441153205
balanced_contour_1e-08_R4.8,0.08999999999999997,s2*s3,1,-2.7062830896764036,-2.7882168755943506
balanced_contour_1e-08_R4.8,0.08999999999999997,s3*s4,0,0.8977138292666438,-0.2994325635769998
balanced_contour_1e-08_R4.8,0.08999999999999997,s3*s4,1,-0.35127614857645,0.14623221144907816
balanced_contour_1e-08_R4.8,0.08999999999999997,s1*s4,0,-8.761864386179832,-14.629415847914544
balanced_contour_1e-08_R4.8,0.08999999999999997,s1*s4,1,5.2466900159325744,6.683201437355391
balanced_contour_1e-08_R4.8,0.10499999999999998,s1*s2,0,-82.07667463381179,-27.293730724939596
balanced_contour_1e-08_R4.8,0.10499999999999998,s1*s2,1,37.61164905432729,2.4990873934855324
balanced_contour_1e-08_R4.8,0.10499999999999998,s2*s3,0,2.599819968875039,8.346397511526616
balanced_contour_1e-08_R4.8,0.10499999999999998,s2*s3,1,-2.7062836857234673,-2.7882165035334294
balanced_contour_1e-08_R4.8,0.10499999999999998,s3*s4,0,0.8977137067359118,-0.2994327123623922
balanced_contour_1e-08_R4.8,0.10499999999999998,s3*s4,1,-0.3512760968995336,0.1462322795415663
balanced_contour_1e-08_R4.8,0.10499999999999998,s1*s4,0,-8.761866174385075,-14.629412918063668
balanced_contour_1e-08_R4.8,0.10499999999999998,s1*s4,1,5.246690899024707,6.683200277692333
balanced_contour_1e-08_R4.8,0.12,s1*s2,0,-82.07672422350348,-27.29383745672771
balanced_contour_1e-08_R4.8,0.12,s1*s2,1,37.6116743897095,2.499127241079311
balanced_contour_1e-08_R4.8,0.12,s2*s3,0,2.599816409612343,8.346407774210924
balanced_contour_1e-08_R4.8,0.12,s2*s3,1,-2.706282724519189,-2.7882205556902884
balanced_contour_1e-08_R4.8,0.12,s3*s4,0,0.897714745028819,-0.2994319076227131
balanced_contour_1e-08_R4.8,0.12,s3*s4,1,-0.35127657429016296,0.14623201116492476
balanced_contour_1e-08_R4.8,0.12,s1*s4,0,-8.761857686833803,-14.629438695276544
balanced_contour_1e-08_R4.8,0.12,s1*s4,1,5.246689283671286,6.6832110747790585
balanced_contour_1e-08_R4.8,0.135,s1*s2,0,-82.07678748005628,-27.29399391452933
balanced_contour_1e-08_R4.8,0.135,s1*s2,1,37.61170381147314,2.4991890628622118
balanced_contour_1e-08_R4.8,0.135,s2*s3,0,2.5998100008967135,8.346421802370434
balanced_contour_1e-08_R4.8,0.135,s2*s3,1,-2.7062802539548705,-2.7882261328418894
balanced_contour_1e-08_R4.8,0.135,s3*s4,0,0.8977162338063164,-0.2994307081606513
balanced_contour_1e-08_R4.8,0.135,s3*s4,1,-0.351277238065333,0.14623156783918262
balanced_contour_1e-08_R4.8,0.135,s1*s4,0,-8.76184483864146,-14.629474584192094
balanced_contour_1e-08_R4.8,0.135,s1*s4,1,5.246685556312787,6.683225869174686
balanced_contour_1e-08_R4.8,0.15000000000000002,s1*s2,0,-82.07674966541995,-27.293943070154008
balanced_contour_1e-08_R4.8,0.15000000000000002,s1*s2,1,37.61168615939116,2.4991729750742815
balanced_contour_1e-08_R4.8,0.15000000000000002,s2*s3,0,2.5998105446047126,8.346415973753198
balanced_contour_1e-08_R4.8,0.15000000000000002,s2*s3,1,-2.7062800647413505,-2.7882240705369146
balanced_contour_1e-08_R4.8,0.15000000000000002,s3*s4,0,0.8977156105331779,-0.299431035157657
balanced_contour_1e-08_R4.8,0.15000000000000002,s3*s4,1,-0.35127697140139075,0.14623164759308172
balanced_contour_1e-08_R4.8,0.15000000000000002,s1*s4,0,-8.761846752440848,-14.629459787500867
balanced_contour_1e-08_R4.8,0.15000000000000002,s1*s4,1,5.246684972924502,6.683220163603774
balanced_contour_1e-08_R4.8,0.16499999999999998,s1*s2,0,-82.0767096346499,-27.293803954658593
balanced_contour_1e-08_R4.8,0.16499999999999998,s1*s2,1,37.61166429085516,2.4991168173435394
balanced_contour_1e-08_R4.8,0.16499999999999998,s2*s3,0,2.5998174583393365,8.346404302190884
balanced_contour_1e-08_R4.8,0.16499999999999998,s2*s3,1,-2.7062826076930357,-2.7882191518316635
balanced_contour_1e-08_R4.8,0.16499999999999998,s3*s4,0,0.8977144611922017,-0.29943216199715916
balanced_contour_1e-08_R4.8,0.16499999999999998,s3*s4,1,-0.35127643146588905,0.1462320695967556
balanced_contour_1e-08_R4.8,0.16499999999999998,s1*s4,0,-8.761861112045676,-14.62943088329564
balanced_contour_1e-08_R4.8,0.16499999999999998,s1*s4,1,5.246689441343898,6.683207624359653
balanced_contour_1e-08_R4.8,0.18,s1*s2,0,-82.07670873968334,-27.293796469801293
balanced_contour_1e-08_R4.8,0.18,s1*s2,1,37.611662693545085,2.499113739987818
balanced_contour_1e-08_R4.8,0.18,s2*s3,0,2.5998179348941997,8.346403697357411
balanced_contour_1e-08_R4.8,0.18,s2*s3,1,-2.7062827148129323,-2.7882188176390033
balanced_contour_1e-08_R4.8,0.18,s3*s4,0,0.8977144157013999,-0.2994322246601135
balanced_contour_1e-08_R4.8,0.18,s3*s4,1,-0.35127640145824596,0.14623208936958196
balanced_contour_1e-08_R4.8,0.18,s1*s4,0,-8.761862159479763,-14.62942961663844
balanced_contour_1e-08_R4.8,0.18,s1*s4,1,5.246689682329225,6.683206905855906
balanced_contour_1e-08_R4.8,0.195,s1*s2,0,-82.07671094533922,-27.29380291010783
balanced_contour_1e-08_R4.8,0.195,s1*s2,1,37.61166535124939,2.4991156311495764
balanced_contour_1e-08_R4.8,0.195,s2*s3,0,2.599817663085639,8.346404471242428
balanced_contour_1e-08_R4.8,0.195,s2*s3,1,-2.706282812289874,-2.788219202121753
balanced_contour_1e-08_R4.8,0.195,s3*s4,0,0.8977144535853903,-0.2994321819017172
balanced_contour_1e-08_R4.8,0.195,s3*s4,1,-0.3512764281327968,0.14623208471956106
balanced_contour_1e-08_R4.8,0.195,s1*s4,0,-8.76186121876858,-14.629430830817276
balanced_contour_1e-08_R4.8,0.195,s1*s4,1,5.246689657773683,6.683207614960786
balanced_contour_1e-08_R4.8,0.20999999999999996,s1*s2,0,-82.07673572629324,-27.29384303677615
balanced_contour_1e-08_R4.8,0.20999999999999996,s1*s2,1,37.61168253880185,2.4991270751808976
balanced_contour_1e-08_R4.8,0.20999999999999996,s2*s3,0,2.5998167118278483,8.346409209307936
balanced_contour_1e-08_R4.8,0.20999999999999996,s2*s3,1,-2.7062833019956236,-2.7882212534488287
balanced_contour_1e-08_R4.8,0.20999999999999996,s3*s4,0,0.8977148650225034,-0.2994319347917564
balanced_contour_1e-08_R4.8,0.20999999999999996,s3*s4,1,-0.35127663748924215,0.14623206086881763
balanced_contour_1e-08_R4.8,0.20999999999999996,s1*s4,0,-8.76185836761782,-14.629440962369852
balanced_contour_1e-08_R4.8,0.20999999999999996,s1*s4,1,5.246690381136902,6.683212180105223
balanced_contour_1e-08_R4.8,0.22499999999999998,s1*s2,0,-82.07673746985427,-27.29384498906203
balanced_contour_1e-08_R4.8,0.22499999999999998,s1*s2,1,37.61168094652942,2.4991290856290886
balanced_contour_1e-08_R4.8,0.22499999999999998,s2*s3,0,2.59981659516414,8.346409339702008
balanced_contour_1e-08_R4.8,0.22499999999999998,s2*s3,1,-2.7062829825091774,-2.7882212317277117
balanced_contour_1e-08_R4.8,0.22499999999999998,s3*s4,0,0.8977149065311147,-0.2994319282268902
balanced_contour_1e-08_R4.8,0.22499999999999998,s3*s4,1,-0.3512766403211717,0.14623203745597724
balanced_contour_1e-08_R4.8,0.22499999999999998,s1*s4,0,-8.761858625755785,-14.629441522270216
balanced_contour_1e-08_R4.8,0.22499999999999998,s1*s4,1,5.246689960815041,6.683212196868115
balanced_contour_1e-08_R4.8,0.24,s1*s2,0,-82.07673244322781,-27.293857157239977
balanced_contour_1e-08_R4.8,0.24,s1*s2,1,37.61168297840184,2.4991345774661307
balanced_contour_1e-08_R4.8,0.24,s2*s3,0,2.599815351342247,8.346409982696565
balanced_contour_1e-08_R4.8,0.24,s2*s3,1,-2.7062827502955917,-2.7882218350174184
balanced_contour_1e-08_R4.8,0.24,s3*s4,0,0.897714911653779,-0.2994317999293822
balanced_contour_1e-08_R4.8,0.24,s3*s4,1,-0.3512766801614065,0.14623199959820518
balanced_contour_1e-08_R4.8,0.24,s1*s4,0,-8.76185576136214,-14.629442424489246
balanced_contour_1e-08_R4.8,0.24,s1*s4,1,5.246689292143618,6.683213308624611
balanced_contour_1e-10_R4.8,-0.24,s1*s2,0,-82.0766995848918,-27.29381680659266
balanced_contour_1e-10_R4.8,-0.24,s1*s2,1,37.61166351372919,2.499122224777079
balanced_contour_1e-10_R4.8,-0.24,s2*s3,0,2.599815880170608,8.346404759651728
balanced_contour_1e-10_R4.8,-0.24,s2*s3,1,-2.706282245463573,-2.788219585802133
balanced_contour_1e-10_R4.8,-0.24,s3*s4,0,0.8977144103641755,-0.29943200182166085
balanced_contour_1e-10_R4.8,-0.24,s3*s4,1,-0.35127643928813074,0.14623201468892882
balanced_contour_1e-10_R4.8,-0.24,s1*s4,0,-8.761857116603311,-14.629431077582765
balanced_contour_1e-10_R4.8,-0.24,s1*s4,1,5.246688236941241,6.683208336790218
balanced_contour_1e-10_R4.8,-0.22499999999999998,s1*s2,0,-82.07669956949933,-27.293816952579974
balanced_contour_1e-10_R4.8,-0.22499999999999998,s1*s2,1,37.611663519652765,2.4991222837279063
balanced_contour_1e-10_R4.8,-0.22499999999999998,s2*s3,0,2.5998158741868838,8.346404773138358
balanced_contour_1e-10_R4.8,-0.22499999999999998,s2*s3,1,-2.706282244837766,-2.7882195909869174
balanced_contour_1e-10_R4.8,-0.22499999999999998,s3*s4,0,0.897714410355009,-0.29943200014522775
balanced_contour_1e-10_R4.8,-0.22499999999999998,s3*s4,1,-0.3512764394467948,0.14623201394369445
balanced_contour_1e-10_R4.8,-0.22499999999999998,s1*s4,0,-8.761857079447909,-14.629431101284315
balanced_contour_1e-10_R4.8,-0.22499999999999998,s1*s4,1,5.24668822449914,6.683208350787887
balanced_contour_1e-10_R4.8,-0.21,s1*s2,0,-82.07669958557457,-27.29381689826448
balanced_contour_1e-10_R4.8,-0.21,s1*s2,1,37.61166352292646,2.4991222610248234
balanced_contour_1e-10_R4.8,-0.21,s2*s3,0,2.5998158770418858,8.34640476870534
balanced_contour_1e-10_R4.8,-0.21,s2*s3,1,-2.7062822454599207,-2.7882195893008963
balanced_contour_1e-10_R4.8,-0.21,s3*s4,0,0.8977144104696773,-0.299432000823425
balanced_contour_1e-10_R4.8,-0.21,s3*s4,1,-0.3512764394436942,0.1462320142559851
balanced_contour_1e-10_R4.8,-0.21,s1*s4,0,-8.761857095184727,-14.629431094097422
balanced_contour_1e-10_R4.8,-0.21,s1*s4,1,5.24668823027832,6.683208346340582
balanced_contour_1e-10_R4.8,-0.195,s1*s2,0,-82.07669962751356,-27.293816601186627
balanced_contour_1e-10_R4.8,-0.195,s1*s2,1,37.61166352094291,2.499122137114174
balanced_contour_1e-10_R4.8,-0.195,s2*s3,0,2.599815891231386,8.346404745668025
balanced_contour_1e-10_R4.8,-0.195,s2*s3,1,-2.7062822488972063,-2.7882195803782315
balanced_contour_1e-10_R4.8,-0.195,s3*s4,0,0.8977144102210173,-0.2994320043491155
balanced_contour_1e-10_R4.8,-0.195,s3*s4,1,-0.35127643903933575,0.14623201581543263
balanced_contour_1e-10_R4.8,-0.195,s1*s4,0,-8.761857165775295,-14.629431045653606
balanced_contour_1e-10_R4.8,-0.195,s1*s4,1,5.246688254820111,6.6832083193337395
balanced_contour_1e-10_R4.8,-0.18,s1*s2,0,-82.07669960914787,-27.293816765909515
balanced_contour_1e-10_R4.8,-0.18,s1*s2,1,37.6116635239404,2.499122206533116
balanced_contour_1e-10_R4.8,-0.18,s2*s3,0,2.59981588356258,8.346404758094966
balanced_contour_1e-10_R4.8,-0.18,s2*s3,1,-2.706282246887189,-2.7882195851940055
balanced_contour_1e-10_R4.8,-0.18,s3*s4,0,0.8977144104688517,-0.2994320023989863
balanced_contour_1e-10_R4.8,-0.18,s3*s4,1,-0.3512764393199048,0.14623201495490398
balanced_contour_1e-10_R4.8,-0.18,s1*s4,0,-8.761857128558775,-14.629431073776653
balanced_contour_1e-10_R4.8,-0.18,s1*s4,1,5.246688242050987,6.6832083347640125
balanced_contour_1e-10_R4.8,-0.16499999999999998,s1*s2,0,-82.0766996202854,-27.29381677825332
balanced_contour_1e-10_R4.8,-0.16499999999999998,s1*s2,1,37.61166353005394,2.4991222088076643
balanced_contour_1e-10_R4.8,-0.16499999999999998,s2*s3,0,2.599815884374804,8.346404759862804
balanced_contour_1e-10_R4.8,-0.16499999999999998,s2*s3,1,-2.706282247542454,-2.788219585625888
balanced_contour_1e-10_R4.8,-0.16499999999999998,s3*s4,0,0.8977144105833524,-0.2994320022720009
balanced_contour_1e-10_R4.8,-0.16499999999999998,s3*s4,1,-0.35127643938332975,0.14623201492545324
balanced_contour_1e-10_R4.8,-0.16499999999999998,s1*s4,0,-8.761857127254002,-14.629431078639161
balanced_contour_1e-10_R4.8,-0.16499999999999998,s1*s4,1,5.246688242478046,6.683208336805641
balanced_contour_1e-10_R4.8,-0.15,s1*s2,0,-82.07669965800063,-27.29381721076897
balanced_contour_1e-10_R4.8,-0.15,s1*s2,1,37.61166358598334,2.4991223768936615
balanced_contour_1e-10_R4.8,-0.15,s2*s3,0,2.5998158686424446,8.346404801267338
balanced_contour_1e-10_R4.8,-0.15,s2*s3,1,-2.706282246372727,-2.7882196020461523
balanced_contour_1e-10_R4.8,-0.15,s3*s4,0,0.8977144118723906,-0.29943199784945124
balanced_contour_1e-10_R4.8,-0.15,s3*s4,1,-0.35127644038677125,0.14623201312674558
balanced_contour_1e-10_R4.8,-0.15,s1*s4,0,-8.76185704053581,-14.629431160794462
balanced_contour_1e-10_R4.8,-0.15,s1*s4,1,5.246688216867035,6.683208380855522
balanced_contour_1e-10_R4.8,-0.135,s1*s2,0,-82.07669960233557,-27.293816704280374
balanced_contour_1e-10_R4.8,-0.135,s1*s2,1,37.611663517125635,2.499122180243102
balanced_contour_1e-10_R4.8,-0.135,s2*s3,0,2.5998158862756746,8.34640475306077
balanced_contour_1e-10_R4.8,-0.135,s2*s3,1,-2.706282247697739,-2.788219582990254
balanced_contour_1e-10_R4.8,-0.135,s3*s4,0,0.8977144101647259,-0.29943200301859874
balanced_contour_1e-10_R4.8,-0.135,s3*s4,1,-0.351276439139024,0.14623201521551307
balanced_contour_1e-10_R4.8,-0.135,s1*s4,0,-8.761857138684837,-14.629431061693262
balanced_contour_1e-10_R4.8,-0.135,s1*s4,1,5.246688245516452,6.683208328665514
balanced_contour_1e-10_R4.8,-0.12,s1*s2,0,-82.07669958465347,-27.29381653608234
balanced_contour_1e-10_R4.8,-0.12,s1*s2,1,37.61166349586801,2.499122111939524
balanced_contour_1e-10_R4.8,-0.12,s2*s3,0,2.5998158939242306,8.346404738710664
balanced_contour_1e-10_R4.8,-0.12,s2*s3,1,-2.7062822494607897,-2.7882195769201767
balanced_contour_1e-10_R4.8,-0.12,s3*s4,0,0.8977144093917582,-0.2994320046665994
balanced_contour_1e-10_R4.8,-0.12,s3*s4,1,-0.35127643864895886,0.14623201587738033
balanced_contour_1e-10_R4.8,-0.12,s1*s4,0,-8.761857167277277,-14.629431029815548
balanced_contour_1e-10_R4.8,-0.12,s1*s4,1,5.246688254207581,6.683208312222547
balanced_contour_1e-10_R4.8,-0.10499999999999998,s1*s2,0,-82.07669959508607,-27.29381676155691
balanced_contour_1e-10_R4.8,-0.10499999999999998,s1*s2,1,37.61166351492592,2.4991222058246683
balanced_contour_1e-10_R4.8,-0.10499999999999998,s2*s3,0,2.599815883568513,8.346404756136492
balanced_contour_1e-10_R4.8,-0.10499999999999998,s2*s3,1,-2.7062822464274072,-2.788219583993086
balanced_contour_1e-10_R4.8,-0.10499999999999998,s3*s4,0,0.8977144103410902,-0.29943200228031397
balanced_contour_1e-10_R4.8,-0.10499999999999998,s3*s4,1,-0.3512764392707077,0.14623201488182686
balanced_contour_1e-10_R4.8,-0.10499999999999998,s1*s4,0,-8.76185712732685,-14.629431072579699
balanced_contour_1e-10_R4.8,-0.10499999999999998,s1*s4,1,5.246688241394025,6.683208333948746
balanced_contour_1e-10_R4.8,-0.09,s1*s2,0,-82.0766995939349,-27.293816796273113
balanced_contour_1e-10_R4.8,-0.09,s1*s2,1,37.61166351683585,2.4991222212242112
balanced_contour_1e-10_R4.8,-0.09,s2*s3,0,2.5998158815159433,8.3464047586604
balanced_contour_1e-10_R4.8,-0.09,s2*s3,1,-2.7062822457013302,-2.788219585119896
balanced_contour_1e-10_R4.8,-0.09,s3*s4,0,0.897714410471236,-0.29943200192234337
balanced_contour_1e-10_R4.8,-0.09,s3*s4,1,-0.351276439363751,0.14623201472663916
balanced_contour_1e-10_R4.8,-0.09,s1*s4,0,-8.761857120968823,-14.629431078306308
balanced_contour_1e-10_R4.8,-0.09,s1*s4,1,5.246688239174027,6.68320833705759
balanced_contour_1e-10_R4.8,-0.07500000000000001,s1*s2,0,-82.07669971984802,-27.29381730165302
balanced_contour_1e-10_R4.8,-0.07500000000000001,s1*s2,1,37.61166362390225,2.499122407013406
balanced_contour_1e-10_R4.8,-0.07500000000000001,s2*s3,0,2.5998158655622405,8.346404810578187
balanced_contour_1e-10_R4.8,-0.07500000000000001,s2*s3,1,-2.7062822461154648,-2.7882196061979987
balanced_contour_1e-10_R4.8,-0.07500000000000001,s3*s4,0,0.8977144130702803,-0.29943199734702153
balanced_contour_1e-10_R4.8,-0.07500000000000001,s3*s4,1,-0.35127644097876265,0.1462320130799088
balanced_contour_1e-10_R4.8,-0.07500000000000001,s1*s4,0,-8.761857038996505,-14.629431184558351
balanced_contour_1e-10_R4.8,-0.07500000000000001,s1*s4,1,5.246688219765069,6.683208390956384
balanced_contour_1e-10_R4.8,-0.06,s1*s2,0,-82.07669949506254,-27.293816439359347
balanced_contour_1e-10_R4.8,-0.06,s1*s2,1,37.61166344466116,2.499122085655529
balanced_contour_1e-10_R4.8,-0.06,s2*s3,0,2.5998158930239894,8.346404724887051
balanced_contour_1e-10_R4.8,-0.06,s2*s3,1,-2.7062822469703938,-2.788219571474827
balanced_contour_1e-10_R4.8,-0.06,s3*s4,0,0.8977144081999591,-0.29943200518958035
balanced_contour_1e-10_R4.8,-0.06,s3*s4,1,-0.35127643807690556,0.14623201592253338
balanced_contour_1e-10_R4.8,-0.06,s1*s4,0,-8.761857171076759,-14.629430999403882
balanced_contour_1e-10_R4.8,-0.06,s1*s4,1,5.246688251143601,6.683208299006486
balanced_contour_1e-10_R4.8,-0.044999999999999984,s1*s2,0,-82.07669954866675,-27.293816655637954
balanced_contour_1e-10_R4.8,-0.044999999999999984,s1*s2,1,37.611663485852915,2.49912216616717
balanced_contour_1e-10_R4.8,-0.044999999999999984,s2*s3,0,2.5998158865070438,8.34640474539054
balanced_contour_1e-10_R4.8,-0.044999999999999984,s2*s3,1,-2.706282246548086,-2.7882195794518783
balanced_contour_1e-10_R4.8,-0.044999999999999984,s3*s4,0,0.897714409436641,-0.2994320031232447
balanced_contour_1e-10_R4.8,-0.044999999999999984,s3*s4,1,-0.3512764388060914,0.1462320151653048
balanced_contour_1e-10_R4.8,-0.044999999999999984,s1*s4,0,-8.76185713811174,-14.629431047054375
balanced_contour_1e-10_R4.8,-0.044999999999999984,s1*s4,1,5.24668824333273,6.683208322009745
balanced_contour_1e-10_R4.8,-0.03,s1*s2,0,-82.07669955322528,-27.293816767194333
balanced_contour_1e-10_R4.8,-0.03,s1*s2,1,37.6116634964874,2.4991222120532464
balanced_contour_1e-10_R4.8,-0.03,s2*s3,0,2.59981588066225,8.346404754094813
balanced_contour_1e-10_R4.8,-0.03,s2*s3,1,-2.7062822448784267,-2.788219583184064
balanced_contour_1e-10_R4.8,-0.03,s3*s4,0,0.8977144099208859,-0.29943200200221404
balanced_contour_1e-10_R4.8,-0.03,s3*s4,1,-0.35127643911954565,0.14623201471735475
balanced_contour_1e-10_R4.8,-0.03,s1*s4,0,-8.76185711876268,-14.629431066996254
balanced_contour_1e-10_R4.8,-0.03,s1*s4,1,5.246688237292786,6.683208332239058
balanced_contour_1e-10_R4.8,-0.015000000000000013,s1*s2,0,-82.0766995675523,-27.293816788794103
balanced_contour_1e-10_R4.8,-0.015000000000000013,s1*s2,1,37.61166350131645,2.499122218391687
balanced_contour_1e-10_R4.8,-0.015000000000000013,s2*s3,0,2.5998158808940786,8.34640475622537
balanced_contour_1e-10_R4.8,-0.015000000000000013,s2*s3,1,-2.7062822449838833,-2.7882195836150534
balanced_contour_1e-10_R4.8,-0.015000000000000013,s3*s4,0,0.8977144101620179,-0.29943200179596946
balanced_contour_1e-10_R4.8,-0.015000000000000013,s3*s4,1,-0.351276439216236,0.1462320146496546
balanced_contour_1e-10_R4.8,-0.015000000000000013,s1*s4,0,-8.761857117406379,-14.629431074092562
balanced_contour_1e-10_R4.8,-0.015000000000000013,s1*s4,1,5.246688237347841,6.683208334653962
balanced_contour_1e-10_R4.8,0.0,s1*s2,0,-82.07669959558176,-27.293816804371588
balanced_contour_1e-10_R4.8,0.0,s1*s2,1,37.611663511368974,2.4991222201025645
balanced_contour_1e-10_R4.8,0.0,s2*s3,0,2.5998158824913573,8.346404758854439
balanced_contour_1e-10_R4.8,0.0,s2*s3,1,-2.706282245760749,-2.788219584088192
balanced_contour_1e-10_R4.8,0.0,s3*s4,0,0.8977144105033107,-0.29943200171274775
balanced_contour_1e-10_R4.8,0.0,s3*s4,1,-0.351276439338696,0.14623201465210733
balanced_contour_1e-10_R4.8,0.0,s1*s4,0,-8.761857119213913,-14.629431082424306
balanced_contour_1e-10_R4.8,0.0,s1*s4,1,5.246688238966068,6.683208337142398
balanced_contour_1e-10_R4.8,0.015000000000000013,s1*s2,0,-82.076699582799,-27.293816838328336
balanced_contour_1e-10_R4.8,0.015000000000000013,s1*s2,1,37.61166350820009,2.499122238133335
balanced_contour_1e-10_R4.8,0.015000000000000013,s2*s3,0,2.5998158790000994,8.346404760397395
balanced_contour_1e-10_R4.8,0.015000000000000013,s2*s3,1,-2.7062822441860215,-2.7882195851620666
balanced_contour_1e-10_R4.8,0.015000000000000013,s3*s4,0,0.8977144105616099,-0.2994320013545546
balanced_contour_1e-10_R4.8,0.015000000000000013,s3*s4,1,-0.3512764394021307,0.14623201447829112
balanced_contour_1e-10_R4.8,0.015000000000000013,s1*s4,0,-8.761857112019866,-14.629431085330976
balanced_contour_1e-10_R4.8,0.015000000000000013,s1*s4,1,5.2466882356821145,6.683208339289797
balanced_contour_1e-10_R4.8,0.030000000000000027,s1*s2,0,-82.076699545586,-27.29381683684796
balanced_contour_1e-10_R4.8,0.030000000000000027,s1*s2,1,37.61166348911457,2.4991222443554912
balanced_contour_1e-10_R4.8,0.030000000000000027,s2*s3,0,2.5998158759195524,8.346404757377261
balanced_contour_1e-10_R4.8,0.030000000000000027,s2*s3,1,-2.706282242117918,-2.7882195842394104
balanced_contour_1e-10_R4.8,0.030000000000000027,s3*s4,0,0.8977144102628836,-0.29943200121400415
balanced_contour_1e-10_R4.8,0.030000000000000027,s3*s4,1,-0.35127643927267443,0.14623201434779673
balanced_contour_1e-10_R4.8,0.030000000000000027,s1*s4,0,-8.761857107499626,-14.629431078717772
balanced_contour_1e-10_R4.8,0.030000000000000027,s1*s4,1,5.2466882320640895,6.68320833684685
balanced_contour_1e-10_R4.8,0.044999999999999984,s1*s2,0,-82.07669946235987,-27.29381664812926
balanced_contour_1e-10_R4.8,0.044999999999999984,s1*s2,1,37.61166343892443,2.4991221754758906
balanced_contour_1e-10_R4.8,0.044999999999999984,s2*s3,0,2.5998158816337362,8.346404738888266
balanced_contour_1e-10_R4.8,0.044999999999999984,s2*s3,1,-2.706282242807663,-2.788219576692378
balanced_contour_1e-10_R4.8,0.044999999999999984,s3*s4,0,0.8977144085651045,-0.2994320027041165
balanced_contour_1e-10_R4.8,0.044999999999999984,s3*s4,1,-0.3512764384204704,0.1462320148189203
balanced_contour_1e-10_R4.8,0.044999999999999984,s1*s4,0,-8.761857125076359,-14.629431033194868
balanced_contour_1e-10_R4.8,0.044999999999999984,s1*s4,1,5.246688234533732,6.683208316503505
balanced_contour_1e-10_R4.8,0.06,s1*s2,0,-82.07669933919247,-27.293816273217537
balanced_contour_1e-10_R4.8,0.06,s1*s2,1,37.61166337465577,2.4991220247644743
balanced_contour_1e-10_R4.8,0.06,s2*s3,0,2.5998158975231505,8.346404707909626
balanced_contour_1e-10_R4.8,0.06,s2*s3,1,-2.7062822488080283,-2.7882195641675973
balanced_contour_1e-10_R4.8,0.06,s3*s4,0,0.8977144052728672,-0.2994320058736082
balanced_contour_1e-10_R4.8,0.06,s3*s4,1,-0.3512764368504524,0.1462320160079715
balanced_contour_1e-10_R4.8,0.06,s1*s4,0,-8.761857160840421,-14.62943094886277
balanced_contour_1e-10_R4.8,0.06,s1*s4,1,5.246688244537747,6.6832082802470465
balanced_contour_1e-10_R4.8,0.07500000000000001,s1*s2,0,-82.07670000068542,-27.29381819009064
balanced_contour_1e-10_R4.8,0.07500000000000001,s1*s2,1,37.61166376902809,2.4991227643866614
balanced_contour_1e-10_R4.8,0.07500000000000001,s2*s3,0,2.5998158210643703,8.346404880690828
balanced_contour_1e-10_R4.8,0.07500000000000001,s2*s3,1,-2.706282228027479,-2.7882196356938675
balanced_contour_1e-10_R4.8,0.07500000000000001,s3*s4,0,0.8977144212590707,-0.2994319901714414
balanced_contour_1e-10_R4.8,0.07500000000000001,s3*s4,1,-0.3512764447628827,0.14623201051730447
balanced_contour_1e-10_R4.8,0.07500000000000001,s1*s4,0,-8.761856962464103,-14.629431376350633
balanced_contour_1e-10_R4.8,0.07500000000000001,s1*s4,1,5.246688197900737,6.683208470555161
balanced_contour_1e-10_R4.8,0.08999999999999997,s1*s2,0,-82.07669960983758,-27.293816953096467
balanced_contour_1e-10_R4.8,0.08999999999999997,s1*s2,1,37.611663525749954,2.499122283246573
balanced_contour_1e-10_R4.8,0.08999999999999997,s2*s3,0,2.5998158736109582,8.346404771513654
balanced_contour_1e-10_R4.8,0.08999999999999997,s2*s3,1,-2.7062822426796895,-2.788219589845896
balanced_contour_1e-10_R4.8,0.08999999999999997,s3*s4,0,0.8977144112613492,-0.2994320004211356
balanced_contour_1e-10_R4.8,0.08999999999999997,s3*s4,1,-0.35127643974957456,0.14623201412808612
balanced_contour_1e-10_R4.8,0.08999999999999997,s1*s4,0,-8.761857095687056,-14.629431107358052
balanced_contour_1e-10_R4.8,0.08999999999999997,s1*s4,1,5.246688230460158,6.683208349397557
balanced_contour_1e-10_R4.8,0.10499999999999998,s1*s2,0,-82.07669958280258,-27.293816991884654
balanced_contour_1e-10_R4.8,0.10499999999999998,s1*s2,1,37.611663515713076,2.499122306492523
balanced_contour_1e-10_R4.8,0.10499999999999998,s2*s3,0,2.5998158684596184,8.346404772339026
balanced_contour_1e-10_R4.8,0.10499999999999998,s2*s3,1,-2.706282240133926,-2.7882195908483736
balanced_contour_1e-10_R4.8,0.10499999999999998,s3*s4,0,0.8977144112326588,-0.29943199997091563
balanced_contour_1e-10_R4.8,0.10499999999999998,s3*s4,1,-0.35127643977800393,0.14623201388393683
balanced_contour_1e-10_R4.8,0.10499999999999998,s1*s4,0,-8.761857085928746,-14.629431108356675
balanced_contour_1e-10_R4.8,0.10499999999999998,s1*s4,1,5.246688225348161,6.683208351047758
balanced_contour_1e-10_R4.8,0.12,s1*s2,0,-82.07669906736999,-27.293816242712236
balanced_contour_1e-10_R4.8,0.12,s1*s2,1,37.61166326375545,2.4991220666376126
balanced_contour_1e-10_R4.8,0.12,s2*s3,0,2.599815879116222,8.34640468800239
balanced_contour_1e-10_R4.8,0.12,s2*s3,1,-2.706282237754211,-2.788219560225838
balanced_contour_1e-10_R4.8,0.12,s3*s4,0,0.8977144025639361,-0.29943200496076294
balanced_contour_1e-10_R4.8,0.12,s3*s4,1,-0.35127643597752933,0.1462320151281838
balanced_contour_1e-10_R4.8,0.12,s1*s4,0,-8.761857122944939,-14.62943089789526
balanced_contour_1e-10_R4.8,0.12,s1*s4,1,5.246688219723671,6.68320826791681
balanced_contour_1e-10_R4.8,0.135,s1*s2,0,-82.07669971946274,-27.2938173052155
balanced_contour_1e-10_R4.8,0.135,s1*s2,1,37.611663612980614,2.499122418181805
balanced_contour_1e-10_R4.8,0.135,s2*s3,0,2.5998158574087857,8.3464048058034
balanced_contour_1e-10_R4.8,0.135,s2*s3,1,-2.7062822399857547,-2.788219605884106
balanced_contour_1e-10_R4.8,0.135,s3*s4,0,0.8977144138644908,-0.2994319977421155
balanced_contour_1e-10_R4.8,0.135,s3*s4,1,-0.3512764411723666,0.14623201328954272
balanced_contour_1e-10_R4.8,0.135,s1*s4,0,-8.761857053786885,-14.629431178612109
balanced_contour_1e-10_R4.8,0.135,s1*s4,1,5.246688221491518,6.683208384593696
balanced_contour_1e-10_R4.8,0.15000000000000002,s1*s2,0,-82.07670063497063,-27.293818771044204
balanced_contour_1e-10_R4.8,0.15000000000000002,s1*s2,1,37.61166403304565,2.4991229286745766
balanced_contour_1e-10_R4.8,0.15000000000000002,s2*s3,0,2.5998158235021807,8.346404962097765
balanced_contour_1e-10_R4.8,0.15000000000000002,s2*s3,1,-2.706282233524869,-2.788219663899378
balanced_contour_1e-10_R4.8,0.15000000000000002,s3*s4,0,0.8977144304513925,-0.29943198795042025
balanced_contour_1e-10_R4.8,0.15000000000000002,s3*s4,1,-0.35127644826028914,0.14623201037887884
balanced_contour_1e-10_R4.8,0.15000000000000002,s1*s4,0,-8.761856976826426,-14.629431568440774
balanced_contour_1e-10_R4.8,0.15000000000000002,s1*s4,1,5.24668821739745,6.683208537290236
balanced_contour_1e-10_R4.8,0.16499999999999998,s1*s2,0,-82.07669953000205,-27.293817248629313
balanced_contour_1e-10_R4.8,0.16499999999999998,s1*s2,1,37.61166354235568,2.4991224274935546
balanced_contour_1e-10_R4.8,0.16499999999999998,s2*s3,0,2.5998158462203484,8.346404789271036
balanced_contour_1e-10_R4.8,0.16499999999999998,s2*s3,1,-2.706282233742275,-2.7882196024785557
balanced_contour_1e-10_R4.8,0.16499999999999998,s3*s4,0,0.8977144118527823,-0.29943199749012706
balanced_contour_1e-10_R4.8,0.16499999999999998,s3*s4,1,-0.35127644052202767,0.1462320129385308
balanced_contour_1e-10_R4.8,0.16499999999999998,s1*s4,0,-8.761857034070939,-14.629431136540363
balanced_contour_1e-10_R4.8,0.16499999999999998,s1*s4,1,5.2466882083848345,6.683208373086779
balanced_contour_1e-10_R4.8,0.18,s1*s2,0,-82.07669899750306,-27.293817376545192
balanced_contour_1e-10_R4.8,0.18,s1*s2,1,37.611663398412254,2.4991225691738896
balanced_contour_1e-10_R4.8,0.18,s2*s3,0,2.59981579637033,8.346404765267536
balanced_contour_1e-10_R4.8,0.18,s2*s3,1,-2.7062822131415993,-2.7882196051455646
balanced_contour_1e-10_R4.8,0.18,s3*s4,0,0.8977144073737768,-0.2994319941055332
balanced_contour_1e-10_R4.8,0.18,s3*s4,1,-0.3512764396989893,0.14623201107671077
balanced_contour_1e-10_R4.8,0.18,s1*s4,0,-8.761856928282358,-14.62943106309426
balanced_contour_1e-10_R4.8,0.18,s1*s4,1,5.2466881601435285,6.683208368784447
balanced_contour_1e-10_R4.8,0.195,s1*s2,0,-82.07669813028025,-27.29381752882593
balanced_contour_1e-10_R4.8,0.195,s1*s2,1,37.61166320656605,2.4991227444223942
balanced_contour_1e-10_R4.8,0.195,s2*s3,0,2.599815721770786,8.346404725261227
balanced_contour_1e-10_R4.8,0.195,s2*s3,1,-2.706282188181803,-2.7882196096148872
balanced_contour_1e-10_R4.8,0.195,s3*s4,0,0.8977143994230532,-0.2994319890208861
balanced_contour_1e-10_R4.8,0.195,s3*s4,1,-0.3512764383069155,0.14623200867611458
balanced_contour_1e-10_R4.8,0.195,s1*s4,0,-8.761856757703583,-14.629430935566091
balanced_contour_1e-10_R4.8,0.195,s1*s4,1,5.246688093673388,6.683208361285128
balanced_contour_1e-10_R4.8,0.20999999999999996,s1*s2,0,-82.07670321802247,-27.29381908695297
balanced_contour_1e-10_R4.8,0.20999999999999996,s1*s2,1,37.61166496149135,2.499122658991435
balanced_contour_1e-10_R4.8,0.20999999999999996,s2*s3,0,2.599815986959117,8.34640515817891
balanced_contour_1e-10_R4.8,0.20999999999999996,s2*s3,1,-2.706282317567407,-2.7882197054454627
balanced_contour_1e-10_R4.8,0.20999999999999996,s3*s4,0,0.8977144563345794,-0.2994319974364037
balanced_contour_1e-10_R4.8,0.20999999999999996,s3*s4,1,-0.3512764558637069,0.14623201736953192
balanced_contour_1e-10_R4.8,0.20999999999999996,s1*s4,0,-8.761857335160972,-14.629432037496283
balanced_contour_1e-10_R4.8,0.20999999999999996,s1*s4,1,5.246688411069675,6.683208646029269
balanced_contour_1e-10_R4.8,0.22499999999999998,s1*s2,0,-82.07670041703113,-27.29381761996556
balanced_contour_1e-10_R4.8,0.22499999999999998,s1*s2,1,37.611663920940046,2.499122448242058
balanced_contour_1e-10_R4.8,0.22499999999999998,s2*s3,0,2.5998158843631054,8.34640487576432
balanced_contour_1e-10_R4.8,0.22499999999999998,s2*s3,1,-2.706282259159773,-2.7882196291337022
balanced_contour_1e-10_R4.8,0.22499999999999998,s3*s4,0,0.8977144219923641,-0.29943199831529393
balanced_contour_1e-10_R4.8,0.22499999999999998,s3*s4,1,-0.35127644422507753,0.1462320145797702
balanced_contour_1e-10_R4.8,0.22499999999999998,s1*s4,0,-8.761857114284098,-14.62943133843893
balanced_contour_1e-10_R4.8,0.22499999999999998,s1*s4,1,5.246688265684341,6.683208437673061
balanced_contour_1e-10_R4.8,0.24,s1*s2,0,-82.07670056613189,-27.29381765562639
balanced_contour_1e-10_R4.8,0.24,s1*s2,1,37.61166398343928,2.499122448449434
balanced_contour_1e-10_R4.8,0.24,s2*s3,0,2.59981589194727,8.34640488894204
balanced_contour_1e-10_R4.8,0.24,s2*s3,1,-2.706282263375418,-2.788219633679235
balanced_contour_1e-10_R4.8,0.24,s3*s4,0,0.8977144235514286,-0.2994319987839703
balanced_contour_1e-10_R4.8,0.24,s3*s4,1,-0.35127644479824766,0.14623201491471582
balanced_contour_1e-10_R4.8,0.24,s1*s4,0,-8.761857131937116,-14.629431366641382
balanced_contour_1e-10_R4.8,0.24,s1*s4,1,5.246688275315467,6.6832084471513555
balanced_contour_3e-13_R4.8,-0.24,s1*s2,0,-82.07669971404412,-27.29381684003893
balanced_contour_3e-13_R4.8,-0.24,s1*s2,1,37.611663572548395,2.4991222276576828
balanced_contour_3e-13_R4.8,-0.24,s2*s3,0,2.599815889850331,8.346404770145401
balanced_contour_3e-13_R4.8,-0.24,s2*s3,1,-2.7062822503155064,-2.7882195890228054
balanced_contour_3e-13_R4.8,-0.24,s3*s4,0,0.8977144116678307,-0.2994320018775048
balanced_contour_3e-13_R4.8,-0.24,s3*s4,1,-0.35127643989657864,0.14623201483217949
balanced_contour_3e-13_R4.8,-0.24,s1*s4,0,-8.761857129740438,-14.629431108374098
balanced_contour_3e-13_R4.8,-0.24,s1*s4,1,5.246688246314734,6.683208348979532
balanced_contour_3e-13_R4.8,-0.22499999999999998,s1*s2,0,-82.076699713503,-27.293816834277926
balanced_contour_3e-13_R4.8,-0.22499999999999998,s1*s2,1,37.61166357194592,2.499122224821243
balanced_contour_3e-13_R4.8,-0.22499999999999998,s2*s3,0,2.5998158901649884,8.346404769569679
balanced_contour_3e-13_R4.8,-0.22499999999999998,s2*s3,1,-2.706282250438901,-2.788219588718679
balanced_contour_3e-13_R4.8,-0.22499999999999998,s3*s4,0,0.8977144116470159,-0.29943200192572506
balanced_contour_3e-13_R4.8,-0.22499999999999998,s3*s4,1,-0.3512764398833999,0.14623201485497295
balanced_contour_3e-13_R4.8,-0.22499999999999998,s1*s4,0,-8.761857130811869,-14.629431107457256
balanced_contour_3e-13_R4.8,-0.22499999999999998,s1*s4,1,5.246688246794395,6.683208348460824
balanced_contour_3e-13_R4.8,-0.21,s1*s2,0,-82.07669971212749,-27.293816829069335
balanced_contour_3e-13_R4.8,-0.21,s1*s2,1,37.611663570966535,2.4991222222902802
balanced_contour_3e-13_R4.8,-0.21,s2*s3,0,2.5998158903872994,8.346404768991308
balanced_contour_3e-13_R4.8,-0.21,s2*s3,1,-2.7062822505174204,-2.788219588414901
balanced_contour_3e-13_R4.8,-0.21,s3*s4,0,0.8977144116191422,-0.2994320019658957
balanced_contour_3e-13_R4.8,-0.21,s3*s4,1,-0.35127643986737844,0.1462320148734026
balanced_contour_3e-13_R4.8,-0.21,s1*s4,0,-8.761857131631054,-14.629431106483732
balanced_contour_3e-13_R4.8,-0.21,s1*s4,1,5.246688247153595,6.683208347928994
balanced_contour_3e-13_R4.8,-0.195,s1*s2,0,-82.07669970994964,-27.29381682260239
balanced_contour_3e-13_R4.8,-0.195,s1*s2,1,37.61166356950155,2.4991222193044105
balanced_contour_3e-13_R4.8,-0.195,s2*s3,0,2.5998158905850683,8.34640476827002
balanced_contour_3e-13_R4.8,-0.195,s2*s3,1,-2.70628225056714,-2.788219588057225
balanced_contour_3e-13_R4.8,-0.195,s3*s4,0,0.8977144115806214,-0.2994320020172919
balanced_contour_3e-13_R4.8,-0.195,s3*s4,1,-0.35127643984529466,0.1462320148959853
balanced_contour_3e-13_R4.8,-0.195,s1*s4,0,-8.76185713258748,-14.629431105103539
balanced_contour_3e-13_R4.8,-0.195,s1*s4,1,5.2466882475224335,6.683208347197165
balanced_contour_3e-13_R4.8,-0.18,s1*s2,0,-82.0766997066127,-27.293816817606746
balanced_contour_3e-13_R4.8,-0.18,s1*s2,1,37.61166356755647,2.4991222170531517
balanced_contour_3e-13_R4.8,-0.18,s2*s3,0,2.599815890625267,8.346404767596391
balanced_contour_3e-13_R4.8,-0.18,s2*s3,1,-2.7062822505457107,-2.7882195877215783
balanced_contour_3e-13_R4.8,-0.18,s3*s4,0,0.8977144115357218,-0.29943200204878784
balanced_contour_3e-13_R4.8,-0.18,s3*s4,1,-0.351276439821442,0.14623201490865143
balanced_contour_3e-13_R4.8,-0.18,s1*s4,0,-8.761857133063472,-14.629431103779172
balanced_contour_3e-13_R4.8,-0.18,s1*s4,1,5.2466882476785415,6.6832083465193834
balanced_contour_3e-13_R4.8,-0.16499999999999998,s1*s2,0,-82.07669970247468,-27.29381681186463
balanced_contour_3e-13_R4.8,-0.16499999999999998,s1*s2,1,37.611663565161315,2.4991222145704812
balanced_contour_3e-13_R4.8,-0.16499999999999998,s2*s3,0,2.5998158906302375,8.346404766821891
balanced_contour_3e-13_R4.8,-0.16499999999999998,s2*s3,1,-2.7062822504941213,-2.788219587348573
balanced_contour_3e-13_R4.8,-0.16499999999999998,s3*s4,0,0.8977144114803228,-0.2994320020863297
balanced_contour_3e-13_R4.8,-0.16499999999999998,s3*s4,1,-0.35127643979192874,0.1462320149229452
balanced_contour_3e-13_R4.8,-0.16499999999999998,s1*s4,0,-8.761857133550258,-14.62943110215938
balanced_contour_3e-13_R4.8,-0.16499999999999998,s1*s4,1,5.246688247799449,6.683208345703391
balanced_contour_3e-13_R4.8,-0.15,s1*s2,0,-82.07669969739007,-27.29381680718279
balanced_contour_3e-13_R4.8,-0.15,s1*s2,1,37.61166356235345,2.4991222126437904
balanced_contour_3e-13_R4.8,-0.15,s2*s3,0,2.599815890501231,8.346404766076793
balanced_contour_3e-13_R4.8,-0.15,s2*s3,1,-2.706282250379215,-2.7882195869931046
balanced_contour_3e-13_R4.8,-0.15,s3*s4,0,0.8977144114196342,-0.299432002108882
balanced_contour_3e-13_R4.8,-0.15,s3*s4,1,-0.3512764397608818,0.14623201492976523
balanced_contour_3e-13_R4.8,-0.15,s1*s4,0,-8.761857133691205,-14.629431100544167
balanced_contour_3e-13_R4.8,-0.15,s1*s4,1,5.246688247756055,6.683208344906808
balanced_contour_3e-13_R4.8,-0.135,s1*s2,0,-82.07669969131605,-27.293816803235273
balanced_contour_3e-13_R4.8,-0.135,s1*s2,1,37.61166355911336,2.499122211136938
balanced_contour_3e-13_R4.8,-0.135,s2*s3,0,2.5998158902574935,8.346404765332776
balanced_contour_3e-13_R4.8,-0.135,s2*s3,1,-2.70628225020847,-2.7882195866441855
balanced_contour_3e-13_R4.8,-0.135,s3*s4,0,0.8977144113506714,-0.2994320021213842
balanced_contour_3e-13_R4.8,-0.135,s3*s4,1,-0.3512764397265431,0.14623201493087126
balanced_contour_3e-13_R4.8,-0.135,s1*s4,0,-8.7618571335186,-14.629431098880023
balanced_contour_3e-13_R4.8,-0.135,s1*s4,1,5.246688247560431,6.683208344108586
balanced_contour_3e-13_R4.8,-0.12,s1*s2,0,-82.07669968409105,-27.293816798624132
balanced_contour_3e-13_R4.8,-0.12,s1*s2,1,37.61166355523641,2.4991222095183887
balanced_contour_3e-13_R4.8,-0.12,s2*s3,0,2.5998158899416763,8.346404764464543
balanced_contour_3e-13_R4.8,-0.12,s2*s3,1,-2.7062822499827606,-2.7882195862533936
balanced_contour_3e-13_R4.8,-0.12,s3*s4,0,0.8977144112703078,-0.29943200213620114
balanced_contour_3e-13_R4.8,-0.12,s3*s4,1,-0.3512764396862862,0.14623201493141924
balanced_contour_3e-13_R4.8,-0.12,s1*s4,0,-8.761857133313866,-14.629431096869286
balanced_contour_3e-13_R4.8,-0.12,s1*s4,1,5.246688247289323,6.683208343152728
balanced_contour_3e-13_R4.8,-0.10499999999999998,s1*s2,0,-82.07669967624314,-27.293816796940302
balanced_contour_3e-13_R4.8,-0.10499999999999998,s1*s2,1,37.61166355124716,2.4991222092058085
balanced_contour_3e-13_R4.8,-0.10499999999999998,s2*s3,0,2.599815889429817,8.346404763791268
balanced_contour_3e-13_R4.8,-0.10499999999999998,s2*s3,1,-2.7062822496846533,-2.788219585948994
balanced_contour_3e-13_R4.8,-0.10499999999999998,s3*s4,0,0.8977144111926285,-0.2994320021191423
balanced_contour_3e-13_R4.8,-0.10499999999999998,s3*s4,1,-0.3512764396495767,0.1462320149174964
balanced_contour_3e-13_R4.8,-0.10499999999999998,s1*s4,0,-8.761857132440811,-14.629431095264096
balanced_contour_3e-13_R4.8,-0.10499999999999998,s1*s4,1,5.246688246761141,6.683208342422346
balanced_contour_3e-13_R4.8,-0.09,s1*s2,0,-82.0766996669504,-27.293816792311866
balanced_contour_3e-13_R4.8,-0.09,s1*s2,1,37.611663546317615,2.49912220789784
balanced_contour_3e-13_R4.8,-0.09,s2*s3,0,2.59981588894031,8.346404762796553
balanced_contour_3e-13_R4.8,-0.09,s2*s3,1,-2.7062822493501972,-2.7882195855247667
balanced_contour_3e-13_R4.8,-0.09,s3*s4,0,0.8977144110923104,-0.29943200212732723
balanced_contour_3e-13_R4.8,-0.09,s3*s4,1,-0.35127643959997906,0.14623201491183838
balanced_contour_3e-13_R4.8,-0.09,s1*s4,0,-8.761857131916116,-14.629431092863566
balanced_contour_3e-13_R4.8,-0.09,s1*s4,1,5.246688246262905,6.683208341312524
balanced_contour_3e-13_R4.8,-0.07500000000000001,s1*s2,0,-82.07669965719728,-27.2938167923061
balanced_contour_3e-13_R4.8,-0.07500000000000001,s1*s2,1,37.61166354147607,2.499122208614197
balanced_contour_3e-13_R4.8,-0.07500000000000001,s2*s3,0,2.5998158881686573,8.346404762135661
balanced_contour_3e-13_R4.8,-0.07500000000000001,s2*s3,1,-2.706282248918584,-2.7882195852489846
balanced_contour_3e-13_R4.8,-0.07500000000000001,s3*s4,0,0.8977144110042772,-0.2994320020861673
balanced_contour_3e-13_R4.8,-0.07500000000000001,s3*s4,1,-0.3512764395596955,0.14623201488477802
balanced_contour_3e-13_R4.8,-0.07500000000000001,s1*s4,0,-8.761857130455594,-14.62943109117585
balanced_contour_3e-13_R4.8,-0.07500000000000001,s1*s4,1,5.24668824541974,6.68320834058721
balanced_contour_3e-13_R4.8,-0.06,s1*s2,0,-82.07669964572045,-27.29381678979416
balanced_contour_3e-13_R4.8,-0.06,s1*s2,1,37.611663535594865,2.49912220856601
balanced_contour_3e-13_R4.8,-0.06,s2*s3,0,2.5998158873919657,8.346404761166626
balanced_contour_3e-13_R4.8,-0.06,s2*s3,1,-2.7062822484382303,-2.7882195848597693
balanced_contour_3e-13_R4.8,-0.06,s3*s4,0,0.8977144108912902,-0.29943200206465176
balanced_contour_3e-13_R4.8,-0.06,s3*s4,1,-0.35127643950610543,0.1462320148627963
balanced_contour_3e-13_R4.8,-0.06,s1*s4,0,-8.761857129195988,-14.629431088750636
balanced_contour_3e-13_R4.8,-0.06,s1*s4,1,5.246688244544894,6.68320833952323
balanced_contour_3e-13_R4.8,-0.044999999999999984,s1*s2,0,-82.07669963430503,-27.293816792015757
balanced_contour_3e-13_R4.8,-0.044999999999999984,s1*s2,1,37.61166353003184,2.4991222105633457
balanced_contour_3e-13_R4.8,-0.044999999999999984,s2*s3,0,2.5998158863444663,8.346404760560295
balanced_contour_3e-13_R4.8,-0.044999999999999984,s2*s3,1,-2.7062822478652193,-2.788219584632655
balanced_contour_3e-13_R4.8,-0.044999999999999984,s3*s4,0,0.8977144107981431,-0.2994320019941484
balanced_contour_3e-13_R4.8,-0.044999999999999984,s3*s4,1,-0.35127643946506976,0.14623201482008794
balanced_contour_3e-13_R4.8,-0.044999999999999984,s1*s4,0,-8.76185712711532,-14.629431087131582
balanced_contour_3e-13_R4.8,-0.044999999999999984,s1*s4,1,5.246688243379797,6.683208338873827
balanced_contour_3e-13_R4.8,-0.03,s1*s2,0,-82.07669962177346,-27.293816793635873
balanced_contour_3e-13_R4.8,-0.03,s1*s2,1,37.611663523863456,2.499122212535248
balanced_contour_3e-13_R4.8,-0.03,s2*s3,0,2.599815885244109,8.346404759832245
balanced_contour_3e-13_R4.8,-0.03,s2*s3,1,-2.7062822472434704,-2.7882195843694357
balanced_contour_3e-13_R4.8,-0.03,s3*s4,0,0.8977144106914512,-0.2994320019267326
balanced_contour_3e-13_R4.8,-0.03,s3*s4,1,-0.35127643941747055,0.1462320147764212
balanced_contour_3e-13_R4.8,-0.03,s1*s4,0,-8.761857124963017,-14.629431085222249
balanced_contour_3e-13_R4.8,-0.03,s1*s4,1,5.2466882421147965,6.68320833810663
balanced_contour_3e-13_R4.8,-0.015000000000000013,s1*s2,0,-82.07669960897402,-27.29381679846462
balanced_contour_3e-13_R4.8,-0.015000000000000013,s1*s2,1,37.61166351772767,2.4991222159911213
balanced_contour_3e-13_R4.8,-0.015000000000000013,s2*s3,0,2.5998158839312127,8.346404759324722
balanced_contour_3e-13_R4.8,-0.015000000000000013,s2*s3,1,-2.706282246534728,-2.788219584211023
balanced_contour_3e-13_R4.8,-0.015000000000000013,s3*s4,0,0.89771441059736,-0.2994320018266747
balanced_contour_3e-13_R4.8,-0.015000000000000013,s3*s4,1,-0.3512764393775341,0.14623201471798192
balanced_contour_3e-13_R4.8,-0.015000000000000013,s1*s4,0,-8.761857122212685,-14.629431083792632
balanced_contour_3e-13_R4.8,-0.015000000000000013,s1*s4,1,5.246688240609429,6.6832083375955404
balanced_contour_3e-13_R4.8,0.0,s1*s2,0,-82.07669959558177,-27.293816804371577
balanced_contour_3e-13_R4.8,0.0,s1*s2,1,37.61166351136897,2.4991222201025574
balanced_contour_3e-13_R4.8,0.0,s2*s3,0,2.599815882491359,8.346404758854439
balanced_contour_3e-13_R4.8,0.0,s2*s3,1,-2.706282245760749,-2.788219584088191
balanced_contour_3e-13_R4.8,0.0,s3*s4,0,0.8977144105033106,-0.2994320017127478
balanced_contour_3e-13_R4.8,0.0,s3*s4,1,-0.35127643933869596,0.14623201465210736
balanced_contour_3e-13_R4.8,0.0,s1*s4,0,-8.761857119213914,-14.629431082424306
balanced_contour_3e-13_R4.8,0.0,s1*s4,1,5.24668823896607,6.683208337142397
balanced_contour_3e-13_R4.8,0.015000000000000013,s1*s2,0,-82.0766995818792,-27.293816812118386
balanced_contour_3e-13_R4.8,0.015000000000000013,s1*s2,1,37.61166350495343,2.4991222251684744
balanced_contour_3e-13_R4.8,0.015000000000000013,s2*s3,0,2.5998158809124465,8.34640475849321
balanced_contour_3e-13_R4.8,0.015000000000000013,s2*s3,1,-2.7062822449218764,-2.7882195840295467
balanced_contour_3e-13_R4.8,0.015000000000000013,s3*s4,0,0.8977144104138294,-0.29943200158049527
balanced_contour_3e-13_R4.8,0.015000000000000013,s3*s4,1,-0.35127643930344543,0.146232014577321
balanced_contour_3e-13_R4.8,0.015000000000000013,s1*s4,0,-8.761857115855985,-14.629431081313202
balanced_contour_3e-13_R4.8,0.015000000000000013,s1*s4,1,5.246688237152311,6.683208336837339
balanced_contour_3e-13_R4.8,0.030000000000000027,s1*s2,0,-82.07669956804966,-27.293816821254104
balanced_contour_3e-13_R4.8,0.030000000000000027,s1*s2,1,37.61166349860228,2.499122230986888
balanced_contour_3e-13_R4.8,0.030000000000000027,s2*s3,0,2.5998158792302104,8.346404758241958
balanced_contour_3e-13_R4.8,0.030000000000000027,s2*s3,1,-2.706282244038765,-2.7882195840381288
balanced_contour_3e-13_R4.8,0.030000000000000027,s3*s4,0,0.8977144103298423,-0.2994320014360016
balanced_contour_3e-13_R4.8,0.030000000000000027,s3*s4,1,-0.3512764392719872,0.14623201449615772
balanced_contour_3e-13_R4.8,0.030000000000000027,s1*s4,0,-8.761857112226394,-14.629431080371601
balanced_contour_3e-13_R4.8,0.030000000000000027,s1*s4,1,5.246688235211726,6.683208336651864
balanced_contour_3e-13_R4.8,0.044999999999999984,s1*s2,0,-82.07669955487698,-27.293816834907894
balanced_contour_3e-13_R4.8,0.044999999999999984,s1*s2,1,37.611663492776785,2.499122238857822
balanced_contour_3e-13_R4.8,0.044999999999999984,s2*s3,0,2.599815877297203,8.346404758338677
balanced_contour_3e-13_R4.8,0.044999999999999984,s2*s3,1,-2.7062822430552997,-2.7882195842146245
balanced_contour_3e-13_R4.8,0.044999999999999984,s3*s4,0,0.897714410275458,-0.29943200125010183
balanced_contour_3e-13_R4.8,0.044999999999999984,s3*s4,1,-0.3512764392565848,0.1462320143974119
balanced_contour_3e-13_R4.8,0.044999999999999984,s1*s4,0,-8.761857107991357,-14.629431080278808
balanced_contour_3e-13_R4.8,0.044999999999999984,s1*s4,1,5.2466882330419295,6.683208336891096
balanced_contour_3e-13_R4.8,0.06,s1*s2,0,-82.07669954122417,-27.293816847869966
balanced_contour_3e-13_R4.8,0.06,s1*s2,1,37.611663486737356,2.4991222466825027
balanced_contour_3e-13_R4.8,0.06,s2*s3,0,2.599815875358548,8.346404758359723
balanced_contour_3e-13_R4.8,0.06,s2*s3,1,-2.7062822420529407,-2.7882195843855095
balanced_contour_3e-13_R4.8,0.06,s3*s4,0,0.897714410212006,-0.2994320010693599
balanced_contour_3e-13_R4.8,0.06,s3*s4,1,-0.3512764392381507,0.1462320142985822
balanced_contour_3e-13_R4.8,0.06,s1*s4,0,-8.761857103807342,-14.629431079978124
balanced_contour_3e-13_R4.8,0.06,s1*s4,1,5.246688230839879,6.6832083370692805
balanced_contour_3e-13_R4.8,0.07500000000000001,s1*s2,0,-82.0766995307595,-27.29381686930428
balanced_contour_3e-13_R4.8,0.07500000000000001,s1*s2,1,37.61166348269478,2.4991222579266212
balanced_contour_3e-13_R4.8,0.07500000000000001,s2*s3,0,2.5998158731091654,8.34640475918393
balanced_contour_3e-13_R4.8,0.07500000000000001,s2*s3,1,-2.7062822409734584,-2.788219584912126
balanced_contour_3e-13_R4.8,0.07500000000000001,s3*s4,0,0.8977144102193426,-0.29943200082313315
balanced_contour_3e-13_R4.8,0.07500000000000001,s3*s4,1,-0.3512764392558345,0.14623201417620268
balanced_contour_3e-13_R4.8,0.07500000000000001,s1*s4,0,-8.761857098732385,-14.629431081595358
balanced_contour_3e-13_R4.8,0.07500000000000001,s1*s4,1,5.246688228415141,6.6832083381526655
balanced_contour_3e-13_R4.8,0.08999999999999997,s1*s2,0,-82.07669951878148,-27.293816887038346
balanced_contour_3e-13_R4.8,0.08999999999999997,s1*s2,1,37.6116634778169,2.4991222680903564
balanced_contour_3e-13_R4.8,0.08999999999999997,s2*s3,0,2.5998158709546675,8.346404759659716
balanced_contour_3e-13_R4.8,0.08999999999999997,s2*s3,1,-2.7062822398910114,-2.7882195853304057
balanced_contour_3e-13_R4.8,0.08999999999999997,s3*s4,0,0.8977144101957525,-0.2994320006069721
balanced_contour_3e-13_R4.8,0.08999999999999997,s3*s4,1,-0.35127643925964586,0.14623201406179342
balanced_contour_3e-13_R4.8,0.08999999999999997,s1*s4,0,-8.761857094051015,-14.62943108229803
balanced_contour_3e-13_R4.8,0.08999999999999997,s1*s4,1,5.246688226018666,6.683208338879735
balanced_contour_3e-13_R4.8,0.10499999999999998,s1*s2,0,-82.07669951381445,-27.293816917438175
balanced_contour_3e-13_R4.8,0.10499999999999998,s1*s2,1,37.61166347692592,2.499122282916338
balanced_contour_3e-13_R4.8,0.10499999999999998,s2*s3,0,2.5998158684885153,8.346404761493508
balanced_contour_3e-13_R4.8,0.10499999999999998,s2*s3,1,-2.7062822387927246,-2.788219586319387
balanced_contour_3e-13_R4.8,0.10499999999999998,s3*s4,0,0.8977144102991583,-0.2994320003025348
balanced_contour_3e-13_R4.8,0.10499999999999998,s3*s4,1,-0.3512764393253854,0.14623201392088328
balanced_contour_3e-13_R4.8,0.10499999999999998,s1*s4,0,-8.761857088410395,-14.629431086215796
balanced_contour_3e-13_R4.8,0.10499999999999998,s1*s4,1,5.246688223526905,6.683208341039561
balanced_contour_3e-13_R4.8,0.12,s1*s2,0,-82.07669950437192,-27.293816938971055
balanced_contour_3e-13_R4.8,0.12,s1*s2,1,37.61166347365818,2.4991222950394367
balanced_contour_3e-13_R4.8,0.12,s2*s3,0,2.5998158662370665,8.346404762416343
balanced_contour_3e-13_R4.8,0.12,s2*s3,1,-2.706282237683638,-2.7882195869934416
balanced_contour_3e-13_R4.8,0.12,s3*s4,0,0.8977144103186738,-0.29943200006512105
balanced_contour_3e-13_R4.8,0.12,s3*s4,1,-0.35127643935380215,0.14623201379683637
balanced_contour_3e-13_R4.8,0.12,s1*s4,0,-8.76185708352884,-14.62943108788987
balanced_contour_3e-13_R4.8,0.12,s1*s4,1,5.2466882210669405,6.6832083423146385
balanced_contour_3e-13_R4.8,0.135,s1*s2,0,-82.0766995060853,-27.293816975664505
balanced_contour_3e-13_R4.8,0.135,s1*s2,1,37.61166347643781,2.4991223122909894
balanced_contour_3e-13_R4.8,0.135,s2*s3,0,2.5998158637887157,8.34640476516096
balanced_contour_3e-13_R4.8,0.135,s2*s3,1,-2.7062822366684345,-2.7882195884123044
balanced_contour_3e-13_R4.8,0.135,s3*s4,0,0.8977144105154001,-0.299431999735946
balanced_contour_3e-13_R4.8,0.135,s3*s4,1,-0.3512764394655779,0.1462320136517111
balanced_contour_3e-13_R4.8,0.135,s1*s4,0,-8.761857077953097,-14.629431093830142
balanced_contour_3e-13_R4.8,0.135,s1*s4,1,5.2466882187711805,6.683208345423853
balanced_contour_3e-13_R4.8,0.15000000000000002,s1*s2,0,-82.07669950389577,-27.293817004723742
balanced_contour_3e-13_R4.8,0.15000000000000002,s1*s2,1,37.61166347730425,2.4991223274459715
balanced_contour_3e-13_R4.8,0.15000000000000002,s2*s3,0,2.599815861518053,8.34640476712107
balanced_contour_3e-13_R4.8,0.15000000000000002,s2*s3,1,-2.706282235638125,-2.7882195895871025
balanced_contour_3e-13_R4.8,0.15000000000000002,s3*s4,0,0.8977144106406633,-0.2994319994639377
balanced_contour_3e-13_R4.8,0.15000000000000002,s3*s4,1,-0.351276439548186,0.14623201352017984
balanced_contour_3e-13_R4.8,0.15000000000000002,s1*s4,0,-8.761857073029164,-14.629431097813285
balanced_contour_3e-13_R4.8,0.15000000000000002,s1*s4,1,5.246688216482631,6.683208347821317
balanced_contour_3e-13_R4.8,0.16499999999999998,s1*s2,0,-82.07669951297258,-27.293817045085895
balanced_contour_3e-13_R4.8,0.16499999999999998,s1*s2,1,37.61166348402995,2.4991223461892957
balanced_contour_3e-13_R4.8,0.16499999999999998,s2*s3,0,2.5998158592986185,8.34640477064767
balanced_contour_3e-13_R4.8,0.16499999999999998,s2*s3,1,-2.706282234784058,-2.788219591398367
balanced_contour_3e-13_R4.8,0.16499999999999998,s3*s4,0,0.8977144109266677,-0.29943199914069724
balanced_contour_3e-13_R4.8,0.16499999999999998,s3*s4,1,-0.3512764397042327,0.1462320133827197
balanced_contour_3e-13_R4.8,0.16499999999999998,s1*s4,0,-8.761857068043462,-14.629431105418298
balanced_contour_3e-13_R4.8,0.16499999999999998,s1*s4,1,5.246688214560884,6.683208351751121
balanced_contour_3e-13_R4.8,0.18,s1*s2,0,-82.07669952115506,-27.29381708171683
balanced_contour_3e-13_R4.8,0.18,s1*s2,1,37.611663490498074,2.499122364264074
balanced_contour_3e-13_R4.8,0.18,s2*s3,0,2.5998158572407695,8.346404773852372
balanced_contour_3e-13_R4.8,0.18,s2*s3,1,-2.706282233943166,-2.7882195931608034
balanced_contour_3e-13_R4.8,0.18,s3*s4,0,0.8977144111844253,-0.2994319988555153
balanced_contour_3e-13_R4.8,0.18,s3*s4,1,-0.3512764398527623,0.14623201325367458
balanced_contour_3e-13_R4.8,0.18,s1*s4,0,-8.76185706350732,-14.629431112249717
balanced_contour_3e-13_R4.8,0.18,s1*s4,1,5.246688212683664,6.683208355501489
balanced_contour_3e-13_R4.8,0.195,s1*s2,0,-82.07669954076432,-27.293817126677176
balanced_contour_3e-13_R4.8,0.195,s1*s2,1,37.611663503167264,2.4991223846392843
balanced_contour_3e-13_R4.8,0.195,s2*s3,0,2.599815855411294,8.346404778473078
balanced_contour_3e-13_R4.8,0.195,s2*s3,1,-2.7062822333858207,-2.7882195955245823
balanced_contour_3e-13_R4.8,0.195,s3*s4,0,0.8977144115890003,-0.29943199854758873
balanced_contour_3e-13_R4.8,0.195,s3*s4,1,-0.35127644007035536,0.14623201313348258
balanced_contour_3e-13_R4.8,0.195,s1*s4,0,-8.761857059416414,-14.629431122154166
balanced_contour_3e-13_R4.8,0.195,s1*s4,1,5.246688211403123,6.68320836058794
balanced_contour_3e-13_R4.8,0.20999999999999996,s1*s2,0,-82.07669956752198,-27.29381717219078
balanced_contour_3e-13_R4.8,0.20999999999999996,s1*s2,1,37.61166351922723,2.499122405127051
balanced_contour_3e-13_R4.8,0.20999999999999996,s2*s3,0,2.59981585401887,8.346404783611952
balanced_contour_3e-13_R4.8,0.20999999999999996,s2*s3,1,-2.706282233041726,-2.7882195981301496
balanced_contour_3e-13_R4.8,0.20999999999999996,s3*s4,0,0.8977144120642038,-0.2994319982711938
balanced_contour_3e-13_R4.8,0.20999999999999996,s3*s4,1,-0.35127644032082633,0.1462320130294596
balanced_contour_3e-13_R4.8,0.20999999999999996,s1*s4,0,-8.761857056406567,-14.629431133267223
balanced_contour_3e-13_R4.8,0.20999999999999996,s1*s4,1,5.246688210659074,6.6832083662115345
balanced_contour_3e-13_R4.8,0.22499999999999998,s1*s2,0,-82.076699599635,-27.293817226645643
balanced_contour_3e-13_R4.8,0.22499999999999998,s1*s2,1,37.611663540229,2.4991224293081276
balanced_contour_3e-13_R4.8,0.22499999999999998,s2*s3,0,2.5998158523529526,8.34640478982762
balanced_contour_3e-13_R4.8,0.22499999999999998,s2*s3,1,-2.706282232789224,-2.7882196013783314
balanced_contour_3e-13_R4.8,0.22499999999999998,s3*s4,0,0.8977144126296828,-0.29943199794553643
balanced_contour_3e-13_R4.8,0.22499999999999998,s3*s4,1,-0.3512764406324401,0.14623201291862392
balanced_contour_3e-13_R4.8,0.22499999999999998,s1*s4,0,-8.761857052735698,-14.62943114649611
balanced_contour_3e-13_R4.8,0.22499999999999998,s1*s4,1,5.246688210040884,6.683208373150282
balanced_contour_3e-13_R4.8,0.24,s1*s2,0,-82.07669965649274,-27.293817275870595
balanced_contour_3e-13_R4.8,0.24,s1*s2,1,37.61166357047941,2.4991224485038273
balanced_contour_3e-13_R4.8,0.24,s2*s3,0,2.5998158528197783,8.3464047973612
balanced_contour_3e-13_R4.8,0.24,s2*s3,1,-2.706282233532634,-2.7882196048928143
balanced_contour_3e-13_R4.8,0.24,s3*s4,0,0.8977144134014919,-0.29943199778941676
balanced_contour_3e-13_R4.8,0.24,s3*s4,1,-0.35127644100676436,0.14623201289954926
balanced_contour_3e-13_R4.8,0.24,s1*s4,0,-8.76185705377826,-14.629431162887084
balanced_contour_3e-13_R4.8,0.24,s1*s4,1,5.246688211694065,6.683208380796566
balanced_contour_3e-13_R4.2,-0.24,s1*s2,0,-82.07671798112992,-27.293827534067916
balanced_contour_3e-13_R4.2,-0.24,s1*s2,1,37.611673282638115,2.499125921580896
balanced_contour_3e-13_R4.2,-0.24,s2*s3,0,2.5998166627244013,8.346406935426373
balanced_contour_3e-13_R4.2,-0.24,s2*s3,1,-2.7062827986056672,-2.7882205759325793
balanced_contour_3e-13_R4.2,-0.24,s3*s4,0,0.8977146124708187,-0.29943198163532914
balanced_contour_3e-13_R4.2,-0.24,s3*s4,1,-0.3512765386809965,0.14623202153090398
balanced_contour_3e-13_R4.2,-0.24,s1*s4,0,-8.761857846940357,-14.629435860832581
balanced_contour_3e-13_R4.2,-0.24,s1*s4,1,5.246688978515298,6.683210587357436
balanced_contour_3e-13_R4.2,-0.22499999999999998,s1*s2,0,-82.07671796145478,-27.293826617082757
balanced_contour_3e-13_R4.2,-0.22499999999999998,s1*s2,1,37.61167322362468,2.4991254632585065
balanced_contour_3e-13_R4.2,-0.22499999999999998,s2*s3,0,2.5998167202055082,8.34640684755485
balanced_contour_3e-13_R4.2,-0.22499999999999998,s2*s3,1,-2.706282822691238,-2.7882205288283735
balanced_contour_3e-13_R4.2,-0.22499999999999998,s3*s4,0,0.8977146097436977,-0.2994319894500044
balanced_contour_3e-13_R4.2,-0.22499999999999998,s3*s4,1,-0.35127653689610083,0.14623202529944207
balanced_contour_3e-13_R4.2,-0.22499999999999998,s1*s4,0,-8.761858026144793,-14.62943572977073
balanced_contour_3e-13_R4.2,-0.22499999999999998,s1*s4,1,5.24668906126815,6.683210512096172
balanced_contour_3e-13_R4.2,-0.21,s1*s2,0,-82.07671782840029,-27.29382567359167
balanced_contour_3e-13_R4.2,-0.21,s1*s2,1,37.611673106725185,2.4991250023047664
balanced_contour_3e-13_R4.2,-0.21,s2*s3,0,2.5998167690987026,8.34640675132229
balanced_contour_3e-13_R4.2,-0.21,s2*s3,1,-2.706282841759907,-2.788220478445762
balanced_contour_3e-13_R4.2,-0.21,s3*s4,0,0.8977146058265482,-0.2994319972108552
balanced_contour_3e-13_R4.2,-0.21,s3*s4,1,-0.35127653453389474,0.14623202893892231
balanced_contour_3e-13_R4.2,-0.21,s1*s4,0,-8.761858192294005,-14.62943557161605
balanced_contour_3e-13_R4.2,-0.21,s1*s4,1,5.246689135175293,6.683210424662083
balanced_contour_3e-13_R4.2,-0.195,s1*s2,0,-82.0767175725657,-27.29382471353743
balanced_contour_3e-13_R4.2,-0.195,s1*s2,1,37.6116729277789,2.4991245443728856
balanced_contour_3e-13_R4.2,-0.195,s2*s3,0,2.5998168083324504,8.346406647005244
balanced_contour_3e-13_R4.2,-0.195,s2*s3,1,-2.7062828552788583,-2.7882204249738645
balanced_contour_3e-13_R4.2,-0.195,s3*s4,0,0.8977146006510281,-0.2994320047632526
balanced_contour_3e-13_R4.2,-0.195,s3*s4,1,-0.3512765315712355,0.14623203236606325
balanced_contour_3e-13_R4.2,-0.195,s1*s4,0,-8.761858341734557,-14.629435386613688
balanced_contour_3e-13_R4.2,-0.195,s1*s4,1,5.24668919842464,6.68321032542167
balanced_contour_3e-13_R4.2,-0.18,s1*s2,0,-82.07671718533831,-27.293823744049973
balanced_contour_3e-13_R4.2,-0.18,s1*s2,1,37.61167268276321,2.4991240941134594
balanced_contour_3e-13_R4.2,-0.18,s2*s3,0,2.599816836954271,8.346406534602657
balanced_contour_3e-13_R4.2,-0.18,s2*s3,1,-2.7062828627175017,-2.788220368512891
balanced_contour_3e-13_R4.2,-0.18,s3*s4,0,0.8977145941576847,-0.2994320119913931
balanced_contour_3e-13_R4.2,-0.18,s3*s4,1,-0.3512765279856781,0.1462320355141951
balanced_contour_3e-13_R4.2,-0.18,s1*s4,0,-8.761858471687065,-14.629435174632784
balanced_contour_3e-13_R4.2,-0.18,s1*s4,1,5.246689249491138,6.683210214523217
balanced_contour_3e-13_R4.2,-0.16499999999999998,s1*s2,0,-82.0767166578574,-27.293822778723317
balanced_contour_3e-13_R4.2,-0.16499999999999998,s1*s2,1,37.61167236797334,2.499123658794561
balanced_contour_3e-13_R4.2,-0.16499999999999998,s2*s3,0,2.5998168537657986,8.346406414617867
balanced_contour_3e-13_R4.2,-0.16499999999999998,s2*s3,1,-2.7062828634998417,-2.78822030934759
balanced_contour_3e-13_R4.2,-0.16499999999999998,s3*s4,0,0.8977145863015789,-0.29943201870052716
balanced_contour_3e-13_R4.2,-0.16499999999999998,s3*s4,1,-0.35127652376798446,0.14623203828245723
balanced_contour_3e-13_R4.2,-0.16499999999999998,s1*s4,0,-8.76185857799982,-14.629434936778063
balanced_contour_3e-13_R4.2,-0.16499999999999998,s1*s4,1,5.246689286407322,6.683210092766136
balanced_contour_3e-13_R4.2,-0.15,s1*s2,0,-82.07671598188713,-27.29382182806329
balanced_contour_3e-13_R4.2,-0.15,s1*s2,1,37.61167197979028,2.499123244548439
balanced_contour_3e-13_R4.2,-0.15,s2*s3,0,2.5998168576613954,8.346406287287309
balanced_contour_3e-13_R4.2,-0.15,s2*s3,1,-2.7062828570501885,-2.788220247683376
balanced_contour_3e-13_R4.2,-0.15,s3*s4,0,0.8977145770441273,-0.2994320247367543
balanced_contour_3e-13_R4.2,-0.15,s3*s4,1,-0.35127651890884215,0.14623204058781544
balanced_contour_3e-13_R4.2,-0.15,s1*s4,0,-8.761858657422238,-14.629434673617215
balanced_contour_3e-13_R4.2,-0.15,s1*s4,1,5.246689307497128,6.683209960662569
balanced_contour_3e-13_R4.2,-0.135,s1*s2,0,-82.0767151490384,-27.29382090411736
balanced_contour_3e-13_R4.2,-0.135,s1*s2,1,37.6116715145628,2.4991228582806366
balanced_contour_3e-13_R4.2,-0.135,s2*s3,0,2.5998168474546013,8.34640615287896
balanced_contour_3e-13_R4.2,-0.135,s2*s3,1,-2.7062828427456433,-2.7882201837400435
balanced_contour_3e-13_R4.2,-0.135,s3*s4,0,0.8977145663554641,-0.299432029928165
balanced_contour_3e-13_R4.2,-0.135,s3*s4,1,-0.3512765134039331,0.1462320423382102
balanced_contour_3e-13_R4.2,-0.135,s1*s4,0,-8.761858706469546,-14.629434386059577
balanced_contour_3e-13_R4.2,-0.135,s1*s4,1,5.246689310992112,6.6832098188985505
balanced_contour_3e-13_R4.2,-0.12,s1*s2,0,-82.07671415186992,-27.293820024099197
balanced_contour_3e-13_R4.2,-0.12,s1*s2,1,37.61167096948578,2.499122508927891
balanced_contour_3e-13_R4.2,-0.12,s2*s3,0,2.599816821765128,8.346406012148055
balanced_contour_3e-13_R4.2,-0.12,s2*s3,1,-2.706282819939501,-2.7882201179354493
balanced_contour_3e-13_R4.2,-0.12,s3*s4,0,0.8977145542343928,-0.2994320340491322
balanced_contour_3e-13_R4.2,-0.12,s3*s4,1,-0.35127650726680365,0.14623204342069804
balanced_contour_3e-13_R4.2,-0.12,s1*s4,0,-8.761858720837056,-14.629434076048573
balanced_contour_3e-13_R4.2,-0.12,s1*s4,1,5.246689294895296,6.683209668690451
balanced_contour_3e-13_R4.2,-0.10499999999999998,s1*s2,0,-82.07671298283326,-27.29381919955403
balanced_contour_3e-13_R4.2,-0.10499999999999998,s1*s2,1,37.61167034122934,2.499122203391324
balanced_contour_3e-13_R4.2,-0.10499999999999998,s2*s3,0,2.5998167794015923,8.34640586528127
balanced_contour_3e-13_R4.2,-0.10499999999999998,s2*s3,1,-2.706282787977756,-2.7882200504842007
balanced_contour_3e-13_R4.2,-0.10499999999999998,s3*s4,0,0.8977145406684823,-0.2994320369404796
balanced_contour_3e-13_R4.2,-0.10499999999999998,s3*s4,1,-0.3512765005006163,0.14623204374829293
balanced_contour_3e-13_R4.2,-0.10499999999999998,s1*s4,0,-8.761858697505529,-14.629433744515234
balanced_contour_3e-13_R4.2,-0.10499999999999998,s1*s4,1,5.24668925758578,6.683209510724374
balanced_contour_3e-13_R4.2,-0.09,s1*s2,0,-82.07671163614543,-27.293818453438206
balanced_contour_3e-13_R4.2,-0.09,s1*s2,1,37.611669628142934,2.4991219530394586
balanced_contour_3e-13_R4.2,-0.09,s2*s3,0,2.599816718744158,8.346405713495885
balanced_contour_3e-13_R4.2,-0.09,s2*s3,1,-2.7062827461417944,-2.788219982011439
balanced_contour_3e-13_R4.2,-0.09,s3*s4,0,0.8977145257034422,-0.2994320383258442
balanced_contour_3e-13_R4.2,-0.09,s3*s4,1,-0.3512764931445299,0.14623204318804864
balanced_contour_3e-13_R4.2,-0.09,s1*s4,0,-8.761858631556896,-14.629433394684096
balanced_contour_3e-13_R4.2,-0.09,s1*s4,1,5.246689196908494,6.6832093468489315
balanced_contour_3e-13_R4.2,-0.07500000000000001,s1*s2,0,-82.07671010586512,-27.293817802827505
balanced_contour_3e-13_R4.2,-0.07500000000000001,s1*s2,1,37.61166882808577,2.499121767100703
balanced_contour_3e-13_R4.2,-0.07500000000000001,s2*s3,0,2.5998166383606365,8.34640555746808
balanced_contour_3e-13_R4.2,-0.07500000000000001,s2*s3,1,-2.70628269371747,-2.7882199129558067
balanced_contour_3e-13_R4.2,-0.07500000000000001,s3*s4,0,0.897714509370717,-0.29943203799813645
balanced_contour_3e-13_R4.2,-0.07500000000000001,s3*s4,1,-0.35127648522635085,0.1462320416344849
balanced_contour_3e-13_R4.2,-0.07500000000000001,s1*s4,0,-8.761858519344761,-14.629433028655109
balanced_contour_3e-13_R4.2,-0.07500000000000001,s1*s4,1,5.246689111078101,6.68320917834637
balanced_contour_3e-13_R4.2,-0.06,s1*s2,0,-82.07670838699983,-27.29381726710789
balanced_contour_3e-13_R4.2,-0.06,s1*s2,1,37.6116679394291,2.4991216558607174
balanced_contour_3e-13_R4.2,-0.06,s2*s3,0,2.5998165367227832,8.346405398051203
balanced_contour_3e-13_R4.2,-0.06,s2*s3,1,-2.7062826299447647,-2.78821984383882
balanced_contour_3e-13_R4.2,-0.06,s3*s4,0,0.8977144917272761,-0.2994320357311204
balanced_contour_3e-13_R4.2,-0.06,s3*s4,1,-0.35127647678683654,0.14623203897411022
balanced_contour_3e-13_R4.2,-0.06,s1*s4,0,-8.761858357086018,-14.629432649086585
balanced_contour_3e-13_R4.2,-0.06,s1*s4,1,5.246688998272505,6.6832090067609915
balanced_contour_3e-13_R4.2,-0.044999999999999984,s1*s2,0,-82.07670647781848,-27.293816874533917
balanced_contour_3e-13_R4.2,-0.044999999999999984,s1*s2,1,37.611666962857676,2.4991216329016304
balanced_contour_3e-13_R4.2,-0.044999999999999984,s2*s3,0,2.5998164120313745,8.346405237026868
balanced_contour_3e-13_R4.2,-0.044999999999999984,s2*s3,1,-2.7062825540643956,-2.7882197755704397
balanced_contour_3e-13_R4.2,-0.044999999999999984,s3*s4,0,0.897714472893245,-0.2994320312230238
balanced_contour_3e-13_R4.2,-0.044999999999999984,s3*s4,1,-0.3512764679024794,0.14623203506741064
balanced_contour_3e-13_R4.2,-0.044999999999999984,s1*s4,0,-8.761858139888474,-14.629432260633486
balanced_contour_3e-13_R4.2,-0.044999999999999984,s1*s4,1,5.246688856454519,6.683208834620303
balanced_contour_3e-13_R4.2,-0.03,s1*s2,0,-82.07670437464348,-27.29381664402124
balanced_contour_3e-13_R4.2,-0.03,s1*s2,1,37.61166589733579,2.499121708660277
balanced_contour_3e-13_R4.2,-0.03,s2*s3,0,2.59981626274553,8.346405075224885
balanced_contour_3e-13_R4.2,-0.03,s2*s3,1,-2.706282465276768,-2.7882197087143084
balanced_contour_3e-13_R4.2,-0.03,s3*s4,0,0.8977144529475268,-0.299432024269516
balanced_contour_3e-13_R4.2,-0.03,s3*s4,1,-0.3512764586237083,0.14623202980953484
balanced_contour_3e-13_R4.2,-0.03,s1*s4,0,-8.761857864491382,-14.6294318659685
balanced_contour_3e-13_R4.2,-0.03,s1*s4,1,5.2466886839466165,6.683208663491699
balanced_contour_3e-13_R4.2,-0.015000000000000013,s1*s2,0,-82.07670208007829,-27.293816611733195
balanced_contour_3e-13_R4.2,-0.015000000000000013,s1*s2,1,37.61166474614325,2.499121899895426
balanced_contour_3e-13_R4.2,-0.015000000000000013,s2*s3,0,2.5998160868162237,8.346404915253297
balanced_contour_3e-13_R4.2,-0.015000000000000013,s2*s3,1,-2.7062823627765926,-2.7882196445567504
balanced_contour_3e-13_R4.2,-0.015000000000000013,s3*s4,0,0.8977144320955095,-0.29943201451737794
balanced_contour_3e-13_R4.2,-0.015000000000000013,s3*s4,1,-0.3512764490703558,0.14623202304426197
balanced_contour_3e-13_R4.2,-0.015000000000000013,s1*s4,0,-8.761857525479664,-14.62943147167799
balanced_contour_3e-13_R4.2,-0.015000000000000013,s1*s4,1,5.246688478663465,6.683208496821205
balanced_contour_3e-13_R4.2,0.0,s1*s2,0,-82.07669959558176,-27.293816804371634
balanced_contour_3e-13_R4.2,0.0,s1*s2,1,37.61166351136896,2.499122220102573
balanced_contour_3e-13_R4.2,0.0,s2*s3,0,2.5998158824913538,8.346404758854442
balanced_contour_3e-13_R4.2,0.0,s2*s3,1,-2.7062822457607476,-2.7882195840881914
balanced_contour_3e-13_R4.2,0.0,s3*s4,0,0.8977144105033108,-0.29943200171274736
balanced_contour_3e-13_R4.2,0.0,s3*s4,1,-0.351276439338696,0.1462320146521072
balanced_contour_3e-13_R4.2,0.0,s1*s4,0,-8.761857119213905,-14.629431082424311
balanced_contour_3e-13_R4.2,0.0,s1*s4,1,5.246688238966065,6.683208337142398
balanced_contour_3e-13_R4.2,0.015000000000000013,s1*s2,0,-82.07669692685928,-27.29381725713773
balanced_contour_3e-13_R4.2,0.015000000000000013,s1*s2,1,37.611662197720605,2.4991226859986186
balanced_contour_3e-13_R4.2,0.015000000000000013,s2*s3,0,2.5998156478128807,8.346404608694819
balanced_contour_3e-13_R4.2,0.015000000000000013,s2*s3,1,-2.7062821134277866,-2.7882195286930083
balanced_contour_3e-13_R4.2,0.015000000000000013,s3*s4,0,0.8977143884131447,-0.2994319855436152
balanced_contour_3e-13_R4.2,0.015000000000000013,s3*s4,1,-0.3512764295646747,0.1462320044950138
balanced_contour_3e-13_R4.2,0.015000000000000013,s1*s4,0,-8.761856641218701,-14.62943070495128
balanced_contour_3e-13_R4.2,0.015000000000000013,s1*s4,1,5.2466879630843,6.683208187976558
balanced_contour_3e-13_R4.2,0.030000000000000027,s1*s2,0,-82.07669408258957,-27.29381800682511
balanced_contour_3e-13_R4.2,0.030000000000000027,s1*s2,1,37.61166081158353,2.499123314971698
balanced_contour_3e-13_R4.2,0.030000000000000027,s2*s3,0,2.5998153808372875,8.346404467774128
balanced_contour_3e-13_R4.2,0.030000000000000027,s2*s3,1,-2.706281965010017,-2.788219479935461
balanced_contour_3e-13_R4.2,0.030000000000000027,s3*s4,0,0.8977143661093383,-0.29943196570216923
balanced_contour_3e-13_R4.2,0.030000000000000027,s3*s4,1,-0.3512764199047773,0.1462319924390641
balanced_contour_3e-13_R4.2,0.030000000000000027,s1*s4,0,-8.761856087319385,-14.62943034657023
balanced_contour_3e-13_R4.2,0.030000000000000027,s1*s4,1,5.246687649430026,6.683208053139967
balanced_contour_3e-13_R4.2,0.044999999999999984,s1*s2,0,-82.07669107781658,-27.29381910140598
balanced_contour_3e-13_R4.2,0.044999999999999984,s1*s2,1,37.611659362888155,2.4991241286596444
balanced_contour_3e-13_R4.2,0.044999999999999984,s2*s3,0,2.599815079337239,8.346404340253917
balanced_contour_3e-13_R4.2,0.044999999999999984,s2*s3,1,-2.7062817997027078,-2.788219439874998
balanced_contour_3e-13_R4.2,0.044999999999999984,s3*s4,0,0.897714343991017,-0.29943194180144794
balanced_contour_3e-13_R4.2,0.044999999999999984,s3*s4,1,-0.35127641057244413,0.14623197832590884
balanced_contour_3e-13_R4.2,0.044999999999999984,s1*s4,0,-8.761855452612473,-14.629430017501662
balanced_contour_3e-13_R4.2,0.044999999999999984,s1*s4,1,5.246687296357508,6.683207937745461
balanced_contour_3e-13_R4.2,0.06,s1*s2,0,-82.07668792631472,-27.29382057505812
balanced_contour_3e-13_R4.2,0.06,s1*s2,1,37.611657860717806,2.4991251436252995
balanced_contour_3e-13_R4.2,0.06,s2*s3,0,2.5998147417070356,8.346404229331771
balanced_contour_3e-13_R4.2,0.06,s2*s3,1,-2.7062816168990573,-2.788219410264426
balanced_contour_3e-13_R4.2,0.06,s3*s4,0,0.8977143223791078,-0.2994319136022428
balanced_contour_3e-13_R4.2,0.06,s3*s4,1,-0.35127640174323804,0.14623196205283767
balanced_contour_3e-13_R4.2,0.06,s1*s4,0,-8.761854734296636,-14.629429725155509
balanced_contour_3e-13_R4.2,0.06,s1*s4,1,5.246686902834225,6.683207845727545
balanced_contour_3e-13_R4.2,0.07500000000000001,s1*s2,0,-82.07668465659462,-27.293822489977625
balanced_contour_3e-13_R4.2,0.07500000000000001,s1*s2,1,37.61165632257259,2.4991263866908184
balanced_contour_3e-13_R4.2,0.07500000000000001,s2*s3,0,2.599814365652184,8.346404141144058
balanced_contour_3e-13_R4.2,0.07500000000000001,s2*s3,1,-2.706281415952819,-2.788219394058046
balanced_contour_3e-13_R4.2,0.07500000000000001,s3*s4,0,0.8977143018699659,-0.29943188066140913
balanced_contour_3e-13_R4.2,0.07500000000000001,s3*s4,1,-0.3512763937270614,0.14623194345454013
balanced_contour_3e-13_R4.2,0.07500000000000001,s1*s4,0,-8.761853927273464,-14.629429484004593
balanced_contour_3e-13_R4.2,0.07500000000000001,s1*s4,1,5.246686467573379,6.683207784177238
balanced_contour_3e-13_R4.2,0.08999999999999997,s1*s2,0,-82.07668129408108,-27.293824891316408
balanced_contour_3e-13_R4.2,0.08999999999999997,s1*s2,1,37.611654764029225,2.499127878815494
balanced_contour_3e-13_R4.2,0.08999999999999997,s2*s3,0,2.599813949516928,8.346404080484842
balanced_contour_3e-13_R4.2,0.08999999999999997,s2*s3,1,-2.7062811963588884,-2.7882193937821307
balanced_contour_3e-13_R4.2,0.08999999999999997,s3*s4,0,0.8977142829541247,-0.2994318427017513
balanced_contour_3e-13_R4.2,0.08999999999999997,s3*s4,1,-0.3512763867844507,0.14623192242376035
balanced_contour_3e-13_R4.2,0.08999999999999997,s1*s4,0,-8.761853028939326,-14.629429304837041
balanced_contour_3e-13_R4.2,0.08999999999999997,s1*s4,1,5.246685989902855,6.683207758651461
balanced_contour_3e-13_R4.2,0.10499999999999998,s1*s2,0,-82.07667788033132,-27.293827846240895
balanced_contour_3e-13_R4.2,0.10499999999999998,s1*s2,1,37.6116532098864,2.499129648554182
balanced_contour_3e-13_R4.2,0.10499999999999998,s2*s3,0,2.599813491412581,8.346404054834876
balanced_contour_3e-13_R4.2,0.10499999999999998,s2*s3,1,-2.706280957797583,-2.7882194130925115
balanced_contour_3e-13_R4.2,0.10499999999999998,s3*s4,0,0.897714266372382,-0.29943179931791597
balanced_contour_3e-13_R4.2,0.10499999999999998,s3*s4,1,-0.3512763812986464,0.14623189882446977
balanced_contour_3e-13_R4.2,0.10499999999999998,s1*s4,0,-8.761852035494002,-14.629429204639685
balanced_contour_3e-13_R4.2,0.10499999999999998,s1*s4,1,5.246685469368389,6.683207777494625
balanced_contour_3e-13_R4.2,0.12,s1*s2,0,-82.07667447073817,-27.293831426785275
balanced_contour_3e-13_R4.2,0.12,s1*s2,1,37.61165169112666,2.4991317256729317
balanced_contour_3e-13_R4.2,0.12,s2*s3,0,2.5998129899957814,8.346404072915789
balanced_contour_3e-13_R4.2,0.12,s2*s3,1,-2.706280700240698,-2.7882194561432776
balanced_contour_3e-13_R4.2,0.12,s3*s4,0,0.8977142530289017,-0.29943175012747664
balanced_contour_3e-13_R4.2,0.12,s3*s4,1,-0.35127637772171877,0.14623187254194392
balanced_contour_3e-13_R4.2,0.12,s1*s4,0,-8.76185094474057,-14.629429203294954
balanced_contour_3e-13_R4.2,0.12,s1*s4,1,5.246684906392002,6.683207850153313
balanced_contour_3e-13_R4.2,0.135,s1*s2,0,-82.07667111588768,-27.293835698528714
balanced_contour_3e-13_R4.2,0.135,s1*s2,1,37.61165023893154,2.499134139033603
balanced_contour_3e-13_R4.2,0.135,s2*s3,0,2.599812443792465,8.34640414294447
balanced_contour_3e-13_R4.2,0.135,s2*s3,1,-2.706280423683982,-2.7882195272282146
balanced_contour_3e-13_R4.2,0.135,s3*s4,0,0.8977142437364444,-0.2994316948206502
balanced_contour_3e-13_R4.2,0.135,s3*s4,1,-0.3512763764883766,0.14623184348610194
balanced_contour_3e-13_R4.2,0.135,s1*s4,0,-8.761849754574985,-14.629429318269558
balanced_contour_3e-13_R4.2,0.135,s1*s4,1,5.246684301338312,6.6832079856905136
balanced_contour_3e-13_R4.2,0.15000000000000002,s1*s2,0,-82.07666790966542,-27.29384075500805
balanced_contour_3e-13_R4.2,0.15000000000000002,s1*s2,1,37.61164890347184,2.499136924407881
balanced_contour_3e-13_R4.2,0.15000000000000002,s2*s3,0,2.5998118526519813,8.34640427785604
balanced_contour_3e-13_R4.2,0.15000000000000002,s2*s3,1,-2.7062801290086087,-2.7882196322555077
balanced_contour_3e-13_R4.2,0.15000000000000002,s3*s4,0,0.8977142398658795,-0.2994316330126495
balanced_contour_3e-13_R4.2,0.15000000000000002,s3*s4,1,-0.35127637826137476,0.146231811586185
balanced_contour_3e-13_R4.2,0.15000000000000002,s1*s4,0,-8.761848465399206,-14.629429578816925
balanced_contour_3e-13_R4.2,0.15000000000000002,s1*s4,1,5.246683656698481,6.683208197481998
balanced_contour_3e-13_R4.2,0.16499999999999998,s1*s2,0,-82.07666492566378,-27.29384667861131
balanced_contour_3e-13_R4.2,0.16499999999999998,s1*s2,1,37.611647730386586,2.49914011772622
balanced_contour_3e-13_R4.2,0.16499999999999998,s2*s3,0,2.5998112153660076,8.346404488829755
balanced_contour_3e-13_R4.2,0.16499999999999998,s2*s3,1,-2.7062798166691633,-2.788219777133262
balanced_contour_3e-13_R4.2,0.16499999999999998,s3*s4,0,0.8977142425215222,-0.2994315643790516
balanced_contour_3e-13_R4.2,0.16499999999999998,s3*s4,1,-0.35127638363834784,0.14623177676950824
balanced_contour_3e-13_R4.2,0.16499999999999998,s1*s4,0,-8.761847075953236,-14.629430008212339
balanced_contour_3e-13_R4.2,0.16499999999999998,s1*s4,1,5.246682973880737,6.683208497774145
balanced_contour_3e-13_R4.2,0.18,s1*s2,0,-82.07666229681821,-27.293853583019967
balanced_contour_3e-13_R4.2,0.18,s1*s2,1,37.611646791899496,2.4991437612105267
balanced_contour_3e-13_R4.2,0.18,s2*s3,0,2.5998105329587373,8.346404793151885
balanced_contour_3e-13_R4.2,0.18,s2*s3,1,-2.706279488591686,-2.7882199698861925
balanced_contour_3e-13_R4.2,0.18,s3*s4,0,0.8977142535222401,-0.2994314885740673
balanced_contour_3e-13_R4.2,0.18,s3*s4,1,-0.3512763935088387,0.14623173902854036
balanced_contour_3e-13_R4.2,0.18,s1*s4,0,-8.761845589380142,-14.62943064457619
balanced_contour_3e-13_R4.2,0.18,s1*s4,1,5.246682257661994,6.683208904230681
balanced_contour_3e-13_R4.2,0.195,s1*s2,0,-82.07666018082206,-27.293861574833283
balanced_contour_3e-13_R4.2,0.195,s1*s2,1,37.611646171452676,2.499147893281652
balanced_contour_3e-13_R4.2,0.195,s2*s3,0,2.5998098084726644,8.346405209470076
balanced_contour_3e-13_R4.2,0.195,s2*s3,1,-2.706279147673942,-2.7882202191576746
balanced_contour_3e-13_R4.2,0.195,s3*s4,0,0.8977142748868722,-0.2994314054540423
balanced_contour_3e-13_R4.2,0.195,s3*s4,1,-0.3512764088451235,0.1462316984555888
balanced_contour_3e-13_R4.2,0.195,s1*s4,0,-8.761844013918958,-14.629431528360382
balanced_contour_3e-13_R4.2,0.195,s1*s4,1,5.246681515135877,6.6832094354527
balanced_contour_3e-13_R4.2,0.20999999999999996,s1*s2,0,-82.07665873802823,-27.293870804287884
balanced_contour_3e-13_R4.2,0.20999999999999996,s1*s2,1,37.61164596637688,2.4991525731379567
balanced_contour_3e-13_R4.2,0.20999999999999996,s2*s3,0,2.599809041885304,8.346405760145075
balanced_contour_3e-13_R4.2,0.20999999999999996,s2*s3,1,-2.7062787963266652,-2.7882205362718304
balanced_contour_3e-13_R4.2,0.20999999999999996,s3*s4,0,0.897714308842289,-0.29943131453534727
balanced_contour_3e-13_R4.2,0.20999999999999996,s3*s4,1,-0.35127643082946214,0.14623165503494098
balanced_contour_3e-13_R4.2,0.20999999999999996,s1*s4,0,-8.76184235077631,-14.629432706494057
balanced_contour_3e-13_R4.2,0.20999999999999996,s1*s4,1,5.246680751898296,6.683210115219265
balanced_contour_3e-13_R4.2,0.22499999999999998,s1*s2,0,-82.07665824418623,-27.293881374437277
balanced_contour_3e-13_R4.2,0.22499999999999998,s1*s2,1,37.61164630878555,2.4991578277103095
balanced_contour_3e-13_R4.2,0.22499999999999998,s2*s3,0,2.5998082448000766,8.346406471735007
balanced_contour_3e-13_R4.2,0.22499999999999998,s2*s3,1,-2.7062784416099106,-2.788220932417133
balanced_contour_3e-13_R4.2,0.22499999999999998,s3*s4,0,0.8977143584866567,-0.2994312163088419
balanced_contour_3e-13_R4.2,0.22499999999999998,s3*s4,1,-0.3512764608316889,0.146231609218413
balanced_contour_3e-13_R4.2,0.22499999999999998,s1*s4,0,-8.761840627197373,-14.629434237588235
balanced_contour_3e-13_R4.2,0.22499999999999998,s1*s4,1,5.246679984540534,6.68321096797196
balanced_contour_3e-13_R4.2,0.24,s1*s2,0,-82.07665893294775,-27.293893511533632
balanced_contour_3e-13_R4.2,0.24,s1*s2,1,37.61164735017578,2.4991637452309914
balanced_contour_3e-13_R4.2,0.24,s2*s3,0,2.5998074166978484,8.346407377791556
balanced_contour_3e-13_R4.2,0.24,s2*s3,1,-2.7062780876613624,-2.788221425129313
balanced_contour_3e-13_R4.2,0.24,s3*s4,0,0.8977144270680164,-0.2994311100149657
balanced_contour_3e-13_R4.2,0.24,s3*s4,1,-0.3512765006530057,0.1462315610167144
balanced_contour_3e-13_R4.2,0.24,s1*s4,0,-8.761838843141302,-14.629436190714884
balanced_contour_3e-13_R4.2,0.24,s1*s4,1,5.2466792220175495,6.6832120300732125
balanced_contour_3e-13_R5.4,-0.24,s1*s2,0,-82.07669959547934,-27.293816804383354
balanced_contour_3e-13_R5.4,-0.24,s1*s2,1,37.61166351132791,2.499122220113312
balanced_contour_3e-13_R5.4,-0.24,s2*s3,0,2.59981588248636,8.346404758848955
balanced_contour_3e-13_R5.4,-0.24,s2*s3,1,-2.706282245759682,-2.788219584087676
balanced_contour_3e-13_R5.4,-0.24,s3*s4,0,0.8977144105022117,-0.2994320017130985
balanced_contour_3e-13_R5.4,-0.24,s3*s4,1,-0.3512764393381035,0.1462320146523447
balanced_contour_3e-13_R5.4,-0.24,s1*s4,0,-8.761857119187137,-14.629431082409628
balanced_contour_3e-13_R5.4,-0.24,s1*s4,1,5.246688238949815,6.68320833713742
balanced_contour_3e-13_R5.4,-0.22499999999999998,s1*s2,0,-82.07669959552261,-27.293816804317075
balanced_contour_3e-13_R5.4,-0.22499999999999998,s1*s2,1,37.611663511346,2.4991222200765795
balanced_contour_3e-13_R5.4,-0.22499999999999998,s2*s3,0,2.5998158824916153,8.3464047588462
balanced_contour_3e-13_R5.4,-0.22499999999999998,s2*s3,1,-2.706282245762212,-2.7882195840861095
balanced_contour_3e-13_R5.4,-0.22499999999999998,s3*s4,0,0.8977144105023408,-0.29943200171362383
balanced_contour_3e-13_R5.4,-0.22499999999999998,s3*s4,1,-0.3512764393381504,0.14623201465260655
balanced_contour_3e-13_R5.4,-0.22499999999999998,s1*s4,0,-8.761857119209635,-14.629431082406906
balanced_contour_3e-13_R5.4,-0.22499999999999998,s1*s4,1,5.246688238961257,6.683208337134626
balanced_contour_3e-13_R5.4,-0.21,s1*s2,0,-82.07669959563356,-27.293816804168316
balanced_contour_3e-13_R5.4,-0.21,s1*s2,1,37.61166351139519,2.499122220001901
balanced_contour_3e-13_R5.4,-0.21,s2*s3,0,2.5998158825079067,8.346404758842601
balanced_contour_3e-13_R5.4,-0.21,s2*s3,1,-2.70628224576987,-2.7882195840845103
balanced_contour_3e-13_R5.4,-0.21,s3*s4,0,0.8977144105021492,-0.2994320017161389
balanced_contour_3e-13_R5.4,-0.21,s3*s4,1,-0.35127643933791863,0.14623201465375063
balanced_contour_3e-13_R5.4,-0.21,s1*s4,0,-8.76185711924941,-14.629431082401348
balanced_contour_3e-13_R5.4,-0.21,s1*s4,1,5.246688238979665,6.68320833713046
balanced_contour_3e-13_R5.4,-0.195,s1*s2,0,-82.07669959568301,-27.2938168043042
balanced_contour_3e-13_R5.4,-0.195,s1*s2,1,37.6116635114258,2.4991222200545913
balanced_contour_3e-13_R5.4,-0.195,s2*s3,0,2.5998158825041733,8.346404758856425
balanced_contour_3e-13_R5.4,-0.195,s2*s3,1,-2.7062822457694464,-2.7882195840899935
balanced_contour_3e-13_R5.4,-0.195,s3*s4,0,0.8977144105031857,-0.2994320017142904
balanced_contour_3e-13_R5.4,-0.195,s3*s4,1,-0.3512764393386311,0.14623201465304242
balanced_contour_3e-13_R5.4,-0.195,s1*s4,0,-8.76185711923673,-14.62943108243472
balanced_contour_3e-13_R5.4,-0.195,s1*s4,1,5.246688238977894,6.683208337145505
balanced_contour_3e-13_R5.4,-0.18,s1*s2,0,-82.07669959558775,-27.29381680411561
balanced_contour_3e-13_R5.4,-0.18,s1*s2,1,37.61166351137076,2.499122219984841
balanced_contour_3e-13_R5.4,-0.18,s2*s3,0,2.59981588250424,8.346404758837524
balanced_contour_3e-13_R5.4,-0.18,s2*s3,1,-2.7062822457678983,-2.7882195840828863
balanced_contour_3e-13_R5.4,-0.18,s3*s4,0,0.8977144105018906,-0.29943200171610895
balanced_contour_3e-13_R5.4,-0.18,s3*s4,1,-0.3512764393378685,0.14623201465372998
balanced_contour_3e-13_R5.4,-0.18,s1*s4,0,-8.761857119257817,-14.629431082377662
balanced_contour_3e-13_R5.4,-0.18,s1*s4,1,5.2466882389808305,6.6832083371193916
balanced_contour_3e-13_R5.4,-0.16499999999999998,s1*s2,0,-82.07669959558639,-27.293816804201715
balanced_contour_3e-13_R5.4,-0.16499999999999998,s1*s2,1,37.61166351136803,2.49912222002701
balanced_contour_3e-13_R5.4,-0.16499999999999998,s2*s3,0,2.599815882502132,8.346404758839643
balanced_contour_3e-13_R5.4,-0.16499999999999998,s2*s3,1,-2.7062822457657005,-2.788219584082948
balanced_contour_3e-13_R5.4,-0.16499999999999998,s3*s4,0,0.8977144105026752,-0.29943200171499035
balanced_contour_3e-13_R5.4,-0.16499999999999998,s3*s4,1,-0.3512764393382283,0.14623201465320387
balanced_contour_3e-13_R5.4,-0.16499999999999998,s1*s4,0,-8.761857119243912,-14.629431082399064
balanced_contour_3e-13_R5.4,-0.16499999999999998,s1*s4,1,5.246688238975699,6.683208337129544
balanced_contour_3e-13_R5.4,-0.15,s1*s2,0,-82.07669959561342,-27.293816804016476
balanced_contour_3e-13_R5.4,-0.15,s1*s2,1,37.61166351137266,2.499122219940549
balanced_contour_3e-13_R5.4,-0.15,s2*s3,0,2.599815882511539,8.346404758833538
balanced_contour_3e-13_R5.4,-0.15,s2*s3,1,-2.706282245770629,-2.7882195840804433
balanced_contour_3e-13_R5.4,-0.15,s3*s4,0,0.8977144105022286,-0.29943200171692563
balanced_contour_3e-13_R5.4,-0.15,s3*s4,1,-0.35127643933791614,0.14623201465418317
balanced_contour_3e-13_R5.4,-0.15,s1*s4,0,-8.761857119280338,-14.629431082360071
balanced_contour_3e-13_R5.4,-0.15,s1*s4,1,5.246688238988702,6.68320833710986
balanced_contour_3e-13_R5.4,-0.135,s1*s2,0,-82.07669959561184,-27.293816804152375
balanced_contour_3e-13_R5.4,-0.135,s1*s2,1,37.61166351137611,2.4991222200002308
balanced_contour_3e-13_R5.4,-0.135,s2*s3,0,2.5998158825084348,8.346404758839158
balanced_contour_3e-13_R5.4,-0.135,s2*s3,1,-2.706282245768791,-2.7882195840819852
balanced_contour_3e-13_R5.4,-0.135,s3*s4,0,0.8977144105023509,-0.299432001715741
balanced_contour_3e-13_R5.4,-0.135,s3*s4,1,-0.35127643933805824,0.14623201465357416
balanced_contour_3e-13_R5.4,-0.135,s1*s4,0,-8.76185711925242,-14.629431082395893
balanced_contour_3e-13_R5.4,-0.135,s1*s4,1,5.2466882389798,6.683208337127033
balanced_contour_3e-13_R5.4,-0.12,s1*s2,0,-82.07669959552895,-27.293816804099325
balanced_contour_3e-13_R5.4,-0.12,s1*s2,1,37.61166351134099,2.4991222199804244
balanced_contour_3e-13_R5.4,-0.12,s2*s3,0,2.5998158825043682,8.34640475883452
balanced_contour_3e-13_R5.4,-0.12,s2*s3,1,-2.706282245767715,-2.788219584080374
balanced_contour_3e-13_R5.4,-0.12,s3*s4,0,0.8977144105015468,-0.2994320017157087
balanced_contour_3e-13_R5.4,-0.12,s3*s4,1,-0.3512764393377014,0.14623201465355043
balanced_contour_3e-13_R5.4,-0.12,s1*s4,0,-8.761857119245827,-14.62943108236446
balanced_contour_3e-13_R5.4,-0.12,s1*s4,1,5.2466882389751115,6.683208337114775
balanced_contour_3e-13_R5.4,-0.10499999999999998,s1*s2,0,-82.07669959553972,-27.29381680418619
balanced_contour_3e-13_R5.4,-0.10499999999999998,s1*s2,1,37.61166351134226,2.499122220018556
balanced_contour_3e-13_R5.4,-0.10499999999999998,s2*s3,0,2.599815882503842,8.346404758835826
balanced_contour_3e-13_R5.4,-0.10499999999999998,s2*s3,1,-2.706282245766038,-2.7882195840799517
balanced_contour_3e-13_R5.4,-0.10499999999999998,s3*s4,0,0.8977144105016933,-0.2994320017150637
balanced_contour_3e-13_R5.4,-0.10499999999999998,s3*s4,1,-0.3512764393378127,0.14623201465316818
balanced_contour_3e-13_R5.4,-0.10499999999999998,s1*s4,0,-8.761857119232053,-14.629431082394511
balanced_contour_3e-13_R5.4,-0.10499999999999998,s1*s4,1,5.246688238971314,6.683208337127043
balanced_contour_3e-13_R5.4,-0.09,s1*s2,0,-82.07669959562224,-27.293816804117334
balanced_contour_3e-13_R5.4,-0.09,s1*s2,1,37.6116635113815,2.49912221997655
balanced_contour_3e-13_R5.4,-0.09,s2*s3,0,2.599815882513177,8.34640475883977
balanced_contour_3e-13_R5.4,-0.09,s2*s3,1,-2.7062822457715274,-2.788219584081177
balanced_contour_3e-13_R5.4,-0.09,s3*s4,0,0.8977144105019973,-0.29943200171616313
balanced_contour_3e-13_R5.4,-0.09,s3*s4,1,-0.351276439337878,0.14623201465375846
balanced_contour_3e-13_R5.4,-0.09,s1*s4,0,-8.761857119253246,-14.629431082391559
balanced_contour_3e-13_R5.4,-0.09,s1*s4,1,5.246688238982432,6.683208337125039
balanced_contour_3e-13_R5.4,-0.07500000000000001,s1*s2,0,-82.07669959557592,-27.29381680416643
balanced_contour_3e-13_R5.4,-0.07500000000000001,s1*s2,1,37.611663511364846,2.4991222200125924
balanced_contour_3e-13_R5.4,-0.07500000000000001,s2*s3,0,2.5998158825050024,8.346404758840672
balanced_contour_3e-13_R5.4,-0.07500000000000001,s2*s3,1,-2.7062822457674174,-2.7882195840830377
balanced_contour_3e-13_R5.4,-0.07500000000000001,s3*s4,0,0.8977144105019143,-0.2994320017154621
balanced_contour_3e-13_R5.4,-0.07500000000000001,s3*s4,1,-0.35127643933793545,0.1462320146534083
balanced_contour_3e-13_R5.4,-0.07500000000000001,s1*s4,0,-8.761857119239384,-14.629431082388354
balanced_contour_3e-13_R5.4,-0.07500000000000001,s1*s4,1,5.246688238973686,6.683208337126281
balanced_contour_3e-13_R5.4,-0.06,s1*s2,0,-82.07669959548002,-27.29381680423952
balanced_contour_3e-13_R5.4,-0.06,s1*s2,1,37.61166351133958,2.4991222200520373
balanced_contour_3e-13_R5.4,-0.06,s2*s3,0,2.5998158824960207,8.346404758843716
balanced_contour_3e-13_R5.4,-0.06,s2*s3,1,-2.70628224576481,-2.788219584085626
balanced_contour_3e-13_R5.4,-0.06,s3*s4,0,0.897714410500951,-0.29943200171483486
balanced_contour_3e-13_R5.4,-0.06,s3*s4,1,-0.35127643933766145,0.14623201465305463
balanced_contour_3e-13_R5.4,-0.06,s1*s4,0,-8.761857119200826,-14.629431082383032
balanced_contour_3e-13_R5.4,-0.06,s1*s4,1,5.246688238958074,6.683208337129372
balanced_contour_3e-13_R5.4,-0.044999999999999984,s1*s2,0,-82.07669959548092,-27.29381680431976
balanced_contour_3e-13_R5.4,-0.044999999999999984,s1*s2,1,37.61166351134528,2.4991222200926355
balanced_contour_3e-13_R5.4,-0.044999999999999984,s2*s3,0,2.599815882484273,8.346404758849113
balanced_contour_3e-13_R5.4,-0.044999999999999984,s2*s3,1,-2.7062822457596982,-2.7882195840891786
balanced_contour_3e-13_R5.4,-0.044999999999999984,s3*s4,0,0.8977144105018217,-0.29943200171317647
balanced_contour_3e-13_R5.4,-0.044999999999999984,s3*s4,1,-0.3512764393382304,0.14623201465229804
balanced_contour_3e-13_R5.4,-0.044999999999999984,s1*s4,0,-8.76185711920307,-14.62943108238932
balanced_contour_3e-13_R5.4,-0.044999999999999984,s1*s4,1,5.246688238959194,6.683208337132767
balanced_contour_3e-13_R5.4,-0.03,s1*s2,0,-82.07669959566297,-27.29381680460419
balanced_contour_3e-13_R5.4,-0.03,s1*s2,1,37.611663511456676,2.499122220186017
balanced_contour_3e-13_R5.4,-0.03,s2*s3,0,2.5998158824842106,8.346404758881041
balanced_contour_3e-13_R5.4,-0.03,s2*s3,1,-2.706282245764031,-2.788219584102125
balanced_contour_3e-13_R5.4,-0.03,s3*s4,0,0.8977144105037842,-0.2994320017112582
balanced_contour_3e-13_R5.4,-0.03,s3*s4,1,-0.351276439339398,0.14623201465185978
balanced_contour_3e-13_R5.4,-0.03,s1*s4,0,-8.761857119177005,-14.629431082477925
balanced_contour_3e-13_R5.4,-0.03,s1*s4,1,5.246688238959098,6.683208337172644
balanced_contour_3e-13_R5.4,-0.015000000000000013,s1*s2,0,-82.07669959556871,-27.29381680435872
balanced_contour_3e-13_R5.4,-0.015000000000000013,s1*s2,1,37.61166351136999,2.4991222200995544
balanced_contour_3e-13_R5.4,-0.015000000000000013,s2*s3,0,2.5998158824938966,8.346404758854565
balanced_contour_3e-13_R5.4,-0.015000000000000013,s2*s3,1,-2.7062822457626696,-2.788219584088991
balanced_contour_3e-13_R5.4,-0.015000000000000013,s3*s4,0,0.8977144105024532,-0.29943200171376866
balanced_contour_3e-13_R5.4,-0.015000000000000013,s3*s4,1,-0.35127643933836733,0.14623201465256022
balanced_contour_3e-13_R5.4,-0.015000000000000013,s1*s4,0,-8.761857119203112,-14.629431082421995
balanced_contour_3e-13_R5.4,-0.015000000000000013,s1*s4,1,5.246688238960987,6.683208337143239
balanced_contour_3e-13_R5.4,0.0,s1*s2,0,-82.07669959558174,-27.29381680437163
balanced_contour_3e-13_R5.4,0.0,s1*s2,1,37.61166351136893,2.4991222201025782
balanced_contour_3e-13_R5.4,0.0,s2*s3,0,2.599815882491353,8.34640475885444
balanced_contour_3e-13_R5.4,0.0,s2*s3,1,-2.706282245760746,-2.7882195840881896
balanced_contour_3e-13_R5.4,0.0,s3*s4,0,0.8977144105033105,-0.2994320017127472
balanced_contour_3e-13_R5.4,0.0,s3*s4,1,-0.35127643933869573,0.14623201465210692
balanced_contour_3e-13_R5.4,0.0,s1*s4,0,-8.7618571192139,-14.629431082424308
balanced_contour_3e-13_R5.4,0.0,s1*s4,1,5.246688238966059,6.683208337142395
balanced_contour_3e-13_R5.4,0.015000000000000013,s1*s2,0,-82.07669959555764,-27.293816804262335
balanced_contour_3e-13_R5.4,0.015000000000000013,s1*s2,1,37.61166351133415,2.4991222200579184
balanced_contour_3e-13_R5.4,0.015000000000000013,s2*s3,0,2.5998158824986373,8.3464047588403
balanced_contour_3e-13_R5.4,0.015000000000000013,s2*s3,1,-2.7062822457616846,-2.7882195840812147
balanced_contour_3e-13_R5.4,0.015000000000000013,s3*s4,0,0.8977144105020519,-0.2994320017133728
balanced_contour_3e-13_R5.4,0.015000000000000013,s3*s4,1,-0.35127643933807157,0.14623201465239352
balanced_contour_3e-13_R5.4,0.015000000000000013,s1*s4,0,-8.761857119231246,-14.629431082414635
balanced_contour_3e-13_R5.4,0.015000000000000013,s1*s4,1,5.246688238968572,6.683208337132973
balanced_contour_3e-13_R5.4,0.030000000000000027,s1*s2,0,-82.07669959587489,-27.293816804881637
balanced_contour_3e-13_R5.4,0.030000000000000027,s1*s2,1,37.61166351155067,2.49912222027286
balanced_contour_3e-13_R5.4,0.030000000000000027,s2*s3,0,2.5998158824861934,8.34640475891725
balanced_contour_3e-13_R5.4,0.030000000000000027,s2*s3,1,-2.7062822457668774,-2.788219584113901
balanced_contour_3e-13_R5.4,0.030000000000000027,s3*s4,0,0.8977144105075158,-0.2994320017096171
balanced_contour_3e-13_R5.4,0.030000000000000027,s3*s4,1,-0.35127643934094,0.14623201465145952
balanced_contour_3e-13_R5.4,0.030000000000000027,s1*s4,0,-8.761857119156984,-14.629431082557392
balanced_contour_3e-13_R5.4,0.030000000000000027,s1*s4,1,5.24668823895893,6.683208337203262
balanced_contour_3e-13_R5.4,0.044999999999999984,s1*s2,0,-82.07669959556732,-27.293816804614885
balanced_contour_3e-13_R5.4,0.044999999999999984,s1*s2,1,37.61166351138092,2.49912222022035
balanced_contour_3e-13_R5.4,0.044999999999999984,s2*s3,0,2.5998158824770905,8.346404758878274
balanced_contour_3e-13_R5.4,0.044999999999999984,s2*s3,1,-2.7062822457563125,-2.788219584099688
balanced_contour_3e-13_R5.4,0.044999999999999984,s3*s4,0,0.8977144105044941,-0.2994320017110724
balanced_contour_3e-13_R5.4,0.044999999999999984,s3*s4,1,-0.3512764393393159,0.1462320146514922
balanced_contour_3e-13_R5.4,0.044999999999999984,s1*s4,0,-8.761857119155668,-14.6294310824501
balanced_contour_3e-13_R5.4,0.044999999999999984,s1*s4,1,5.246688238939877,6.683208337161024
balanced_contour_3e-13_R5.4,0.06,s1*s2,0,-82.07669959599568,-27.293816805473647
balanced_contour_3e-13_R5.4,0.06,s1*s2,1,37.61166351164704,2.4991222205176506
balanced_contour_3e-13_R5.4,0.06,s2*s3,0,2.5998158824523863,8.346404758969216
balanced_contour_3e-13_R5.4,0.06,s2*s3,1,-2.7062822457563156,-2.7882195841380426
balanced_contour_3e-13_R5.4,0.06,s3*s4,0,0.8977144105119887,-0.29943200170403095
balanced_contour_3e-13_R5.4,0.06,s3*s4,1,-0.35127643934341274,0.14623201464940305
balanced_contour_3e-13_R5.4,0.06,s1*s4,0,-8.761857119086493,-14.629431082663407
balanced_contour_3e-13_R5.4,0.06,s1*s4,1,5.246688238937766,6.6832083372541575
balanced_contour_3e-13_R5.4,0.07500000000000001,s1*s2,0,-82.07669959565887,-27.29381680486159
balanced_contour_3e-13_R5.4,0.07500000000000001,s1*s2,1,37.61166351144405,2.499122220322311
balanced_contour_3e-13_R5.4,0.07500000000000001,s2*s3,0,2.599815882471562,8.346404758896794
balanced_contour_3e-13_R5.4,0.07500000000000001,s2*s3,1,-2.706282245754395,-2.7882195841087523
balanced_contour_3e-13_R5.4,0.07500000000000001,s3*s4,0,0.8977144105055892,-0.2994320017092156
balanced_contour_3e-13_R5.4,0.07500000000000001,s3*s4,1,-0.35127643934017333,0.1462320146507101
balanced_contour_3e-13_R5.4,0.07500000000000001,s1*s4,0,-8.761857119129054,-14.629431082521748
balanced_contour_3e-13_R5.4,0.07500000000000001,s1*s4,1,5.246688238935774,6.683208337193193
balanced_contour_3e-13_R5.4,0.08999999999999997,s1*s2,0,-82.07669959639288,-27.293816806679253
balanced_contour_3e-13_R5.4,0.08999999999999997,s1*s2,1,37.61166351194374,2.499122220993006
balanced_contour_3e-13_R5.4,0.08999999999999997,s2*s3,0,2.599815882400885,8.346404759080361
balanced_contour_3e-13_R5.4,0.08999999999999997,s2*s3,1,-2.7062822457455624,-2.7882195841899433
balanced_contour_3e-13_R5.4,0.08999999999999997,s3*s4,0,0.8977144105208934,-0.2994320016952456
balanced_contour_3e-13_R5.4,0.08999999999999997,s3*s4,1,-0.3512764393481656,0.1462320146465563
balanced_contour_3e-13_R5.4,0.08999999999999997,s1*s4,0,-8.76185711894835,-14.629431082926303
balanced_contour_3e-13_R5.4,0.08999999999999997,s1*s4,1,5.246688238907696,6.683208337382927
balanced_contour_3e-13_R5.4,0.10499999999999998,s1*s2,0,-82.0766995960144,-27.29381680526827
balanced_contour_3e-13_R5.4,0.10499999999999998,s1*s2,1,37.61166351163774,2.4991222204568375
balanced_contour_3e-13_R5.4,0.10499999999999998,s2*s3,0,2.599815882469594,8.346404758951474
balanced_contour_3e-13_R5.4,0.10499999999999998,s2*s3,1,-2.706282245759913,-2.7882195841318347
balanced_contour_3e-13_R5.4,0.10499999999999998,s3*s4,0,0.8977144105105648,-0.2994320017072206
balanced_contour_3e-13_R5.4,0.10499999999999998,s3*s4,1,-0.3512764393425041,0.14623201465062363
balanced_contour_3e-13_R5.4,0.10499999999999998,s1*s4,0,-8.761857119117956,-14.62943108264373
balanced_contour_3e-13_R5.4,0.10499999999999998,s1*s4,1,5.246688238942897,6.683208337246752
balanced_contour_3e-13_R5.4,0.12,s1*s2,0,-82.0766995971733,-27.29381680826004
balanced_contour_3e-13_R5.4,0.12,s1*s2,1,37.61166351243555,2.4991222215507323
balanced_contour_3e-13_R5.4,0.12,s2*s3,0,2.5998158823522166,8.346404759247704
balanced_contour_3e-13_R5.4,0.12,s2*s3,1,-2.706282245744499,-2.7882195842620217
balanced_contour_3e-13_R5.4,0.12,s3*s4,0,0.8977144105356807,-0.2994320016842552
balanced_contour_3e-13_R5.4,0.12,s3*s4,1,-0.3512764393555652,0.1462320146436876
balanced_contour_3e-13_R5.4,0.12,s1*s4,0,-8.761857118809964,-14.629431083302748
balanced_contour_3e-13_R5.4,0.12,s1*s4,1,5.2466882388944684,6.683208337552833
balanced_contour_3e-13_R5.4,0.135,s1*s2,0,-82.07669959612782,-27.29381680564707
balanced_contour_3e-13_R5.4,0.135,s1*s2,1,37.61166351175227,2.499122220611811
balanced_contour_3e-13_R5.4,0.135,s2*s3,0,2.5998158824444717,8.346404758988482
balanced_contour_3e-13_R5.4,0.135,s2*s3,1,-2.706282245754374,-2.7882195841529187
balanced_contour_3e-13_R5.4,0.135,s3*s4,0,0.8977144105129318,-0.2994320017038746
balanced_contour_3e-13_R5.4,0.135,s3*s4,1,-0.35127643934414177,0.14623201464937402
balanced_contour_3e-13_R5.4,0.135,s1*s4,0,-8.761857119084151,-14.629431082714985
balanced_contour_3e-13_R5.4,0.135,s1*s4,1,5.246688238940357,6.683208337285412
balanced_contour_3e-13_R5.4,0.15000000000000002,s1*s2,0,-82.07669959968447,-27.293816811278436
balanced_contour_3e-13_R5.4,0.15000000000000002,s1*s2,1,37.611663513828596,2.499122222408833
balanced_contour_3e-13_R5.4,0.15000000000000002,s2*s3,0,2.599815882317759,8.346404759639
balanced_contour_3e-13_R5.4,0.15000000000000002,s2*s3,1,-2.706282245783327,-2.7882195844186866
balanced_contour_3e-13_R5.4,0.15000000000000002,s3*s4,0,0.8977144105737347,-0.29943200166621575
balanced_contour_3e-13_R5.4,0.15000000000000002,s3*s4,1,-0.3512764393731893,0.14623201464170255
balanced_contour_3e-13_R5.4,0.15000000000000002,s1*s4,0,-8.76185711873806,-14.629431084170658
balanced_contour_3e-13_R5.4,0.15000000000000002,s1*s4,1,5.24668823898466,6.6832083379080665
balanced_contour_3e-13_R5.4,0.16499999999999998,s1*s2,0,-82.07669959690935,-27.29381680645288
balanced_contour_3e-13_R5.4,0.16499999999999998,s1*s2,1,37.61166351217558,2.4991222208302846
balanced_contour_3e-13_R5.4,0.16499999999999998,s2*s3,0,2.5998158824336244,8.346404759104843
balanced_contour_3e-13_R5.4,0.16499999999999998,s2*s3,1,-2.7062822457666242,-2.788219584200334
balanced_contour_3e-13_R5.4,0.16499999999999998,s3*s4,0,0.8977144105259984,-0.2994320016980059
balanced_contour_3e-13_R5.4,0.16499999999999998,s3*s4,1,-0.3512764393500474,0.14623201464883245
balanced_contour_3e-13_R5.4,0.16499999999999998,s1*s4,0,-8.761857119101094,-14.629431082939615
balanced_contour_3e-13_R5.4,0.16499999999999998,s1*s4,1,5.2466882389777325,6.683208337375721
balanced_contour_3e-13_R5.4,0.18,s1*s2,0,-82.07669960185687,-27.293816812721413
balanced_contour_3e-13_R5.4,0.18,s1*s2,1,37.611663514730914,2.4991222227410783
balanced_contour_3e-13_R5.4,0.18,s2*s3,0,2.5998158823772193,8.34640475987644
balanced_contour_3e-13_R5.4,0.18,s2*s3,1,-2.7062822458221616,-2.7882195844962547
balanced_contour_3e-13_R5.4,0.18,s3*s4,0,0.8977144106016353,-0.29943200166527345
balanced_contour_3e-13_R5.4,0.18,s3*s4,1,-0.35127643938355246,0.1462320146435514
balanced_contour_3e-13_R5.4,0.18,s1*s4,0,-8.761857118844755,-14.629431084762038
balanced_contour_3e-13_R5.4,0.18,s1*s4,1,5.246688239079694,6.683208338110509
balanced_contour_3e-13_R5.4,0.195,s1*s2,0,-82.07669959659601,-27.293816805238222
balanced_contour_3e-13_R5.4,0.195,s1*s2,1,37.61166351184965,2.499122220453412
balanced_contour_3e-13_R5.4,0.195,s2*s3,0,2.5998158825022113,8.34640475899284
balanced_contour_3e-13_R5.4,0.195,s2*s3,1,-2.7062822457706006,-2.7882195841496404
balanced_contour_3e-13_R5.4,0.195,s3*s4,0,0.89771441051604,-0.2994320017104306
balanced_contour_3e-13_R5.4,0.195,s3*s4,1,-0.3512764393445851,0.14623201465195954
balanced_contour_3e-13_R5.4,0.195,s1*s4,0,-8.761857119225162,-14.629431082711898
balanced_contour_3e-13_R5.4,0.195,s1*s4,1,5.246688238978531,6.683208337267992
balanced_contour_3e-13_R5.4,0.20999999999999996,s1*s2,0,-82.07669960653597,-27.293816813955328
balanced_contour_3e-13_R5.4,0.20999999999999996,s1*s2,1,37.61166351653425,2.4991222225806267
balanced_contour_3e-13_R5.4,0.20999999999999996,s2*s3,0,2.5998158826159714,8.346404760280079
balanced_contour_3e-13_R5.4,0.20999999999999996,s2*s3,1,-2.7062822459559683,-2.7882195846053683
balanced_contour_3e-13_R5.4,0.20999999999999996,s3*s4,0,0.89771441065185,-0.29943200167583794
balanced_contour_3e-13_R5.4,0.20999999999999996,s3*s4,1,-0.351276439400281,0.14623201465366123
balanced_contour_3e-13_R5.4,0.20999999999999996,s1*s4,0,-8.761857119408056,-14.629431085704152
balanced_contour_3e-13_R5.4,0.20999999999999996,s1*s4,1,5.2466882394039125,6.683208338370916
balanced_contour_3e-13_R5.4,0.22499999999999998,s1*s2,0,-82.07669959406628,-27.29381680663861
balanced_contour_3e-13_R5.4,0.22499999999999998,s1*s2,1,37.61166351111575,2.499122221585045
balanced_contour_3e-13_R5.4,0.22499999999999998,s2*s3,0,2.5998158822071336,8.346404758914767
balanced_contour_3e-13_R5.4,0.22499999999999998,s2*s3,1,-2.706282245632601,-2.788219584182407
balanced_contour_3e-13_R5.4,0.22499999999999998,s3*s4,0,0.8977144104995081,-0.29943200168501777
balanced_contour_3e-13_R5.4,0.22499999999999998,s3*s4,1,-0.35127643934351094,0.14623201463769056
balanced_contour_3e-13_R5.4,0.22499999999999998,s1*s4,0,-8.761857118634131,-14.629431082515339
balanced_contour_3e-13_R5.4,0.22499999999999998,s1*s4,1,5.2466882386916325,6.683208337317703
balanced_contour_3e-13_R5.4,0.24,s1*s2,0,-82.07669959743572,-27.293816808409893
balanced_contour_3e-13_R5.4,0.24,s1*s2,1,37.61166351270338,2.499122221754777
balanced_contour_3e-13_R5.4,0.24,s2*s3,0,2.5998158823254625,8.346404759277739
balanced_contour_3e-13_R5.4,0.24,s2*s3,1,-2.706282245735044,-2.788219584302215
balanced_contour_3e-13_R5.4,0.24,s3*s4,0,0.8977144105401973,-0.29943200168564393
balanced_contour_3e-13_R5.4,0.24,s3*s4,1,-0.35127643935888886,0.1462320146437939
balanced_contour_3e-13_R5.4,0.24,s1*s4,0,-8.761857118868797,-14.629431083319414
balanced_contour_3e-13_R5.4,0.24,s1*s4,1,5.246688238912683,6.68320833760147
balanced_contour_3e-13_R6,-0.24,s1*s2,0,-82.07669959506103,-27.29381680444937
balanced_contour_3e-13_R6,-0.24,s1*s2,1,37.6116635111276,2.499122220180106
balanced_contour_3e-13_R6,-0.24,s2*s3,0,2.5998158824457334,8.346404758824724
balanced_contour_3e-13_R6,-0.24,s2*s3,1,-2.7062822457380147,-2.788219584079237
balanced_contour_3e-13_R6,-0.24,s3*s4,0,0.8977144104989457,-0.299432001710945
balanced_contour_3e-13_R6,-0.24,s3*s4,1,-0.35127643933664804,0.14623201465099894
balanced_contour_3e-13_R6,-0.24,s1*s4,0,-8.761857119117794,-14.629431082343894
balanced_contour_3e-13_R6,-0.24,s1*s4,1,5.246688238909796,6.683208337111076
balanced_contour_3e-13_R6,-0.22499999999999998,s1*s2,0,-82.0766995950869,-27.293816805067053
balanced_contour_3e-13_R6,-0.22499999999999998,s1*s2,1,37.611663511184965,2.49912222044215
balanced_contour_3e-13_R6,-0.22499999999999998,s2*s3,0,2.5998158824194952,8.346404758875876
balanced_contour_3e-13_R6,-0.22499999999999998,s2*s3,1,-2.7062822457311184,-2.7882195841004984
balanced_contour_3e-13_R6,-0.22499999999999998,s3*s4,0,0.8977144105009727,-0.2994320017039048
balanced_contour_3e-13_R6,-0.22499999999999998,s3*s4,1,-0.3512764393382453,0.14623201464792238
balanced_contour_3e-13_R6,-0.22499999999999998,s1*s4,0,-8.761857119001455,-14.629431082463519
balanced_contour_3e-13_R6,-0.22499999999999998,s1*s4,1,5.246688238872702,6.68320833717473
balanced_contour_3e-13_R6,-0.21,s1*s2,0,-82.07669959523945,-27.293816804291744
balanced_contour_3e-13_R6,-0.21,s1*s2,1,37.61166351120917,2.499122220092144
balanced_contour_3e-13_R6,-0.21,s2*s3,0,2.5998158824673054,8.346404758824804
balanced_contour_3e-13_R6,-0.21,s2*s3,1,-2.706282245748637,-2.78821958407864
balanced_contour_3e-13_R6,-0.21,s3*s4,0,0.8977144104992311,-0.2994320017134129
balanced_contour_3e-13_R6,-0.21,s3*s4,1,-0.35127643933667124,0.14623201465216673
balanced_contour_3e-13_R6,-0.21,s1*s4,0,-8.76185711917136,-14.629431082351083
balanced_contour_3e-13_R6,-0.21,s1*s4,1,5.246688238937195,6.683208337111671
balanced_contour_3e-13_R6,-0.195,s1*s2,0,-82.07669959532518,-27.293816805284255
balanced_contour_3e-13_R6,-0.195,s1*s2,1,37.611663511315435,2.4991222205137555
balanced_contour_3e-13_R6,-0.195,s2*s3,0,2.599815882426063,8.346404758907608
balanced_contour_3e-13_R6,-0.195,s2*s3,1,-2.7062822457372993,-2.7882195841133455
balanced_contour_3e-13_R6,-0.195,s3*s4,0,0.8977144105034977,-0.299432001702443
balanced_contour_3e-13_R6,-0.195,s3*s4,1,-0.35127643933967645,0.1462320146475332
balanced_contour_3e-13_R6,-0.195,s1*s4,0,-8.761857118999844,-14.629431082546347
balanced_contour_3e-13_R6,-0.195,s1*s4,1,5.246688238882208,6.683208337212193
balanced_contour_3e-13_R6,-0.18,s1*s2,0,-82.07669959524408,-27.293816804441043
balanced_contour_3e-13_R6,-0.18,s1*s2,1,37.61166351122172,2.499122220163458
balanced_contour_3e-13_R6,-0.18,s2*s3,0,2.5998158824565722,8.346404758837703
balanced_contour_3e-13_R6,-0.18,s2*s3,1,-2.706282245744602,-2.788219584085138
balanced_contour_3e-13_R6,-0.18,s3*s4,0,0.897714410500277,-0.2994320017114852
balanced_contour_3e-13_R6,-0.18,s3*s4,1,-0.3512764393373971,0.146232014651357
balanced_contour_3e-13_R6,-0.18,s1*s4,0,-8.76185711915181,-14.62943108237171
balanced_contour_3e-13_R6,-0.18,s1*s4,1,5.246688238929635,6.6832083371231175
balanced_contour_3e-13_R6,-0.16499999999999998,s1*s2,0,-82.07669959528683,-27.293816804578498
balanced_contour_3e-13_R6,-0.16499999999999998,s1*s2,1,37.61166351124863,2.4991222202199235
balanced_contour_3e-13_R6,-0.16499999999999998,s2*s3,0,2.5998158824558084,8.346404758849797
balanced_contour_3e-13_R6,-0.16499999999999998,s2*s3,1,-2.70628224574483,-2.788219584089296
balanced_contour_3e-13_R6,-0.16499999999999998,s3*s4,0,0.8977144105013697,-0.29943200171011114
balanced_contour_3e-13_R6,-0.16499999999999998,s3*s4,1,-0.3512764393379564,0.14623201465078264
balanced_contour_3e-13_R6,-0.16499999999999998,s1*s4,0,-8.761857119129983,-14.62943108240739
balanced_contour_3e-13_R6,-0.16499999999999998,s1*s4,1,5.246688238923995,6.683208337141095
balanced_contour_3e-13_R6,-0.15,s1*s2,0,-82.07669959531566,-27.293816804300324
balanced_contour_3e-13_R6,-0.15,s1*s2,1,37.611663511239975,2.499122220097994
balanced_contour_3e-13_R6,-0.15,s2*s3,0,2.599815882470162,8.346404758832739
balanced_contour_3e-13_R6,-0.15,s2*s3,1,-2.706282245749772,-2.7882195840819475
balanced_contour_3e-13_R6,-0.15,s3*s4,0,0.8977144105009287,-0.29943200171284745
balanced_contour_3e-13_R6,-0.15,s3*s4,1,-0.35127643933753144,0.1462320146520862
balanced_contour_3e-13_R6,-0.15,s1*s4,0,-8.761857119189735,-14.629431082356401
balanced_contour_3e-13_R6,-0.15,s1*s4,1,5.246688238944174,6.683208337112996
balanced_contour_3e-13_R6,-0.135,s1*s2,0,-82.07669959521142,-27.293816803761977
balanced_contour_3e-13_R6,-0.135,s1*s2,1,37.611663511165425,2.499122219870573
balanced_contour_3e-13_R6,-0.135,s2*s3,0,2.599815882493787,8.346404758787461
balanced_contour_3e-13_R6,-0.135,s2*s3,1,-2.7062822457576905,-2.788219584062867
balanced_contour_3e-13_R6,-0.135,s3*s4,0,0.8977144104969926,-0.29943200171865936
balanced_contour_3e-13_R6,-0.135,s3*s4,1,-0.3512764393353032,0.14623201465437569
balanced_contour_3e-13_R6,-0.135,s1*s4,0,-8.761857119260219,-14.629431082247882
balanced_contour_3e-13_R6,-0.135,s1*s4,1,5.246688238965966,6.683208337060926
balanced_contour_3e-13_R6,-0.12,s1*s2,0,-82.07669959527466,-27.29381680436538
balanced_contour_3e-13_R6,-0.12,s1*s2,1,37.61166351122835,2.499122220127999
balanced_contour_3e-13_R6,-0.12,s2*s3,0,2.5998158824671016,8.346404758835163
balanced_contour_3e-13_R6,-0.12,s2*s3,1,-2.706282245748851,-2.7882195840825923
balanced_contour_3e-13_R6,-0.12,s3*s4,0,0.8977144105005971,-0.2994320017120149
balanced_contour_3e-13_R6,-0.12,s3*s4,1,-0.3512764393374566,0.14623201465165522
balanced_contour_3e-13_R6,-0.12,s1*s4,0,-8.761857119165503,-14.629431082364945
balanced_contour_3e-13_R6,-0.12,s1*s4,1,5.2466882389353575,6.683208337119369
balanced_contour_3e-13_R6,-0.10499999999999998,s1*s2,0,-82.07669959508546,-27.293816803476894
balanced_contour_3e-13_R6,-0.10499999999999998,s1*s2,1,37.611663511088196,2.4991222197582723
balanced_contour_3e-13_R6,-0.10499999999999998,s2*s3,0,2.599815882504359,8.346404758757712
balanced_contour_3e-13_R6,-0.10499999999999998,s2*s3,1,-2.7062822457596445,-2.788219584049725
balanced_contour_3e-13_R6,-0.10499999999999998,s3*s4,0,0.8977144104943989,-0.2994320017209311
balanced_contour_3e-13_R6,-0.10499999999999998,s3*s4,1,-0.3512764393339667,0.14623201465512575
balanced_contour_3e-13_R6,-0.10499999999999998,s1*s4,0,-8.761857119285501,-14.629431082183668
balanced_contour_3e-13_R6,-0.10499999999999998,s1*s4,1,5.246688238971096,6.683208337030597
balanced_contour_3e-13_R6,-0.09,s1*s2,0,-82.07669959558896,-27.293816805008937
balanced_contour_3e-13_R6,-0.09,s1*s2,1,37.61166351141783,2.499122220369186
balanced_contour_3e-13_R6,-0.09,s2*s3,0,2.5998158824586,8.346404758902276
balanced_contour_3e-13_R6,-0.09,s2*s3,1,-2.706282245751048,-2.78821958410919
balanced_contour_3e-13_R6,-0.09,s3*s4,0,0.8977144105055491,-0.2994320017069955
balanced_contour_3e-13_R6,-0.09,s3*s4,1,-0.3512764393401733,0.14623201464984004
balanced_contour_3e-13_R6,-0.09,s1*s4,0,-8.761857119094016,-14.629431082537808
balanced_contour_3e-13_R6,-0.09,s1*s4,1,5.246688238924805,6.683208337200588
balanced_contour_3e-13_R6,-0.07500000000000001,s1*s2,0,-82.07669959523993,-27.293816803713387
balanced_contour_3e-13_R6,-0.07500000000000001,s1*s2,1,37.61166351118161,2.4991222198536223
balanced_contour_3e-13_R6,-0.07500000000000001,s2*s3,0,2.5998158825028517,8.34640475878825
balanced_contour_3e-13_R6,-0.07500000000000001,s2*s3,1,-2.7062822457617637,-2.7882195840630035
balanced_contour_3e-13_R6,-0.07500000000000001,s3*s4,0,0.8977144104967402,-0.29943200171894696
balanced_contour_3e-13_R6,-0.07500000000000001,s3*s4,1,-0.3512764393352838,0.14623201465446117
balanced_contour_3e-13_R6,-0.07500000000000001,s1*s4,0,-8.761857119264628,-14.629431082246853
balanced_contour_3e-13_R6,-0.07500000000000001,s1*s4,1,5.24668823896838,6.683208337062883
balanced_contour_3e-13_R6,-0.06,s1*s2,0,-82.07669959588551,-27.293816806169158
balanced_contour_3e-13_R6,-0.06,s1*s2,1,37.61166351165305,2.4991222208349972
balanced_contour_3e-13_R6,-0.06,s2*s3,0,2.5998158824157396,8.346404759012106
balanced_contour_3e-13_R6,-0.06,s2*s3,1,-2.7062822457435862,-2.7882195841569475
balanced_contour_3e-13_R6,-0.06,s3*s4,0,0.8977144105128845,-0.29943200169703643
balanced_contour_3e-13_R6,-0.06,s3*s4,1,-0.3512764393444632,0.14623201464617086
balanced_contour_3e-13_R6,-0.06,s1*s4,0,-8.761857118926631,-14.62943108278137
balanced_contour_3e-13_R6,-0.06,s1*s4,1,5.246688238880007,6.683208337323363
balanced_contour_3e-13_R6,-0.044999999999999984,s1*s2,0,-82.07669959533209,-27.293816804289516
balanced_contour_3e-13_R6,-0.044999999999999984,s1*s2,1,37.61166351127397,2.499122220097147
balanced_contour_3e-13_R6,-0.044999999999999984,s2*s3,0,2.5998158824736697,8.346404758838093
balanced_contour_3e-13_R6,-0.044999999999999984,s2*s3,1,-2.7062822457536204,-2.788219584085745
balanced_contour_3e-13_R6,-0.044999999999999984,s3*s4,0,0.8977144105002685,-0.2994320017129631
balanced_contour_3e-13_R6,-0.044999999999999984,s3*s4,1,-0.3512764393375241,0.14623201465201557
balanced_contour_3e-13_R6,-0.044999999999999984,s1*s4,0,-8.761857119184748,-14.62943108235629
balanced_contour_3e-13_R6,-0.044999999999999984,s1*s4,1,5.246688238946329,6.683208337119864
balanced_contour_3e-13_R6,-0.03,s1*s2,0,-82.07669959598827,-27.29381680585677
balanced_contour_3e-13_R6,-0.03,s1*s2,1,37.611663511686636,2.499122220684284
balanced_contour_3e-13_R6,-0.03,s2*s3,0,2.599815882434781,8.346404758992904
balanced_contour_3e-13_R6,-0.03,s2*s3,1,-2.7062822457517925,-2.7882195841491733
balanced_contour_3e-13_R6,-0.03,s3*s4,0,0.8977144105123316,-0.2994320017000772
balanced_contour_3e-13_R6,-0.03,s3*s4,1,-0.35127643934408803,0.14623201464768448
balanced_contour_3e-13_R6,-0.03,s1*s4,0,-8.761857119013024,-14.62943108274564
balanced_contour_3e-13_R6,-0.03,s1*s4,1,5.246688238915746,6.6832083373000994
balanced_contour_3e-13_R6,-0.015000000000000013,s1*s2,0,-82.07669959553027,-27.293816804382846
balanced_contour_3e-13_R6,-0.015000000000000013,s1*s2,1,37.61166351134834,2.499122220114803
balanced_contour_3e-13_R6,-0.015000000000000013,s2*s3,0,2.599815882489727,8.346404758852719
balanced_contour_3e-13_R6,-0.015000000000000013,s2*s3,1,-2.7062822457599887,-2.7882195840881616
balanced_contour_3e-13_R6,-0.015000000000000013,s3*s4,0,0.8977144105022808,-0.29943200171329354
balanced_contour_3e-13_R6,-0.015000000000000013,s3*s4,1,-0.35127643933828073,0.1462320146522997
balanced_contour_3e-13_R6,-0.015000000000000013,s1*s4,0,-8.761857119194353,-14.629431082420892
balanced_contour_3e-13_R6,-0.015000000000000013,s1*s4,1,5.246688238955875,6.683208337142462
balanced_contour_3e-13_R6,0.0,s1*s2,0,-82.07669959558176,-27.293816804371634
balanced_contour_3e-13_R6,0.0,s1*s2,1,37.61166351136895,2.4991222201025467
balanced_contour_3e-13_R6,0.0,s2*s3,0,2.5998158824913533,8.346404758854442
balanced_contour_3e-13_R6,0.0,s2*s3,1,-2.706282245760749,-2.7882195840881883
balanced_contour_3e-13_R6,0.0,s3*s4,0,0.8977144105033108,-0.2994320017127473
balanced_contour_3e-13_R6,0.0,s3*s4,1,-0.35127643933869573,0.1462320146521073
balanced_contour_3e-13_R6,0.0,s1*s4,0,-8.761857119213905,-14.629431082424311
balanced_contour_3e-13_R6,0.0,s1*s4,1,5.246688238966068,6.683208337142394
balanced_contour_3e-13_R6,0.015000000000000013,s1*s2,0,-82.0766995956016,-27.293816804268175
balanced_contour_3e-13_R6,0.015000000000000013,s1*s2,1,37.61166351135805,2.4991222200531915
balanced_contour_3e-13_R6,0.015000000000000013,s2*s3,0,2.5998158825017588,8.346404758843907
balanced_contour_3e-13_R6,0.015000000000000013,s2*s3,1,-2.7062822457639406,-2.788219584082465
balanced_contour_3e-13_R6,0.015000000000000013,s3*s4,0,0.897714410502458,-0.2994320017135096
balanced_contour_3e-13_R6,0.015000000000000013,s3*s4,1,-0.35127643933826513,0.14623201465253338
balanced_contour_3e-13_R6,0.015000000000000013,s1*s4,0,-8.761857119236545,-14.629431082422997
balanced_contour_3e-13_R6,0.015000000000000013,s1*s4,1,5.2466882389729195,6.683208337136455
balanced_contour_3e-13_R6,0.030000000000000027,s1*s2,0,-82.07669959652601,-27.293816806397345
balanced_contour_3e-13_R6,0.030000000000000027,s1*s2,1,37.611663511915324,2.499122220863732
balanced_contour_3e-13_R6,0.030000000000000027,s2*s3,0,2.599815882436922,8.34640475905909
balanced_contour_3e-13_R6,0.030000000000000027,s2*s3,1,-2.7062822457538087,-2.788219584172247
balanced_contour_3e-13_R6,0.030000000000000027,s3*s4,0,0.8977144105215552,-0.29943200169749223
balanced_contour_3e-13_R6,0.030000000000000027,s3*s4,1,-0.35127643934790814,0.14623201464721552
balanced_contour_3e-13_R6,0.030000000000000027,s1*s4,0,-8.76185711902333,-14.629431082922636
balanced_contour_3e-13_R6,0.030000000000000027,s1*s4,1,5.246688238932676,6.683208337365498
balanced_contour_3e-13_R6,0.044999999999999984,s1*s2,0,-82.07669959556044,-27.293816804143802
balanced_contour_3e-13_R6,0.044999999999999984,s1*s2,1,37.61166351134643,2.4991222200074388
balanced_contour_3e-13_R6,0.044999999999999984,s2*s3,0,2.5998158825090107,8.346404758844074
balanced_contour_3e-13_R6,0.044999999999999984,s2*s3,1,-2.7062822457685694,-2.788219584082544
balanced_contour_3e-13_R6,0.044999999999999984,s3*s4,0,0.8977144105021256,-0.29943200171541456
balanced_contour_3e-13_R6,0.044999999999999984,s3*s4,1,-0.35127643933791086,0.14623201465331645
balanced_contour_3e-13_R6,0.044999999999999984,s1*s4,0,-8.76185711923028,-14.62943108237548
balanced_contour_3e-13_R6,0.044999999999999984,s1*s4,1,5.246688238967931,6.683208337121886
balanced_contour_3e-13_R6,0.06,s1*s2,0,-82.07669959703678,-27.29381680745036
balanced_contour_3e-13_R6,0.06,s1*s2,1,37.61166351218857,2.499122221262018
balanced_contour_3e-13_R6,0.06,s2*s3,0,2.5998158823991586,8.346404759164594
balanced_contour_3e-13_R6,0.06,s2*s3,1,-2.706282245744086,-2.7882195842159723
balanced_contour_3e-13_R6,0.06,s3*s4,0,0.8977144105324405,-0.29943200168925566
balanced_contour_3e-13_R6,0.06,s3*s4,1,-0.35127643935313246,0.1462320146445402
balanced_contour_3e-13_R6,0.06,s1*s4,0,-8.761857118949038,-14.629431083169468
balanced_contour_3e-13_R6,0.06,s1*s4,1,5.246688238921,6.68320833747057
balanced_contour_3e-13_R6,0.07500000000000001,s1*s2,0,-82.07669959497399,-27.293816802850973
balanced_contour_3e-13_R6,0.07500000000000001,s1*s2,1,37.611663511012615,2.4991222195256464
balanced_contour_3e-13_R6,0.07500000000000001,s2*s3,0,2.599815882555539,8.346404758710035
balanced_contour_3e-13_R6,0.07500000000000001,s2*s3,1,-2.706282245777118,-2.7882195840273125
balanced_contour_3e-13_R6,0.07500000000000001,s3*s4,0,0.8977144104892744,-0.299432001725186
balanced_contour_3e-13_R6,0.07500000000000001,s3*s4,1,-0.3512764393318811,0.14623201465634297
balanced_contour_3e-13_R6,0.07500000000000001,s1*s4,0,-8.761857119344333,-14.629431082085693
balanced_contour_3e-13_R6,0.07500000000000001,s1*s4,1,5.2466882389899165,6.683208336992373
balanced_contour_3e-13_R6,0.08999999999999997,s1*s2,0,-82.07669959591942,-27.293816804665642
balanced_contour_3e-13_R6,0.08999999999999997,s1*s2,1,37.61166351154361,2.4991222201928607
balanced_contour_3e-13_R6,0.08999999999999997,s2*s3,0,2.5998158825010402,8.34640475889852
balanced_contour_3e-13_R6,0.08999999999999997,s2*s3,1,-2.706282245769206,-2.7882195841056263
balanced_contour_3e-13_R6,0.08999999999999997,s3*s4,0,0.8977144105072784,-0.29943200171177553
balanced_contour_3e-13_R6,0.08999999999999997,s3*s4,1,-0.35127643934061964,0.14623201465228575
balanced_contour_3e-13_R6,0.08999999999999997,s1*s4,0,-8.76185711921007,-14.629431082534612
balanced_contour_3e-13_R6,0.08999999999999997,s1*s4,1,5.2466882389759055,6.683208337189202
balanced_contour_3e-13_R6,0.10499999999999998,s1*s2,0,-82.07669959493732,-27.293816802584132
balanced_contour_3e-13_R6,0.10499999999999998,s1*s2,1,37.61166351099837,2.4991222194171137
balanced_contour_3e-13_R6,0.10499999999999998,s2*s3,0,2.5998158825725515,8.34640475869154
balanced_contour_3e-13_R6,0.10499999999999998,s2*s3,1,-2.706282245785248,-2.788219584020012
balanced_contour_3e-13_R6,0.10499999999999998,s3*s4,0,0.8977144104871095,-0.29943200172756157
balanced_contour_3e-13_R6,0.10499999999999998,s3*s4,1,-0.35127643933094466,0.14623201465749291
balanced_contour_3e-13_R6,0.10499999999999998,s1*s4,0,-8.76185711937653,-14.629431082038536
balanced_contour_3e-13_R6,0.10499999999999998,s1*s4,1,5.2466882390009015,6.683208336974376
balanced_contour_3e-13_R6,0.12,s1*s2,0,-82.07669959571845,-27.293816804551405
balanced_contour_3e-13_R6,0.12,s1*s2,1,37.61166351145871,2.4991222201772074
balanced_contour_3e-13_R6,0.12,s2*s3,0,2.599815882494597,8.346404758877814
balanced_contour_3e-13_R6,0.12,s2*s3,1,-2.7062822457648603,-2.788219584099628
balanced_contour_3e-13_R6,0.12,s3*s4,0,0.8977144105047785,-0.29943200171211354
balanced_contour_3e-13_R6,0.12,s3*s4,1,-0.35127643933970104,0.14623201465216462
balanced_contour_3e-13_R6,0.12,s1*s4,0,-8.76185711919388,-14.629431082481945
balanced_contour_3e-13_R6,0.12,s1*s4,1,5.246688238962378,6.683208337172132
balanced_contour_3e-13_R6,0.135,s1*s2,0,-82.07669959696989,-27.293816806438503
balanced_contour_3e-13_R6,0.135,s1*s2,1,37.611663512211024,2.499122220770859
balanced_contour_3e-13_R6,0.135,s2*s3,0,2.599815882456042,8.346404759102004
balanced_contour_3e-13_R6,0.135,s2*s3,1,-2.706282245778647,-2.788219584192956
balanced_contour_3e-13_R6,0.135,s3*s4,0,0.8977144105244522,-0.2994320017001122
balanced_contour_3e-13_R6,0.135,s3*s4,1,-0.35127643934931635,0.14623201464980828
balanced_contour_3e-13_R6,0.135,s1*s4,0,-8.761857119084118,-14.629431082983318
balanced_contour_3e-13_R6,0.135,s1*s4,1,5.246688238988245,6.683208337390405
balanced_contour_3e-13_R6,0.15000000000000002,s1*s2,0,-82.0766995968011,-27.293816805441583
balanced_contour_3e-13_R6,0.15000000000000002,s1*s2,1,37.61166351203712,2.499122220348146
balanced_contour_3e-13_R6,0.15000000000000002,s2*s3,0,2.59981588250423,8.346404759019464
balanced_contour_3e-13_R6,0.15000000000000002,s2*s3,1,-2.70628224579295,-2.788219584153195
balanced_contour_3e-13_R6,0.15000000000000002,s3*s4,0,0.8977144105190693,-0.299432001706906
balanced_contour_3e-13_R6,0.15000000000000002,s3*s4,1,-0.3512764393462024,0.14623201465265023
balanced_contour_3e-13_R6,0.15000000000000002,s1*s4,0,-8.761857119239549,-14.629431082787072
balanced_contour_3e-13_R6,0.15000000000000002,s1*s4,1,5.246688239032372,6.683208337287493
balanced_contour_3e-13_R6,0.16499999999999998,s1*s2,0,-82.07669960128106,-27.29381681245526
balanced_contour_3e-13_R6,0.16499999999999998,s1*s2,1,37.61166351452397,2.4991222226643486
balanced_contour_3e-13_R6,0.16499999999999998,s2*s3,0,2.5998158823428157,8.346404759822807
balanced_contour_3e-13_R6,0.16499999999999998,s2*s3,1,-2.7062822458100126,-2.788219584478867
balanced_contour_3e-13_R6,0.16499999999999998,s3*s4,0,0.897714410596602,-0.2994320016622912
balanced_contour_3e-13_R6,0.16499999999999998,s3*s4,1,-0.35127643938197006,0.1462320146425041
balanced_contour_3e-13_R6,0.16499999999999998,s1*s4,0,-8.76185711882802,-14.629431084605075
balanced_contour_3e-13_R6,0.16499999999999998,s1*s4,1,5.24668823906915,6.683208338056073
balanced_contour_3e-13_R6,0.18,s1*s2,0,-82.07669959444928,-27.2938168019651
balanced_contour_3e-13_R6,0.18,s1*s2,1,37.611663510626606,2.499122219309269
balanced_contour_3e-13_R6,0.18,s2*s3,0,2.5998158825762743,8.346404758599917
balanced_contour_3e-13_R6,0.18,s2*s3,1,-2.706282245761348,-2.7882195839811423
balanced_contour_3e-13_R6,0.18,s3*s4,0,0.8977144104804256,-0.29943200172999174
balanced_contour_3e-13_R6,0.18,s3*s4,1,-0.35127643932769365,0.14623201465620514
balanced_contour_3e-13_R6,0.18,s1*s4,0,-8.76185711942306,-14.62943108187427
balanced_contour_3e-13_R6,0.18,s1*s4,1,5.246688238974651,6.683208336897695
balanced_contour_3e-13_R6,0.195,s1*s2,0,-82.07669959901392,-27.29381680657122
balanced_contour_3e-13_R6,0.195,s1*s2,1,37.61166351287915,2.4991222205474704
balanced_contour_3e-13_R6,0.195,s2*s3,0,2.5998158825903634,8.346404759244828
balanced_contour_3e-13_R6,0.195,s2*s3,1,-2.706282245838994,-2.7882195842189095
balanced_contour_3e-13_R6,0.195,s3*s4,0,0.8977144105455316,-0.29943200170886025
balanced_contour_3e-13_R6,0.195,s3*s4,1,-0.3512764393552502,0.14623201465564395
balanced_contour_3e-13_R6,0.195,s1*s4,0,-8.761857119395806,-14.62943108332837
balanced_contour_3e-13_R6,0.195,s1*s4,1,5.24668823913508,6.683208337458275
balanced_contour_3e-13_R6,0.20999999999999996,s1*s2,0,-82.07669959180528,-27.293816799247566
balanced_contour_3e-13_R6,0.20999999999999996,s1*s2,1,37.611663509254264,2.4991222186411752
balanced_contour_3e-13_R6,0.20999999999999996,s2*s3,0,2.599815882567576,8.346404758226392
balanced_contour_3e-13_R6,0.20999999999999996,s2*s3,1,-2.706282245707256,-2.7882195838431745
balanced_contour_3e-13_R6,0.20999999999999996,s3*s4,0,0.8977144104422534,-0.29943200174145973
balanced_contour_3e-13_R6,0.20999999999999996,s3*s4,1,-0.3512764393115817,0.1462320146554712
balanced_contour_3e-13_R6,0.20999999999999996,s1*s4,0,-8.7618571194592,-14.62943108102063
balanced_contour_3e-13_R6,0.20999999999999996,s1*s4,1,5.246688238868794,6.68320833656737
balanced_contour_3e-13_R6,0.22499999999999998,s1*s2,0,-82.07669959532896,-27.293816804891392
balanced_contour_3e-13_R6,0.22499999999999998,s1*s2,1,37.611663511264105,2.499122220492287
balanced_contour_3e-13_R6,0.22499999999999998,s2*s3,0,2.599815882428676,8.346404758867777
balanced_contour_3e-13_R6,0.22499999999999998,s2*s3,1,-2.7062822457217806,-2.788219584107939
balanced_contour_3e-13_R6,0.22499999999999998,s3*s4,0,0.8977144105029224,-0.2994320017061058
balanced_contour_3e-13_R6,0.22499999999999998,s3*s4,1,-0.35127643933992775,0.14623201464798835
balanced_contour_3e-13_R6,0.22499999999999998,s1*s4,0,-8.761857119113591,-14.629431082470564
balanced_contour_3e-13_R6,0.22499999999999998,s1*s4,1,5.246688238896354,6.68320833718255
balanced_contour_3e-13_R6,0.24,s1*s2,0,-82.07669959676873,-27.293816805868175
balanced_contour_3e-13_R6,0.24,s1*s2,1,37.6116635120293,2.499122220620441
balanced_contour_3e-13_R6,0.24,s2*s3,0,2.599815882461522,8.346404759043287
balanced_contour_3e-13_R6,0.24,s2*s3,1,-2.7062822457680835,-2.788219584170597
balanced_contour_3e-13_R6,0.24,s3*s4,0,0.8977144105217084,-0.2994320017049386
balanced_contour_3e-13_R6,0.24,s3*s4,1,-0.35127643934726593,0.14623201465057512
balanced_contour_3e-13_R6,0.24,s1*s4,0,-8.761857119173591,-14.629431082835449
balanced_contour_3e-13_R6,0.24,s1*s4,1,5.246688238992311,6.683208337325046


==> anc/computational_preprint/results/original_33/results.json <==
{
  "status": "pilot; no certified error bounds or speed claims",
  "case": "original",
  "initial_data": {
    "x0": [
      0.23,
      0.07
    ],
    "q0": [
      1.17,
      0.19
    ],
    "p0": [
      0.41,
      -0.16
    ],
    "theta0": [
      0.37,
      0.11
    ],
    "theta_infinity": [
      -0.23,
      0.07
    ]
  },
  "span": 0.24,
  "points": 33,
  "invariants": [
    "s1*s2",
    "s2*s3",
    "s3*s4",
    "s1*s4"
  ],
  "normalization": "F(x0)=I in (y,y_prime); invariants use (q,h) sensitivities",
  "spectral_formal_order": 2,
  "contour_radius": 4.8,
  "background_seconds": 0.0022890419932082295,
  "reference": {
    "seconds": 0.005963249946944416,
    "nfev": 454
  },
  "spectral_profiles": {
    "R4.8_tol2e-12": {
      "seconds": 2.2492044999962673,
      "base_invariant_drift": 5.523904308913189e-12,
      "corrected_stokes_drift": 0.0008320722741535653,
      "reference_variation_drift": 4.776701086766626e-12
    },
    "R6_tol2e-12": {
      "seconds": 2.898285874980502,
      "base_invariant_drift": 1.4963514106669126e-12,
      "corrected_stokes_drift": 0.0004348841826050279,
      "reference_variation_drift": 2.3671812088884587e-12
    },
    "R7.2_tol2e-12": {
      "seconds": 3.7309270000550896,
      "base_invariant_drift": 1.5683921479394533e-12,
      "corrected_stokes_drift": 0.0002551843761500704,
      "reference_variation_drift": 2.5363932343529753e-12
    },
    "R7.2_tol2e-13": {
      "seconds": 4.970259124995209,
      "base_invariant_drift": 2.2666478446470762e-13,
      "corrected_stokes_drift": 0.0002551843755197953,
      "reference_variation_drift": 4.3987014515043107e-13
    }
  },
  "sensitivity_finite_difference_errors": {
    "0.001": 2.8817630372183413e-07,
    "0.0001": 3.0131829131326803e-09,
    "1e-05": 3.59976973550087e-09
  },
  "reference_tolerance_check": 8.603961321251071e-13,
  "sampled_min_real_q": 0.8230619665783945,
  "sampled_min_abs_q": 0.8815633403242338,
  "code_hashes": {
    "compare_monodromy.py": "ada791a3872324cc07e176b0b17b13d70a17821fa1ee2e351befaf2f080f25a8",
    "verify_piv_numerical.py": "44820397de084917a5f53990b671318f49dcfe336dab64ce9eba0015cd49c47e",
    "verify_piv_two_contours.py": "8dbaaafc4eb6ad73e8adb06a43624e29243671d0886d08cf2c3d298d4379ca38"
  },
  "comparisons": [
    {
      "label": "RK45_0.001",
      "method": "RK45",
      "tolerance": 0.001,
      "seconds": 0.0009141659829765558,
      "nfev": 40,
      "solution_error_vs_dop853": 4.2759400044612455e-05,
      "monodromy_variation_drift": 0.00010427521246796657,
      "wronskian_drift": 4.39973036967035e-05,
      "variation_error_vs_dop853": 0.0001042752125256511,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 0.00010427521081579799,
        "R6_tol2e-12": 0.0001042752119413781,
        "R7.2_tol2e-12": 0.00010427521189697939,
        "R7.2_tol2e-13": 0.00010427521246796657
      }
    },
    {
      "label": "RK45_1e-06",
      "method": "RK45",
      "tolerance": 1e-06,
      "seconds": 0.001411666045896709,
      "nfev": 82,
      "solution_error_vs_dop853": 1.3566816494009938e-06,
      "monodromy_variation_drift": 3.404540205111188e-06,
      "wronskian_drift": 1.0158547387365036e-06,
      "variation_error_vs_dop853": 3.4045402591361946e-06,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 3.4045384607971647e-06,
        "R6_tol2e-12": 3.40453970560996e-06,
        "R7.2_tol2e-12": 3.404539654025739e-06,
        "R7.2_tol2e-13": 3.404540205111188e-06
      }
    },
    {
      "label": "RK45_1e-09",
      "method": "RK45",
      "tolerance": 1e-09,
      "seconds": 0.0029031250160187483,
      "nfev": 202,
      "solution_error_vs_dop853": 1.9223651834827156e-09,
      "monodromy_variation_drift": 4.514954915688517e-09,
      "wronskian_drift": 1.0881964219207984e-09,
      "variation_error_vs_dop853": 4.514902958282264e-09,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 4.516765567301865e-09,
        "R6_tol2e-12": 4.5154334119918295e-09,
        "R7.2_tol2e-12": 4.5154903469163346e-09,
        "R7.2_tol2e-13": 4.514954915688517e-09
      }
    },
    {
      "label": "RK45_1e-12",
      "method": "RK45",
      "tolerance": 1e-12,
      "seconds": 0.009790374955628067,
      "nfev": 754,
      "solution_error_vs_dop853": 1.847877229343589e-12,
      "monodromy_variation_drift": 4.9240683243902825e-12,
      "wronskian_drift": 1.0591641202458986e-12,
      "variation_error_vs_dop853": 4.598456526820067e-12,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 7.306859759389006e-12,
        "R6_tol2e-12": 6.077072632025422e-12,
        "R7.2_tol2e-12": 5.975967565594548e-12,
        "R7.2_tol2e-13": 4.9240683243902825e-12
      }
    },
    {
      "label": "contour_1e-08_R4.8",
      "method": "contour",
      "tolerance": 1e-08,
      "seconds": 1.264509166998323,
      "radius": 4.8,
      "balanced_columns": false,
      "initial_basis_condition": 16.25019826177383,
      "max_raw_absolute_quad_error_estimate": 3.736327229348684e-07,
      "solution_error_vs_dop853": 0.0010282192570279644,
      "monodromy_variation_drift": 0.0072553095532428905,
      "wronskian_drift": 0.007611163140929762,
      "variation_error_vs_dop853": 0.007255309553439472,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 0.007255309556369927,
        "R6_tol2e-12": 0.007255309551695695,
        "R7.2_tol2e-12": 0.007255309551778424,
        "R7.2_tol2e-13": 0.0072553095532428905
      }
    },
    {
      "label": "contour_1e-10_R4.8",
      "method": "contour",
      "tolerance": 1e-10,
      "seconds": 1.511784250033088,
      "radius": 4.8,
      "balanced_columns": false,
      "initial_basis_condition": 16.2505125838997,
      "max_raw_absolute_quad_error_estimate": 6.734148008664835e-10,
      "solution_error_vs_dop853": 4.278357924825082e-05,
      "monodromy_variation_drift": 0.00012432705776896965,
      "wronskian_drift": 0.00011831940287236377,
      "variation_error_vs_dop853": 0.00012432705789210678,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 0.00012432705890791233,
        "R6_tol2e-12": 0.00012432705673906782,
        "R7.2_tol2e-12": 0.000124327056885558,
        "R7.2_tol2e-13": 0.00012432705776896965
      }
    },
    {
      "label": "contour_3e-13_R4.8",
      "method": "contour",
      "tolerance": 3e-13,
      "seconds": 2.276836542005185,
      "radius": 4.8,
      "balanced_columns": false,
      "initial_basis_condition": 16.250517588175406,
      "max_raw_absolute_quad_error_estimate": 4.0927054531248115e-11,
      "solution_error_vs_dop853": 8.422476277026886e-07,
      "monodromy_variation_drift": 1.8762685380806347e-06,
      "wronskian_drift": 1.6676417773385904e-06,
      "variation_error_vs_dop853": 1.876268681876988e-06,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 1.8762673278123579e-06,
        "R6_tol2e-12": 1.876267675601226e-06,
        "R7.2_tol2e-12": 1.8762676283955644e-06,
        "R7.2_tol2e-13": 1.8762685380806347e-06
      }
    },
    {
      "label": "balanced_contour_1e-08_R4.8",
      "method": "balanced_contour",
      "tolerance": 1e-08,
      "seconds": 1.4058652080129832,
      "radius": 4.8,
      "balanced_columns": true,
      "initial_basis_condition": 49.95926977953319,
      "max_raw_absolute_quad_error_estimate": 17198.864218387425,
      "solution_error_vs_dop853": 1.3071265137917008e-06,
      "monodromy_variation_drift": 2.2858451208752404e-06,
      "wronskian_drift": 1.9395363073504916e-06,
      "variation_error_vs_dop853": 2.2858452647545675e-06,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 2.2858436563565117e-06,
        "R6_tol2e-12": 2.285844278100722e-06,
        "R7.2_tol2e-12": 2.28584420543342e-06,
        "R7.2_tol2e-13": 2.2858451208752404e-06
      }
    },
    {
      "label": "balanced_contour_1e-10_R4.8",
      "method": "balanced_contour",
      "tolerance": 1e-10,
      "seconds": 1.7572418749914505,
      "radius": 4.8,
      "balanced_columns": true,
      "initial_basis_condition": 49.95926859664942,
      "max_raw_absolute_quad_error_estimate": 82.14235951439791,
      "solution_error_vs_dop853": 3.3954278335883044e-08,
      "monodromy_variation_drift": 4.9500834821395954e-08,
      "wronskian_drift": 4.205952713373387e-08,
      "variation_error_vs_dop853": 4.950090240471255e-08,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 4.9499467698396207e-08,
        "R6_tol2e-12": 4.9500228956361455e-08,
        "R7.2_tol2e-12": 4.950020630063657e-08,
        "R7.2_tol2e-13": 4.9500834821395954e-08
      }
    },
    {
      "label": "balanced_contour_3e-13_R4.8",
      "method": "balanced_contour",
      "tolerance": 3e-13,
      "seconds": 2.8914983329596,
      "radius": 4.8,
      "balanced_columns": true,
      "initial_basis_condition": 49.959268596928396,
      "max_raw_absolute_quad_error_estimate": 2.4999224289211446,
      "solution_error_vs_dop853": 2.2826544487592712e-09,
      "monodromy_variation_drift": 5.496413923841799e-09,
      "wronskian_drift": 6.073986183133204e-09,
      "variation_error_vs_dop853": 5.4966062564758164e-09,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 5.499456671603426e-09,
        "R6_tol2e-12": 5.494861526440617e-09,
        "R7.2_tol2e-12": 5.494938224673224e-09,
        "R7.2_tol2e-13": 5.496413923841799e-09
      }
    },
    {
      "label": "balanced_contour_3e-13_R4.2",
      "method": "balanced_contour",
      "tolerance": 3e-13,
      "seconds": 2.527135999989696,
      "radius": 4.2,
      "balanced_columns": true,
      "initial_basis_condition": 47.84503670450199,
      "max_raw_absolute_quad_error_estimate": 0.008185156450828773,
      "solution_error_vs_dop853": 4.264207606292861e-07,
      "monodromy_variation_drift": 1.0037290077581975e-06,
      "wronskian_drift": 1.1417109478291934e-06,
      "variation_error_vs_dop853": 1.003729243048239e-06,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 1.0037336530214744e-06,
        "R6_tol2e-12": 1.0037280216987625e-06,
        "R7.2_tol2e-12": 1.0037282498218578e-06,
        "R7.2_tol2e-13": 1.0037290077581975e-06
      }
    },
    {
      "label": "balanced_contour_3e-13_R5.4",
      "method": "balanced_contour",
      "tolerance": 3e-13,
      "seconds": 3.3455799159710295,
      "radius": 5.4,
      "balanced_columns": true,
      "initial_basis_condition": 50.56121734228347,
      "max_raw_absolute_quad_error_estimate": 1564.3064196417936,
      "solution_error_vs_dop853": 9.498596422029757e-11,
      "monodromy_variation_drift": 1.6827163281437603e-10,
      "wronskian_drift": 1.5430543897087258e-10,
      "variation_error_vs_dop853": 1.6835581775587287e-10,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 1.674687265120022e-10,
        "R6_tol2e-12": 1.675391097747455e-10,
        "R7.2_tol2e-12": 1.6755447125879484e-10,
        "R7.2_tol2e-13": 1.6827163281437603e-10
      }
    },
    {
      "label": "balanced_contour_3e-13_R6",
      "method": "balanced_contour",
      "tolerance": 3e-13,
      "seconds": 3.8451527080032974,
      "radius": 6.0,
      "balanced_columns": true,
      "initial_basis_condition": 49.81493653328886,
      "max_raw_absolute_quad_error_estimate": 2001345.4855949276,
      "solution_error_vs_dop853": 6.349214888987658e-11,
      "monodromy_variation_drift": 1.1434945838229072e-10,
      "wronskian_drift": 1.0706338870698078e-10,
      "variation_error_vs_dop853": 1.1455214640344738e-10,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 1.119351052390485e-10,
        "R6_tol2e-12": 1.1240499349439515e-10,
        "R7.2_tol2e-12": 1.1242882419599755e-10,
        "R7.2_tol2e-13": 1.1434945838229072e-10
      }
    }
  ],
  "versions": {
    "numpy": "2.4.2",
    "scipy": "1.17.0",
    "sympy": "1.14.0"
  },
  "protected_file_hashes": {
    "piv2026_manuscript.tex": "a5f8155b24d60e796947b73983c3c2262b8fd08a43b00172604f8af0fb2a23d2",
    "ms_source.zip": "e6ec0a309d7ac0d8d428655e3bc4ae3206694690cc922101316c7fd3222fe55f",
    "ms_submission.zip": "59072bd5e7c8789be3bcff94e0dd1117402eaefb6bfb7ec7a13caa9f17c218f8",
    "integral_solution_results.json": "a2a6d12cc43d693e0540387a05c0b22d477b92dff2130aab3c3d4d286822d14e",
    "normalization_results.json": "b30d680b04bd58b5c7322c9eb2824ce5bff1cdbf3597c3d50bbf1be5264172a7",
    "numerical_results.json": "d16944f2498af0a629cc953f39a870a76051e6bd82295a96a71cbdf9f9c962c9",
    "piv_integral_solution.csv": "15943fbd689700e8f35da3b1e94029c54e6cac12868c3d3a670ef31e4f0295c0",
    "piv_integral_solution.pdf": "65118f00ae53781063385b8e154c9d7336df36f921b226f7a0ca48ea8585499a",
    "piv_two_contour_solutions.csv": "a391a7985793eb0e93164a9e0b9d263252562198df50c59bd851ca4fe8e73052",
    "piv_two_contour_wronskian.pdf": "24d723986822afc5b13d929670a6e941aca873f8b51512bad71fe59aa26792b9",
    "piv_verification_report.md": "fc6373aaf16e8800b278ef68128295afc77b4e73253f0107fa1162c6a6d82a41",
    "symbolic_results.json": "c15210927b3cab0d541b2c6cb09dda7bcb583e5a095925fdb14626ab3482f006",
    "two_contour_results.json": "2439d85640a5409ff9b6380abf3073b70a909c3e58f89f3dad6651e0fcf3237d"
  }
}


==> anc/computational_preprint/results/original_33/runner.py <==
#!/usr/bin/env python3
"""Pilot comparison; never writes into the submitted article's verification/."""
from __future__ import annotations

import argparse
import csv
import hashlib
import json
from pathlib import Path
import sys
from time import perf_counter

import numpy as np
import scipy
from scipy.integrate import quad_vec, solve_ivp
import sympy as sp

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "scripts"))
import verify_piv_numerical as core
import verify_piv_two_contours as old

PAIRS = ((0, 1), (1, 2), (2, 3), (0, 3))


def symbolic_derivatives():
    q, h, x, lam = sp.symbols("q h x lam")
    a, b = sp.symbols("a b")
    chi = q*h + 2*b
    rho = q*h*h/4 + q*q*h/4 + x*q*h/2 + q*b/2 + x*b - a*a/q
    delta = x*rho + (b*b-a*a)/2
    kap = rho*rho + chi/4
    f1 = sp.Matrix([[-rho, -sp.Rational(1, 2)], [-chi/2, rho]])
    f2 = sp.Matrix([[(kap+delta)/2, (x+q/2-rho)/2],
                    [rho*(1+chi/2)-q*chi/4, (kap-delta)/2]])
    formal = sp.eye(2) + f1/lam + f2/lam**2
    spectral = sp.Matrix([[lam+x+q*h/(2*lam), 1-q/(2*lam)],
                          [-q*h-2*b+(q*h*h-4*a*a/q)/(2*lam),
                           -lam-x-q*h/(2*lam)]])
    args = (lam, x, q, h, a, b)
    return tuple(sp.lambdify(args, item, "numpy", cse=True) for item in
                 (formal.diff(q), formal.diff(h), spectral.diff(q), spectral.diff(h)))


DERIVATIVES = symbolic_derivatives()


def ivp(rhs, interval, initial, tol, **kwargs):
    result = solve_ivp(rhs, interval, np.asarray(initial, complex),
                       rtol=tol, atol=tol/10, **kwargs)
    if not result.success:
        raise RuntimeError(result.message)
    return result


def background(span, tol=3e-14, q0=core.Q0, h0=core.H0):
    def rhs(t, state):
        q, h, logd = state
        return np.r_[core.qh_rhs(core.X0+t, [q, h]), core.X0+t+q/2]
    initial = [q0, h0, 0j]
    branches = {sign: ivp(rhs, (0, sign*span), initial, tol,
                          method="DOP853", dense_output=True) for sign in (-1, 1)}
    return lambda t: branches[1 if t >= 0 else -1].sol(t)


def products(s):
    return np.array([s[a]*s[b] for a, b in PAIRS])


def spectral_data(x, q, h, radius, tol):
    """Fresh spectral solves; analytic sensitivities, not finite differences.

    Columns are scaled by their outer exponential during integration.
    Determinant normalizations and their derivatives follow the existing
    sector-sharing convention. These constraints are imposed, not tests.
    """
    columns = {}
    for index in range(-4, 2):
        angle = index*np.pi/2
        lam = radius*np.exp(1j*angle)
        which = 0 if index % 2 else 1
        sign = 1 if which == 0 else -1
        factor = np.exp(sign*core.theta(lam, x, angle))
        args = (lam, x, q, h, core.THETA0, core.THETAINF)
        initial = np.column_stack([core.Fhat(lam, x, q, h)[:, which],
                                   DERIVATIVES[0](*args)[:, which],
                                   DERIVATIVES[1](*args)[:, which]])
        path = [core.radial_segment(radius, 1.45, angle)]
        if index:
            path.append(core.arc_segment(1.45, angle, 0))
        current = initial.ravel()
        for lam_fn, dl_fn in path:
            def rhs(t, state):
                z = lam_fn(t)
                u = state.reshape(2, 3)
                deriv = core.A_matrix(z, x, q, h) @ u
                args = (z, x, q, h, core.THETA0, core.THETAINF)
                deriv[:, 1] += DERIVATIVES[2](*args) @ u[:, 0]
                deriv[:, 2] += DERIVATIVES[3](*args) @ u[:, 0]
                return (dl_fn(t)*deriv).ravel()
            current = ivp(rhs, (0, 1), current, tol, method="DOP853").y[:, -1]
        columns[index] = current.reshape(2, 3)*factor

    def normalize(index, left, right):
        u, v = columns[left], columns[right]
        determinant = np.linalg.det(np.column_stack([u[:, 0], v[:, 0]]))
        dd = np.array([np.linalg.det(np.column_stack([u[:, j], v[:, 0]]))
                       + np.linalg.det(np.column_stack([u[:, 0], v[:, j]]))
                       for j in (1, 2)])
        target = columns[index].copy()
        columns[index][:, 0] = target[:, 0]/determinant
        columns[index][:, 1:] = (target[:, 1:]/determinant
                                - np.outer(target[:, 0], dd)/determinant**2)

    for triple in ((1, 1, 0), (-1, -1, 0), (-2, -1, -2),
                   (-3, -3, -2), (-4, -3, -4)):
        normalize(*triple)
    frames = [np.stack([columns[a], columns[b]], axis=1)
              for a, b in ((1, 0), (-1, 0), (-1, -2), (-3, -2), (-3, -4))]
    s, ds = [], []
    for k in range(4):
        left, right = frames[k], frames[k+1]
        matrix = np.linalg.solve(left[:, :, 0], right[:, :, 0])
        entry = (1, 0) if k % 2 == 0 else (0, 1)
        s.append(matrix[entry])
        ds.append([np.linalg.solve(left[:, :, 0], right[:, :, j]
                                   - left[:, :, j] @ matrix)[entry] for j in (1, 2)])
    s, ds = np.asarray(s), np.asarray(ds)
    jac = np.array([s[a]*ds[b]+s[b]*ds[a] for a, b in PAIRS])
    return s, products(s), jac


def tangent_conversion(x, q, h):
    root = np.sqrt(q)
    qp = core.qh_rhs(x, [q, h])[0]
    return np.array([[root, 0], [-qp/(4*q*root)-root/2, 1/(2*root)]])


def contour_matrix(grid, bg, radius, tol, balanced=False):
    start = perf_counter()
    indices = tuple(range(-1, 5))
    outer = {j: radius*np.exp(.5j*np.pi*j) for j in indices}
    q0, h0 = bg(0)[:2]
    initial_columns = [core.subdominant_initial(radius, .5*np.pi*j,
                                               x_value=core.X0, q=q0, h=h0) for j in indices]
    if balanced:
        # Constant-in-x column rescaling preserves the exact normalized F.
        initial_columns = [u/np.linalg.norm(u) for u in initial_columns]
    initial = np.concatenate(initial_columns)
    def rhs(t, state):
        q, h = bg(t)[:2]
        return np.concatenate([core.B_matrix(outer[j], core.X0+t, q, h)
                               @ state[2*k:2*k+2] for k, j in enumerate(indices)])
    span = max(abs(grid))
    branches = {sign: ivp(rhs, (0, sign*span), initial, tol, method="DOP853",
                          dense_output=True) for sign in (-1, 1)}
    coefficients = {}
    quadrature_errors = []
    def sample(t):
        q, h = bg(t)[:2]
        x = core.X0+t
        state = branches[1 if t >= 0 else -1].sol(t)
        answer = []
        for name, spec in old.CYCLES.items():
            cols, integrals = [], []
            for j in spec["indices"]:
                angle = j*np.pi/2
                paths = [core.radial_segment(radius, 1.45, angle)]
                if angle != spec["vertex_angle"]:
                    paths.append(core.arc_segment(1.45, angle, spec["vertex_angle"]))
                position = indices.index(j)
                column = state[2*position:2*position+2]
                integral = np.zeros(2, complex)
                for lam_fn, dl_fn in paths:
                    def spectral_rhs(v, u):
                        return dl_fn(v)*(core.A_matrix(lam_fn(v), x, q, h) @ u)
                    solution = ivp(spectral_rhs, (0, 1), column, tol,
                                   method="DOP853", dense_output=True)
                    def integrand(v):
                        lam = lam_fn(v)
                        u = solution.sol(v)
                        return dl_fn(v)*np.array([core.Q_value(lam, x, q, h, u),
                                                   old.q_x_value(lam, x, q, h, u)])
                    value, error = quad_vec(integrand, 0, 1, epsabs=tol,
                                            epsrel=tol, limit=300)
                    quadrature_errors.append(float(error))
                    integral += value
                    column = solution.y[:, -1]
                cols.append(column)
                integrals.append(integral)
            if name not in coefficients:
                coefficients[name] = old.null_coefficients(cols)
            answer.append(np.asarray(integrals).T @ coefficients[name])
        return np.column_stack(answer)
    phi0 = sample(0.)
    inverse = np.linalg.inv(phi0)
    result = np.asarray([sample(float(t)) @ inverse for t in grid])
    return result, {"seconds": perf_counter()-start,
                    "radius": radius, "balanced_columns": balanced,
                    "initial_basis_condition": float(np.linalg.cond(phi0)),
                    "max_raw_absolute_quad_error_estimate": max(quadrature_errors)}


def rk_matrix(grid, bg, tol, method):
    start = perf_counter()
    def rhs(t, flat):
        q = bg(t)[0]
        a = np.array([[0, 1], [core.U_value(core.X0+t, q), 0]], complex)
        return (a @ flat.reshape(2, 2)).ravel()
    span = max(abs(grid))
    branches = {sign: ivp(rhs, (0, sign*span), np.eye(2).ravel(), tol,
                          method=method, dense_output=True) for sign in (-1, 1)}
    matrix = np.array([branches[1 if t >= 0 else -1].sol(t).reshape(2, 2)
                       for t in grid])
    return matrix, {"seconds": perf_counter()-start,
                    "nfev": sum(s.nfev for s in branches.values())}


def spectral_profile(grid, bg, radius, tol):
    start = perf_counter()
    stokes, invariants, jacobians = [], [], []
    for t in grid:
        q, h, logd = bg(t)
        s, m, jac = spectral_data(core.X0+t, q, h, radius, tol)
        weights = np.array([2, -2, 2, -2])
        stokes.append(s*np.exp(weights*logd))
        invariants.append(m)
        jacobians.append(jac @ tangent_conversion(core.X0+t, q, h))
    return np.asarray(stokes), np.asarray(invariants), np.asarray(jacobians), perf_counter()-start


def scaled_max(value, baseline):
    return float(np.max(np.abs(value))/max(np.max(np.abs(baseline)), 1e-30))


def summarize(matrix, reference, jac):
    middle = len(matrix)//2
    variation = jac @ matrix
    return {"solution_error_vs_dop853": scaled_max(matrix-reference, reference),
            "monodromy_variation_drift": scaled_max(variation-variation[middle], variation[middle]),
            "wronskian_drift": float(np.max(np.abs(np.linalg.det(matrix)-1))),
            "variation_error_vs_dop853": scaled_max(jac @ (matrix-reference), jac[middle])}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--span", type=float, default=.24)
    parser.add_argument("--points", type=int, default=33)
    parser.add_argument("--case", choices=("original", "second"), default="original")
    parser.add_argument("--output", type=Path, default=Path(__file__).parent/"results/pilot")
    args = parser.parse_args()
    if args.points < 5 or args.points % 2 != 1 or args.span <= 0:
        parser.error("Use a positive span and an odd point count >= 5")
    args.output.mkdir(parents=True, exist_ok=True)
    protected = [ROOT/"piv2026_manuscript.tex", ROOT/"ms_source.zip",
                 ROOT/"ms_submission.zip", *sorted((ROOT/"verification").glob("*"))]
    hashes = {str(p.relative_to(ROOT)): hashlib.sha256(p.read_bytes()).hexdigest()
              for p in protected if p.is_file()}
    grid = np.linspace(-args.span, args.span, args.points)
    start = perf_counter()
    q0, p0 = (core.Q0, core.P0) if args.case == "original" else (.85-.12j, .28+.09j)
    h0 = 2*p0-core.X0-q0/2
    bg = background(args.span, q0=q0, h0=h0)
    background_seconds = perf_counter()-start
    reference, ref_cost = rk_matrix(grid, bg, 3e-14, "DOP853")
    profiles, profile_info, profile_arrays = {}, {}, {}
    for radius, tol in ((4.8, 2e-12), (6., 2e-12), (7.2, 2e-12), (7.2, 2e-13)):
        profile_name = f"R{radius:g}_tol{tol:g}"
        print(f"Spectral profile {profile_name}", flush=True)
        stokes, m, jac, seconds = spectral_profile(grid, bg, radius, tol)
        profiles[profile_name] = jac
        profile_arrays[f"stokes_{profile_name}"] = stokes
        profile_arrays[f"invariants_{profile_name}"] = m
        mid = len(grid)//2
        profile_info[profile_name] = {"seconds": seconds,
            "base_invariant_drift": scaled_max(m-m[mid], m[mid]),
            "corrected_stokes_drift": scaled_max(stokes-stokes[mid], stokes[mid]),
            "reference_variation_drift": summarize(reference, reference, jac)["monodromy_variation_drift"]}
    jac = profiles[profile_name]
    fd_errors = {}
    q, h = bg(0)[:2]
    _, _, jac_qh = spectral_data(core.X0, q, h, 7.2, 2e-12)
    direction = np.array([.19-.14j, -.16+.09j])
    for eps in (1e-3, 1e-4, 1e-5):
        plus = spectral_data(core.X0, *(np.array([q, h])+eps*direction), 7.2, 2e-12)[1]
        minus = spectral_data(core.X0, *(np.array([q, h])-eps*direction), 7.2, 2e-12)[1]
        fd_errors[str(eps)] = scaled_max((plus-minus)/(2*eps)-jac_qh @ direction,
                                        jac_qh @ direction)
    rows, matrices = [], {"reference": reference}
    configs = [("RK45", t, None) for t in (1e-3, 1e-6, 1e-9, 1e-12)]
    configs += [(method, t, 4.8) for method in ("contour", "balanced_contour")
                for t in (1e-8, 1e-10, 3e-13)]
    configs += [("balanced_contour", 3e-13, r) for r in (4.2, 5.4, 6.)]
    for method, tol, radius in configs:
        label = f"{method}_{tol:g}" + (f"_R{radius:g}" if radius else "")
        print(label, flush=True)
        if "contour" in method:
            matrix, cost = contour_matrix(grid, bg, radius, tol,
                                           balanced=method == "balanced_contour")
        else:
            matrix, cost = rk_matrix(grid, bg, tol, method)
        matrices[label] = matrix
        row = {"label": label, "method": method, "tolerance": tol, **cost,
               **summarize(matrix, reference, jac)}
        row["drift_by_spectral_radius"] = {
            str(r): summarize(matrix, reference, j)["monodromy_variation_drift"]
            for r, j in profiles.items()}
        rows.append(row)
        print(json.dumps(row), flush=True)
    reference_check, _ = rk_matrix(grid, bg, 1e-12, "DOP853")
    dense_background = np.array([bg(t) for t in np.linspace(-args.span, args.span, 1001)])
    if np.min(dense_background[:, 0].real) <= 0:
        raise RuntimeError("Pilot requires the background to remain in Re(q)>0 for the chosen square root")
    report = {"status": "pilot; no certified error bounds or speed claims", "case": args.case,
              "initial_data": {name: [float(complex(z).real), float(complex(z).imag)]
                               for name, z in {"x0": core.X0, "q0": q0, "p0": p0,
                                               "theta0": core.THETA0, "theta_infinity": core.THETAINF}.items()},
              "span": args.span, "points": args.points,
              "invariants": ["s1*s2", "s2*s3", "s3*s4", "s1*s4"],
              "normalization": "F(x0)=I in (y,y_prime); invariants use (q,h) sensitivities",
              "spectral_formal_order": 2, "contour_radius": 4.8,
              "background_seconds": background_seconds, "reference": ref_cost,
              "spectral_profiles": profile_info, "sensitivity_finite_difference_errors": fd_errors,
              "reference_tolerance_check": scaled_max(reference-reference_check, reference),
              "sampled_min_real_q": float(np.min(dense_background[:, 0].real)),
              "sampled_min_abs_q": float(np.min(np.abs(dense_background[:, 0]))),
              "code_hashes": {str(p.relative_to(ROOT)): hashlib.sha256(p.read_bytes()).hexdigest()
                              for p in (Path(__file__), ROOT/"scripts/verify_piv_numerical.py",
                                        ROOT/"scripts/verify_piv_two_contours.py")},
              "comparisons": rows, "versions": {"numpy": np.__version__, "scipy": scipy.__version__,
                                                    "sympy": sp.__version__},
              "protected_file_hashes": hashes}
    for name, digest in hashes.items():
        assert hashlib.sha256((ROOT/name).read_bytes()).hexdigest() == digest, name
    (args.output/"results.json").write_text(json.dumps(report, indent=2)+"\n")
    np.savez(args.output/"arrays.npz", grid=grid, jacobian=jac,
             background=np.asarray([bg(t) for t in grid]),
             **{f"J_{name}": j for name, j in profiles.items()}, **profile_arrays, **matrices)
    with (args.output/"comparison.csv").open("w", newline="") as f:
        fields = ["label", "method", "tolerance", "radius", "seconds", "solution_error_vs_dop853",
                  "monodromy_variation_drift", "wronskian_drift", "variation_error_vs_dop853"]
        writer = csv.DictWriter(f, fieldnames=fields, extrasaction="ignore")
        writer.writeheader()
        writer.writerows(rows)
    with (args.output/"monodromy_variations.csv").open("w", newline="") as f:
        writer = csv.writer(f)
        writer.writerow(["method", "x_offset", "invariant", "initial_direction", "real", "imag"])
        for label, matrix in matrices.items():
            variation = jac @ matrix
            for i, t in enumerate(grid):
                for j, name in enumerate(report["invariants"]):
                    for k in range(2):
                        z = variation[i, j, k]
                        writer.writerow([label, t, name, k, z.real, z.imag])
    print(f"Results: {args.output}", flush=True)


if __name__ == "__main__":
    main()


==> anc/computational_preprint/results/original_integral_monitor_33/comparison.csv <==
label,method,tolerance,radius,seconds,solution_error_vs_dop853,monodromy_variation_drift,wronskian_drift,variation_error_vs_dop853
RK45_0.001,RK45,0.001,,0.0009332920308224857,4.2759400044612455e-05,0.00010427521017554727,4.39973036967035e-05,0.00010427521252535426
RK45_1e-06,RK45,1e-06,,0.0014378750347532332,1.3566816494009938e-06,3.404537819598503e-06,1.0158547387365036e-06,3.4045402591265e-06
RK45_1e-09,RK45,1e-09,,0.002856792008969933,1.9223651834827156e-09,4.5174077696722626e-09,1.0881964219207984e-09,4.514902958269368e-09
RK45_1e-12,RK45,1e-12,,0.009852916991803795,1.847877229343589e-12,8.592951595110153e-12,1.0591641202458986e-12,4.5984565268037996e-12
contour_1e-08_R4.8,contour,1e-08,4.8,1.2716662499587983,0.0010282192570279644,0.007255309552938922,0.007611163140929762,0.007255309553394697
contour_1e-10_R4.8,contour,1e-10,4.8,1.546268541016616,4.278357924825082e-05,0.0001243270585122905,0.00011831940287236377,0.00012432705789176718
contour_3e-13_R4.8,contour,3e-13,4.8,2.3025053330347873,8.422476277026886e-07,1.8762696797703165e-06,1.6676417773385904e-06,1.8762686818766576e-06
balanced_contour_1e-08_R4.8,balanced_contour,1e-08,4.8,1.3728799999807961,1.3071265137917008e-06,2.285846105455158e-06,1.9395363073504916e-06,2.285845264754145e-06
balanced_contour_1e-10_R4.8,balanced_contour,1e-10,4.8,1.7982405420043506,3.3954278335883044e-08,4.949883608282434e-08,4.205952713373387e-08,4.950090240457521e-08
balanced_contour_3e-13_R4.8,balanced_contour,3e-13,4.8,2.916627291997429,2.2826544487592712e-09,5.495991522764231e-09,6.073986183133204e-09,5.496606256440211e-09
balanced_contour_3e-13_R4.2,balanced_contour,3e-13,4.2,2.4716287910123356,4.264207606292861e-07,1.0037322151200363e-06,1.1417109478291934e-06,1.0037292430417364e-06
balanced_contour_3e-13_R5.4,balanced_contour,3e-13,5.4,3.3010312910191715,9.498596422029757e-11,1.668684147690616e-10,1.5430543897087258e-10,1.6835581775539985e-10
balanced_contour_3e-13_R6,balanced_contour,3e-13,6.0,3.785964124952443,6.349214888987658e-11,1.1281495329622928e-10,1.0706338870698078e-10,1.1455214640311337e-10


==> anc/computational_preprint/results/original_integral_monitor_33/derived_diagnostics.json <==
{
  "gauge_fit_residual": 1.5731632317172317e-13,
  "finite_difference_steps": [
    0.06,
    0.03,
    0.015
  ],
  "relative_residuals": {
    "reference": [
      0.001040531582119013,
      6.105260639599564e-05,
      3.757469827733084e-06
    ],
    "RK45_1e-09": [
      0.0010405533999460648,
      6.107156999587186e-05,
      3.7706681696876944e-06
    ],
    "balanced_contour_3e-13_R6": [
      0.0010405315538657102,
      6.105318919590665e-05,
      3.7579694677083814e-06
    ]
  }
}


==> anc/computational_preprint/results/original_integral_monitor_33/monodromy_variations.csv <==
method,x_offset,invariant,initial_direction,real,imag
reference,-0.24,s1*s2,0,-82.07669959558837,-27.29381680439175
reference,-0.24,s1*s2,1,37.61166351137317,2.4991222201093515
reference,-0.24,s2*s3,0,2.5998158824758097,8.346404758818535
reference,-0.24,s2*s3,1,-2.706282245752248,-2.788219584077146
reference,-0.24,s3*s4,0,0.8977144104964301,-0.2994320017058886
reference,-0.24,s3*s4,1,-0.35127643933697233,0.14623201464922186
reference,-0.24,s1*s4,0,-8.761857119295124,-14.629431082499755
reference,-0.24,s1*s4,1,5.246688239000222,6.683208337161228
reference,-0.22499999999999998,s1*s2,0,-82.07669959557815,-27.29381680437912
reference,-0.22499999999999998,s1*s2,1,37.61166351136864,2.499122220106024
reference,-0.22499999999999998,s2*s3,0,2.599815882462484,8.346404758831284
reference,-0.22499999999999998,s2*s3,1,-2.7062822457483158,-2.788219584083003
reference,-0.22499999999999998,s3*s4,0,0.8977144105000796,-0.2994320017043228
reference,-0.22499999999999998,s3*s4,1,-0.35127643933843566,0.14623201464892951
reference,-0.22499999999999998,s1*s4,0,-8.761857119307852,-14.62943108244759
reference,-0.22499999999999998,s1*s4,1,5.246688239000638,6.6832083371411475
reference,-0.21,s1*s2,0,-82.07669959558648,-27.293816804370366
reference,-0.21,s1*s2,1,37.611663511370566,2.4991222201025254
reference,-0.21,s2*s3,0,2.5998158824576443,8.346404758835343
reference,-0.21,s2*s3,1,-2.7062822457466797,-2.788219584084604
reference,-0.21,s3*s4,0,0.897714410501615,-0.2994320017040726
reference,-0.21,s3*s4,1,-0.35127643933894703,0.1462320146488851
reference,-0.21,s1*s4,0,-8.761857119316051,-14.629431082429345
reference,-0.21,s1*s4,1,5.24668823900257,6.683208337134508
reference,-0.195,s1*s2,0,-82.07669959559648,-27.29381680437428
reference,-0.195,s1*s2,1,37.61166351137444,2.4991222201029997
reference,-0.195,s2*s3,0,2.5998158824537443,8.346404758839638
reference,-0.195,s2*s3,1,-2.7062822457457267,-2.7882195840867072
reference,-0.195,s3*s4,0,0.8977144105028558,-0.2994320017032541
reference,-0.195,s3*s4,1,-0.35127643933947883,0.14623201464873903
reference,-0.195,s1*s4,0,-8.76185711932452,-14.629431082418584
reference,-0.195,s1*s4,1,5.246688239004331,6.683208337129496
reference,-0.18,s1*s2,0,-82.07669959559153,-27.29381680438571
reference,-0.18,s1*s2,1,37.6116635113735,2.4991222201071652
reference,-0.18,s2*s3,0,2.5998158824480013,8.346404758835865
reference,-0.18,s2*s3,1,-2.7062822457432096,-2.7882195840860975
reference,-0.18,s3*s4,0,0.8977144105017483,-0.2994320017015307
reference,-0.18,s3*s4,1,-0.3512764393392487,0.1462320146480242
reference,-0.18,s1*s4,0,-8.761857119340338,-14.629431082425894
reference,-0.18,s1*s4,1,5.246688239011044,6.683208337129789
reference,-0.16499999999999998,s1*s2,0,-82.07669959559968,-27.293816804400493
reference,-0.16499999999999998,s1*s2,1,37.61166351137815,2.4991222201114756
reference,-0.16499999999999998,s2*s3,0,2.59981588247088,8.346404758830305
reference,-0.16499999999999998,s2*s3,1,-2.7062822457508555,-2.7882195840819772
reference,-0.16499999999999998,s3*s4,0,0.8977144104993952,-0.29943200170600104
reference,-0.16499999999999998,s3*s4,1,-0.3512764393380487,0.14623201464937444
reference,-0.16499999999999998,s1*s4,0,-8.761857119292845,-14.62943108247107
reference,-0.16499999999999998,s1*s4,1,5.246688238998205,6.683208337150257
reference,-0.15,s1*s2,0,-82.07669959559583,-27.293816804408713
reference,-0.15,s1*s2,1,37.61166351137793,2.499122220114874
reference,-0.15,s2*s3,0,2.5998158824856694,8.346404758837739
reference,-0.15,s2*s3,1,-2.7062822457569213,-2.7882195840828334
reference,-0.15,s3*s4,0,0.8977144104999581,-0.2994320017095355
reference,-0.15,s3*s4,1,-0.35127643933784,0.14623201465065205
reference,-0.15,s1*s4,0,-8.761857119246272,-14.629431082471726
reference,-0.15,s1*s4,1,5.246688238981791,6.683208337155538
reference,-0.135,s1*s2,0,-82.0766995955946,-27.29381680441768
reference,-0.135,s1*s2,1,37.61166351137814,2.4991222201180316
reference,-0.135,s2*s3,0,2.5998158824736786,8.346404758847015
reference,-0.135,s2*s3,1,-2.706282245753531,-2.7882195840875474
reference,-0.135,s3*s4,0,0.8977144105026389,-0.29943200170681006
reference,-0.135,s3*s4,1,-0.3512764393391173,0.14623201464995808
reference,-0.135,s1*s4,0,-8.761857119264196,-14.629431082442274
reference,-0.135,s1*s4,1,5.246688238985203,6.683208337143008
reference,-0.12,s1*s2,0,-82.07669959560221,-27.293816804420125
reference,-0.12,s1*s2,1,37.61166351138136,2.4991222201180645
reference,-0.12,s2*s3,0,2.59981588245747,8.346404758838307
reference,-0.12,s2*s3,1,-2.7062822457466993,-2.788219584086126
reference,-0.12,s3*s4,0,0.8977144105021789,-0.2994320017020403
reference,-0.12,s3*s4,1,-0.3512764393394425,0.14623201464816546
reference,-0.12,s1*s4,0,-8.761857119317769,-14.629431082445192
reference,-0.12,s1*s4,1,5.246688239005194,6.683208337138589
reference,-0.10499999999999998,s1*s2,0,-82.07669959560809,-27.293816804417624
reference,-0.10499999999999998,s1*s2,1,37.611663511383014,2.4991222201163987
reference,-0.10499999999999998,s2*s3,0,2.599815882438386,8.346404758819745
reference,-0.10499999999999998,s2*s3,1,-2.7062822457378397,-2.788219584081924
reference,-0.10499999999999998,s3*s4,0,0.8977144104983195,-0.2994320016968247
reference,-0.10499999999999998,s3*s4,1,-0.3512764393387347,0.14623201464588872
reference,-0.10499999999999998,s1*s4,0,-8.761857119384644,-14.629431082471266
reference,-0.10499999999999998,s1*s4,1,5.246688239031675,6.68320833713975
reference,-0.09,s1*s2,0,-82.07669959560175,-27.29381680439558
reference,-0.09,s1*s2,1,37.611663511378005,2.4991222201091605
reference,-0.09,s2*s3,0,2.5998158824554434,8.346404758843722
reference,-0.09,s2*s3,1,-2.7062822457468854,-2.788219584088563
reference,-0.09,s3*s4,0,0.8977144105030151,-0.2994320017023243
reference,-0.09,s3*s4,1,-0.35127643933976477,0.14623201464841679
reference,-0.09,s1*s4,0,-8.761857119319131,-14.629431082422487
reference,-0.09,s1*s4,1,5.246688239002117,6.6832083371294315
reference,-0.07500000000000001,s1*s2,0,-82.07669959558778,-27.293816804359352
reference,-0.07500000000000001,s1*s2,1,37.61166351136908,2.4991222200979397
reference,-0.07500000000000001,s2*s3,0,2.599815882474672,8.346404758868324
reference,-0.07500000000000001,s2*s3,1,-2.7062822457564772,-2.788219584095284
reference,-0.07500000000000001,s3*s4,0,0.8977144105075574,-0.2994320017094126
reference,-0.07500000000000001,s3*s4,1,-0.35127643934060687,0.14623201465147428
reference,-0.07500000000000001,s1*s4,0,-8.761857119243334,-14.629431082369974
reference,-0.07500000000000001,s1*s4,1,5.246688238969083,6.683208337119267
reference,-0.06,s1*s2,0,-82.07669959556267,-27.29381680432178
reference,-0.06,s1*s2,1,37.611663511355665,2.49912222008766
reference,-0.06,s2*s3,0,2.5998158824743904,8.346404758887942
reference,-0.06,s2*s3,1,-2.706282245758653,-2.788219584101961
reference,-0.06,s3*s4,0,0.8977144105116734,-0.2994320017110067
reference,-0.06,s3*s4,1,-0.35127643934181707,0.14623201465251454
reference,-0.06,s1*s4,0,-8.761857119217026,-14.629431082305292
reference,-0.06,s1*s4,1,5.246688238951981,6.683208337099866
reference,-0.044999999999999984,s1*s2,0,-82.07669959557562,-27.293816804270037
reference,-0.044999999999999984,s1*s2,1,37.611663511353704,2.499122220067677
reference,-0.044999999999999984,s2*s3,0,2.5998158824337545,8.346404758886877
reference,-0.044999999999999984,s2*s3,1,-2.706282245743921,-2.7882195841067294
reference,-0.044999999999999984,s3*s4,0,0.8977144105139896,-0.2994320017032079
reference,-0.044999999999999984,s3*s4,1,-0.35127643934366315,0.14623201464998342
reference,-0.044999999999999984,s1*s4,0,-8.76185711932566,-14.629431082245782
reference,-0.044999999999999984,s1*s4,1,5.246688238984219,6.683208337065141
reference,-0.03,s1*s2,0,-82.07669959560386,-27.293816804231295
reference,-0.03,s1*s2,1,37.61166351135918,2.499122220050086
reference,-0.03,s2*s3,0,2.599815882401981,8.346404758869436
reference,-0.03,s2*s3,1,-2.7062822457303324,-2.7882195841048394
reference,-0.03,s3*s4,0,0.8977144105124764,-0.29943200169547735
reference,-0.03,s3*s4,1,-0.3512764393442017,0.14623201464702157
reference,-0.03,s1*s4,0,-8.761857119436778,-14.629431082240774
reference,-0.03,s1*s4,1,5.246688239023106,6.683208337048373
reference,-0.015000000000000013,s1*s2,0,-82.07669959564585,-27.293816804233426
reference,-0.015000000000000013,s1*s2,1,37.61166351137387,2.4991222200448577
reference,-0.015000000000000013,s2*s3,0,2.5998158823924125,8.346404758852849
reference,-0.015000000000000013,s2*s3,1,-2.70628224572461,-2.7882195840999455
reference,-0.015000000000000013,s3*s4,0,0.8977144105094368,-0.2994320016914236
reference,-0.015000000000000013,s3*s4,1,-0.35127643934355207,0.1462320146451868
reference,-0.015000000000000013,s1*s4,0,-8.761857119495382,-14.6294310822767
reference,-0.015000000000000013,s1*s4,1,5.246688239048777,6.683208337053268
reference,0.0,s1*s2,0,-82.07669959566576,-27.29381680424475
reference,0.0,s1*s2,1,37.61166351138236,2.4991222200453507
reference,0.0,s2*s3,0,2.599815882426311,8.34640475884098
reference,0.0,s2*s3,1,-2.7062822457354456,-2.788219584092522
reference,0.0,s3*s4,0,0.8977144105054666,-0.2994320016989643
reference,0.0,s3*s4,1,-0.35127643934140784,0.14623201464759306
reference,0.0,s1*s4,0,-8.761857119432648,-14.629431082348713
reference,0.0,s1*s4,1,5.246688239033768,6.683208337084436
reference,0.015000000000000013,s1*s2,0,-82.07669959569354,-27.29381680427614
reference,0.015000000000000013,s1*s2,1,37.61166351139654,2.4991222200525915
reference,0.015000000000000013,s2*s3,0,2.5998158824572313,8.346404758837402
reference,0.015000000000000013,s2*s3,1,-2.7062822457461984,-2.7882195840869377
reference,0.015000000000000013,s3*s4,0,0.8977144105040847,-0.29943200170512635
reference,0.015000000000000013,s3*s4,1,-0.35127643934008507,0.14623201464952237
reference,0.015000000000000013,s1*s4,0,-8.761857119369513,-14.629431082405045
reference,0.015000000000000013,s1*s4,1,5.246688239018705,6.683208337113778
reference,0.030000000000000027,s1*s2,0,-82.07669959569473,-27.293816804302622
reference,0.030000000000000027,s1*s2,1,37.611663511401815,2.499122220061247
reference,0.030000000000000027,s2*s3,0,2.599815882456213,8.346404758832445
reference,0.030000000000000027,s2*s3,1,-2.7062822457449185,-2.788219584086062
reference,0.030000000000000027,s3*s4,0,0.8977144105025637,-0.29943200170409834
reference,0.030000000000000027,s3*s4,1,-0.35127643933982733,0.14623201464897584
reference,0.030000000000000027,s1*s4,0,-8.761857119374156,-14.629431082426642
reference,0.030000000000000027,s1*s4,1,5.246688239023245,6.683208337118651
reference,0.044999999999999984,s1*s2,0,-82.07669959567008,-27.29381680433148
reference,0.044999999999999984,s1*s2,1,37.61166351139546,2.4991222200739727
reference,0.044999999999999984,s2*s3,0,2.5998158824375377,8.346404758834934
reference,0.044999999999999984,s2*s3,1,-2.7062822457378264,-2.788219584089243
reference,0.044999999999999984,s3*s4,0,0.8977144105027667,-0.2994320016989419
reference,0.044999999999999984,s3*s4,1,-0.3512764393405998,0.14623201464689656
reference,0.044999999999999984,s1*s4,0,-8.761857119402999,-14.629431082410155
reference,0.044999999999999984,s1*s4,1,5.246688239033633,6.683208337107484
reference,0.06,s1*s2,0,-82.07669959558727,-27.293816804340523
reference,0.06,s1*s2,1,37.61166351136679,2.499122220089137
reference,0.06,s2*s3,0,2.599815882464997,8.346404758848086
reference,0.06,s2*s3,1,-2.706282245749708,-2.7882195840908817
reference,0.06,s3*s4,0,0.8977144105023298,-0.29943200170680534
reference,0.06,s3*s4,1,-0.3512764393393545,0.14623201464992228
reference,0.06,s1*s4,0,-8.761857119288806,-14.62943108240379
reference,0.06,s1*s4,1,5.246688238989618,6.683208337120531
reference,0.07500000000000001,s1*s2,0,-82.07669959555989,-27.293816804247367
reference,0.07500000000000001,s1*s2,1,37.61166351134216,2.499122220056998
reference,0.07500000000000001,s2*s3,0,2.599815882450058,8.346404758856217
reference,0.07500000000000001,s2*s3,1,-2.706282245745098,-2.7882195840958017
reference,0.07500000000000001,s3*s4,0,0.8977144105045735,-0.2994320017060491
reference,0.07500000000000001,s3*s4,1,-0.3512764393403568,0.1462320146498725
reference,0.07500000000000001,s1*s4,0,-8.76185711931601,-14.629431082329408
reference,0.07500000000000001,s1*s4,1,5.24668823898999,6.683208337088038
reference,0.08999999999999997,s1*s2,0,-82.07669959559425,-27.29381680419388
reference,0.08999999999999997,s1*s2,1,37.61166351134603,2.499122220029772
reference,0.08999999999999997,s2*s3,0,2.5998158824227233,8.34640475885405
reference,0.08999999999999997,s2*s3,1,-2.706282245733774,-2.7882195840985387
reference,0.08999999999999997,s3*s4,0,0.8977144105072518,-0.2994320017005502
reference,0.08999999999999997,s3*s4,1,-0.3512764393420731,0.14623201464791433
reference,0.08999999999999997,s1*s4,0,-8.76185711940343,-14.62943108228435
reference,0.08999999999999997,s1*s4,1,5.246688239018728,6.683208337058137
reference,0.10499999999999998,s1*s2,0,-82.07669959560238,-27.29381680422839
reference,0.10499999999999998,s1*s2,1,37.611663511355886,2.4991222200417327
reference,0.10499999999999998,s2*s3,0,2.5998158824397644,8.346404758840615
reference,0.10499999999999998,s2*s3,1,-2.7062822457386773,-2.788219584091861
reference,0.10499999999999998,s3*s4,0,0.8977144105026357,-0.2994320017021766
reference,0.10499999999999998,s3*s4,1,-0.3512764393402115,0.14623201464816785
reference,0.10499999999999998,s1*s4,0,-8.761857119380911,-14.629431082353836
reference,0.10499999999999998,s1*s4,1,5.2466882390184,6.683208337086079
reference,0.12,s1*s2,0,-82.07669959561515,-27.293816804286443
reference,0.12,s1*s2,1,37.61166351136783,2.4991222200618126
reference,0.12,s2*s3,0,2.599815882498528,8.346404758828248
reference,0.12,s2*s3,1,-2.7062822457595366,-2.7882195840763515
reference,0.12,s3*s4,0,0.8977144104967282,-0.2994320017135266
reference,0.12,s3*s4,1,-0.35127643933583635,0.14623201465151528
reference,0.12,s1*s4,0,-8.761857119252657,-14.629431082469239
reference,0.12,s1*s4,1,5.2466882389876615,6.683208337153511
reference,0.135,s1*s2,0,-82.07669959560907,-27.293816804354
reference,0.135,s1*s2,1,37.61166351137649,2.4991222200903045
reference,0.135,s2*s3,0,2.599815882532461,8.346404758845436
reference,0.135,s2*s3,1,-2.706282245776774,-2.788219584078376
reference,0.135,s3*s4,0,0.8977144104998458,-0.2994320017203629
reference,0.135,s3*s4,1,-0.35127643933603214,0.1462320146550305
reference,0.135,s1*s4,0,-8.761857119145935,-14.629431082488574
reference,0.135,s1*s4,1,5.246688238944873,6.683208337178863
reference,0.15000000000000002,s1*s2,0,-82.07669959551862,-27.293816804395785
reference,0.15000000000000002,s1*s2,1,37.61166351134592,2.4991222201231724
reference,0.15000000000000002,s2*s3,0,2.599815882585347,8.346404758851776
reference,0.15000000000000002,s2*s3,1,-2.7062822458005584,-2.788219584071418
reference,0.15000000000000002,s3*s4,0,0.8977144104955923,-0.29943200173163287
reference,0.15000000000000002,s3*s4,1,-0.35127643933220265,0.14623201465916968
reference,0.15000000000000002,s1*s4,0,-8.761857118977352,-14.629431082540211
reference,0.15000000000000002,s1*s4,1,5.2466882388825855,6.683208337230886
reference,0.16499999999999998,s1*s2,0,-82.07669959540026,-27.293816804244944
reference,0.16499999999999998,s1*s2,1,37.61166351127214,2.4991222200770924
reference,0.16499999999999998,s2*s3,0,2.59981588258294,8.34640475887171
reference,0.16499999999999998,s2*s3,1,-2.7062822458039943,-2.788219584080219
reference,0.16499999999999998,s3*s4,0,0.897714410496844,-0.2994320017348247
reference,0.16499999999999998,s3*s4,1,-0.35127643933209696,0.1462320146608025
reference,0.16499999999999998,s1*s4,0,-8.76185711893832,-14.629431082426743
reference,0.16499999999999998,s1*s4,1,5.246688238846518,6.683208337190832
reference,0.18,s1*s2,0,-82.07669959547381,-27.293816804273625
reference,0.18,s1*s2,1,37.61166351130248,2.4991222200749883
reference,0.18,s2*s3,0,2.5998158825508058,8.346404758882622
reference,0.18,s2*s3,1,-2.7062822457917375,-2.7882195840909554
reference,0.18,s3*s4,0,0.8977144105005184,-0.2994320017283888
reference,0.18,s3*s4,1,-0.3512764393350641,0.14623201465878138
reference,0.18,s1*s4,0,-8.761857119017185,-14.62943108238898
reference,0.18,s1*s4,1,5.246688238871904,6.683208337156399
reference,0.195,s1*s2,0,-82.07669959541064,-27.293816804326095
reference,0.195,s1*s2,1,37.611663511283346,2.499122220109952
reference,0.195,s2*s3,0,2.599815882570216,8.34640475891081
reference,0.195,s2*s3,1,-2.706282245805321,-2.7882195841018302
reference,0.195,s3*s4,0,0.8977144105073113,-0.29943200173557877
reference,0.195,s3*s4,1,-0.3512764393370101,0.1462320146629833
reference,0.195,s1*s4,0,-8.761857118903057,-14.6294310823483
reference,0.195,s1*s4,1,5.246688238812369,6.683208337156241
reference,0.20999999999999996,s1*s2,0,-82.07669959536258,-27.293816804390552
reference,0.20999999999999996,s1*s2,1,37.611663511268794,2.4991222201477115
reference,0.20999999999999996,s2*s3,0,2.599815882605661,8.346404758960869
reference,0.20999999999999996,s2*s3,1,-2.706282245832449,-2.7882195841172646
reference,0.20999999999999996,s3*s4,0,0.8977144105168258,-0.2994320017430112
reference,0.20999999999999996,s3*s4,1,-0.35127643933958086,0.14623201466880859
reference,0.20999999999999996,s1*s4,0,-8.76185711874631,-14.629431082279574
reference,0.20999999999999996,s1*s4,1,5.246688238721974,6.683208337155955
reference,0.22499999999999998,s1*s2,0,-82.07669959528188,-27.293816804404166
reference,0.22499999999999998,s1*s2,1,37.61166351123895,2.499122220174348
reference,0.22499999999999998,s2*s3,0,2.599815882578738,8.34640475893742
reference,0.22499999999999998,s2*s3,1,-2.706282245818537,-2.788219584114281
reference,0.22499999999999998,s3*s4,0,0.897714410511834,-0.2994320017356603
reference,0.22499999999999998,s3*s4,1,-0.3512764393388776,0.14623201466501207
reference,0.22499999999999998,s1*s4,0,-8.761857118808415,-14.629431082305658
reference,0.22499999999999998,s1*s4,1,5.246688238747161,6.683208337158227
reference,0.24,s1*s2,0,-82.07669959514261,-27.29381680425837
reference,0.24,s1*s2,1,37.61166351113165,2.4991222201236445
reference,0.24,s2*s3,0,2.599815882499805,8.346404758962137
reference,0.24,s2*s3,1,-2.7062822457858986,-2.788219584140446
reference,0.24,s3*s4,0,0.8977144105172785,-0.29943200171945333
reference,0.24,s3*s4,1,-0.35127643934444736,0.14623201465831487
reference,0.24,s1*s4,0,-8.761857118941931,-14.629431082090312
reference,0.24,s1*s4,1,5.246688238767708,6.683208337025894
RK45_0.001,-0.24,s1*s2,0,-82.07682568785994,-27.29390915836811
RK45_0.001,-0.24,s1*s2,1,37.611635175609315,2.499117896033328
RK45_0.001,-0.24,s2*s3,0,2.599816161882296,8.346419834699736
RK45_0.001,-0.24,s2*s3,1,-2.706280982688131,-2.78821729595564
RK45_0.001,-0.24,s3*s4,0,0.8977161612592987,-0.29943195159133057
RK45_0.001,-0.24,s3*s4,1,-0.3512761358995692,0.14623187563357906
RK45_0.001,-0.24,s1*s4,0,-8.761864721950332,-14.629462455435961
RK45_0.001,-0.24,s1*s4,1,5.246684074704052,6.683203826838906
RK45_0.001,-0.22499999999999998,s1*s2,0,-82.07682254189709,-27.293931211404804
RK45_0.001,-0.22499999999999998,s1*s2,1,37.61164508190082,2.499125386841112
RK45_0.001,-0.22499999999999998,s2*s3,0,2.5998139529327116,8.346421399130202
RK45_0.001,-0.22499999999999998,s2*s3,1,-2.706281384671038,-2.7882184718027236
RK45_0.001,-0.22499999999999998,s3*s4,0,0.8977162444212319,-0.29943177971553553
RK45_0.001,-0.22499999999999998,s3*s4,1,-0.35127625852774425,0.14623183513980495
RK45_0.001,-0.22499999999999998,s1*s4,0,-8.761860868890047,-14.629464499791474
RK45_0.001,-0.22499999999999998,s1*s4,1,5.246684265737677,6.6832069361553685
RK45_0.001,-0.21,s1*s2,0,-82.07682712460011,-27.29394332483757
RK45_0.001,-0.21,s1*s2,1,37.6116470710461,2.4991290588639132
RK45_0.001,-0.21,s2*s3,0,2.599813453127773,8.346422715281651
RK45_0.001,-0.21,s2*s3,1,-2.7062812684593998,-2.7882188345931085
RK45_0.001,-0.21,s3*s4,0,0.897716334800702,-0.2994316952854135
RK45_0.001,-0.21,s3*s4,1,-0.3512762983415901,0.14623180956446524
RK45_0.001,-0.21,s1*s4,0,-8.761859436013225,-14.62946699781153
RK45_0.001,-0.21,s1*s4,1,5.246684046605482,6.68320785788248
RK45_0.001,-0.195,s1*s2,0,-82.07684273017624,-27.293921010018835
RK45_0.001,-0.195,s1*s2,1,37.61163169174042,2.4991204107046032
RK45_0.001,-0.195,s2*s3,0,2.5998169752853775,8.346422063888157
RK45_0.001,-0.195,s2*s3,1,-2.706280412407173,-2.788217172695957
RK45_0.001,-0.195,s3*s4,0,0.8977163413355684,-0.29943190017779187
RK45_0.001,-0.195,s3*s4,1,-0.35127612796390123,0.146231844698543
RK45_0.001,-0.195,s1*s4,0,-8.761864753273898,-14.62946743012397
RK45_0.001,-0.195,s1*s4,1,5.246683371803305,6.683203507568404
RK45_0.001,-0.18,s1*s2,0,-82.07685520282509,-27.293888628128464
RK45_0.001,-0.18,s1*s2,1,37.61161523662217,2.4991085838819496
RK45_0.001,-0.18,s2*s3,0,2.5998209252365925,8.346420393063372
RK45_0.001,-0.18,s2*s3,1,-2.706279745377059,-2.7882152370570297
RK45_0.001,-0.18,s3*s4,0,0.897716278346569,-0.2994321828349643
RK45_0.001,-0.18,s3*s4,1,-0.35127592753296377,0.14623190140721554
RK45_0.001,-0.18,s1*s4,0,-8.761871362644277,-14.629465813610683
RK45_0.001,-0.18,s1*s4,1,5.246682950422268,6.683198529343701
RK45_0.001,-0.16499999999999998,s1*s2,0,-82.07684764886393,-27.29388142720778
RK45_0.001,-0.16499999999999998,s1*s2,1,37.61161689823942,2.4991069253447895
RK45_0.001,-0.16499999999999998,s2*s3,0,2.5998207205340207,8.346419280087712
RK45_0.001,-0.16499999999999998,s2*s3,1,-2.706280060120947,-2.788215259344482
RK45_0.001,-0.16499999999999998,s3*s4,0,0.8977161867788842,-0.2994322225592867
RK45_0.001,-0.16499999999999998,s3*s4,1,-0.3512759288630284,0.14623191932655613
RK45_0.001,-0.16499999999999998,s1*s4,0,-8.761871617946314,-14.629463321773093
RK45_0.001,-0.16499999999999998,s1*s4,1,5.246683353331507,6.683198630056937
RK45_0.001,-0.15,s1*s2,0,-82.07682531806066,-27.29390169347933
RK45_0.001,-0.15,s1*s2,1,37.61163359420377,2.499115927309553
RK45_0.001,-0.15,s2*s3,0,2.5998168394389376,8.346419261823463
RK45_0.001,-0.15,s2*s3,1,-2.7062809584934384,-2.78821704764149
RK45_0.001,-0.15,s3*s4,0,0.8977161136520572,-0.29943200257125596
RK45_0.001,-0.15,s3*s4,1,-0.351276113592253,0.14623189014329327
RK45_0.001,-0.15,s1*s4,0,-8.761865687616845,-14.629461523955728
RK45_0.001,-0.15,s1*s4,1,5.24668418964427,6.683203195855047
RK45_0.001,-0.135,s1*s2,0,-82.0767292580203,-27.293933039708783
RK45_0.001,-0.135,s1*s2,1,37.61166857191147,2.499131359943584
RK45_0.001,-0.135,s2*s3,0,2.5998050059671285,8.34641561444558
RK45_0.001,-0.135,s2*s3,1,-2.7062832167581186,-2.788220389170873
RK45_0.001,-0.135,s3*s4,0,0.8977154431601363,-0.2994315090302403
RK45_0.001,-0.135,s3*s4,1,-0.3512764907605237,0.14623184172404205
RK45_0.001,-0.135,s1*s4,0,-8.761847473463083,-14.629446136470785
RK45_0.001,-0.135,s1*s4,1,5.246686582753746,6.683212596131434
RK45_0.001,-0.12,s1*s2,0,-82.07656016619046,-27.294002528502723
RK45_0.001,-0.12,s1*s2,1,37.61172918624713,2.499161794869778
RK45_0.001,-0.12,s2*s3,0,2.5997834365731425,8.346410746745962
RK45_0.001,-0.12,s2*s3,1,-2.706286828976301,-2.7882262935507955
RK45_0.001,-0.12,s3*s4,0,0.897714277386094,-0.29943051102704865
RK45_0.001,-0.12,s3*s4,1,-0.3512771772141973,0.1462317205754836
RK45_0.001,-0.12,s1*s4,0,-8.761812085494086,-14.629421103153245
RK45_0.001,-0.12,s1*s4,1,5.246690406345891,6.683229547095485
RK45_0.001,-0.10499999999999998,s1*s2,0,-82.07662620485604,-27.2940394163996
RK45_0.001,-0.10499999999999998,s1*s2,1,37.61171057573117,2.4991644984022754
RK45_0.001,-0.10499999999999998,s2*s3,0,2.599787031555818,8.346419148889986
RK45_0.001,-0.10499999999999998,s2*s3,1,-2.7062849872048376,-2.7882248920139947
RK45_0.001,-0.10499999999999998,s3*s4,0,0.8977149046924551,-0.2994304296212932
RK45_0.001,-0.10499999999999998,s3*s4,1,-0.351277058788837,0.14623161706145815
RK45_0.001,-0.10499999999999998,s1*s4,0,-8.7618132380705,-14.629438286301196
RK45_0.001,-0.10499999999999998,s1*s4,1,5.2466878608319325,6.683226826367319
RK45_0.001,-0.09,s1*s2,0,-82.0769749691235,-27.294024865155443
RK45_0.001,-0.09,s1*s2,1,37.61159784645983,2.4991288987523523
RK45_0.001,-0.09,s2*s3,0,2.5998206930944256,8.346442310212645
RK45_0.001,-0.09,s2*s3,1,-2.7062773373975113,-2.788214544868058
RK45_0.001,-0.09,s3*s4,0,0.8977177025195102,-0.29943163595801836
RK45_0.001,-0.09,s3*s4,1,-0.35127593422191355,0.14623156431100026
RK45_0.001,-0.09,s1*s4,0,-8.761861823450422,-14.62950313149807
RK45_0.001,-0.09,s1*s4,1,5.246678127384991,6.683200223599684
RK45_0.001,-0.07500000000000001,s1*s2,0,-82.0774437145039,-27.29397432509026
RK45_0.001,-0.07500000000000001,s1*s2,1,37.61144572825642,2.4990720225766205
RK45_0.001,-0.07500000000000001,s2*s3,0,2.599867331172961,8.346470389072072
RK45_0.001,-0.07500000000000001,s2*s3,1,-2.706267846048568,-2.7882001917659425
RK45_0.001,-0.07500000000000001,s3*s4,0,0.8977214147932149,-0.2994335684939833
RK45_0.001,-0.07500000000000001,s3*s4,1,-0.3512743429278993,0.1462315676272942
RK45_0.001,-0.07500000000000001,s1*s4,0,-8.761934076119678,-14.629585221830588
RK45_0.001,-0.07500000000000001,s1*s4,1,5.246665828469429,6.683163026244524
RK45_0.001,-0.06,s1*s2,0,-82.07776091135341,-27.293914314744764
RK45_0.001,-0.06,s1*s2,1,37.61134219518248,2.4990263635647882
RK45_0.001,-0.06,s2*s3,0,2.599900214335886,8.346487028057332
RK45_0.001,-0.06,s2*s3,1,-2.706262026551368,-2.7881900862301907
RK45_0.001,-0.06,s3*s4,0,0.8977238644463539,-0.29943513027313423
RK45_0.001,-0.06,s3*s4,1,-0.351273204954087,0.1462316282099057
RK45_0.001,-0.06,s1*s4,0,-8.761988333813767,-14.629636605947647
RK45_0.001,-0.06,s1*s4,1,5.2466581717289555,6.683136698655811
RK45_0.001,-0.044999999999999984,s1*s2,0,-82.07768433290579,-27.293865038092296
RK45_0.001,-0.044999999999999984,s1*s2,1,37.611363113937,2.4990232782065065
RK45_0.001,-0.044999999999999984,s2*s3,0,2.5998970498313745,8.346477309183054
RK45_0.001,-0.044999999999999984,s2*s3,1,-2.7062640360420502,-2.788191572244297
RK45_0.001,-0.044999999999999984,s3*s4,0,0.8977230385859697,-0.29943526086530053
RK45_0.001,-0.044999999999999984,s3*s4,1,-0.35127334798527293,0.14623174639195285
RK45_0.001,-0.044999999999999984,s1*s4,0,-8.761986752368951,-14.629615982061123
RK45_0.001,-0.044999999999999984,s1*s4,1,5.246661232251754,6.683139743833145
RK45_0.001,-0.03,s1*s2,0,-82.07718733504781,-27.293832726256742
RK45_0.001,-0.03,s1*s2,1,37.61151484710205,2.4990704213829993
RK45_0.001,-0.03,s2*s3,0,2.5998563290723546,8.346439974748167
RK45_0.001,-0.03,s2*s3,1,-2.706273524920272,-2.7882055688894036
RK45_0.001,-0.03,s3*s4,0,0.8977186713387141,-0.2994337086355805
RK45_0.001,-0.03,s3*s4,1,-0.351274886952417,0.14623190246975176
RK45_0.001,-0.03,s1*s4,0,-8.761923134758272,-14.62952112476274
RK45_0.001,-0.03,s1*s4,1,5.2466751562655265,6.683174038097825
RK45_0.001,-0.015000000000000013,s1*s2,0,-82.07670819815816,-27.2938170489726
RK45_0.001,-0.015000000000000013,s1*s2,1,37.61166090068793,2.499121274625958
RK45_0.001,-0.015000000000000013,s2*s3,0,2.5998165908125905,8.346405376600748
RK45_0.001,-0.015000000000000013,s2*s3,1,-2.706282097180366,-2.7882193357861684
RK45_0.001,-0.015000000000000013,s3*s4,0,0.8977144858912515,-0.29943203272018865
RK45_0.001,-0.015000000000000013,s3*s4,1,-0.3512764117778349,0.14623201284529685
RK45_0.001,-0.015000000000000013,s1*s4,0,-8.76185829841986,-14.629432654652124
RK45_0.001,-0.015000000000000013,s1*s4,1,5.246688012319831,6.683207731910362
RK45_0.001,0.0,s1*s2,0,-82.07669959566576,-27.29381680424475
RK45_0.001,0.0,s1*s2,1,37.61166351138236,2.4991222200453507
RK45_0.001,0.0,s2*s3,0,2.599815882426311,8.34640475884098
RK45_0.001,0.0,s2*s3,1,-2.7062822457354456,-2.788219584092522
RK45_0.001,0.0,s3*s4,0,0.8977144105054666,-0.2994320016989643
RK45_0.001,0.0,s3*s4,1,-0.35127643934140784,0.14623201464759306
RK45_0.001,0.0,s1*s4,0,-8.761857119432648,-14.629431082348713
RK45_0.001,0.0,s1*s4,1,5.246688239033768,6.683208337084436
RK45_0.001,0.015000000000000013,s1*s2,0,-82.07665862471484,-27.29380595511643
RK45_0.001,0.015000000000000013,s1*s2,1,37.611673065597486,2.4991233247221563
RK45_0.001,0.015000000000000013,s2*s3,0,2.5998132811392574,8.346401131505099
RK45_0.001,0.015000000000000013,s2*s3,1,-2.7062829662857957,-2.7882203198665967
RK45_0.001,0.015000000000000013,s3*s4,0,0.8977139985467626,-0.2994319353291527
RK45_0.001,0.015000000000000013,s3*s4,1,-0.35127652837959933,0.146232041668247
RK45_0.001,0.015000000000000013,s1*s4,0,-8.761852939490586,-14.629422230430222
RK45_0.001,0.015000000000000013,s1*s4,1,5.2466894383141565,6.6832102104510485
RK45_0.001,0.030000000000000027,s1*s2,0,-82.07429349323291,-27.293140027601975
RK45_0.001,0.030000000000000027,s1*s2,1,37.612206362999956,2.49917352723457
RK45_0.001,0.030000000000000027,s2*s3,0,2.5996678769236015,8.34618870367585
RK45_0.001,0.030000000000000027,s2*s3,1,-2.7063237881579596,-2.7882606318686807
RK45_0.001,0.030000000000000027,s3*s4,0,0.8976899464429293,-0.2994282923511303
RK45_0.001,0.030000000000000027,s3*s4,1,-0.35128144563070846,0.1462336746626834
RK45_0.001,0.030000000000000027,s1*s4,0,-8.76161621834457,-14.628908234389222
RK45_0.001,0.030000000000000027,s1*s4,1,5.246758319960076,6.683312651816769
RK45_0.001,0.044999999999999984,s1*s2,0,-82.07194221579104,-27.292374359545462
RK45_0.001,0.044999999999999984,s1*s2,1,37.61266951560326,2.499164498865416
RK45_0.001,0.044999999999999984,s2*s3,0,2.5995334039976834,8.345970015937558
RK45_0.001,0.044999999999999984,s2*s3,1,-2.7063633114994765,-2.7882918824018983
RK45_0.001,0.044999999999999984,s3*s4,0,0.8976653998045903,-0.2994253824356437
RK45_0.001,0.044999999999999984,s3*s4,1,-0.3512854372686371,0.14623554441750766
RK45_0.001,0.044999999999999984,s1*s4,0,-8.761394638802262,-14.628385491096575
RK45_0.001,0.044999999999999984,s1*s4,1,5.246826123634003,6.683394057632912
RK45_0.001,0.06,s1*s2,0,-82.0724089708511,-27.292342431581858
RK45_0.001,0.06,s1*s2,1,37.61241177124735,2.49900506187169
RK45_0.001,0.06,s2*s3,0,2.5995730423446446,8.346001074864446
RK45_0.001,0.06,s2*s3,1,-2.7063556857572877,-2.78826237516927
RK45_0.001,0.06,s3*s4,0,0.8976692912500899,-0.29942768167902833
RK45_0.001,0.06,s3*s4,1,-0.3512822997440856,0.14623575995863897
RK45_0.001,0.06,s1*s4,0,-8.761466681641258,-14.62846014931903
RK45_0.001,0.06,s1*s4,1,5.246812188593637,6.683327923515487
RK45_0.001,0.07500000000000001,s1*s2,0,-82.07586031209942,-27.293231790285816
RK45_0.001,0.07500000000000001,s1*s2,1,37.611449996714164,2.4987279569863894
RK45_0.001,0.07500000000000001,s2*s3,0,2.5997804192028484,8.346307689082142
RK45_0.001,0.07500000000000001,s2*s3,1,-2.706300836116847,-2.78817536085668
RK45_0.001,0.07500000000000001,s3*s4,0,0.8977042558461648,-0.29943475708620915
RK45_0.001,0.07500000000000001,s3*s4,1,-0.351272326609366,0.14623400668664274
RK45_0.001,0.07500000000000001,s1*s4,0,-8.761832377259346,-14.629179372928764
RK45_0.001,0.07500000000000001,s1*s4,1,5.246713265863045,6.68312375377133
RK45_0.001,0.08999999999999997,s1*s2,0,-82.08047169426241,-27.294629391412506
RK45_0.001,0.08999999999999997,s1*s2,1,37.61029467297251,2.498471118332331
RK45_0.001,0.08999999999999997,s2*s3,0,2.6000380129576603,8.346732491575784
RK45_0.001,0.08999999999999997,s2*s3,1,-2.7062294669499383,-2.788076158071451
RK45_0.001,0.08999999999999997,s3*s4,0,0.897752217830942,-0.2994426990013368
RK45_0.001,0.08999999999999997,s3*s4,1,-0.3512607400510376,0.14623120975416032
RK45_0.001,0.08999999999999997,s1*s4,0,-8.762292351129192,-14.630165389398357
RK45_0.001,0.08999999999999997,s1*s4,1,5.246582654175394,6.682890118412056
RK45_0.001,0.10499999999999998,s1*s2,0,-82.08342989572424,-27.295712883528235
RK45_0.001,0.10499999999999998,s1*s2,1,37.6096822156958,2.498424941347205
RK45_0.001,0.10499999999999998,s2*s3,0,2.600187420789701,8.347018241027946
RK45_0.001,0.10499999999999998,s2*s3,1,-2.706184623398196,-2.7880300067961996
RK45_0.001,0.10499999999999998,s3*s4,0,0.8977840487878629,-0.29944630022809987
RK45_0.001,0.10499999999999998,s3*s4,1,-0.35125507593944777,0.1462289596939023
RK45_0.001,0.10499999999999998,s1*s4,0,-8.762560652412045,-14.630822867741234
RK45_0.001,0.10499999999999998,s1*s4,1,5.246499802867714,6.682779108026754
RK45_0.001,0.12,s1*s2,0,-82.08243742040482,-27.295665219093955
RK45_0.001,0.12,s1*s2,1,37.61017479258163,2.4987277345679377
RK45_0.001,0.12,s2*s3,0,2.6001160846844735,8.34694353048528
RK45_0.001,0.12,s2*s3,1,-2.706198383533822,-2.7880865584451886
RK45_0.001,0.12,s3*s4,0,0.897775012614344,-0.29944204766210947
RK45_0.001,0.12,s3*s4,1,-0.3512610812682419,0.14622865831474133
RK45_0.001,0.12,s1*s4,0,-8.762421493815458,-14.63065383081896
RK45_0.001,0.12,s1*s4,1,5.246527272446748,6.682903508329731
RK45_0.001,0.135,s1*s2,0,-82.07791936235817,-27.294422086231222
RK45_0.001,0.135,s1*s2,1,37.611574313742345,2.4992841441315274
RK45_0.001,0.135,s2*s3,0,2.599866497686314,8.346533236550686
RK45_0.001,0.135,s2*s3,1,-2.7062617892139813,-2.7882253336811775
RK45_0.001,0.135,s3*s4,0,0.8977283731508421,-0.29943198922176195
RK45_0.001,0.135,s3*s4,1,-0.3512765128856566,0.1462303332144896
RK45_0.001,0.135,s1*s4,0,-8.761943387703063,-14.629727511287626
RK45_0.001,0.135,s1*s4,1,5.24665087217706,6.683214673156595
RK45_0.001,0.15000000000000002,s1*s2,0,-82.0751234553408,-27.293516402411345
RK45_0.001,0.15000000000000002,s1*s2,1,37.61236735279533,2.4995652085780375
RK45_0.001,0.15000000000000002,s2*s3,0,2.5997232799225256,8.346269567510586
RK45_0.001,0.15000000000000002,s2*s3,1,-2.706300194518542,-2.788301601230974
RK45_0.001,0.15000000000000002,s3*s4,0,0.8976987592120531,-0.29942687666412793
RK45_0.001,0.15000000000000002,s3*s4,1,-0.3512850774149299,0.14623159373333824
RK45_0.001,0.15000000000000002,s1*s4,0,-8.761667544244965,-14.629135709225153
RK45_0.001,0.15000000000000002,s1*s4,1,5.246726165433479,6.683385749428185
RK45_0.001,0.16499999999999998,s1*s2,0,-82.06981434904999,-27.29138494331063
RK45_0.001,0.16499999999999998,s1*s2,1,37.61366984710267,2.4999306483710138
RK45_0.001,0.16499999999999998,s2*s3,0,2.5994829472667567,8.345739481345753
RK45_0.001,0.16499999999999998,s2*s3,1,-2.706370745211292,-2.7884201532443527
RK45_0.001,0.16499999999999998,s3*s4,0,0.8976403549738374,-0.2994207190456373
RK45_0.001,0.16499999999999998,s3*s4,1,-0.3512986193103915,0.14623449379077208
RK45_0.001,0.16499999999999998,s1*s4,0,-8.761206418817993,-14.627952475756118
RK45_0.001,0.16499999999999998,s1*s4,1,5.246864146549299,6.683652792992284
RK45_0.001,0.18,s1*s2,0,-82.07008115006127,-27.2915216813552
RK45_0.001,0.18,s1*s2,1,37.61349926613071,2.499812944049547
RK45_0.001,0.18,s2*s3,0,2.59949179568934,8.345768597447853
RK45_0.001,0.18,s2*s3,1,-2.70636735904273,-2.7883995136487645
RK45_0.001,0.18,s3*s4,0,0.8976434597465354,-0.29942086946981816
RK45_0.001,0.18,s3*s4,1,-0.35129646544407256,0.14623466974438554
RK45_0.001,0.18,s1*s4,0,-8.761225528537842,-14.628014446782746
RK45_0.001,0.18,s1*s4,1,5.246856390044394,6.6836085742971925
RK45_0.001,0.195,s1*s2,0,-82.07779426354286,-27.294861365967908
RK45_0.001,0.195,s1*s2,1,37.61145068656414,2.499088487918929
RK45_0.001,0.195,s2*s3,0,2.599813480911714,8.346557849605354
RK45_0.001,0.195,s2*s3,1,-2.7062704842974092,-2.7882016998900947
RK45_0.001,0.195,s3*s4,0,0.8977298473608741,-0.29942853772642486
RK45_0.001,0.195,s3*s4,1,-0.351274313610116,0.14623115211970467
RK45_0.001,0.195,s1*s4,0,-8.761864859459838,-14.62975383450796
RK45_0.001,0.195,s1*s4,1,5.246660475393002,6.683171421149222
RK45_0.001,0.20999999999999996,s1*s2,0,-82.08472508162617,-27.297932714532756
RK45_0.001,0.20999999999999996,s1*s2,1,37.60971805580278,2.4985176616896996
RK45_0.001,0.20999999999999996,s2*s3,0,2.6000950681319908,8.347272249503911
RK45_0.001,0.20999999999999996,s2*s3,1,-2.7061857314049957,-2.788037279863193
RK45_0.001,0.20999999999999996,s3*s4,0,0.8978079250814733,-0.29943500192211575
RK45_0.001,0.20999999999999996,s3*s4,1,-0.3512557898470282,0.1462277772270785
RK45_0.001,0.20999999999999996,s1*s4,0,-8.762430498635272,-14.631323770123771
RK45_0.001,0.20999999999999996,s1*s4,1,5.24648814741144,6.68280843885757
RK45_0.001,0.22499999999999998,s1*s2,0,-82.08180379646254,-27.29655522017216
RK45_0.001,0.22499999999999998,s1*s2,1,37.61065062272446,2.498959824923796
RK45_0.001,0.22499999999999998,s2*s3,0,2.5999857502253554,8.346964377821413
RK45_0.001,0.22499999999999998,s2*s3,1,-2.7062200390553377,-2.7881356570066584
RK45_0.001,0.22499999999999998,s3*s4,0,0.8977745106153145,-0.29943270324564886
RK45_0.001,0.22499999999999998,s3*s4,1,-0.3512664947044559,0.14622852038324707
RK45_0.001,0.22499999999999998,s1*s4,0,-8.762202865190746,-14.630655326961413
RK45_0.001,0.22499999999999998,s1*s4,1,5.246560975186323,6.683021664306299
RK45_0.001,0.24,s1*s2,0,-82.07430871186659,-27.292998479228977
RK45_0.001,0.24,s1*s2,1,37.612728996967675,2.499816751281533
RK45_0.001,0.24,s2*s3,0,2.599706361231854,8.346173472690193
RK45_0.001,0.24,s2*s3,1,-2.7063065045161805,-2.788345703404758
RK45_0.001,0.24,s3*s4,0,0.8976886399209232,-0.29942708170876253
RK45_0.001,0.24,s3*s4,1,-0.35128967029164854,0.14623127263880656
RK45_0.001,0.24,s1*s4,0,-8.761622032637582,-14.628935494177355
RK45_0.001,0.24,s1*s4,1,5.246742741505849,6.683478528275499
RK45_1e-06,-0.24,s1*s2,0,-82.07670251322682,-27.293820312852702
RK45_1e-06,-0.24,s1*s2,1,37.611663235915266,2.4991227509959484
RK45_1e-06,-0.24,s2*s3,0,2.599815774286413,8.34640519978586
RK45_1e-06,-0.24,s2*s3,1,-2.7062822023792252,-2.7882196048317973
RK45_1e-06,-0.24,s3*s4,0,0.8977144591568802,-0.2994319892287345
RK45_1e-06,-0.24,s3*s4,1,-0.3512764386416779,0.1462320073693414
RK45_1e-06,-0.24,s1*s4,0,-8.761857104548277,-14.629431998883108
RK45_1e-06,-0.24,s1*s4,1,5.246688095036312,6.683208392922456
RK45_1e-06,-0.22499999999999998,s1*s2,0,-82.07670255799644,-27.293820375249688
RK45_1e-06,-0.22499999999999998,s1*s2,1,37.61166323280143,2.499122766570863
RK45_1e-06,-0.22499999999999998,s2*s3,0,2.5998157736675163,8.34640520795361
RK45_1e-06,-0.22499999999999998,s2*s3,1,-2.7062822004104143,-2.7882196054736794
RK45_1e-06,-0.22499999999999998,s3*s4,0,0.8977144598088662,-0.29943198885391936
RK45_1e-06,-0.22499999999999998,s3*s4,1,-0.3512764387435048,0.14623200725313096
RK45_1e-06,-0.22499999999999998,s1*s4,0,-8.76185710013858,-14.62943201585314
RK45_1e-06,-0.22499999999999998,s1*s4,1,5.246688093124952,6.68320839412122
RK45_1e-06,-0.21,s1*s2,0,-82.0767025123764,-27.293820301336126
RK45_1e-06,-0.21,s1*s2,1,37.611663231005046,2.4991227470090402
RK45_1e-06,-0.21,s2*s3,0,2.5998157752465776,8.34640519890903
RK45_1e-06,-0.21,s2*s3,1,-2.7062822021855606,-2.7882196042169856
RK45_1e-06,-0.21,s3*s4,0,0.8977144590875754,-0.29943198930818304
RK45_1e-06,-0.21,s3*s4,1,-0.3512764385836466,0.14623200739124972
RK45_1e-06,-0.21,s1*s4,0,-8.76185710604749,-14.629431997259424
RK45_1e-06,-0.21,s1*s4,1,5.246688095024996,6.683208391323383
RK45_1e-06,-0.195,s1*s2,0,-82.07669814505736,-27.293830853276397
RK45_1e-06,-0.195,s1*s2,1,37.61166805845414,2.499126414810351
RK45_1e-06,-0.195,s2*s3,0,2.599814454355215,8.346405759701359
RK45_1e-06,-0.195,s2*s3,1,-2.7062823944146275,-2.7882201770343826
RK45_1e-06,-0.195,s3*s4,0,0.8977144742374665,-0.299431898437201
RK45_1e-06,-0.195,s3*s4,1,-0.3512764986601289,0.14623198763658898
RK45_1e-06,-0.195,s1*s4,0,-8.761854862804544,-14.629432419524267
RK45_1e-06,-0.195,s1*s4,1,5.246688189943572,6.683209907107756
RK45_1e-06,-0.18,s1*s2,0,-82.07670250893456,-27.293833949847382
RK45_1e-06,-0.18,s1*s2,1,37.61166696232805,2.4991269754810883
RK45_1e-06,-0.18,s2*s3,0,2.599814660539974,8.346406329236615
RK45_1e-06,-0.18,s2*s3,1,-2.7062822320466773,-2.7882201239463322
RK45_1e-06,-0.18,s3*s4,0,0.8977145210255177,-0.2994318842550291
RK45_1e-06,-0.18,s3*s4,1,-0.35127649479509326,0.14623198004492768
RK45_1e-06,-0.18,s1*s4,0,-8.761854867052119,-14.629433712017299
RK45_1e-06,-0.18,s1*s4,1,5.246688001374038,6.683209770196803
RK45_1e-06,-0.16499999999999998,s1*s2,0,-82.07671672822967,-27.2938197883444
RK45_1e-06,-0.16499999999999998,s1*s2,1,37.611657295953414,2.499121171719275
RK45_1e-06,-0.16499999999999998,s2*s3,0,2.599817245547306,8.346406196640698
RK45_1e-06,-0.16499999999999998,s2*s3,1,-2.7062817389662746,-2.7882190567090976
RK45_1e-06,-0.16499999999999998,s3*s4,0,0.897714564735938,-0.2994320312451809
RK45_1e-06,-0.16499999999999998,s3*s4,1,-0.3512763846945313,0.14623200407184347
RK45_1e-06,-0.16499999999999998,s1*s4,0,-8.761858896891843,-14.629434756171282
RK45_1e-06,-0.16499999999999998,s1*s4,1,5.246687610854693,6.683207003533247
RK45_1e-06,-0.15,s1*s2,0,-82.07672004695164,-27.293809525008868
RK45_1e-06,-0.15,s1*s2,1,37.61165346037016,2.499117618100673
RK45_1e-06,-0.15,s2*s3,0,2.5998183914223283,8.346405608677399
RK45_1e-06,-0.15,s2*s3,1,-2.706281654976598,-2.7882185599014067
RK45_1e-06,-0.15,s3*s4,0,0.8977145429018312,-0.2994321221372437
RK45_1e-06,-0.15,s3*s4,1,-0.3512763323540269,0.1462320238226224
RK45_1e-06,-0.15,s1*s4,0,-8.76186097643073,-14.629434067947276
RK45_1e-06,-0.15,s1*s4,1,5.246687606802149,6.683205731544014
RK45_1e-06,-0.135,s1*s2,0,-82.07670439211432,-27.293816447503794
RK45_1e-06,-0.135,s1*s2,1,37.61166160443114,2.499121443590694
RK45_1e-06,-0.135,s2*s3,0,2.599816310792957,8.346405048627771
RK45_1e-06,-0.135,s2*s3,1,-2.7062821384469604,-2.7882193989117305
RK45_1e-06,-0.135,s3*s4,0,0.8977144517687615,-0.2994320227543994
RK45_1e-06,-0.135,s3*s4,1,-0.35127641880279,0.14623201463732802
RK45_1e-06,-0.135,s1*s4,0,-8.76185788489791,-14.62943190104888
RK45_1e-06,-0.135,s1*s4,1,5.246688088555874,6.683207872366722
RK45_1e-06,-0.12,s1*s2,0,-82.07669490115451,-27.293821286065576
RK45_1e-06,-0.12,s1*s2,1,37.611665804933885,2.499123700952396
RK45_1e-06,-0.12,s2*s3,0,2.599815018810855,8.34640479136495
RK45_1e-06,-0.12,s2*s3,1,-2.706282363925101,-2.78821983753235
RK45_1e-06,-0.12,s3*s4,0,0.8977143959849101,-0.2994319570690452
RK45_1e-06,-0.12,s3*s4,1,-0.35127646619215075,0.14623200695520036
RK45_1e-06,-0.12,s1*s4,0,-8.761855840261621,-14.629430670230404
RK45_1e-06,-0.12,s1*s4,1,5.246688317048146,6.683209029389397
RK45_1e-06,-0.10499999999999998,s1*s2,0,-82.0766982004196,-27.29382411498385
RK45_1e-06,-0.10499999999999998,s1*s2,1,37.61166510053768,2.499124062317501
RK45_1e-06,-0.10499999999999998,s2*s3,0,2.5998151042814017,8.34640526533243
RK45_1e-06,-0.10499999999999998,s2*s3,1,-2.706282272245893,-2.7882197996229974
RK45_1e-06,-0.10499999999999998,s3*s4,0,0.8977144347240915,-0.29943194528776995
RK45_1e-06,-0.10499999999999998,s3*s4,1,-0.35127646345170455,0.14623200081930732
RK45_1e-06,-0.10499999999999998,s1*s4,0,-8.761855790444995,-14.629431660784817
RK45_1e-06,-0.10499999999999998,s1*s4,1,5.24668818834505,6.683208964247935
RK45_1e-06,-0.09,s1*s2,0,-82.07672035274344,-27.29381994504649
RK45_1e-06,-0.09,s1*s2,1,37.61165739117896,2.499120783179489
RK45_1e-06,-0.09,s2*s3,0,2.5998174786273553,8.346406449438794
RK45_1e-06,-0.09,s2*s3,1,-2.7062818108048643,-2.7882190449546935
RK45_1e-06,-0.09,s3*s4,0,0.8977146005459522,-0.2994320484673067
RK45_1e-06,-0.09,s3*s4,1,-0.3512763811245629,0.1462320053732754
RK45_1e-06,-0.09,s1*s4,0,-8.761859464853101,-14.629435347978847
RK45_1e-06,-0.09,s1*s4,1,5.246687634968019,6.683207004674153
RK45_1e-06,-0.07500000000000001,s1*s2,0,-82.07671727484517,-27.293816774734477
RK45_1e-06,-0.07500000000000001,s1*s2,1,37.6116579526506,2.499120297624863
RK45_1e-06,-0.07500000000000001,s2*s3,0,2.599817449017012,8.346405973461719
RK45_1e-06,-0.07500000000000001,s2*s3,1,-2.706281897814525,-2.7882190625549037
RK45_1e-06,-0.07500000000000001,s3*s4,0,0.8977145608320397,-0.29943206344976636
RK45_1e-06,-0.07500000000000001,s3*s4,1,-0.3512763822001874,0.14623201214119846
RK45_1e-06,-0.07500000000000001,s1*s4,0,-8.76185957656649,-14.629434356593045
RK45_1e-06,-0.07500000000000001,s1*s4,1,5.246687766697916,6.683207024713281
RK45_1e-06,-0.06,s1*s2,0,-82.07669915192675,-27.293817330489777
RK45_1e-06,-0.06,s1*s2,1,37.6116637479274,2.499122351789062
RK45_1e-06,-0.06,s2*s3,0,2.599815784210407,8.346404766912338
RK45_1e-06,-0.06,s2*s3,1,-2.706282260572021,-2.788219609138995
RK45_1e-06,-0.06,s3*s4,0,0.8977144102831651,-0.2994319972328049
RK45_1e-06,-0.06,s3*s4,1,-0.3512764419209831,0.1462320139743482
RK45_1e-06,-0.06,s1*s4,0,-8.761856995191097,-14.62943104774865
RK45_1e-06,-0.06,s1*s4,1,5.246688248588546,6.683208406535122
RK45_1e-06,-0.044999999999999984,s1*s2,0,-82.07669560758812,-27.293818664696534
RK45_1e-06,-0.044999999999999984,s1*s2,1,37.61166491508948,2.499122892829791
RK45_1e-06,-0.044999999999999984,s2*s3,0,2.599815357845375,8.346404645608985
RK45_1e-06,-0.044999999999999984,s2*s3,1,-2.706282326325312,-2.7882197183867112
RK45_1e-06,-0.044999999999999984,s3*s4,0,0.8977143853340985,-0.2994319755025288
RK45_1e-06,-0.044999999999999984,s3*s4,1,-0.35127645533995905,0.14623201257722146
RK45_1e-06,-0.044999999999999984,s1*s4,0,-8.761856270817871,-14.629430540165233
RK45_1e-06,-0.044999999999999984,s1*s4,1,5.246688338326349,6.683208717033268
RK45_1e-06,-0.03,s1*s2,0,-82.07671440444133,-27.293819964148867
RK45_1e-06,-0.03,s1*s2,1,37.61165954983454,2.4991213449939838
RK45_1e-06,-0.03,s2*s3,0,2.5998168929493457,8.346406031016432
RK45_1e-06,-0.03,s2*s3,1,-2.7062819770974866,-2.7882192416923712
RK45_1e-06,-0.03,s3*s4,0,0.897714553559613,-0.2994320319741294
RK45_1e-06,-0.03,s3*s4,1,-0.3512764009454413,0.1462320068539014
RK45_1e-06,-0.03,s1*s4,0,-8.76185871136076,-14.62943417328084
RK45_1e-06,-0.03,s1*s4,1,5.2466878182560475,6.683207504979422
RK45_1e-06,-0.015000000000000013,s1*s2,0,-82.0767050245342,-27.293817559329955
RK45_1e-06,-0.015000000000000013,s1*s2,1,37.61166201207905,2.4991218155885755
RK45_1e-06,-0.015000000000000013,s2*s3,0,2.5998162837683103,8.346405191169106
RK45_1e-06,-0.015000000000000013,s2*s3,1,-2.7062821494832097,-2.7882194513078717
RK45_1e-06,-0.015000000000000013,s3*s4,0,0.897714461265548,-0.2994320160352862
RK45_1e-06,-0.015000000000000013,s3*s4,1,-0.3512764242634503,0.1462320124381551
RK45_1e-06,-0.015000000000000013,s1*s4,0,-8.761857772251899,-14.629432162444946
RK45_1e-06,-0.015000000000000013,s1*s4,1,5.246688088179722,6.683208009179333
RK45_1e-06,0.0,s1*s2,0,-82.07669959566576,-27.29381680424475
RK45_1e-06,0.0,s1*s2,1,37.61166351138236,2.4991222200453507
RK45_1e-06,0.0,s2*s3,0,2.599815882426311,8.34640475884098
RK45_1e-06,0.0,s2*s3,1,-2.7062822457354456,-2.788219584092522
RK45_1e-06,0.0,s3*s4,0,0.8977144105054666,-0.2994320016989643
RK45_1e-06,0.0,s3*s4,1,-0.35127643934140784,0.14623201464759306
RK45_1e-06,0.0,s1*s4,0,-8.761857119432648,-14.629431082348713
RK45_1e-06,0.0,s1*s4,1,5.246688239033768,6.683208337084436
RK45_1e-06,0.015000000000000013,s1*s2,0,-82.07668825289741,-27.293814078682775
RK45_1e-06,0.015000000000000013,s1*s2,1,37.61166630895311,2.4991226973264085
RK45_1e-06,0.015000000000000013,s2*s3,0,2.5998151488267665,8.346403773227795
RK45_1e-06,0.015000000000000013,s2*s3,1,-2.7062824425765575,-2.788219811641543
RK45_1e-06,0.015000000000000013,s3*s4,0,0.89771429766127,-0.29943198021245443
RK45_1e-06,0.015000000000000013,s3*s4,1,-0.3512764662358771,0.14623202148150294
RK45_1e-06,0.015000000000000013,s1*s4,0,-8.761855913591331,-14.629428684767884
RK45_1e-06,0.015000000000000013,s1*s4,1,5.24668856750949,6.6832089032845285
RK45_1e-06,0.030000000000000027,s1*s2,0,-82.07667215766449,-27.29380830834277
RK45_1e-06,0.030000000000000027,s1*s2,1,37.61166941022689,2.4991225723710886
RK45_1e-06,0.030000000000000027,s2*s3,0,2.599814269880781,8.346402232503598
RK45_1e-06,0.030000000000000027,s2*s3,1,-2.706282713283943,-2.7882200203276235
RK45_1e-06,0.030000000000000027,s3*s4,0,0.8977141272950541,-0.29943196450611065
RK45_1e-06,0.030000000000000027,s3*s4,1,-0.3512764922339316,0.14623203465026915
RK45_1e-06,0.030000000000000027,s1*s4,0,-8.761854485133822,-14.629425037438583
RK45_1e-06,0.030000000000000027,s1*s4,1,5.246689024280045,6.683209436546814
RK45_1e-06,0.044999999999999984,s1*s2,0,-82.07672324828748,-27.293820239322017
RK45_1e-06,0.044999999999999984,s1*s2,1,37.61165622368959,2.499119659200996
RK45_1e-06,0.044999999999999984,s2*s3,0,2.5998175201187523,8.346406657599335
RK45_1e-06,0.044999999999999984,s2*s3,1,-2.706281862242502,-2.7882188980109808
RK45_1e-06,0.044999999999999984,s3*s4,0,0.8977146365825217,-0.29943207153501217
RK45_1e-06,0.044999999999999984,s3*s4,1,-0.35127636097070053,0.14623200590081875
RK45_1e-06,0.044999999999999984,s1*s4,0,-8.76186003637898,-14.629435657795105
RK45_1e-06,0.044999999999999984,s1*s4,1,5.246687553935379,6.6832067122202
RK45_1e-06,0.06,s1*s2,0,-82.07670310274192,-27.293818185322497
RK45_1e-06,0.06,s1*s2,1,37.611662934878105,2.4991223195919856
RK45_1e-06,0.06,s2*s3,0,2.599816051564598,8.346405101123828
RK45_1e-06,0.06,s2*s3,1,-2.7062821918690316,-2.7882195521776594
RK45_1e-06,0.06,s3*s4,0,0.8977144490614267,-0.299432005041539
RK45_1e-06,0.06,s3*s4,1,-0.35127643468327596,0.14623201141704223
RK45_1e-06,0.06,s1*s4,0,-8.761857428318127,-14.629431878369848
RK45_1e-06,0.06,s1*s4,1,5.2466881380152826,6.683208250924748
RK45_1e-06,0.07500000000000001,s1*s2,0,-82.07656319597845,-27.2937751397336
RK45_1e-06,0.07500000000000001,s1*s2,1,37.611696981363615,2.499128919557599
RK45_1e-06,0.07500000000000001,s2*s3,0,2.5998082135754883,8.346392173083505
RK45_1e-06,0.07500000000000001,s2*s3,1,-2.7062843928255615,-2.7882224063510814
RK45_1e-06,0.07500000000000001,s3*s4,0,0.8977129933298079,-0.2994317759606253
RK45_1e-06,0.07500000000000001,s3*s4,1,-0.35127676995429463,0.14623210023754912
RK45_1e-06,0.07500000000000001,s1*s4,0,-8.761843635714797,-14.629401757998494
RK45_1e-06,0.07500000000000001,s1*s4,1,5.246692110693197,6.683215030325977
RK45_1e-06,0.08999999999999997,s1*s2,0,-82.07661697483749,-27.29378687069689
RK45_1e-06,0.08999999999999997,s1*s2,1,37.61167952468459,2.4991224971799735
RK45_1e-06,0.08999999999999997,s2*s3,0,2.5998115701243902,8.346396800238153
RK45_1e-06,0.08999999999999997,s2*s3,1,-2.706283524776764,-2.7882207275443873
RK45_1e-06,0.08999999999999997,s3*s4,0,0.8977135285670527,-0.2994319078123369
RK45_1e-06,0.08999999999999997,s3*s4,1,-0.35127658064817396,0.1462320787065195
RK45_1e-06,0.08999999999999997,s1*s4,0,-8.761849694828562,-14.629412600142802
RK45_1e-06,0.08999999999999997,s1*s4,1,5.246690506164641,6.683211153424074
RK45_1e-06,0.10499999999999998,s1*s2,0,-82.07684370316669,-27.293859469878477
RK45_1e-06,0.10499999999999998,s1*s2,1,37.611622479925764,2.49910913942784
RK45_1e-06,0.10499999999999998,s2*s3,0,2.59982373786884,8.34641800627096
RK45_1e-06,0.10499999999999998,s2*s3,1,-2.706280103966753,-2.7882157638326883
RK45_1e-06,0.10499999999999998,s3*s4,0,0.8977159127903357,-0.2994322834374132
RK45_1e-06,0.10499999999999998,s3*s4,1,-0.35127600408040166,0.14623194136316445
RK45_1e-06,0.10499999999999998,s1*s4,0,-8.761871861041561,-14.629461304955065
RK45_1e-06,0.10499999999999998,s1*s4,1,5.246684132966975,6.6831996126030395
RK45_1e-06,0.12,s1*s2,0,-82.07673157200023,-27.293829467758435
RK45_1e-06,0.12,s1*s2,1,37.6116571416678,2.499121766348344
RK45_1e-06,0.12,s2*s3,0,2.5998173621098997,8.346407917848435
RK45_1e-06,0.12,s2*s3,1,-2.7062817907720134,-2.788219106435503
RK45_1e-06,0.12,s3*s4,0,0.8977147622605437,-0.29943203775885036
RK45_1e-06,0.12,s3*s4,1,-0.351276379913098,0.1462319899161307
RK45_1e-06,0.12,s1*s4,0,-8.761859935061084,-14.629438233068344
RK45_1e-06,0.12,s1*s4,1,5.2466873588579945,6.683207205723023
RK45_1e-06,0.135,s1*s2,0,-82.07652927735123,-27.293756588176947
RK45_1e-06,0.135,s1*s2,1,37.61170852157863,2.4991357395669436
RK45_1e-06,0.135,s2*s3,0,2.59980741440748,8.346388347747567
RK45_1e-06,0.135,s2*s3,1,-2.7062846446928157,-2.7882237395876306
RK45_1e-06,0.135,s3*s4,0,0.8977125849950234,-0.2994317452986768
RK45_1e-06,0.135,s3*s4,1,-0.3512769110664568,0.14623210450170326
RK45_1e-06,0.135,s1*s4,0,-8.761841201490652,-14.629394098765824
RK45_1e-06,0.135,s1*s4,1,5.246692848706231,6.683217742239401
RK45_1e-06,0.15000000000000002,s1*s2,0,-82.07665570656546,-27.293802408759944
RK45_1e-06,0.15000000000000002,s1*s2,1,37.61167275104615,2.4991237634088224
RK45_1e-06,0.15000000000000002,s2*s3,0,2.59981354939238,8.346400607744311
RK45_1e-06,0.15000000000000002,s2*s3,1,-2.706282856572031,-2.7882203502863234
RK45_1e-06,0.15000000000000002,s3*s4,0,0.8977139491709223,-0.29943193132027196
RK45_1e-06,0.15000000000000002,s3*s4,1,-0.35127652848537627,0.14623204179769428
RK45_1e-06,0.15000000000000002,s1*s4,0,-8.761852916320775,-14.629421621254913
RK45_1e-06,0.15000000000000002,s1*s4,1,5.246689346725249,6.683210123505906
RK45_1e-06,0.16499999999999998,s1*s2,0,-82.07687417594826,-27.29388813284573
RK45_1e-06,0.16499999999999998,s1*s2,1,37.611618877152516,2.499108875150531
RK45_1e-06,0.16499999999999998,s2*s3,0,2.5998235414441906,8.346422281650224
RK45_1e-06,0.16499999999999998,s2*s3,1,-2.706279933196233,-2.788215460701269
RK45_1e-06,0.16499999999999998,s3*s4,0,0.8977163441132728,-0.2994322061544267
RK45_1e-06,0.16499999999999998,s3*s4,1,-0.35127596919271514,0.14623191876275402
RK45_1e-06,0.16499999999999998,s1*s4,0,-8.761872241175634,-14.62946994802572
RK45_1e-06,0.16499999999999998,s1*s4,1,5.246683595779197,6.683199131026768
RK45_1e-06,0.18,s1*s2,0,-82.0766385028087,-27.293794582306578
RK45_1e-06,0.18,s1*s2,1,37.61168333171641,2.4991310328861505
RK45_1e-06,0.18,s2*s3,0,2.5998129722729137,8.346398795579198
RK45_1e-06,0.18,s2*s3,1,-2.7062830529211865,-2.788221629020898
RK45_1e-06,0.18,s3*s4,0,0.8977137514670516,-0.29943190698740313
RK45_1e-06,0.18,s3*s4,1,-0.35127666259939405,0.14623203253575234
RK45_1e-06,0.18,s1*s4,0,-8.761851470172788,-14.629417876071843
RK45_1e-06,0.18,s1*s4,1,5.246689848009154,6.683212837296297
RK45_1e-06,0.195,s1*s2,0,-82.07646382195124,-27.293719557555537
RK45_1e-06,0.195,s1*s2,1,37.611725109804716,2.499143683037964
RK45_1e-06,0.195,s2*s3,0,2.5998056365475875,8.346380962916427
RK45_1e-06,0.195,s2*s3,1,-2.7062851994757082,-2.788225512596914
RK45_1e-06,0.195,s3*s4,0,0.8977117985708966,-0.2994317282870057
RK45_1e-06,0.195,s3*s4,1,-0.3512771027050028,0.14623212200317945
RK45_1e-06,0.195,s1*s4,0,-8.761836904577988,-14.62937856839113
RK45_1e-06,0.195,s1*s4,1,5.2466941571144625,6.683221455776879
RK45_1e-06,0.20999999999999996,s1*s2,0,-82.07696544753641,-27.29394345480471
RK45_1e-06,0.20999999999999996,s1*s2,1,37.61159495971885,2.4990976480264977
RK45_1e-06,0.20999999999999996,s2*s3,0,2.599825842441893,8.346432803398358
RK45_1e-06,0.20999999999999996,s2*s3,1,-2.7062790918166515,-2.788212930934524
RK45_1e-06,0.20999999999999996,s3*s4,0,0.8977174586478291,-0.2994321875152563
RK45_1e-06,0.20999999999999996,s3*s4,1,-0.3512756943242175,0.14623189410581194
RK45_1e-06,0.20999999999999996,s1*s4,0,-8.761877621343585,-14.629492330252805
RK45_1e-06,0.20999999999999996,s1*s4,1,5.246681684109723,6.683193763136215
RK45_1e-06,0.22499999999999998,s1*s2,0,-82.07668429211326,-27.293813473349807
RK45_1e-06,0.22499999999999998,s1*s2,1,37.6116732210208,2.4991286143834754
RK45_1e-06,0.22499999999999998,s2*s3,0,2.5998149689189485,8.346403408157332
RK45_1e-06,0.22499999999999998,s2*s3,1,-2.706282478580918,-2.7882207377174635
RK45_1e-06,0.22499999999999998,s3*s4,0,0.897714259213096,-0.299431959042548
RK45_1e-06,0.22499999999999998,s3*s4,1,-0.35127655951917636,0.14623200592832025
RK45_1e-06,0.22499999999999998,s1*s4,0,-8.76185540134784,-14.629428095248205
RK45_1e-06,0.22499999999999998,s1*s4,1,5.246688708992381,6.683210833660892
RK45_1e-06,0.24,s1*s2,0,-82.0766852591246,-27.29381394375052
RK45_1e-06,0.24,s1*s2,1,37.611672972485,2.499128517690348
RK45_1e-06,0.24,s2*s3,0,2.599815004184906,8.346403511030438
RK45_1e-06,0.24,s2*s3,1,-2.7062824677165627,-2.7882207130557544
RK45_1e-06,0.24,s3*s4,0,0.8977142703548793,-0.2994319596346976
RK45_1e-06,0.24,s3*s4,1,-0.3512765567869909,0.14623200554736024
RK45_1e-06,0.24,s1*s4,0,-8.761855474531878,-14.629428318938018
RK45_1e-06,0.24,s1*s4,1,5.246688686450503,6.683210779673166
RK45_1e-09,-0.24,s1*s2,0,-82.07669959971679,-27.293816810653986
RK45_1e-09,-0.24,s1*s2,1,37.61166351190827,2.4991222218555498
RK45_1e-09,-0.24,s2*s3,0,2.5998158822290183,8.3464047595234
RK45_1e-09,-0.24,s2*s3,1,-2.7062822456902307,-2.7882195842474835
RK45_1e-09,-0.24,s3*s4,0,0.8977144105728424,-0.2994320016759963
RK45_1e-09,-0.24,s3*s4,1,-0.3512764393488625,0.14623201463434923
RK45_1e-09,-0.24,s1*s4,0,-8.761857119087903,-14.629431084004787
RK45_1e-09,-0.24,s1*s4,1,5.2466882387703935,6.683208337540104
RK45_1e-09,-0.22499999999999998,s1*s2,0,-82.07669960022221,-27.293816806892004
RK45_1e-09,-0.22499999999999998,s1*s2,1,37.61166350934656,2.4991222204448884
RK45_1e-09,-0.22499999999999998,s2*s3,0,2.5998158826059186,8.346404759293472
RK45_1e-09,-0.22499999999999998,s2*s3,1,-2.7062822455402027,-2.788219583980265
RK45_1e-09,-0.22499999999999998,s3*s4,0,0.897714410559375,-0.2994320017033436
RK45_1e-09,-0.22499999999999998,s3*s4,1,-0.351276439322133,0.1462320146398013
RK45_1e-09,-0.22499999999999998,s1*s4,0,-8.761857119700124,-14.629431083600311
RK45_1e-09,-0.22499999999999998,s1*s4,1,5.2466882386538165,6.683208336797951
RK45_1e-09,-0.21,s1*s2,0,-82.07669961353771,-27.29381681655454
RK45_1e-09,-0.21,s1*s2,1,37.61166350571036,2.4991222221379132
RK45_1e-09,-0.21,s2*s3,0,2.599815883156329,8.346404761004338
RK45_1e-09,-0.21,s2*s3,1,-2.7062822449518387,-2.788219583791544
RK45_1e-09,-0.21,s3*s4,0,0.897714410711242,-0.2994320016604418
RK45_1e-09,-0.21,s3*s4,1,-0.3512764393119261,0.1462320146209365
RK45_1e-09,-0.21,s1*s4,0,-8.761857119811662,-14.629431087521638
RK45_1e-09,-0.21,s1*s4,1,5.246688238120278,6.683208336226812
RK45_1e-09,-0.195,s1*s2,0,-82.07669959352445,-27.2938168319466
RK45_1e-09,-0.195,s1*s2,1,37.61166352149836,2.4991222292542528
RK45_1e-09,-0.195,s2*s3,0,2.599815879806151,8.346404760809758
RK45_1e-09,-0.195,s2*s3,1,-2.706282246020731,-2.788219585402516
RK45_1e-09,-0.195,s3*s4,0,0.8977144106345365,-0.29943200149383753
RK45_1e-09,-0.195,s3*s4,1,-0.3512764394730385,0.1462320145965408
RK45_1e-09,-0.195,s1*s4,0,-8.761857114984391,-14.629431085362324
RK45_1e-09,-0.195,s1*s4,1,5.246688238982577,6.683208340485078
RK45_1e-09,-0.18,s1*s2,0,-82.07669961145817,-27.293816796536042
RK45_1e-09,-0.18,s1*s2,1,37.611663501982164,2.49912221595621
RK45_1e-09,-0.18,s2*s3,0,2.5998158845813157,8.34640475927634
RK45_1e-09,-0.18,s2*s3,1,-2.70628224515124,-2.788219583148982
RK45_1e-09,-0.18,s3*s4,0,0.8977144105972019,-0.29943200180964696
RK45_1e-09,-0.18,s3*s4,1,-0.351276439240611,0.14623201465812147
RK45_1e-09,-0.18,s1*s4,0,-8.761857122740334,-14.629431084512952
RK45_1e-09,-0.18,s1*s4,1,5.246688238413365,6.683208334665415
RK45_1e-09,-0.16499999999999998,s1*s2,0,-82.07669961678221,-27.29381681460621
RK45_1e-09,-0.16499999999999998,s1*s2,1,37.61166350587499,2.4991222212168784
RK45_1e-09,-0.16499999999999998,s2*s3,0,2.5998158836154386,8.34640476105924
RK45_1e-09,-0.16499999999999998,s2*s3,1,-2.7062822450959345,-2.7882195837370567
RK45_1e-09,-0.16499999999999998,s3*s4,0,0.8977144107274946,-0.2994320016890322
RK45_1e-09,-0.16499999999999998,s3*s4,1,-0.3512764393046374,0.14623201462559104
RK45_1e-09,-0.16499999999999998,s1*s4,0,-8.761857120560748,-14.629431087910135
RK45_1e-09,-0.16499999999999998,s1*s4,1,5.246688238217834,6.683208336213648
RK45_1e-09,-0.15,s1*s2,0,-82.07669958502461,-27.293816826469794
RK45_1e-09,-0.15,s1*s2,1,37.61166352052494,2.4991222278241185
RK45_1e-09,-0.15,s2*s3,0,2.599815879572386,8.346404759827951
RK45_1e-09,-0.15,s2*s3,1,-2.7062822460394123,-2.7882195852235037
RK45_1e-09,-0.15,s3*s4,0,0.8977144105274479,-0.29943200151275673
RK45_1e-09,-0.15,s3*s4,1,-0.35127643945666404,0.14623201460868007
RK45_1e-09,-0.15,s1*s4,0,-8.761857114503309,-14.629431083136996
RK45_1e-09,-0.15,s1*s4,1,5.246688239068451,6.683208340101926
RK45_1e-09,-0.135,s1*s2,0,-82.0766995994814,-27.29381680661102
RK45_1e-09,-0.135,s1*s2,1,37.6116635107878,2.4991222204520955
RK45_1e-09,-0.135,s2*s3,0,2.599815882593296,8.346404759254451
RK45_1e-09,-0.135,s2*s3,1,-2.7062822456817184,-2.7882195840744
RK45_1e-09,-0.135,s3*s4,0,0.8977144105512551,-0.2994320017053186
RK45_1e-09,-0.135,s3*s4,1,-0.3512764393352717,0.14623201464468027
RK45_1e-09,-0.135,s1*s4,0,-8.761857119551308,-14.6294310834151
RK45_1e-09,-0.135,s1*s4,1,5.246688238840906,6.683208337087018
RK45_1e-09,-0.12,s1*s2,0,-82.0766996309857,-27.293816803272833
RK45_1e-09,-0.12,s1*s2,1,37.61166349966116,2.4991222163974713
RK45_1e-09,-0.12,s2*s3,0,2.5998158858083,8.346404761148992
RK45_1e-09,-0.12,s2*s3,1,-2.706282244923952,-2.788219583005104
RK45_1e-09,-0.12,s3*s4,0,0.897714410794803,-0.2994320018219813
RK45_1e-09,-0.12,s3*s4,1,-0.35127643922407353,0.14623201464509256
RK45_1e-09,-0.12,s1*s4,0,-8.761857124328769,-14.629431089078397
RK45_1e-09,-0.12,s1*s4,1,5.246688238031467,6.68320833433148
RK45_1e-09,-0.10499999999999998,s1*s2,0,-82.07669961057718,-27.293816815064346
RK45_1e-09,-0.10499999999999998,s1*s2,1,37.61166350888518,2.499122221721238
RK45_1e-09,-0.10499999999999998,s2*s3,0,2.5998158829064724,8.34640476067485
RK45_1e-09,-0.10499999999999998,s2*s3,1,-2.7062822453791853,-2.7882195839907746
RK45_1e-09,-0.10499999999999998,s3*s4,0,0.8977144106782544,-0.2994320016632463
RK45_1e-09,-0.10499999999999998,s3*s4,1,-0.3512764393294368,0.14623201462300803
RK45_1e-09,-0.10499999999999998,s1*s4,0,-8.761857119785718,-14.629431086662658
RK45_1e-09,-0.10499999999999998,s1*s4,1,5.246688238505307,6.683208336921982
RK45_1e-09,-0.09,s1*s2,0,-82.07669958171958,-27.293816814918074
RK45_1e-09,-0.09,s1*s2,1,37.611663517729895,2.499122224325345
RK45_1e-09,-0.09,s2*s3,0,2.5998158802901865,8.346404758724395
RK45_1e-09,-0.09,s2*s3,1,-2.7062822460115337,-2.788219584795239
RK45_1e-09,-0.09,s3*s4,0,0.8977144104391827,-0.2994320015779509
RK45_1e-09,-0.09,s3*s4,1,-0.35127643941749975,0.14623201463046925
RK45_1e-09,-0.09,s1*s4,0,-8.761857115799199,-14.629431081092811
RK45_1e-09,-0.09,s1*s4,1,5.2466882392609095,6.683208338987742
RK45_1e-09,-0.07500000000000001,s1*s2,0,-82.07669958563508,-27.293816807901134
RK45_1e-09,-0.07500000000000001,s1*s2,1,37.611663515130665,2.499122222007435
RK45_1e-09,-0.07500000000000001,s2*s3,0,2.5998158812588645,8.346404758462322
RK45_1e-09,-0.07500000000000001,s2*s3,1,-2.7062822459561455,-2.788219584480506
RK45_1e-09,-0.07500000000000001,s3*s4,0,0.8977144104422455,-0.29943200165073436
RK45_1e-09,-0.07500000000000001,s3*s4,1,-0.351276439382916,0.14623201464649221
RK45_1e-09,-0.07500000000000001,s1*s4,0,-8.7618571173499,-14.629431080916673
RK45_1e-09,-0.07500000000000001,s1*s4,1,5.246688239201214,6.683208338122828
RK45_1e-09,-0.06,s1*s2,0,-82.07669959626173,-27.29381680515963
RK45_1e-09,-0.06,s1*s2,1,37.61166351139536,2.499122220263086
RK45_1e-09,-0.06,s2*s3,0,2.5998158824489512,8.346404758993616
RK45_1e-09,-0.06,s2*s3,1,-2.7062822457521705,-2.7882195841178836
RK45_1e-09,-0.06,s3*s4,0,0.897714410523287,-0.29943200170802836
RK45_1e-09,-0.06,s3*s4,1,-0.351276439342865,0.1462320146508782
RK45_1e-09,-0.06,s1*s4,0,-8.76185711921332,-14.629431082524631
RK45_1e-09,-0.06,s1*s4,1,5.246688238926252,6.683208337137005
RK45_1e-09,-0.044999999999999984,s1*s2,0,-82.07669960143171,-27.293816805251687
RK45_1e-09,-0.044999999999999984,s1*s2,1,37.61166350985294,2.4991222197515492
RK45_1e-09,-0.044999999999999984,s2*s3,0,2.5998158828555873,8.34640475935946
RK45_1e-09,-0.044999999999999984,s2*s3,1,-2.7062822456382745,-2.78821958398131
RK45_1e-09,-0.044999999999999984,s3*s4,0,0.8977144105700195,-0.29943200171683404
RK45_1e-09,-0.044999999999999984,s3*s4,1,-0.35127643932905317,0.14623201464727165
RK45_1e-09,-0.044999999999999984,s1*s4,0,-8.761857120010948,-14.62943108344344
RK45_1e-09,-0.044999999999999984,s1*s4,1,5.246688238820541,6.683208336744905
RK45_1e-09,-0.03,s1*s2,0,-82.07669960297673,-27.293816805412778
RK45_1e-09,-0.03,s1*s2,1,37.61166350942201,2.4991222196094025
RK45_1e-09,-0.03,s2*s3,0,2.5998158829384823,8.346404759463807
RK45_1e-09,-0.03,s2*s3,1,-2.7062822455975093,-2.788219583939974
RK45_1e-09,-0.03,s3*s4,0,0.8977144105824011,-0.29943200171314954
RK45_1e-09,-0.03,s3*s4,1,-0.3512764393251776,0.14623201464368607
RK45_1e-09,-0.03,s1*s4,0,-8.761857120301784,-14.629431083739227
RK45_1e-09,-0.03,s1*s4,1,5.246688238816683,6.683208336632486
RK45_1e-09,-0.015000000000000013,s1*s2,0,-82.07669959610503,-27.293816804380803
RK45_1e-09,-0.015000000000000013,s1*s2,1,37.61166351127585,2.4991222200365724
RK45_1e-09,-0.015000000000000013,s2*s3,0,2.5998158824177717,8.346404758895037
RK45_1e-09,-0.015000000000000013,s2*s3,1,-2.7062822457172646,-2.788219584092648
RK45_1e-09,-0.015000000000000013,s3*s4,0,0.8977144105142989,-0.299432001692083
RK45_1e-09,-0.015000000000000013,s3*s4,1,-0.35127643934263897,0.14623201464486127
RK45_1e-09,-0.015000000000000013,s1*s4,0,-8.761857119540613,-14.629431082377284
RK45_1e-09,-0.015000000000000013,s1*s4,1,5.246688239035672,6.683208337034866
RK45_1e-09,0.0,s1*s2,0,-82.07669959566576,-27.29381680424475
RK45_1e-09,0.0,s1*s2,1,37.61166351138236,2.4991222200453507
RK45_1e-09,0.0,s2*s3,0,2.599815882426311,8.34640475884098
RK45_1e-09,0.0,s2*s3,1,-2.7062822457354456,-2.788219584092522
RK45_1e-09,0.0,s3*s4,0,0.8977144105054666,-0.2994320016989643
RK45_1e-09,0.0,s3*s4,1,-0.35127643934140784,0.14623201464759306
RK45_1e-09,0.0,s1*s4,0,-8.761857119432648,-14.629431082348713
RK45_1e-09,0.0,s1*s4,1,5.246688239033768,6.683208337084436
RK45_1e-09,0.015000000000000013,s1*s2,0,-82.07669959510797,-27.293816804227546
RK45_1e-09,0.015000000000000013,s1*s2,1,37.611663511581725,2.499122220114571
RK45_1e-09,0.015000000000000013,s2*s3,0,2.5998158824105335,8.346404758792776
RK45_1e-09,0.015000000000000013,s2*s3,1,-2.70628224575705,-2.788219584104282
RK45_1e-09,0.015000000000000013,s3*s4,0,0.8977144104988521,-0.2994320017033541
RK45_1e-09,0.015000000000000013,s3*s4,1,-0.3512764393420092,0.1462320146497044
RK45_1e-09,0.015000000000000013,s1*s4,0,-8.76185711929551,-14.629431082292339
RK45_1e-09,0.015000000000000013,s1*s4,1,5.2466882390355,6.6832083371557625
RK45_1e-09,0.030000000000000027,s1*s2,0,-82.07669957673139,-27.29381679986441
RK45_1e-09,0.030000000000000027,s1*s2,1,37.61166351632447,2.4991222211403956
RK45_1e-09,0.030000000000000027,s2*s3,0,2.5998158812391794,8.346404757186159
RK45_1e-09,0.030000000000000027,s2*s3,1,-2.7062822460659035,-2.788219584505803
RK45_1e-09,0.030000000000000027,s3*s4,0,0.8977144103142646,-0.2994320016652657
RK45_1e-09,0.030000000000000027,s3*s4,1,-0.3512764393885493,0.1462320146596209
RK45_1e-09,0.030000000000000027,s1*s4,0,-8.76185711733145,-14.629431078469734
RK45_1e-09,0.030000000000000027,s1*s4,1,5.2466882395687024,6.683208338136936
RK45_1e-09,0.044999999999999984,s1*s2,0,-82.07669955733425,-27.293816794570517
RK45_1e-09,0.044999999999999984,s1*s2,1,37.611663521308095,2.4991222222804255
RK45_1e-09,0.044999999999999984,s2*s3,0,2.599815880073961,8.346404755443098
RK45_1e-09,0.044999999999999984,s2*s3,1,-2.706282246371262,-2.788219584939043
RK45_1e-09,0.044999999999999984,s3*s4,0,0.8977144101169043,-0.2994320016238716
RK45_1e-09,0.044999999999999984,s3*s4,1,-0.35127643943917836,0.1462320146690132
RK45_1e-09,0.044999999999999984,s1*s4,0,-8.761857115367404,-14.6294310743577
RK45_1e-09,0.044999999999999984,s1*s4,1,5.246688240134313,6.683208339145347
RK45_1e-09,0.06,s1*s2,0,-82.07669954134334,-27.293816789653786
RK45_1e-09,0.06,s1*s2,1,37.611663525445714,2.4991222233574524
RK45_1e-09,0.06,s2*s3,0,2.5998158792328567,8.346404753976538
RK45_1e-09,0.06,s2*s3,1,-2.706282246625792,-2.7882195853104133
RK45_1e-09,0.06,s3*s4,0,0.8977144099504767,-0.2994320016039162
RK45_1e-09,0.06,s3*s4,1,-0.35127643948043635,0.1462320146814209
RK45_1e-09,0.06,s1*s4,0,-8.761857113679953,-14.629431070959402
RK45_1e-09,0.06,s1*s4,1,5.246688240541683,6.683208340011851
RK45_1e-09,0.07500000000000001,s1*s2,0,-82.07669952473621,-27.293816783955467
RK45_1e-09,0.07500000000000001,s1*s2,1,37.61166352981241,2.499122224552913
RK45_1e-09,0.07500000000000001,s2*s3,0,2.599815878371025,8.346404752404306
RK45_1e-09,0.07500000000000001,s2*s3,1,-2.7062822468624668,-2.788219585714279
RK45_1e-09,0.07500000000000001,s3*s4,0,0.8977144097765947,-0.2994320015761712
RK45_1e-09,0.07500000000000001,s3*s4,1,-0.35127643952696597,0.14623201469090938
RK45_1e-09,0.07500000000000001,s1*s4,0,-8.761857112123174,-14.629431067318867
RK45_1e-09,0.07500000000000001,s1*s4,1,5.246688241005417,6.68320834088401
RK45_1e-09,0.08999999999999997,s1*s2,0,-82.07669950079809,-27.29381677538491
RK45_1e-09,0.08999999999999997,s1*s2,1,37.61166353611251,2.4991222263262007
RK45_1e-09,0.08999999999999997,s2*s3,0,2.5998158771620874,8.346404750086316
RK45_1e-09,0.08999999999999997,s2*s3,1,-2.7062822471913712,-2.78821958629259
RK45_1e-09,0.08999999999999997,s3*s4,0,0.8977144095220347,-0.29943200153420707
RK45_1e-09,0.08999999999999997,s3*s4,1,-0.3512764395942342,0.1462320147025292
RK45_1e-09,0.08999999999999997,s1*s4,0,-8.76185710997358,-14.629431062075785
RK45_1e-09,0.08999999999999997,s1*s4,1,5.246688241694034,6.683208342152473
RK45_1e-09,0.10499999999999998,s1*s2,0,-82.07669946294043,-27.29381676135571
RK45_1e-09,0.10499999999999998,s1*s2,1,37.611663545935706,2.4991222291825337
RK45_1e-09,0.10499999999999998,s2*s3,0,2.5998158753733955,8.346404746369755
RK45_1e-09,0.10499999999999998,s2*s3,1,-2.7062822477205746,-2.788219587186587
RK45_1e-09,0.10499999999999998,s3*s4,0,0.8977144091073749,-0.2994320014822762
RK45_1e-09,0.10499999999999998,s3*s4,1,-0.35127643969481165,0.146232014723913
RK45_1e-09,0.10499999999999998,s1*s4,0,-8.761857106498699,-14.629431053868313
RK45_1e-09,0.10499999999999998,s1*s4,1,5.246688242718272,6.683208344204179
RK45_1e-09,0.12,s1*s2,0,-82.07669941326135,-27.29381674170205
RK45_1e-09,0.12,s1*s2,1,37.61166355867195,2.4991222330626406
RK45_1e-09,0.12,s2*s3,0,2.59981587319404,8.346404741400898
RK45_1e-09,0.12,s2*s3,1,-2.7062822483993516,-2.7882195883539223
RK45_1e-09,0.12,s3*s4,0,0.8977144085557234,-0.29943200143090254
RK45_1e-09,0.12,s3*s4,1,-0.35127643982434054,0.14623201475402986
RK45_1e-09,0.12,s1*s4,0,-8.761857102005512,-14.629431042999204
RK45_1e-09,0.12,s1*s4,1,5.246688243994763,6.683208346904968
RK45_1e-09,0.135,s1*s2,0,-82.07669938088448,-27.293816726402145
RK45_1e-09,0.135,s1*s2,1,37.611663566720345,2.4991222359517016
RK45_1e-09,0.135,s2*s3,0,2.5998158720378512,8.346404737989943
RK45_1e-09,0.135,s2*s3,1,-2.7062822487810423,-2.7882195891401307
RK45_1e-09,0.135,s3*s4,0,0.897714408188192,-0.29943200141162224
RK45_1e-09,0.135,s3*s4,1,-0.35127643991167123,0.14623201477271036
RK45_1e-09,0.135,s1*s4,0,-8.761857099392063,-14.629431035625526
RK45_1e-09,0.135,s1*s4,1,5.246688244723238,6.683208348620546
RK45_1e-09,0.15000000000000002,s1*s2,0,-82.07669943547019,-27.293816743197386
RK45_1e-09,0.15000000000000002,s1*s2,1,37.61166355203632,2.499122232320472
RK45_1e-09,0.15000000000000002,s2*s3,0,2.599815875079346,8.346404743052288
RK45_1e-09,0.15000000000000002,s2*s3,1,-2.7062822479494146,-2.7882195878422786
RK45_1e-09,0.15000000000000002,s3*s4,0,0.8977144087554284,-0.2994320015200942
RK45_1e-09,0.15000000000000002,s3*s4,1,-0.35127643975819167,0.14623201474315828
RK45_1e-09,0.15000000000000002,s1*s4,0,-8.761857104693313,-14.629431047312373
RK45_1e-09,0.15000000000000002,s1*s4,1,5.2466882430525335,6.68320834568153
RK45_1e-09,0.16499999999999998,s1*s2,0,-82.07669963097823,-27.29381681870742
RK45_1e-09,0.16499999999999998,s1*s2,1,37.611663501025596,2.4991222168952065
RK45_1e-09,0.16499999999999998,s2*s3,0,2.5998158841181302,8.346404762400194
RK45_1e-09,0.16499999999999998,s2*s3,1,-2.7062822452919484,-2.7882195831357968
RK45_1e-09,0.16499999999999998,s3*s4,0,0.897714410895067,-0.29943200177802987
RK45_1e-09,0.16499999999999998,s3*s4,1,-0.35127643922220547,0.1462320146394777
RK45_1e-09,0.16499999999999998,s1*s4,0,-8.761857122118037,-14.629431090328783
RK45_1e-09,0.16499999999999998,s1*s4,1,5.246688237773033,6.683208335063762
RK45_1e-09,0.18,s1*s2,0,-82.07669981136986,-27.293816896355178
RK45_1e-09,0.18,s1*s2,1,37.6116634554077,2.4991222019649753
RK45_1e-09,0.18,s2*s3,0,2.5998158916248566,8.346404780836409
RK45_1e-09,0.18,s2*s3,1,-2.706282243029169,-2.788219578822126
RK45_1e-09,0.18,s3*s4,0,0.8977144129161161,-0.29943200195649733
RK45_1e-09,0.18,s3*s4,1,-0.3512764387381852,0.146232014548322
RK45_1e-09,0.18,s1*s4,0,-8.761857137219922,-14.629431130857474
RK45_1e-09,0.18,s1*s4,1,5.2466882332513585,6.683208325469325
RK45_1e-09,0.195,s1*s2,0,-82.0766996311347,-27.293816824076735
RK45_1e-09,0.195,s1*s2,1,37.61166350504505,2.499122218871331
RK45_1e-09,0.195,s2*s3,0,2.599815883611582,8.346404762862806
RK45_1e-09,0.195,s2*s3,1,-2.7062822454626945,-2.7882195835685066
RK45_1e-09,0.195,s3*s4,0,0.8977144109362909,-0.29943200174374807
RK45_1e-09,0.195,s3*s4,1,-0.35127643927343455,0.14623201464168767
RK45_1e-09,0.195,s1*s4,0,-8.761857121348585,-14.629431090857139
RK45_1e-09,0.195,s1*s4,1,5.246688238041246,6.683208336004047
RK45_1e-09,0.20999999999999996,s1*s2,0,-82.07669923927945,-27.293816644043865
RK45_1e-09,0.20999999999999996,s1*s2,1,37.61166360696761,2.499122256450309
RK45_1e-09,0.20999999999999996,s2*s3,0,2.5998158683454236,8.346404722022275
RK45_1e-09,0.20999999999999996,s2*s3,1,-2.706282250138943,-2.7882195935534737
RK45_1e-09,0.20999999999999996,s3*s4,0,0.89771440649592,-0.2994320014295634
RK45_1e-09,0.20999999999999996,s3*s4,1,-0.3512764403871,0.14623201481533876
RK45_1e-09,0.20999999999999996,s1*s4,0,-8.761857090140285,-14.629431001322928
RK45_1e-09,0.20999999999999996,s1*s4,1,5.246688247501482,6.683208357868531
RK45_1e-09,0.22499999999999998,s1*s2,0,-82.07669954157731,-27.29381678198886
RK45_1e-09,0.22499999999999998,s1*s2,1,37.61166352575503,2.499122226315489
RK45_1e-09,0.22499999999999998,s2*s3,0,2.599815880243538,8.346404753456572
RK45_1e-09,0.22499999999999998,s2*s3,1,-2.706282246437807,-2.788219585599173
RK45_1e-09,0.22499999999999998,s3*s4,0,0.8977144099199814,-0.29943200167555467
RK45_1e-09,0.22499999999999998,s3*s4,1,-0.3512764394997481,0.14623201468090433
RK45_1e-09,0.22499999999999998,s1*s4,0,-8.76185711432765,-14.629431070316688
RK45_1e-09,0.22499999999999998,s1*s4,1,5.246688239955055,6.683208340404968
RK45_1e-09,0.24,s1*s2,0,-82.07669961106524,-27.29381681694153
RK45_1e-09,0.24,s1*s2,1,37.611663511318966,2.4991222211660573
RK45_1e-09,0.24,s2*s3,0,2.599815882559362,8.34640476099828
RK45_1e-09,0.24,s2*s3,1,-2.7062822457539815,-2.7882195842271558
RK45_1e-09,0.24,s3*s4,0,0.8977144107340441,-0.2994320016984451
RK45_1e-09,0.24,s3*s4,1,-0.35127643935014224,0.14623201464729926
RK45_1e-09,0.24,s1*s4,0,-8.761857119554067,-14.629431086289394
RK45_1e-09,0.24,s1*s4,1,5.246688238603616,6.683208337258257
RK45_1e-12,-0.24,s1*s2,0,-82.07669959559301,-27.293816804399242
RK45_1e-12,-0.24,s1*s2,1,37.611663511374246,2.4991222201117345
RK45_1e-12,-0.24,s2*s3,0,2.5998158824755,8.346404758819354
RK45_1e-12,-0.24,s2*s3,1,-2.706282245752184,-2.788219584077402
RK45_1e-12,-0.24,s3*s4,0,0.8977144104965187,-0.2994320017058506
RK45_1e-12,-0.24,s3*s4,1,-0.3512764393369919,0.14623201464920357
RK45_1e-12,-0.24,s1*s4,0,-8.761857119294826,-14.629431082501522
RK45_1e-12,-0.24,s1*s4,1,5.246688238999965,6.683208337161794
RK45_1e-12,-0.22499999999999998,s1*s2,0,-82.07669959559591,-27.293816804377613
RK45_1e-12,-0.22499999999999998,s1*s2,1,37.61166351135476,2.499122220103458
RK45_1e-12,-0.22499999999999998,s2*s3,0,2.599815882464374,8.346404758832392
RK45_1e-12,-0.22499999999999998,s2*s3,1,-2.7062822457470235,-2.788219584081844
RK45_1e-12,-0.22499999999999998,s3*s4,0,0.8977144105002137,-0.2994320017043803
RK45_1e-12,-0.22499999999999998,s3*s4,1,-0.3512764393383177,0.14623201464892435
RK45_1e-12,-0.22499999999999998,s1*s4,0,-8.761857119310342,-14.629431082450967
RK45_1e-12,-0.22499999999999998,s1*s4,1,5.2466882389994005,6.68320833713784
RK45_1e-12,-0.21,s1*s2,0,-82.07669959558878,-27.293816804386285
RK45_1e-12,-0.21,s1*s2,1,37.61166351137587,2.4991222201078855
RK45_1e-12,-0.21,s2*s3,0,2.5998158824563813,8.346404758836671
RK45_1e-12,-0.21,s2*s3,1,-2.7062822457467903,-2.788219584085347
RK45_1e-12,-0.21,s3*s4,0,0.8977144105017272,-0.29943200170396533
RK45_1e-12,-0.21,s3*s4,1,-0.3512764393390186,0.14623201464885272
RK45_1e-12,-0.21,s1*s4,0,-8.761857119314152,-14.62943108243168
RK45_1e-12,-0.21,s1*s4,1,5.246688239002445,6.6832083371363495
RK45_1e-12,-0.195,s1*s2,0,-82.07669959562237,-27.29381680437205
RK45_1e-12,-0.195,s1*s2,1,37.611663511361236,2.499122220099781
RK45_1e-12,-0.195,s2*s3,0,2.5998158824564426,8.3464047588412
RK45_1e-12,-0.195,s2*s3,1,-2.706282245744597,-2.7882195840855357
RK45_1e-12,-0.195,s3*s4,0,0.8977144105030588,-0.29943200170334094
RK45_1e-12,-0.195,s3*s4,1,-0.3512764393393619,0.14623201464873686
RK45_1e-12,-0.195,s1*s4,0,-8.761857119328303,-14.629431082423473
RK45_1e-12,-0.195,s1*s4,1,5.246688239003252,6.68320833712631
RK45_1e-12,-0.18,s1*s2,0,-82.07669959558481,-27.293816804418626
RK45_1e-12,-0.18,s1*s2,1,37.611663511386396,2.4991222201186005
RK45_1e-12,-0.18,s2*s3,0,2.59981588244447,8.34640475883793
RK45_1e-12,-0.18,s2*s3,1,-2.706282245743557,-2.7882195840877566
RK45_1e-12,-0.18,s3*s4,0,0.8977144105018685,-0.29943200170126577
RK45_1e-12,-0.18,s3*s4,1,-0.35127643933941877,0.14623201464796137
RK45_1e-12,-0.18,s1*s4,0,-8.76185711933455,-14.629431082428624
RK45_1e-12,-0.18,s1*s4,1,5.246688239011074,6.683208337134003
RK45_1e-12,-0.16499999999999998,s1*s2,0,-82.07669959561484,-27.29381680439738
RK45_1e-12,-0.16499999999999998,s1*s2,1,37.61166351137183,2.4991222201092373
RK45_1e-12,-0.16499999999999998,s2*s3,0,2.5998158824725284,8.34640475883105
RK45_1e-12,-0.16499999999999998,s2*s3,1,-2.7062822457504137,-2.788219584081389
RK45_1e-12,-0.16499999999999998,s3*s4,0,0.8977144104995111,-0.2994320017060715
RK45_1e-12,-0.16499999999999998,s3*s4,1,-0.3512764393379852,0.14623201464937668
RK45_1e-12,-0.16499999999999998,s1*s4,0,-8.761857119295465,-14.629431082473609
RK45_1e-12,-0.16499999999999998,s1*s4,1,5.246688238997718,6.683208337148676
RK45_1e-12,-0.15,s1*s2,0,-82.07669959562968,-27.293816804410845
RK45_1e-12,-0.15,s1*s2,1,37.61166351136664,2.4991222201125
RK45_1e-12,-0.15,s2*s3,0,2.599815882488692,8.346404758840178
RK45_1e-12,-0.15,s2*s3,1,-2.7062822457559736,-2.7882195840818573
RK45_1e-12,-0.15,s3*s4,0,0.8977144105002526,-0.2994320017096171
RK45_1e-12,-0.15,s3*s4,1,-0.35127643933773994,0.14623201465064295
RK45_1e-12,-0.15,s1*s4,0,-8.761857119250516,-14.629431082478636
RK45_1e-12,-0.15,s1*s4,1,5.246688238980765,6.68320833715294
RK45_1e-12,-0.135,s1*s2,0,-82.07669959560192,-27.29381680443693
RK45_1e-12,-0.135,s1*s2,1,37.61166351138037,2.4991222201233882
RK45_1e-12,-0.135,s2*s3,0,2.5998158824727273,8.346404758848996
RK45_1e-12,-0.135,s2*s3,1,-2.7062822457533002,-2.7882195840880315
RK45_1e-12,-0.135,s3*s4,0,0.8977144105028,-0.2994320017066843
RK45_1e-12,-0.135,s3*s4,1,-0.3512764393391697,0.1462320146499187
RK45_1e-12,-0.135,s1*s4,0,-8.76185711926226,-14.629431082446136
RK45_1e-12,-0.135,s1*s4,1,5.246688238984792,6.683208337144224
RK45_1e-12,-0.12,s1*s2,0,-82.07669959559425,-27.29381680444039
RK45_1e-12,-0.12,s1*s2,1,37.6116635113886,2.4991222201249834
RK45_1e-12,-0.12,s2*s3,0,2.5998158824550175,8.346404758839332
RK45_1e-12,-0.12,s2*s3,1,-2.7062822457468316,-2.788219584087069
RK45_1e-12,-0.12,s3*s4,0,0.8977144105022163,-0.2994320017018598
RK45_1e-12,-0.12,s3*s4,1,-0.3512764393395438,0.14623201464812682
RK45_1e-12,-0.12,s1*s4,0,-8.761857119313593,-14.629431082446233
RK45_1e-12,-0.12,s1*s4,1,5.246688239005196,6.683208337141015
RK45_1e-12,-0.10499999999999998,s1*s2,0,-82.07669959560083,-27.293816804434332
RK45_1e-12,-0.10499999999999998,s1*s2,1,37.61166351138901,2.4991222201220613
RK45_1e-12,-0.10499999999999998,s2*s3,0,2.5998158824363156,8.346404758820544
RK45_1e-12,-0.10499999999999998,s2*s3,1,-2.706282245737948,-2.788219584082696
RK45_1e-12,-0.10499999999999998,s3*s4,0,0.8977144104983437,-0.2994320016966723
RK45_1e-12,-0.10499999999999998,s3*s4,1,-0.3512764393388186,0.1462320146458575
RK45_1e-12,-0.10499999999999998,s1*s4,0,-8.761857119381085,-14.629431082472012
RK45_1e-12,-0.10499999999999998,s1*s4,1,5.246688239031696,6.683208337141745
RK45_1e-12,-0.09,s1*s2,0,-82.07669959561689,-27.293816804406624
RK45_1e-12,-0.09,s1*s2,1,37.61166351137587,2.4991222201110532
RK45_1e-12,-0.09,s2*s3,0,2.599815882455881,8.346404758845607
RK45_1e-12,-0.09,s2*s3,1,-2.7062822457465368,-2.7882195840885204
RK45_1e-12,-0.09,s3*s4,0,0.8977144105031999,-0.29943200170228856
RK45_1e-12,-0.09,s3*s4,1,-0.35127643933976,0.1462320146483929
RK45_1e-12,-0.09,s1*s4,0,-8.761857119319522,-14.629431082426755
RK45_1e-12,-0.09,s1*s4,1,5.246688239001595,6.683208337129321
RK45_1e-12,-0.07500000000000001,s1*s2,0,-82.07669959562608,-27.293816804363267
RK45_1e-12,-0.07500000000000001,s1*s2,1,37.61166351135856,2.49912222009547
RK45_1e-12,-0.07500000000000001,s2*s3,0,2.599815882477773,8.34640475887123
RK45_1e-12,-0.07500000000000001,s2*s3,1,-2.7062822457557103,-2.7882195840943793
RK45_1e-12,-0.07500000000000001,s3*s4,0,0.8977144105079043,-0.2994320017095104
RK45_1e-12,-0.07500000000000001,s3*s4,1,-0.3512764393405057,0.14623201465146093
RK45_1e-12,-0.07500000000000001,s1*s4,0,-8.761857119248052,-14.62943108237767
RK45_1e-12,-0.07500000000000001,s1*s4,1,5.246688238968029,6.683208337116925
RK45_1e-12,-0.06,s1*s2,0,-82.07669959555108,-27.29381680432457
RK45_1e-12,-0.06,s1*s2,1,37.6116635113598,2.499122220089596
RK45_1e-12,-0.06,s2*s3,0,2.5998158824731115,8.346404758887363
RK45_1e-12,-0.06,s2*s3,1,-2.7062822457588758,-2.7882195841023747
RK45_1e-12,-0.06,s3*s4,0,0.8977144105115895,-0.2994320017109465
RK45_1e-12,-0.06,s3*s4,1,-0.3512764393418629,0.1462320146525113
RK45_1e-12,-0.06,s1*s4,0,-8.761857119215005,-14.62943108230347
RK45_1e-12,-0.06,s1*s4,1,5.246688238952267,6.68320833710093
RK45_1e-12,-0.044999999999999984,s1*s2,0,-82.07669959561143,-27.29381680427649
RK45_1e-12,-0.044999999999999984,s1*s2,1,37.611663511344474,2.4991222200659173
RK45_1e-12,-0.044999999999999984,s2*s3,0,2.5998158824363586,8.346404758889822
RK45_1e-12,-0.044999999999999984,s2*s3,1,-2.706282245743244,-2.7882195841059625
RK45_1e-12,-0.044999999999999984,s3*s4,0,0.8977144105143297,-0.2994320017032832
RK45_1e-12,-0.044999999999999984,s3*s4,1,-0.35127643934357566,0.14623201464996588
RK45_1e-12,-0.044999999999999984,s1*s4,0,-8.761857119329685,-14.629431082253236
RK45_1e-12,-0.044999999999999984,s1*s4,1,5.246688238983212,6.6832083370631885
RK45_1e-12,-0.03,s1*s2,0,-82.07669959560978,-27.29381680423671
RK45_1e-12,-0.03,s1*s2,1,37.61166351135862,2.499122220050935
RK45_1e-12,-0.03,s2*s3,0,2.5998158824020425,8.34640475887027
RK45_1e-12,-0.03,s2*s3,1,-2.70628224573022,-2.7882195841048465
RK45_1e-12,-0.03,s3*s4,0,0.8977144105125545,-0.2994320016954569
RK45_1e-12,-0.03,s3*s4,1,-0.35127643934420255,0.14623201464701138
RK45_1e-12,-0.03,s1*s4,0,-8.76185711943677,-14.629431082242547
RK45_1e-12,-0.03,s1*s4,1,5.246688239022918,6.683208337048409
RK45_1e-12,-0.015000000000000013,s1*s2,0,-82.07669959566049,-27.293816804238254
RK45_1e-12,-0.015000000000000013,s1*s2,1,37.61166351137055,2.4991222200445953
RK45_1e-12,-0.015000000000000013,s2*s3,0,2.5998158823932678,8.34640475885423
RK45_1e-12,-0.015000000000000013,s2*s3,1,-2.7062822457243483,-2.7882195840996897
RK45_1e-12,-0.015000000000000013,s3*s4,0,0.8977144105095878,-0.29943200169144
RK45_1e-12,-0.015000000000000013,s3*s4,1,-0.35127643934352265,0.14623201464517613
RK45_1e-12,-0.015000000000000013,s1*s4,0,-8.76185711949671,-14.62943108227998
RK45_1e-12,-0.015000000000000013,s1*s4,1,5.246688239048357,6.68320833705264
RK45_1e-12,0.0,s1*s2,0,-82.07669959566576,-27.29381680424475
RK45_1e-12,0.0,s1*s2,1,37.61166351138236,2.4991222200453507
RK45_1e-12,0.0,s2*s3,0,2.599815882426311,8.34640475884098
RK45_1e-12,0.0,s2*s3,1,-2.7062822457354456,-2.788219584092522
RK45_1e-12,0.0,s3*s4,0,0.8977144105054666,-0.2994320016989643
RK45_1e-12,0.0,s3*s4,1,-0.35127643934140784,0.14623201464759306
RK45_1e-12,0.0,s1*s4,0,-8.761857119432648,-14.629431082348713
RK45_1e-12,0.0,s1*s4,1,5.246688239033768,6.683208337084436
RK45_1e-12,0.015000000000000013,s1*s2,0,-82.07669959568095,-27.293816804271017
RK45_1e-12,0.015000000000000013,s1*s2,1,37.611663511399136,2.499122220052646
RK45_1e-12,0.015000000000000013,s2*s3,0,2.599815882456598,8.346404758836135
RK45_1e-12,0.015000000000000013,s2*s3,1,-2.706282245746408,-2.7882195840871304
RK45_1e-12,0.015000000000000013,s3*s4,0,0.8977144105039492,-0.29943200170511797
RK45_1e-12,0.015000000000000013,s3*s4,1,-0.35127643934010727,0.14623201464953264
RK45_1e-12,0.015000000000000013,s1*s4,0,-8.761857119368507,-14.62943108240213
RK45_1e-12,0.015000000000000013,s1*s4,1,5.246688239019057,6.683208337114235
RK45_1e-12,0.030000000000000027,s1*s2,0,-82.07669959572466,-27.29381680430695
RK45_1e-12,0.030000000000000027,s1*s2,1,37.61166351139332,2.4991222200588505
RK45_1e-12,0.030000000000000027,s2*s3,0,2.599815882458346,8.346404758834826
RK45_1e-12,0.030000000000000027,s2*s3,1,-2.706282245744405,-2.7882195840853106
RK45_1e-12,0.030000000000000027,s3*s4,0,0.8977144105028488,-0.2994320017041809
RK45_1e-12,0.030000000000000027,s3*s4,1,-0.3512764393397394,0.14623201464896252
RK45_1e-12,0.030000000000000027,s1*s4,0,-8.761857119377819,-14.629431082432538
RK45_1e-12,0.030000000000000027,s1*s4,1,5.246688239022367,6.683208337116804
RK45_1e-12,0.044999999999999984,s1*s2,0,-82.0766995957006,-27.29381680433806
RK45_1e-12,0.044999999999999984,s1*s2,1,37.61166351138726,2.4991222200719445
RK45_1e-12,0.044999999999999984,s2*s3,0,2.599815882439504,8.346404758837526
RK45_1e-12,0.044999999999999984,s2*s3,1,-2.70628224573732,-2.7882195840885333
RK45_1e-12,0.044999999999999984,s3*s4,0,0.8977144105030693,-0.2994320016990115
RK45_1e-12,0.044999999999999984,s3*s4,1,-0.35127643934051656,0.14623201464688024
RK45_1e-12,0.044999999999999984,s1*s4,0,-8.761857119406425,-14.629431082416405
RK45_1e-12,0.044999999999999984,s1*s4,1,5.246688239032741,6.683208337105764
RK45_1e-12,0.06,s1*s2,0,-82.07669959560813,-27.293816804346324
RK45_1e-12,0.06,s1*s2,1,37.61166351136155,2.4991222200879966
RK45_1e-12,0.06,s2*s3,0,2.5998158824662054,8.346404758849955
RK45_1e-12,0.06,s2*s3,1,-2.706282245749379,-2.7882195840904367
RK45_1e-12,0.06,s3*s4,0,0.8977144105025446,-0.29943200170684453
RK45_1e-12,0.06,s3*s4,1,-0.35127643933930175,0.14623201464990976
RK45_1e-12,0.06,s1*s4,0,-8.76185711929097,-14.629431082408194
RK45_1e-12,0.06,s1*s4,1,5.246688238989018,6.683208337119464
RK45_1e-12,0.07500000000000001,s1*s2,0,-82.07669959556367,-27.293816804249744
RK45_1e-12,0.07500000000000001,s1*s2,1,37.61166351134174,2.4991222200571768
RK45_1e-12,0.07500000000000001,s2*s3,0,2.599815882450145,8.346404758856648
RK45_1e-12,0.07500000000000001,s2*s3,1,-2.7062822457450566,-2.7882195840957857
RK45_1e-12,0.07500000000000001,s3*s4,0,0.8977144105046209,-0.2994320017060473
RK45_1e-12,0.07500000000000001,s3*s4,1,-0.3512764393403537,0.1462320146498688
RK45_1e-12,0.07500000000000001,s1*s4,0,-8.761857119316236,-14.629431082330353
RK45_1e-12,0.07500000000000001,s1*s4,1,5.246688238989895,6.683208337088
RK45_1e-12,0.08999999999999997,s1*s2,0,-82.07669959555531,-27.293816804183173
RK45_1e-12,0.08999999999999997,s1*s2,1,37.61166351135673,2.4991222200327243
RK45_1e-12,0.08999999999999997,s2*s3,0,2.59981588242045,8.346404758850527
RK45_1e-12,0.08999999999999997,s2*s3,1,-2.70628224573439,-2.7882195840995037
RK45_1e-12,0.08999999999999997,s3*s4,0,0.8977144105068545,-0.299432001700474
RK45_1e-12,0.08999999999999997,s3*s4,1,-0.35127643934218306,0.14623201464793562
RK45_1e-12,0.08999999999999997,s1*s4,0,-8.761857119399414,-14.629431082276179
RK45_1e-12,0.08999999999999997,s1*s4,1,5.2466882390198455,6.683208337060378
RK45_1e-12,0.10499999999999998,s1*s2,0,-82.07669959545301,-27.293816804179095
RK45_1e-12,0.10499999999999998,s1*s2,1,37.61166351139437,2.499122220051771
RK45_1e-12,0.10499999999999998,s2*s3,0,2.599815882431907,8.346404758826488
RK45_1e-12,0.10499999999999998,s2*s3,1,-2.706282245740889,-2.7882195840952995
RK45_1e-12,0.10499999999999998,s3*s4,0,0.8977144105010589,-0.29943200170193546
RK45_1e-12,0.10499999999999998,s3*s4,1,-0.3512764393406053,0.1462320146482539
RK45_1e-12,0.10499999999999998,s1*s4,0,-8.761857119366555,-14.629431082321652
RK45_1e-12,0.10499999999999998,s1*s4,1,5.2466882390225384,6.68320833709397
RK45_1e-12,0.12,s1*s2,0,-82.07669959563145,-27.29381680428991
RK45_1e-12,0.12,s1*s2,1,37.61166351136251,2.499122220060292
RK45_1e-12,0.12,s2*s3,0,2.599815882499521,8.346404758829605
RK45_1e-12,0.12,s2*s3,1,-2.7062822457592466,-2.788219584075883
RK45_1e-12,0.12,s3*s4,0,0.8977144104968953,-0.2994320017135682
RK45_1e-12,0.12,s3*s4,1,-0.3512764393357796,0.14623201465150484
RK45_1e-12,0.12,s1*s4,0,-8.761857119254602,-14.629431082472511
RK45_1e-12,0.12,s1*s4,1,5.24668823898708,6.683208337152392
RK45_1e-12,0.135,s1*s2,0,-82.0766995956266,-27.293816804363022
RK45_1e-12,0.135,s1*s2,1,37.61166351137333,2.499122220089922
RK45_1e-12,0.135,s2*s3,0,2.5998158825330364,8.346404758847317
RK45_1e-12,0.135,s2*s3,1,-2.706282245776579,-2.7882195840781265
RK45_1e-12,0.135,s3*s4,0,0.8977144105000531,-0.29943200172037104
RK45_1e-12,0.135,s3*s4,1,-0.3512764393360013,0.1462320146550181
RK45_1e-12,0.135,s1*s4,0,-8.761857119147237,-14.62943108249268
RK45_1e-12,0.135,s1*s4,1,5.246688238944446,6.683208337178309
RK45_1e-12,0.15000000000000002,s1*s2,0,-82.07669959541863,-27.293816804356894
RK45_1e-12,0.15000000000000002,s1*s2,1,37.611663511371304,2.4991222201310586
RK45_1e-12,0.15000000000000002,s2*s3,0,2.599815882580714,8.346404758841835
RK45_1e-12,0.15000000000000002,s2*s3,1,-2.7062822458018756,-2.7882195840737967
RK45_1e-12,0.15000000000000002,s3*s4,0,0.8977144104945034,-0.29943200173150497
RK45_1e-12,0.15000000000000002,s3*s4,1,-0.3512764393324693,0.14623201465922012
RK45_1e-12,0.15000000000000002,s1*s4,0,-8.761857118968555,-14.629431082518137
RK45_1e-12,0.15000000000000002,s1*s4,1,5.246688238885136,6.683208337236188
RK45_1e-12,0.16499999999999998,s1*s2,0,-82.07669959529814,-27.2938168042071
RK45_1e-12,0.16499999999999998,s1*s2,1,37.61166351130044,2.4991222200866257
RK45_1e-12,0.16499999999999998,s2*s3,0,2.5998158825780537,8.346404758861713
RK45_1e-12,0.16499999999999998,s2*s3,1,-2.706282245805405,-2.7882195840829147
RK45_1e-12,0.16499999999999998,s3*s4,0,0.8977144104957403,-0.2994320017346804
RK45_1e-12,0.16499999999999998,s3*s4,1,-0.3512764393323991,0.14623201466085203
RK45_1e-12,0.16499999999999998,s1*s4,0,-8.761857118929036,-14.62943108240443
RK45_1e-12,0.16499999999999998,s1*s4,1,5.2466882388492655,6.68320833719686
RK45_1e-12,0.18,s1*s2,0,-82.07669959553586,-27.293816804303106
RK45_1e-12,0.18,s1*s2,1,37.6116635112883,2.499122220070841
RK45_1e-12,0.18,s2*s3,0,2.5998158825531044,8.346404758889145
RK45_1e-12,0.18,s2*s3,1,-2.7062822457910185,-2.7882195840896498
RK45_1e-12,0.18,s3*s4,0,0.897714410501232,-0.29943200172843437
RK45_1e-12,0.18,s3*s4,1,-0.3512764393349143,0.146232014658748
RK45_1e-12,0.18,s1*s4,0,-8.761857119022036,-14.629431082403237
RK45_1e-12,0.18,s1*s4,1,5.246688238870392,6.683208337153524
RK45_1e-12,0.195,s1*s2,0,-82.07669959552172,-27.293816804378206
RK45_1e-12,0.195,s1*s2,1,37.61166351125635,2.499122220101097
RK45_1e-12,0.195,s2*s3,0,2.5998158825744095,8.34640475892245
RK45_1e-12,0.195,s2*s3,1,-2.7062822458040214,-2.788219584099273
RK45_1e-12,0.195,s3*s4,0,0.897714410508583,-0.2994320017356649
RK45_1e-12,0.195,s3*s4,1,-0.3512764393367205,0.14623201466292846
RK45_1e-12,0.195,s1*s4,0,-8.761857118911799,-14.629431082373749
RK45_1e-12,0.195,s1*s4,1,5.24668823880965,6.683208337150625
RK45_1e-12,0.20999999999999996,s1*s2,0,-82.07669959535787,-27.293816804392293
RK45_1e-12,0.20999999999999996,s1*s2,1,37.61166351127295,2.4991222201499625
RK45_1e-12,0.20999999999999996,s2*s3,0,2.5998158826050366,8.346404758960647
RK45_1e-12,0.20999999999999996,s2*s3,1,-2.7062822458326172,-2.7882195841177215
RK45_1e-12,0.20999999999999996,s3*s4,0,0.8977144105167999,-0.299432001742985
RK45_1e-12,0.20999999999999996,s3*s4,1,-0.35127643933962865,0.1462320146688064
RK45_1e-12,0.20999999999999996,s1*s4,0,-8.7618571187455,-14.629431082278867
RK45_1e-12,0.20999999999999996,s1*s4,1,5.246688238722223,6.683208337157001
RK45_1e-12,0.22499999999999998,s1*s2,0,-82.07669959492259,-27.293816804233572
RK45_1e-12,0.22499999999999998,s1*s2,1,37.61166351133455,2.499122220212369
RK45_1e-12,0.22499999999999998,s2*s3,0,2.5998158825651516,8.346404758899482
RK45_1e-12,0.22499999999999998,s2*s3,1,-2.7062822458226723,-2.7882195841238446
RK45_1e-12,0.22499999999999998,s3*s4,0,0.8977144105077278,-0.2994320017354077
RK45_1e-12,0.22499999999999998,s3*s4,1,-0.3512764393399337,0.14623201466514643
RK45_1e-12,0.22499999999999998,s1*s4,0,-8.761857118780812,-14.629431082222911
RK45_1e-12,0.22499999999999998,s1*s4,1,5.246688238755678,6.683208337179114
RK45_1e-12,0.24,s1*s2,0,-82.07669959516608,-27.293816804275025
RK45_1e-12,0.24,s1*s2,1,37.61166351112916,2.499122220123128
RK45_1e-12,0.24,s2*s3,0,2.5998158825001036,8.346404758964999
RK45_1e-12,0.24,s2*s3,1,-2.706282245785793,-2.7882195841402293
RK45_1e-12,0.24,s3*s4,0,0.8977144105175844,-0.299432001719436
RK45_1e-12,0.24,s3*s4,1,-0.3512764393444206,0.1462320146583039
RK45_1e-12,0.24,s1*s4,0,-8.761857118943084,-14.629431082096275
RK45_1e-12,0.24,s1*s4,1,5.246688238767374,6.683208337025477
contour_1e-08_R4.8,-0.24,s1*s2,0,-82.03849528660152,-27.20324233644626
contour_1e-08_R4.8,-0.24,s1*s2,1,37.58730288267886,2.4576944661041145
contour_1e-08_R4.8,-0.24,s2*s3,0,2.6037560419951387,8.33788865532533
contour_1e-08_R4.8,-0.24,s2*s3,1,-2.7076549091903157,-2.7839237825225935
contour_1e-08_R4.8,-0.24,s3*s4,0,0.8968460204338271,-0.300076692031467
contour_1e-08_R4.8,-0.24,s3*s4,1,-0.3508062307240086,0.146491238966205
contour_1e-08_R4.8,-0.24,s1*s4,0,-8.7691159467119,-14.60919767584643
contour_1e-08_R4.8,-0.24,s1*s4,1,5.248761146753143,6.672865709072767
contour_1e-08_R4.8,-0.22499999999999998,s1*s2,0,-82.04116991813179,-27.206689980019178
contour_1e-08_R4.8,-0.22499999999999998,s1*s2,1,37.588866363585474,2.459158128996842
contour_1e-08_R4.8,-0.22499999999999998,s2*s3,0,2.6037520421235785,8.33833766217699
contour_1e-08_R4.8,-0.22499999999999998,s2*s3,1,-2.707690095114502,-2.7841334547293615
contour_1e-08_R4.8,-0.22499999999999998,s3*s4,0,0.8968842933641944,-0.30005508924317126
contour_1e-08_R4.8,-0.22499999999999998,s3*s4,1,-0.35082703924034686,0.14648316081453538
contour_1e-08_R4.8,-0.22499999999999998,s1*s4,0,-8.768910050207893,-14.61020811302236
contour_1e-08_R4.8,-0.22499999999999998,s1*s4,1,5.248749402229598,6.673383258261936
contour_1e-08_R4.8,-0.21,s1*s2,0,-82.04379145039258,-27.21022943373016
contour_1e-08_R4.8,-0.21,s1*s2,1,37.59040723313649,2.460671738440563
contour_1e-08_R4.8,-0.21,s2*s3,0,2.6037280687544038,8.338780488114862
contour_1e-08_R4.8,-0.21,s2*s3,1,-2.7077143371413026,-2.784341858505458
contour_1e-08_R4.8,-0.21,s3*s4,0,0.8969237375759923,-0.3000327817544289
contour_1e-08_R4.8,-0.21,s3*s4,1,-0.3508484281572881,0.14647485053478274
contour_1e-08_R4.8,-0.21,s1*s4,0,-8.768704574032295,-14.611219195721434
contour_1e-08_R4.8,-0.21,s1*s4,1,5.248736964638918,6.673899690145
contour_1e-08_R4.8,-0.195,s1*s2,0,-82.04636396562728,-27.213891742464135
contour_1e-08_R4.8,-0.195,s1*s2,1,37.591929725336655,2.4622500025336502
contour_1e-08_R4.8,-0.195,s2*s3,0,2.603682626909381,8.339220554650996
contour_1e-08_R4.8,-0.195,s2*s3,1,-2.7077272093319227,-2.7845507354691925
contour_1e-08_R4.8,-0.195,s3*s4,0,0.896964449912742,-0.300009514102572
contour_1e-08_R4.8,-0.195,s3*s4,1,-0.3508704624691955,0.1464661867589121
contour_1e-08_R4.8,-0.195,s1*s4,0,-8.768493462188513,-14.612235996611417
contour_1e-08_R4.8,-0.195,s1*s4,1,5.248721258515425,6.674417988857604
contour_1e-08_R4.8,-0.18,s1*s2,0,-82.04889155130407,-27.21773613679988
contour_1e-08_R4.8,-0.18,s1*s2,1,37.59344033059272,2.4639189738805074
contour_1e-08_R4.8,-0.18,s2*s3,0,2.603613051055973,8.339663688365695
contour_1e-08_R4.8,-0.18,s2*s3,1,-2.707728079179459,-2.7847627682533593
contour_1e-08_R4.8,-0.18,s3*s4,0,0.897006597441859,-0.2999847224145659
contour_1e-08_R4.8,-0.18,s3*s4,1,-0.3508932668969299,0.14645691800194316
contour_1e-08_R4.8,-0.18,s1*s4,0,-8.768264776115453,-14.613268720067008
contour_1e-08_R4.8,-0.18,s1*s4,1,5.248697854274068,6.674943904222274
contour_1e-08_R4.8,-0.16499999999999998,s1*s2,0,-82.05138888192435,-27.221805232995393
contour_1e-08_R4.8,-0.16499999999999998,s1*s2,1,37.59494854681923,2.465698153571109
contour_1e-08_R4.8,-0.16499999999999998,s2*s3,0,2.6035176556885706,8.340114306340867
contour_1e-08_R4.8,-0.16499999999999998,s2*s3,1,-2.7077163990542568,-2.784980153249592
contour_1e-08_R4.8,-0.16499999999999998,s3*s4,0,0.8970504860910097,-0.29995808257261536
contour_1e-08_R4.8,-0.16499999999999998,s3*s4,1,-0.3509170075279698,0.14644690676609007
contour_1e-08_R4.8,-0.16499999999999998,s1*s4,0,-8.7680132348925,-14.614326297357916
contour_1e-08_R4.8,-0.16499999999999998,s1*s4,1,5.248664768652362,6.675482022858183
contour_1e-08_R4.8,-0.15,s1*s2,0,-82.05384493392732,-27.226126505092655
contour_1e-08_R4.8,-0.15,s1*s2,1,37.59644993683469,2.467603007117804
contour_1e-08_R4.8,-0.15,s2*s3,0,2.6033935852786327,8.34057345826987
contour_1e-08_R4.8,-0.15,s2*s3,1,-2.7076906900987097,-2.7852037252453865
contour_1e-08_R4.8,-0.15,s3*s4,0,0.8970961692699002,-0.2999292928882067
contour_1e-08_R4.8,-0.15,s3*s4,1,-0.35094172051569705,0.14643599732964094
contour_1e-08_R4.8,-0.15,s1*s4,0,-8.767733117622852,-14.615411149221739
contour_1e-08_R4.8,-0.15,s1*s4,1,5.248618875666281,6.676033869191324
contour_1e-08_R4.8,-0.135,s1*s2,0,-82.05627463984996,-27.23073761568832
contour_1e-08_R4.8,-0.135,s1*s2,1,37.59795395774881,2.469651300124381
contour_1e-08_R4.8,-0.135,s2*s3,0,2.6032391193189897,8.341045259761723
contour_1e-08_R4.8,-0.135,s2*s3,1,-2.7076503610997,-2.785435636060539
contour_1e-08_R4.8,-0.135,s3*s4,0,0.897143946206912,-0.2998981111766687
contour_1e-08_R4.8,-0.135,s3*s4,1,-0.3509675635180747,0.14642408531358178
contour_1e-08_R4.8,-0.135,s1*s4,0,-8.767420331419695,-14.616530860042602
contour_1e-08_R4.8,-0.135,s1*s4,1,5.2485585073583945,6.676603432910245
contour_1e-08_R4.8,-0.12,s1*s2,0,-82.0586818154811,-27.23569515702345
contour_1e-08_R4.8,-0.12,s1*s2,1,37.5994656870979,2.471870147250856
contour_1e-08_R4.8,-0.12,s2*s3,0,2.60305077241297,8.341534289124446
contour_1e-08_R4.8,-0.12,s2*s3,1,-2.707594004368741,-2.785678265337191
contour_1e-08_R4.8,-0.12,s3*s4,0,0.8971941008563138,-0.2998640312385464
contour_1e-08_R4.8,-0.12,s3*s4,1,-0.35099470454831616,0.14641093987625028
contour_1e-08_R4.8,-0.12,s1*s4,0,-8.767065853127459,-14.617694802707549
contour_1e-08_R4.8,-0.12,s1*s4,1,5.24847987234795,6.677195808725324
contour_1e-08_R4.8,-0.10499999999999998,s1*s2,0,-82.06108413007799,-27.24109728279614
contour_1e-08_R4.8,-0.10499999999999998,s1*s2,1,37.601001774413554,2.4743009707682155
contour_1e-08_R4.8,-0.10499999999999998,s2*s3,0,2.602824006872698,8.34205022351919
contour_1e-08_R4.8,-0.10499999999999998,s2*s3,1,-2.7075206230857023,-2.7859360934027158
contour_1e-08_R4.8,-0.10499999999999998,s3*s4,0,0.8972471136651211,-0.29982621399297826
contour_1e-08_R4.8,-0.10499999999999998,s3*s4,1,-0.3510234395947514,0.1463962192531262
contour_1e-08_R4.8,-0.10499999999999998,s1*s4,0,-8.766653590639033,-14.61892106100215
contour_1e-08_R4.8,-0.10499999999999998,s1*s4,1,5.248377694563196,6.6778207288061715
contour_1e-08_R4.8,-0.09,s1*s2,0,-82.06346251195716,-27.246913895627458
contour_1e-08_R4.8,-0.09,s1*s2,1,37.602545224795314,2.476942114485024
contour_1e-08_R4.8,-0.09,s2*s3,0,2.6025569834113065,8.34258688066984
contour_1e-08_R4.8,-0.09,s2*s3,1,-2.707427519445714,-2.7862072762357646
contour_1e-08_R4.8,-0.09,s3*s4,0,0.8973030047018589,-0.29978493425356767
contour_1e-08_R4.8,-0.09,s3*s4,1,-0.351053722571135,0.1463799638191955
contour_1e-08_R4.8,-0.09,s1*s4,0,-8.766191996795131,-14.620200917831495
contour_1e-08_R4.8,-0.09,s1*s4,1,5.248252038148161,6.678473431498346
contour_1e-08_R4.8,-0.07500000000000001,s1*s2,0,-82.06582629521075,-27.253232182792594
contour_1e-08_R4.8,-0.07500000000000001,s1*s2,1,37.60410734620269,2.479833134780821
contour_1e-08_R4.8,-0.07500000000000001,s2*s3,0,2.6022447456840494,8.34315235224173
contour_1e-08_R4.8,-0.07500000000000001,s2*s3,1,-2.707313154398967,-2.7864958145557663
contour_1e-08_R4.8,-0.07500000000000001,s3*s4,0,0.8973621688173976,-0.2997394519040745
contour_1e-08_R4.8,-0.07500000000000001,s3*s4,1,-0.3510858021524469,0.14636184814337294
contour_1e-08_R4.8,-0.07500000000000001,s1*s4,0,-8.76566636419354,-14.621548792340468
contour_1e-08_R4.8,-0.07500000000000001,s1*s4,1,5.248097356813707,6.679162054389931
contour_1e-08_R4.8,-0.06,s1*s2,0,-82.06819978955649,-27.260194543007408
contour_1e-08_R4.8,-0.06,s1*s2,1,37.605710204560815,2.483034921908599
contour_1e-08_R4.8,-0.06,s2*s3,0,2.6018802873270346,8.343759708789534
contour_1e-08_R4.8,-0.06,s2*s3,1,-2.70717558419955,-2.7868077724100266
contour_1e-08_R4.8,-0.06,s3*s4,0,0.8974253793665483,-0.2996885303443737
contour_1e-08_R4.8,-0.06,s3*s4,1,-0.35112013497521777,0.14634136732687114
contour_1e-08_R4.8,-0.06,s1*s4,0,-8.765054765421251,-14.622991123916245
contour_1e-08_R4.8,-0.06,s1*s4,1,5.24790635545651,6.679900432208471
contour_1e-08_R4.8,-0.044999999999999984,s1*s2,0,-82.06939334134769,-27.265428784161948
contour_1e-08_R4.8,-0.044999999999999984,s1*s2,1,37.60639064695397,2.485855848224955
contour_1e-08_R4.8,-0.044999999999999984,s2*s3,0,2.601494058752804,8.344068854608643
contour_1e-08_R4.8,-0.044999999999999984,s2*s3,1,-2.7069568105311816,-2.787001767900626
contour_1e-08_R4.8,-0.044999999999999984,s3*s4,0,0.8974795759933086,-0.29964831210724086
contour_1e-08_R4.8,-0.044999999999999984,s3*s4,1,-0.35114821861360945,0.14632212781927048
contour_1e-08_R4.8,-0.044999999999999984,s1*s4,0,-8.764731240605858,-14.62398723034197
contour_1e-08_R4.8,-0.044999999999999984,s1*s4,1,5.2477149480586815,6.680398312387047
contour_1e-08_R4.8,-0.03,s1*s2,0,-82.07180292535094,-27.273902067617037
contour_1e-08_R4.8,-0.03,s1*s2,1,37.608082307823636,2.489795196871441
contour_1e-08_R4.8,-0.03,s2*s3,0,2.6010122759404632,8.34478045092297
contour_1e-08_R4.8,-0.03,s2*s3,1,-2.7067665199245923,-2.78737022272085
contour_1e-08_R4.8,-0.03,s3*s4,0,0.8975517838809843,-0.2995845744124651
contour_1e-08_R4.8,-0.03,s3*s4,1,-0.35118756990469596,0.14629581746494286
contour_1e-08_R4.8,-0.03,s1*s4,0,-8.763908282650567,-14.625654303172647
contour_1e-08_R4.8,-0.03,s1*s4,1,5.24743138924567,6.68125630398284
contour_1e-08_R4.8,-0.015000000000000013,s1*s2,0,-82.07423434307861,-27.283318576336963
contour_1e-08_R4.8,-0.015000000000000013,s1*s2,1,37.60983709195031,2.4941946465608043
contour_1e-08_R4.8,-0.015000000000000013,s2*s3,0,2.600455886853442,8.345555908160174
contour_1e-08_R4.8,-0.015000000000000013,s2*s3,1,-2.706543145970947,-2.7877745326165115
contour_1e-08_R4.8,-0.015000000000000013,s3*s4,0,0.8976297600898299,-0.29951288920996794
contour_1e-08_R4.8,-0.015000000000000013,s3*s4,1,-0.35123015126738105,0.14626597479626058
contour_1e-08_R4.8,-0.015000000000000013,s1*s4,0,-8.762956327525016,-14.627460826852941
contour_1e-08_R4.8,-0.015000000000000013,s1*s4,1,5.2470919473904045,6.682188972308497
contour_1e-08_R4.8,0.0,s1*s2,0,-82.07669959566581,-27.293816804244763
contour_1e-08_R4.8,0.0,s1*s2,1,37.61166351138238,2.4991222200453365
contour_1e-08_R4.8,0.0,s2*s3,0,2.599815882426313,8.346404758840986
contour_1e-08_R4.8,0.0,s2*s3,1,-2.706282245735448,-2.788219584092523
contour_1e-08_R4.8,0.0,s3*s4,0,0.8977144105054671,-0.29943200169896456
contour_1e-08_R4.8,0.0,s3*s4,1,-0.3512764393414079,0.1462320146475933
contour_1e-08_R4.8,0.0,s1*s4,0,-8.761857119432651,-14.629431082348718
contour_1e-08_R4.8,0.0,s1*s4,1,5.246688239033772,6.683208337084436
contour_1e-08_R4.8,0.015000000000000013,s1*s2,0,-82.07921040638601,-27.305562265594748
contour_1e-08_R4.8,0.015000000000000013,s1*s2,1,37.613575734537505,2.5046581691300354
contour_1e-08_R4.8,0.015000000000000013,s2*s3,0,2.599080796114967,8.34733956971396
contour_1e-08_R4.8,0.015000000000000013,s2*s3,1,-2.7059788987698323,-2.7887120971391184
contour_1e-08_R4.8,0.015000000000000013,s3*s4,0,0.8978067034248477,-0.2993405045797686
contour_1e-08_R4.8,0.015000000000000013,s3*s4,1,-0.35132697735501495,0.14619329548980495
contour_1e-08_R4.8,0.015000000000000013,s1*s4,0,-8.760586967581062,-14.631591527385845
contour_1e-08_R4.8,0.015000000000000013,s1*s4,1,5.246210005539722,6.684328592422932
contour_1e-08_R4.8,0.030000000000000027,s1*s2,0,-82.08177889250115,-27.318759309354647
contour_1e-08_R4.8,0.030000000000000027,s1*s2,1,37.61558948725611,2.510901211748593
contour_1e-08_R4.8,0.030000000000000027,s2*s3,0,2.5982365605466824,8.348375462907013
contour_1e-08_R4.8,0.030000000000000027,s2*s3,1,-2.7056270064695114,-2.789260066098741
contour_1e-08_R4.8,0.030000000000000027,s3*s4,0,0.8979078199370647,-0.29923661658260264
contour_1e-08_R4.8,0.030000000000000027,s3*s4,1,-0.3513824271980674,0.14614900637559958
contour_1e-08_R4.8,0.030000000000000027,s1*s4,0,-8.759116329460914,-14.633975064779861
contour_1e-08_R4.8,0.030000000000000027,s1*s4,1,5.245644511478253,6.685567195031245
contour_1e-08_R4.8,0.044999999999999984,s1*s2,0,-82.08441128109531,-27.3336037046395
contour_1e-08_R4.8,0.044999999999999984,s1*s2,1,37.61771758870341,2.5179497042677492
contour_1e-08_R4.8,0.044999999999999984,s2*s3,0,2.597268696013192,8.349526765259007
contour_1e-08_R4.8,0.044999999999999984,s2*s3,1,-2.7052200587227087,-2.7898714924859256
contour_1e-08_R4.8,0.044999999999999984,s3*s4,0,0.8980188523447628,-0.29911866631928075
contour_1e-08_R4.8,0.044999999999999984,s3*s4,1,-0.351443412947246,0.14609835533747864
contour_1e-08_R4.8,0.044999999999999984,s1*s4,0,-8.75741638748418,-14.636611229180987
contour_1e-08_R4.8,0.044999999999999984,s1*s4,1,5.244978517448641,6.6869405042673815
contour_1e-08_R4.8,0.06,s1*s2,0,-82.08717191349315,-27.350341743266302
contour_1e-08_R4.8,0.06,s1*s2,1,37.620002152508334,2.5259190614114155
contour_1e-08_R4.8,0.06,s2*s3,0,2.596163713072514,8.350815623032858
contour_1e-08_R4.8,0.06,s2*s3,1,-2.7047525700287425,-2.790557586899734
contour_1e-08_R4.8,0.06,s3*s4,0,0.898141648800873,-0.2989847811622252
contour_1e-08_R4.8,0.06,s3*s4,1,-0.35151091192886924,0.14604052553809865
contour_1e-08_R4.8,0.06,s1*s4,0,-8.755458663642752,-14.639547016972429
contour_1e-08_R4.8,0.06,s1*s4,1,5.244200552400486,6.688472424913622
contour_1e-08_R4.8,0.07500000000000001,s1*s2,0,-82.09003656326708,-27.369500519181145
contour_1e-08_R4.8,0.07500000000000001,s1*s2,1,37.622455995318724,2.535061716776484
contour_1e-08_R4.8,0.07500000000000001,s2*s3,0,2.594881948553369,8.352275442844633
contour_1e-08_R4.8,0.07500000000000001,s2*s3,1,-2.7042070557447606,-2.7913358951810743
contour_1e-08_R4.8,0.07500000000000001,s3*s4,0,0.8982788624674333,-0.2988299634686558
contour_1e-08_R4.8,0.07500000000000001,s3*s4,1,-0.3515864436930844,0.14597325678251444
contour_1e-08_R4.8,0.07500000000000001,s1*s4,0,-8.753160306191306,-14.64286108050281
contour_1e-08_R4.8,0.07500000000000001,s1*s4,1,5.243275187163934,6.690204335630999
contour_1e-08_R4.8,0.08999999999999997,s1*s2,0,-82.09305849636267,-27.391409330592495
contour_1e-08_R4.8,0.08999999999999997,s1*s2,1,37.62511661852407,2.5455389501890346
contour_1e-08_R4.8,0.08999999999999997,s2*s3,0,2.593402221772773,8.353932997738557
contour_1e-08_R4.8,0.08999999999999997,s2*s3,1,-2.7035739397942855,-2.7922205198406234
contour_1e-08_R4.8,0.08999999999999997,s3*s4,0,0.8984327456524801,-0.2986515894268212
contour_1e-08_R4.8,0.08999999999999997,s3*s4,1,-0.35167120111511424,0.14589533088661652
contour_1e-08_R4.8,0.08999999999999997,s1*s4,0,-8.75047980196856,-14.646610414803085
contour_1e-08_R4.8,0.08999999999999997,s1*s4,1,5.242183590644248,6.69216574616804
contour_1e-08_R4.8,0.10499999999999998,s1*s2,0,-82.09621574815021,-27.41635746714361
contour_1e-08_R4.8,0.10499999999999998,s1*s2,1,37.627991834250395,2.5575059024158806
contour_1e-08_R4.8,0.10499999999999998,s2*s3,0,2.5917004025914174,8.35580831104851
contour_1e-08_R4.8,0.10499999999999998,s2*s3,1,-2.7028420679621883,-2.7932238380201695
contour_1e-08_R4.8,0.10499999999999998,s3*s4,0,0.898604562473173,-0.29844712461445067
contour_1e-08_R4.8,0.10499999999999998,s3*s4,1,-0.35176600208141645,0.14580546573835074
contour_1e-08_R4.8,0.10499999999999998,s1*s4,0,-8.747368753440487,-14.650831898012388
contour_1e-08_R4.8,0.10499999999999998,s1*s4,1,5.240902045186755,6.694379846638902
contour_1e-08_R4.8,0.12,s1*s2,0,-82.09953268659834,-27.44479415290771
contour_1e-08_R4.8,0.12,s1*s2,1,37.631118627640454,2.5711860197387892
contour_1e-08_R4.8,0.12,s2*s3,0,2.589745073696868,8.357935482331783
contour_1e-08_R4.8,0.12,s2*s3,1,-2.7019977317949695,-2.7943646220150886
contour_1e-08_R4.8,0.12,s3*s4,0,0.8987968185925396,-0.2982127163329692
contour_1e-08_R4.8,0.12,s3*s4,1,-0.3518723091164765,0.1457018596219265
contour_1e-08_R4.8,0.12,s1*s4,0,-8.743760713948397,-14.655595974302074
contour_1e-08_R4.8,0.12,s1*s4,1,5.239401091146579,6.696885771910855
contour_1e-08_R4.8,0.135,s1*s2,0,-82.10312295481202,-27.477709382603738
contour_1e-08_R4.8,0.135,s1*s2,1,37.634584301502,2.5870416382674897
contour_1e-08_R4.8,0.135,s2*s3,0,2.587472557184631,8.360388578862372
contour_1e-08_R4.8,0.135,s2*s3,1,-2.701013020332404,-2.7956796010206495
contour_1e-08_R4.8,0.135,s3*s4,0,0.8990159707259112,-0.2979398219299174
contour_1e-08_R4.8,0.135,s3*s4,1,-0.35199350227556164,0.14558073284078718
contour_1e-08_R4.8,0.135,s1*s4,0,-8.739524948925192,-14.661074710958063
contour_1e-08_R4.8,0.135,s1*s4,1,5.237625972244372,6.6997686841162984
contour_1e-08_R4.8,0.15000000000000002,s1*s2,0,-82.10701218631019,-27.51579978753867
contour_1e-08_R4.8,0.15000000000000002,s1*s2,1,37.638438659279316,2.6054202033800564
contour_1e-08_R4.8,0.15000000000000002,s2*s3,0,2.584832801040456,8.363219111499976
contour_1e-08_R4.8,0.15000000000000002,s2*s3,1,-2.699865803644058,-2.7971972937867595
contour_1e-08_R4.8,0.15000000000000002,s3*s4,0,0.8992658574115686,-0.29762242163236047
contour_1e-08_R4.8,0.15000000000000002,s3*s4,1,-0.35213180795583365,0.14543926166133378
contour_1e-08_R4.8,0.15000000000000002,s1*s4,0,-8.734557774403477,-14.667375263584889
contour_1e-08_R4.8,0.15000000000000002,s1*s4,1,5.235530153404409,6.703087956412571
contour_1e-08_R4.8,0.16499999999999998,s1*s2,0,-82.11119637303953,-27.560000623544934
contour_1e-08_R4.8,0.16499999999999998,s1*s2,1,37.64272846236543,2.62679118311598
contour_1e-08_R4.8,0.16499999999999998,s2*s3,0,2.581756108416819,8.36649248041224
contour_1e-08_R4.8,0.16499999999999998,s2*s3,1,-2.698524701885032,-2.798954209050544
contour_1e-08_R4.8,0.16499999999999998,s3*s4,0,0.8995513568233231,-0.2972521735575053
contour_1e-08_R4.8,0.16499999999999998,s3*s4,1,-0.3522900954953872,0.14527350269193504
contour_1e-08_R4.8,0.16499999999999998,s1*s4,0,-8.728715370102575,-14.67463682669885
contour_1e-08_R4.8,0.16499999999999998,s1*s4,1,5.233048460429668,6.706921131142039
contour_1e-08_R4.8,0.18,s1*s2,0,-82.11579281263883,-27.611560659307603
contour_1e-08_R4.8,0.18,s1*s2,1,37.647563576089404,2.6517558303434363
contour_1e-08_R4.8,0.18,s2*s3,0,2.578159509297489,8.370303663121485
contour_1e-08_R4.8,0.18,s2*s3,1,-2.696953367287519,-2.8009998694731517
contour_1e-08_R4.8,0.18,s3*s4,0,0.8998801272265574,-0.296818393773736
contour_1e-08_R4.8,0.18,s3*s4,1,-0.35247254824959945,0.14507859716556862
contour_1e-08_R4.8,0.18,s1*s4,0,-8.72182465641521,-14.683067686811336
contour_1e-08_R4.8,0.18,s1*s4,1,5.230105942907936,6.71137662238123
contour_1e-08_R4.8,0.195,s1*s2,0,-82.121038320352,-27.672030202793017
contour_1e-08_R4.8,0.195,s1*s2,1,37.653101932293254,2.681048444998707
contour_1e-08_R4.8,0.195,s2*s3,0,2.5739464286684655,8.374775984527165
contour_1e-08_R4.8,0.195,s2*s3,1,-2.6951088501775615,-2.803395922820803
contour_1e-08_R4.8,0.195,s3*s4,0,0.9002625999712784,-0.2963082334168597
contour_1e-08_R4.8,0.195,s3*s4,1,-0.35268454707419294,0.1448487276353598
contour_1e-08_R4.8,0.195,s1*s4,0,-8.713686358393316,-14.692941813069854
contour_1e-08_R4.8,0.195,s1*s4,1,5.226615725201351,6.716590749100019
contour_1e-08_R4.8,0.20999999999999996,s1*s2,0,-82.12656362118508,-27.737324574920365
contour_1e-08_R4.8,0.20999999999999996,s1*s2,1,37.658853269264526,2.712679063858027
contour_1e-08_R4.8,0.20999999999999996,s2*s3,0,2.569409797655478,8.37961067323334
contour_1e-08_R4.8,0.20999999999999996,s2*s3,1,-2.6931132151308654,-2.8059730886468404
contour_1e-08_R4.8,0.20999999999999996,s3*s4,0,0.900672002863727,-0.2957554919843529
contour_1e-08_R4.8,0.20999999999999996,s3*s4,1,-0.35291029271494495,0.14459860117713255
contour_1e-08_R4.8,0.20999999999999996,s1*s4,0,-8.704831841275864,-14.703599167505082
contour_1e-08_R4.8,0.20999999999999996,s1*s4,1,5.22279011160919,6.722196834383163
contour_1e-08_R4.8,0.22499999999999998,s1*s2,0,-82.1330387347244,-27.820169253383014
contour_1e-08_R4.8,0.22499999999999998,s1*s2,1,37.665965623250855,2.752936700342092
contour_1e-08_R4.8,0.22499999999999998,s2*s3,0,2.5636235394123403,8.385721100965634
contour_1e-08_R4.8,0.22499999999999998,s2*s3,1,-2.690564985978218,-2.809245214928526
contour_1e-08_R4.8,0.22499999999999998,s3*s4,0,0.9011850089510024,-0.295051484164826
contour_1e-08_R4.8,0.22499999999999998,s3*s4,1,-0.3531948471942298,0.14427898002963743
contour_1e-08_R4.8,0.22499999999999998,s1*s4,0,-8.6934863263667,-14.717033571739105
contour_1e-08_R4.8,0.22499999999999998,s1*s4,1,5.217872651911481,6.729301725878919
contour_1e-08_R4.8,0.24,s1*s2,0,-82.14020914294836,-27.918149273427012
contour_1e-08_R4.8,0.24,s1*s2,1,37.674149292092416,2.8006137817702514
contour_1e-08_R4.8,0.24,s2*s3,0,2.5567682949458552,8.392935118355698
contour_1e-08_R4.8,0.24,s2*s3,1,-2.6875440205661363,-2.8131125635933363
contour_1e-08_R4.8,0.24,s3*s4,0,0.9017844071836709,-0.2942154949860216
contour_1e-08_R4.8,0.24,s3*s4,1,-0.35352825015649547,0.14389850161935164
contour_1e-08_R4.8,0.24,s1*s4,0,-8.679937781642181,-14.732856578175891
contour_1e-08_R4.8,0.24,s1*s4,1,5.211984446641126,6.737689332235599
contour_1e-10_R4.8,-0.24,s1*s2,0,-82.07609289583066,-27.292338832776153
contour_1e-10_R4.8,-0.24,s1*s2,1,37.611270852783186,2.498447267984015
contour_1e-10_R4.8,-0.24,s2*s3,0,2.5998813904538984,8.346264897162312
contour_1e-10_R4.8,-0.24,s2*s3,1,-2.706304518636754,-2.788149024863956
contour_1e-10_R4.8,-0.24,s3*s4,0,0.89770056633991,-0.29944250784563176
contour_1e-10_R4.8,-0.24,s3*s4,1,-0.3512689082071438,0.14623625211421315
contour_1e-10_R4.8,-0.24,s1*s4,0,-8.761981163892111,-14.629105725709483
contour_1e-10_R4.8,-0.24,s1*s4,1,5.246724340928669,6.683040816575849
contour_1e-10_R4.8,-0.22499999999999998,s1*s2,0,-82.07612226489827,-27.292586700768467
contour_1e-10_R4.8,-0.22499999999999998,s1*s2,1,37.61131894183422,2.498538864618395
contour_1e-10_R4.8,-0.22499999999999998,s2*s3,0,2.5998742637694727,8.346298519409672
contour_1e-10_R4.8,-0.22499999999999998,s2*s3,1,-2.7063076247096025,-2.78816295859213
contour_1e-10_R4.8,-0.22499999999999998,s3*s4,0,0.8977005311382077,-0.2994403297950513
contour_1e-10_R4.8,-0.22499999999999998,s3*s4,1,-0.3512691881297377,0.14623532344005347
contour_1e-10_R4.8,-0.22499999999999998,s1*s4,0,-8.761917562534267,-14.629146426469836
contour_1e-10_R4.8,-0.22499999999999998,s1*s4,1,5.246705046976089,6.683067431796356
contour_1e-10_R4.8,-0.21,s1*s2,0,-82.07616755039123,-27.292802725238086
contour_1e-10_R4.8,-0.21,s1*s2,1,37.61136598505998,2.4986202772841213
contour_1e-10_R4.8,-0.21,s2*s3,0,2.599868769367526,8.34632507469307
contour_1e-10_R4.8,-0.21,s2*s3,1,-2.7063095446263543,-2.7881739675840893
contour_1e-10_R4.8,-0.21,s3*s4,0,0.8977010589693254,-0.299438397520523
contour_1e-10_R4.8,-0.21,s3*s4,1,-0.35126966972312046,0.14623453855160484
contour_1e-10_R4.8,-0.21,s1*s4,0,-8.761871938559665,-14.629188245758552
contour_1e-10_R4.8,-0.21,s1*s4,1,5.246692200426199,6.683091803865844
contour_1e-10_R4.8,-0.195,s1*s2,0,-82.07621885787034,-27.292762750570947
contour_1e-10_R4.8,-0.195,s1*s2,1,37.61137949484967,2.4986105351145245
contour_1e-10_R4.8,-0.195,s2*s3,0,2.5998716918033233,8.346318173205344
contour_1e-10_R4.8,-0.195,s2*s3,1,-2.706308332986627,-2.7881717185511468
contour_1e-10_R4.8,-0.195,s3*s4,0,0.8977021352092336,-0.2994389655586931
contour_1e-10_R4.8,-0.195,s3*s4,1,-0.3512700863574933,0.1462348199453704
contour_1e-10_R4.8,-0.195,s1*s4,0,-8.76190107017831,-14.629192861824327
contour_1e-10_R4.8,-0.195,s1*s4,1,5.246702435542573,6.683090811180471
contour_1e-10_R4.8,-0.18,s1*s2,0,-82.07625545927752,-27.29256713256973
contour_1e-10_R4.8,-0.18,s1*s2,1,37.611369525792654,2.498543769963571
contour_1e-10_R4.8,-0.18,s2*s3,0,2.5998790012271145,8.346294535282953
contour_1e-10_R4.8,-0.18,s2*s3,1,-2.7063062451195767,-2.7881630112689026
contour_1e-10_R4.8,-0.18,s3*s4,0,0.8977029393945954,-0.2994411385229746
contour_1e-10_R4.8,-0.18,s3*s4,1,-0.3512702129077849,0.14623574259276106
contour_1e-10_R4.8,-0.18,s1*s4,0,-8.761965037403357,-14.629167780267746
contour_1e-10_R4.8,-0.18,s1*s4,1,5.246722478746244,6.683073346217736
contour_1e-10_R4.8,-0.16499999999999998,s1*s2,0,-82.07628040059329,-27.292408102216513
contour_1e-10_R4.8,-0.16499999999999998,s1*s2,1,37.6113626559873,2.498489252697118
contour_1e-10_R4.8,-0.16499999999999998,s2*s3,0,2.5998846859687785,8.346277661372861
contour_1e-10_R4.8,-0.16499999999999998,s2*s3,1,-2.706305176648225,-2.788157096109673
contour_1e-10_R4.8,-0.16499999999999998,s3*s4,0,0.897703320340689,-0.2994429970532833
contour_1e-10_R4.8,-0.16499999999999998,s3*s4,1,-0.3512702101837665,0.1462365073586857
contour_1e-10_R4.8,-0.16499999999999998,s1*s4,0,-8.762012272940435,-14.629144005491561
contour_1e-10_R4.8,-0.16499999999999998,s1*s4,1,5.246736858519676,6.683058956043283
contour_1e-10_R4.8,-0.15,s1*s2,0,-82.07630955598472,-27.292411867388566
contour_1e-10_R4.8,-0.15,s1*s2,1,37.6113774266151,2.4984945570503156
contour_1e-10_R4.8,-0.15,s2*s3,0,2.599884928597162,8.34627950079055
contour_1e-10_R4.8,-0.15,s2*s3,1,-2.706305132405272,-2.7881585626423293
contour_1e-10_R4.8,-0.15,s3*s4,0,0.8977037189710135,-0.299443217570335
contour_1e-10_R4.8,-0.15,s3*s4,1,-0.35127040127099834,0.14623659533352515
contour_1e-10_R4.8,-0.15,s1*s4,0,-8.762018482514053,-14.629147395451758
contour_1e-10_R4.8,-0.15,s1*s4,1,5.246738962478954,6.683061002796578
contour_1e-10_R4.8,-0.135,s1*s2,0,-82.0763518286474,-27.292573120722913
contour_1e-10_R4.8,-0.135,s1*s2,1,37.61141304656817,2.498559670662769
contour_1e-10_R4.8,-0.135,s2*s3,0,2.5998796862305316,8.346296762706071
contour_1e-10_R4.8,-0.135,s2*s3,1,-2.7063049739102576,-2.788166066451424
contour_1e-10_R4.8,-0.135,s3*s4,0,0.8977045353252928,-0.29944181869136505
contour_1e-10_R4.8,-0.135,s3*s4,1,-0.35127093652756397,0.14623603428086612
contour_1e-10_R4.8,-0.135,s1*s4,0,-8.761992153185101,-14.629180625766747
contour_1e-10_R4.8,-0.135,s1*s4,1,5.246731671090548,6.683079087821481
contour_1e-10_R4.8,-0.12,s1*s2,0,-82.07640000216932,-27.29278306722018
contour_1e-10_R4.8,-0.12,s1*s2,1,37.61145352381123,2.4986449000141584
contour_1e-10_R4.8,-0.12,s2*s3,0,2.5998721593377407,8.346317191857725
contour_1e-10_R4.8,-0.12,s2*s3,1,-2.7063039376197398,-2.7881748373011015
contour_1e-10_R4.8,-0.12,s3*s4,0,0.8977056759039196,-0.29943990916633945
contour_1e-10_R4.8,-0.12,s3*s4,1,-0.3512716505471919,0.14623527355139554
contour_1e-10_R4.8,-0.12,s1*s4,0,-8.76195932718113,-14.629224090332453
contour_1e-10_R4.8,-0.12,s1*s4,1,5.246722488540488,6.683101844860199
contour_1e-10_R4.8,-0.10499999999999998,s1*s2,0,-82.0764424515857,-27.29292961011881
contour_1e-10_R4.8,-0.10499999999999998,s1*s2,1,37.61148456778929,2.4987072642900157
contour_1e-10_R4.8,-0.10499999999999998,s2*s3,0,2.5998662351495563,8.346330725325693
contour_1e-10_R4.8,-0.10499999999999998,s2*s3,1,-2.7063024223726164,-2.788181008053392
contour_1e-10_R4.8,-0.10499999999999998,s3*s4,0,0.8977067255396718,-0.29943866737056724
contour_1e-10_R4.8,-0.10499999999999998,s3*s4,1,-0.351272254643558,0.1462347800200734
contour_1e-10_R4.8,-0.10499999999999998,s1*s4,0,-8.761941083256005,-14.629255299689945
contour_1e-10_R4.8,-0.10499999999999998,s1*s4,1,5.246717378720987,6.6831178178232635
contour_1e-10_R4.8,-0.09,s1*s2,0,-82.07647749185239,-27.29300350727628
contour_1e-10_R4.8,-0.09,s1*s2,1,37.61150652895839,2.4987420178185706
contour_1e-10_R4.8,-0.09,s2*s3,0,2.5998627150561844,8.346337702758555
contour_1e-10_R4.8,-0.09,s2*s3,1,-2.7063010934255116,-2.788184702650822
contour_1e-10_R4.8,-0.09,s3*s4,0,0.8977075166077655,-0.29943819826279316
contour_1e-10_R4.8,-0.09,s3*s4,1,-0.35127267761281483,0.1462345933966537
contour_1e-10_R4.8,-0.09,s1*s4,0,-8.761936709531476,-14.629271816567014
contour_1e-10_R4.8,-0.09,s1*s4,1,5.246716191987747,6.683126332732127
contour_1e-10_R4.8,-0.07500000000000001,s1*s2,0,-82.0765155920147,-27.293104895322198
contour_1e-10_R4.8,-0.07500000000000001,s1*s2,1,37.61153135590179,2.4987881642284253
contour_1e-10_R4.8,-0.07500000000000001,s2*s3,0,2.599857908343959,8.346346800590934
contour_1e-10_R4.8,-0.07500000000000001,s2*s3,1,-2.7062993409101552,-2.7881892679184737
contour_1e-10_R4.8,-0.07500000000000001,s3*s4,0,0.8977084577550709,-0.2994374537574304
contour_1e-10_R4.8,-0.07500000000000001,s3*s4,1,-0.3512731877261106,0.14623429543540606
contour_1e-10_R4.8,-0.07500000000000001,s1*s4,0,-8.761928087046948,-14.629293741550647
contour_1e-10_R4.8,-0.07500000000000001,s1*s4,1,5.246713671946929,6.683137459465948
contour_1e-10_R4.8,-0.06,s1*s2,0,-82.07655355051772,-27.2932272120459
contour_1e-10_R4.8,-0.06,s1*s2,1,37.611557202361624,2.498844127621101
contour_1e-10_R4.8,-0.06,s2*s3,0,2.5998515401969438,8.346357208141177
contour_1e-10_R4.8,-0.06,s2*s3,1,-2.706296910687216,-2.7881945137297803
contour_1e-10_R4.8,-0.06,s3*s4,0,0.897709520078117,-0.2994365152603762
contour_1e-10_R4.8,-0.06,s3*s4,1,-0.35127376653966697,0.14623391333122351
contour_1e-10_R4.8,-0.06,s1*s4,0,-8.761916456730432,-14.629318929683912
contour_1e-10_R4.8,-0.06,s1*s4,1,5.24670994660929,6.683150266211043
contour_1e-10_R4.8,-0.044999999999999984,s1*s2,0,-82.07658963619613,-27.293350505074912
contour_1e-10_R4.8,-0.044999999999999984,s1*s2,1,37.61158230781084,2.4989018203312576
contour_1e-10_R4.8,-0.044999999999999984,s2*s3,0,2.599844526795998,8.346367488501755
contour_1e-10_R4.8,-0.044999999999999984,s2*s3,1,-2.706294100794391,-2.7881998817760625
contour_1e-10_R4.8,-0.044999999999999984,s3*s4,0,0.8977105958879825,-0.29943559259546704
contour_1e-10_R4.8,-0.044999999999999984,s3*s4,1,-0.35127435232648313,0.14623353120398397
contour_1e-10_R4.8,-0.044999999999999984,s1*s4,0,-8.76190493226961,-14.629343387200816
contour_1e-10_R4.8,-0.044999999999999984,s1*s4,1,5.246705967914673,6.683162868273429
contour_1e-10_R4.8,-0.03,s1*s2,0,-82.07662588608804,-27.293488119764717
contour_1e-10_R4.8,-0.03,s1*s2,1,37.611608248017674,2.49896655956939
contour_1e-10_R4.8,-0.03,s2*s3,0,2.599836364373108,8.346378709994704
contour_1e-10_R4.8,-0.03,s2*s3,1,-2.7062907707472137,-2.788205780925596
contour_1e-10_R4.8,-0.03,s3*s4,0,0.8977117593429952,-0.29943454801566255
contour_1e-10_R4.8,-0.03,s3*s4,1,-0.35127498728889706,0.1462330942597393
contour_1e-10_R4.8,-0.03,s1*s4,0,-8.761891452342415,-14.629369946420024
contour_1e-10_R4.8,-0.03,s1*s4,1,5.24670113001671,6.683176596069426
contour_1e-10_R4.8,-0.015000000000000013,s1*s2,0,-82.07666262534418,-27.293643097843066
contour_1e-10_R4.8,-0.015000000000000013,s1*s2,1,37.61163535083787,2.499039748761097
contour_1e-10_R4.8,-0.015000000000000013,s2*s3,0,2.5998268645268046,8.346391111454304
contour_1e-10_R4.8,-0.015000000000000013,s2*s3,1,-2.7062868462060727,-2.7882123310761227
contour_1e-10_R4.8,-0.015000000000000013,s3*s4,0,0.8977130285678973,-0.29943335500290236
contour_1e-10_R4.8,-0.015000000000000013,s3*s4,1,-0.3512756816590772,0.14623259102909278
contour_1e-10_R4.8,-0.015000000000000013,s1*s4,0,-8.761875583359059,-14.629399132067155
contour_1e-10_R4.8,-0.015000000000000013,s1*s4,1,5.246695264481708,6.683191722662246
contour_1e-10_R4.8,0.0,s1*s2,0,-82.07669959566576,-27.29381680424467
contour_1e-10_R4.8,0.0,s1*s2,1,37.61166351138235,2.4991222200453382
contour_1e-10_R4.8,0.0,s2*s3,0,2.599815882426317,8.346404758840976
contour_1e-10_R4.8,0.0,s2*s3,1,-2.706282245735446,-2.788219584092521
contour_1e-10_R4.8,0.0,s3*s4,0,0.8977144105054662,-0.29943200169896494
contour_1e-10_R4.8,0.0,s3*s4,1,-0.3512764393414077,0.14623201464759314
contour_1e-10_R4.8,0.0,s1*s4,0,-8.761857119432658,-14.6294310823487
contour_1e-10_R4.8,0.0,s1*s4,1,5.246688239033769,6.683208337084434
contour_1e-10_R4.8,0.015000000000000013,s1*s2,0,-82.07669319912223,-27.293680376144025
contour_1e-10_R4.8,0.015000000000000013,s1*s2,1,37.61165059608582,2.4990540710681763
contour_1e-10_R4.8,0.015000000000000013,s2*s3,0,2.5998265143264643,8.346395438627606
contour_1e-10_R4.8,0.015000000000000013,s2*s3,1,-2.7062868766220225,-2.7882141184114024
contour_1e-10_R4.8,0.015000000000000013,s3*s4,0,0.8977135310656013,-0.29943313570573943
contour_1e-10_R4.8,0.015000000000000013,s3*s4,1,-0.3512759208577679,0.14623252573537304
contour_1e-10_R4.8,0.015000000000000013,s1*s4,0,-8.761874992882086,-14.629410355800703
contour_1e-10_R4.8,0.015000000000000013,s1*s4,1,5.246695841441004,6.683196590057214
contour_1e-10_R4.8,0.030000000000000027,s1*s2,0,-82.07672984063944,-27.293859065350013
contour_1e-10_R4.8,0.030000000000000027,s1*s2,1,37.61167838951881,2.4991390311785717
contour_1e-10_R4.8,0.030000000000000027,s2*s3,0,2.5998150898604813,8.346409417797227
contour_1e-10_R4.8,0.030000000000000027,s2*s3,1,-2.706282039196877,-2.7882215392622998
contour_1e-10_R4.8,0.030000000000000027,s3*s4,0,0.8977149380133611,-0.29943174075851786
contour_1e-10_R4.8,0.030000000000000027,s3*s4,1,-0.3512766878695316,0.14623192842482083
contour_1e-10_R4.8,0.030000000000000027,s1*s4,0,-8.761855758389576,-14.629442921678356
contour_1e-10_R4.8,0.030000000000000027,s1*s4,1,5.24668837734842,6.683213460727884
contour_1e-10_R4.8,0.044999999999999984,s1*s2,0,-82.07676665243454,-27.294062767406956
contour_1e-10_R4.8,0.044999999999999984,s1*s2,1,37.61170746108968,2.499236235365777
contour_1e-10_R4.8,0.044999999999999984,s2*s3,0,2.59980175157897,8.346425081974502
contour_1e-10_R4.8,0.044999999999999984,s2*s3,1,-2.706276340593632,-2.7882298816972977
contour_1e-10_R4.8,0.044999999999999984,s3*s4,0,0.8977164881749866,-0.2994301260842531
contour_1e-10_R4.8,0.044999999999999984,s3*s4,1,-0.351277535319381,0.14623123089769852
contour_1e-10_R4.8,0.044999999999999984,s1*s4,0,-8.76183291433949,-14.62947923766517
contour_1e-10_R4.8,0.044999999999999984,s1*s4,1,5.246679321550852,6.683232329663566
contour_1e-10_R4.8,0.06,s1*s2,0,-82.07680430888104,-27.294294773956864
contour_1e-10_R4.8,0.06,s1*s2,1,37.61173827422663,2.499347359033692
contour_1e-10_R4.8,0.06,s2*s3,0,2.5997862827811113,8.346442710027924
contour_1e-10_R4.8,0.06,s2*s3,1,-2.7062696801186137,-2.7882393005591113
contour_1e-10_R4.8,0.06,s3*s4,0,0.8977182059557467,-0.2994282675089609
contour_1e-10_R4.8,0.06,s3*s4,1,-0.35127847630840525,0.14623042156444777
contour_1e-10_R4.8,0.06,s1*s4,0,-8.76180608116231,-14.629519872499085
contour_1e-10_R4.8,0.06,s1*s4,1,5.246668491785092,6.683253502392164
contour_1e-10_R4.8,0.07500000000000001,s1*s2,0,-82.07680721642802,-27.29452481956804
contour_1e-10_R4.8,0.07500000000000001,s1*s2,1,37.61175336306575,2.499465382373591
contour_1e-10_R4.8,0.07500000000000001,s2*s3,0,2.5997677185830557,8.346457735667492
contour_1e-10_R4.8,0.07500000000000001,s2*s3,1,-2.7062611045675076,-2.7882482522002485
contour_1e-10_R4.8,0.07500000000000001,s3*s4,0,0.8977196314371593,-0.2994263160943869
contour_1e-10_R4.8,0.07500000000000001,s3*s4,1,-0.3512793093286991,0.14622950311818142
contour_1e-10_R4.8,0.07500000000000001,s1*s4,0,-8.761775005155311,-14.629553600950713
contour_1e-10_R4.8,0.07500000000000001,s1*s4,1,5.246654244536338,6.68327263997019
contour_1e-10_R4.8,0.08999999999999997,s1*s2,0,-82.07679350135942,-27.29481067203184
contour_1e-10_R4.8,0.08999999999999997,s1*s2,1,37.611765256865866,2.499612768878456
contour_1e-10_R4.8,0.08999999999999997,s2*s3,0,2.5997437396773484,8.34647549207946
contour_1e-10_R4.8,0.08999999999999997,s2*s3,1,-2.7062501039330957,-2.7882590457107854
contour_1e-10_R4.8,0.08999999999999997,s3*s4,0,0.8977212033455002,-0.2994237916737234
contour_1e-10_R4.8,0.08999999999999997,s3*s4,1,-0.35128026780255023,0.14622830918049412
contour_1e-10_R4.8,0.08999999999999997,s1*s4,0,-8.761732940742858,-14.629592926661678
contour_1e-10_R4.8,0.08999999999999997,s1*s4,1,5.246635020890864,6.683295629643771
contour_1e-10_R4.8,0.10499999999999998,s1*s2,0,-82.07686194686622,-27.295213830454784
contour_1e-10_R4.8,0.10499999999999998,s1*s2,1,37.61181842659681,2.49980105816711
contour_1e-10_R4.8,0.10499999999999998,s2*s3,0,2.599718128410499,8.346506867094977
contour_1e-10_R4.8,0.10499999999999998,s2*s3,1,-2.7062393591593747,-2.788275161362867
contour_1e-10_R4.8,0.10499999999999998,s3*s4,0,0.8977241230080736,-0.2994205130532346
contour_1e-10_R4.8,0.10499999999999998,s3*s4,1,-0.351281841891498,0.14622690710151656
contour_1e-10_R4.8,0.10499999999999998,s1*s4,0,-8.761684916949129,-14.629665019923646
contour_1e-10_R4.8,0.10499999999999998,s1*s4,1,5.246616204587139,6.683332260077496
contour_1e-10_R4.8,0.12,s1*s2,0,-82.07669766818105,-27.29536160025939
contour_1e-10_R4.8,0.12,s1*s2,1,37.61177032353856,2.499912506575657
contour_1e-10_R4.8,0.12,s2*s3,0,2.5996917589630097,8.34650673289769
contour_1e-10_R4.8,0.12,s2*s3,1,-2.7062264804900646,-2.7882807765685396
contour_1e-10_R4.8,0.12,s3*s4,0,0.8977234745592488,-0.29941873603202024
contour_1e-10_R4.8,0.12,s3*s4,1,-0.35128194217448266,0.14622582805948167
contour_1e-10_R4.8,0.12,s1*s4,0,-8.761639221150315,-14.629654562120349
contour_1e-10_R4.8,0.12,s1*s4,1,5.2465912123357885,6.683338361213514
contour_1e-10_R4.8,0.135,s1*s2,0,-82.0762168744156,-27.295200182866864
contour_1e-10_R4.8,0.135,s1*s2,1,37.61161011216192,2.4999274514030008
contour_1e-10_R4.8,0.135,s2*s3,0,2.5996637034639436,8.346468228284142
contour_1e-10_R4.8,0.135,s2*s3,1,-2.706213088789635,-2.7882749006687764
contour_1e-10_R4.8,0.135,s3*s4,0,0.8977179226553755,-0.29941856220093566
contour_1e-10_R4.8,0.135,s3*s4,1,-0.3512802264402991,0.14622516761411802
contour_1e-10_R4.8,0.135,s1*s4,0,-8.761585971299617,-14.62953888409359
contour_1e-10_R4.8,0.135,s1*s4,1,5.246558735982709,6.6833094655953404
contour_1e-10_R4.8,0.15000000000000002,s1*s2,0,-82.07580945835734,-27.29523465576436
contour_1e-10_R4.8,0.15000000000000002,s1*s2,1,37.61152636962059,2.5000083910510495
contour_1e-10_R4.8,0.15000000000000002,s2*s3,0,2.5996295492550185,8.34645027042872
contour_1e-10_R4.8,0.15000000000000002,s2*s3,1,-2.7062017117590487,-2.78827921032416
contour_1e-10_R4.8,0.15000000000000002,s3*s4,0,0.897713789526026,-0.29941681728222336
contour_1e-10_R4.8,0.15000000000000002,s3*s4,1,-0.35127947751872474,0.1462241868462888
contour_1e-10_R4.8,0.15000000000000002,s1*s4,0,-8.761508359075911,-14.62946717859518
contour_1e-10_R4.8,0.15000000000000002,s1*s4,1,5.246526190795396,6.683304537677834
contour_1e-10_R4.8,0.16499999999999998,s1*s2,0,-82.076080668675,-27.296226898176556
contour_1e-10_R4.8,0.16499999999999998,s1*s2,1,37.611743597944816,2.50042123821696
contour_1e-10_R4.8,0.16499999999999998,s2*s3,0,2.599578841558908,8.346538345534267
contour_1e-10_R4.8,0.16499999999999998,s2*s3,1,-2.7061876518128014,-2.788322387565287
contour_1e-10_R4.8,0.16499999999999998,s3*s4,0,0.8977213842538228,-0.29940900814557336
contour_1e-10_R4.8,0.16499999999999998,s3*s4,1,-0.35128368161827234,0.14622145490028274
contour_1e-10_R4.8,0.16499999999999998,s1*s4,0,-8.761395550826494,-14.629664541466374
contour_1e-10_R4.8,0.16499999999999998,s1*s4,1,5.246496945450106,6.683403453763931
contour_1e-10_R4.8,0.18,s1*s2,0,-82.07729991746938,-27.298585593552815
contour_1e-10_R4.8,0.18,s1*s2,1,37.6122876805339,2.5013437299636445
contour_1e-10_R4.8,0.18,s2*s3,0,2.599497099653559,8.346771327957157
contour_1e-10_R4.8,0.18,s2*s3,1,-2.706156730512698,-2.7884150033482094
contour_1e-10_R4.8,0.18,s3*s4,0,0.8977462159083157,-0.2993927203082056
contour_1e-10_R4.8,0.18,s3*s4,1,-0.35129445310968743,0.14621558536143262
contour_1e-10_R4.8,0.18,s1*s4,0,-8.761242818322444,-14.63023887716751
contour_1e-10_R4.8,0.18,s1*s4,1,5.246456156220998,6.683636556134077
contour_1e-10_R4.8,0.195,s1*s2,0,-82.0789335188095,-27.30177062980973
contour_1e-10_R4.8,0.195,s1*s2,1,37.61287590082288,2.5026359751445004
contour_1e-10_R4.8,0.195,s2*s3,0,2.599379379249077,8.347078440071424
contour_1e-10_R4.8,0.195,s2*s3,1,-2.7060976633331797,-2.7885309233973032
contour_1e-10_R4.8,0.195,s3*s4,0,0.8977804774732,-0.29937089835154457
contour_1e-10_R4.8,0.195,s3*s4,1,-0.3513082329015087,0.14620670372460742
contour_1e-10_R4.8,0.195,s1*s4,0,-8.761050871529084,-14.631009705899917
contour_1e-10_R4.8,0.195,s1*s4,1,5.246377968021765,6.683932195177485
contour_1e-10_R4.8,0.20999999999999996,s1*s2,0,-82.07975713879092,-27.304126759401054
contour_1e-10_R4.8,0.20999999999999996,s1*s2,1,37.61309472696099,2.503697668735506
contour_1e-10_R4.8,0.20999999999999996,s2*s3,0,2.599258403700411,8.347280175782457
contour_1e-10_R4.8,0.20999999999999996,s2*s3,1,-2.7060288181204717,-2.7886108485636267
contour_1e-10_R4.8,0.20999999999999996,s3*s4,0,0.8978024528676916,-0.29935345142449393
contour_1e-10_R4.8,0.20999999999999996,s3*s4,1,-0.351316919838168,0.14619836125451047
contour_1e-10_R4.8,0.20999999999999996,s1*s4,0,-8.760853805355158,-14.631507734027211
contour_1e-10_R4.8,0.20999999999999996,s1*s4,1,5.246269644621054,6.68412761849908
contour_1e-10_R4.8,0.22499999999999998,s1*s2,0,-82.07895741388366,-27.30384990548027
contour_1e-10_R4.8,0.22499999999999998,s1*s2,1,37.61286375019623,2.503730388640346
contour_1e-10_R4.8,0.22499999999999998,s2*s3,0,2.5992166463336606,8.347218234394008
contour_1e-10_R4.8,0.22499999999999998,s2*s3,1,-2.7060104993669682,-2.7886048895779894
contour_1e-10_R4.8,0.22499999999999998,s3*s4,0,0.89779275160064,-0.29935300096567613
contour_1e-10_R4.8,0.22499999999999998,s3*s4,1,-0.3513142767232868,0.14619723670389276
contour_1e-10_R4.8,0.22499999999999998,s1*s4,0,-8.760758167700125,-14.631317611322697
contour_1e-10_R4.8,0.22499999999999998,s1*s4,1,5.246216714347947,6.684088529725287
contour_1e-10_R4.8,0.24,s1*s2,0,-82.0779529719568,-27.30272554066488
contour_1e-10_R4.8,0.24,s1*s2,1,37.6127467664825,2.5033386541483633
contour_1e-10_R4.8,0.24,s2*s3,0,2.599228768766958,8.347096043285555
contour_1e-10_R4.8,0.24,s2*s3,1,-2.706035956998022,-2.7885832267548896
contour_1e-10_R4.8,0.24,s3*s4,0,0.8977753167353915,-0.29935923113549284
contour_1e-10_R4.8,0.24,s3*s4,1,-0.35130974814152705,0.14620038948148045
contour_1e-10_R4.8,0.24,s1*s4,0,-8.760734963346732,-14.630962485995816
contour_1e-10_R4.8,0.24,s1*s4,1,5.24623315560673,6.684003922673531
contour_3e-13_R4.8,-0.24,s1*s2,0,-82.0766975091485,-27.293812509509028
contour_3e-13_R4.8,-0.24,s1*s2,1,37.611662114879316,2.4991203563644078
contour_3e-13_R4.8,-0.24,s2*s3,0,2.5998160500957335,8.346404260436055
contour_3e-13_R4.8,-0.24,s2*s3,1,-2.706282273404299,-2.7882193400876703
contour_3e-13_R4.8,-0.24,s3*s4,0,0.8977143730846375,-0.2994320274174781
contour_3e-13_R4.8,-0.24,s3*s4,1,-0.351276418487849,0.1462320245148887
contour_3e-13_R4.8,-0.24,s1*s4,0,-8.761857531222867,-14.629430157069915
contour_3e-13_R4.8,-0.24,s1*s4,1,5.246688342366766,6.683207835879858
contour_3e-13_R4.8,-0.22499999999999998,s1*s2,0,-82.07669743397945,-27.293814081002346
contour_3e-13_R4.8,-0.22499999999999998,s1*s2,1,37.6116622216879,2.4991209892651987
contour_3e-13_R4.8,-0.22499999999999998,s2*s3,0,2.599815990134926,8.346404414768092
contour_3e-13_R4.8,-0.22499999999999998,s2*s3,1,-2.7062822696185185,-2.7882194006270913
contour_3e-13_R4.8,-0.22499999999999998,s3*s4,0,0.8977143736807932,-0.29943201012020615
contour_3e-13_R4.8,-0.22499999999999998,s3*s4,1,-0.35127642044271945,0.14623201682819978
contour_3e-13_R4.8,-0.22499999999999998,s1*s4,0,-8.761857143176817,-14.629430420726262
contour_3e-13_R4.8,-0.22499999999999998,s1*s4,1,5.246688212896803,6.683207990893128
contour_3e-13_R4.8,-0.21,s1*s2,0,-82.0766977508392,-27.293812752115375
contour_3e-13_R4.8,-0.21,s1*s2,1,37.61166224543812,2.499120456147338
contour_3e-13_R4.8,-0.21,s2*s3,0,2.5998160544496063,8.346404298684003
contour_3e-13_R4.8,-0.21,s2*s3,1,-2.7062822785892893,-2.788219356832358
contour_3e-13_R4.8,-0.21,s3*s4,0,0.8977143759944465,-0.29943202622340565
contour_3e-13_R4.8,-0.21,s3*s4,1,-0.35127642001523524,0.1462320240273226
contour_3e-13_R4.8,-0.21,s1*s4,0,-8.761857519914532,-14.629430234886355
contour_3e-13_R4.8,-0.21,s1*s4,1,5.246688343041912,6.683207875756587
contour_3e-13_R4.8,-0.195,s1*s2,0,-82.07669796614762,-27.293811786241683
contour_3e-13_R4.8,-0.195,s1*s2,1,37.611662267643794,2.4991200654691372
contour_3e-13_R4.8,-0.195,s2*s3,0,2.5998161026618996,8.346404224999183
contour_3e-13_R4.8,-0.195,s2*s3,1,-2.7062822888163427,-2.7882193295856714
contour_3e-13_R4.8,-0.195,s3*s4,0,0.8977143764379723,-0.2994320381792435
contour_3e-13_R4.8,-0.195,s3*s4,1,-0.3512764192162142,0.14623202925647583
contour_3e-13_R4.8,-0.195,s1*s4,0,-8.761857771590032,-14.62943008913022
contour_3e-13_R4.8,-0.195,s1*s4,1,5.2466884291433615,6.683207792386961
contour_3e-13_R4.8,-0.18,s1*s2,0,-82.07669799973415,-27.293812714129956
contour_3e-13_R4.8,-0.18,s1*s2,1,37.61166234362888,2.4991204566430474
contour_3e-13_R4.8,-0.18,s2*s3,0,2.5998160663505177,8.346404303694149
contour_3e-13_R4.8,-0.18,s2*s3,1,-2.7062822803474216,-2.7882193609749173
contour_3e-13_R4.8,-0.18,s3*s4,0,0.897714379299376,-0.2994320280742146
contour_3e-13_R4.8,-0.18,s3*s4,1,-0.35127642139249277,0.14623202481919617
contour_3e-13_R4.8,-0.18,s1*s4,0,-8.76185758741084,-14.629430266045706
contour_3e-13_R4.8,-0.18,s1*s4,1,5.246688367546851,6.68320788663116
contour_3e-13_R4.8,-0.16499999999999998,s1*s2,0,-82.07669809446548,-27.293813051459658
contour_3e-13_R4.8,-0.16499999999999998,s1*s2,1,37.61166240263763,2.4991206049096295
contour_3e-13_R4.8,-0.16499999999999998,s2*s3,0,2.5998160555201624,8.346404333972728
contour_3e-13_R4.8,-0.16499999999999998,s2*s3,1,-2.7062822769002897,-2.7882193737597936
contour_3e-13_R4.8,-0.16499999999999998,s3*s4,0,0.8977143816031551,-0.299432024924123
contour_3e-13_R4.8,-0.16499999999999998,s3*s4,1,-0.3512764227068614,0.14623202343406463
contour_3e-13_R4.8,-0.16499999999999998,s1*s4,0,-8.761857542805249,-14.629430342528071
contour_3e-13_R4.8,-0.16499999999999998,s1*s4,1,5.246688353107595,6.683207924903725
contour_3e-13_R4.8,-0.15,s1*s2,0,-82.07669873438819,-27.29381605620257
contour_3e-13_R4.8,-0.15,s1*s2,1,37.6116630607675,2.4991216803310876
contour_3e-13_R4.8,-0.15,s2*s3,0,2.5998159781310037,8.346404697989858
contour_3e-13_R4.8,-0.15,s2*s3,1,-2.706282305278744,-2.788219520128675
contour_3e-13_R4.8,-0.15,s3*s4,0,0.897714389623348,-0.29943199796512754
contour_3e-13_R4.8,-0.15,s3*s4,1,-0.3512764295241805,0.14623201314229595
contour_3e-13_R4.8,-0.15,s1*s4,0,-8.761856920348595,-14.629430929510917
contour_3e-13_R4.8,-0.15,s1*s4,1,5.246688191054264,6.683208254931121
contour_3e-13_R4.8,-0.135,s1*s2,0,-82.07670510302299,-27.29384778658372
contour_3e-13_R4.8,-0.135,s1*s2,1,37.61166975551305,2.499132995159692
contour_3e-13_R4.8,-0.135,s2*s3,0,2.5998151109072616,8.346408384274199
contour_3e-13_R4.8,-0.135,s2*s3,1,-2.706282555732487,-2.788220997024586
contour_3e-13_R4.8,-0.135,s3*s4,0,0.8977144826829183,-0.29943170715701023
contour_3e-13_R4.8,-0.135,s3*s4,1,-0.3512765045373893,0.14623190419876914
contour_3e-13_R4.8,-0.135,s1*s4,0,-8.761850501702872,-14.629437167439011
contour_3e-13_R4.8,-0.135,s1*s4,1,5.246686552205211,6.683211692301796
contour_3e-13_R4.8,-0.12,s1*s2,0,-82.07670293429675,-27.29383574890491
contour_3e-13_R4.8,-0.12,s1*s2,1,37.61166727999067,2.4991287501496493
contour_3e-13_R4.8,-0.12,s2*s3,0,2.5998154028718488,8.34640692200115
contour_3e-13_R4.8,-0.12,s2*s3,1,-2.706282424788765,-2.7882204206482903
contour_3e-13_R4.8,-0.12,s3*s4,0,0.8977144589626848,-0.2994318195609844
contour_3e-13_R4.8,-0.12,s3*s4,1,-0.35127648062459066,0.14623194742366943
contour_3e-13_R4.8,-0.12,s1*s4,0,-8.761853150149298,-14.629434843061016
contour_3e-13_R4.8,-0.12,s1*s4,1,5.246687249618912,6.683210375773734
contour_3e-13_R4.8,-0.10499999999999998,s1*s2,0,-82.0766958311355,-27.293801145240785
contour_3e-13_R4.8,-0.10499999999999998,s1*s2,1,37.61166045484914,2.4991161464199774
contour_3e-13_R4.8,-0.10499999999999998,s2*s3,0,2.599816404192028,8.34640322094793
contour_3e-13_R4.8,-0.10499999999999998,s2*s3,1,-2.7062822925893535,-2.788218950443047
contour_3e-13_R4.8,-0.10499999999999998,s3*s4,0,0.8977143252884469,-0.2994321454699773
contour_3e-13_R4.8,-0.10499999999999998,s3*s4,1,-0.35127638726139127,0.14623206939509328
contour_3e-13_R4.8,-0.10499999999999998,s1*s4,0,-8.761859572500295,-14.629427775256348
contour_3e-13_R4.8,-0.10499999999999998,s1*s4,1,5.246688876856363,6.683206662898113
contour_3e-13_R4.8,-0.09,s1*s2,0,-82.07669346551079,-27.29378956581131
contour_3e-13_R4.8,-0.09,s1*s2,1,37.61165839997186,2.4991118138986623
contour_3e-13_R4.8,-0.09,s2*s3,0,2.599816796987896,8.34640212420485
contour_3e-13_R4.8,-0.09,s2*s3,1,-2.7062823217072793,-2.7882185149793175
contour_3e-13_R4.8,-0.09,s3*s4,0,0.8977142662441017,-0.29943225629709813
contour_3e-13_R4.8,-0.09,s3*s4,1,-0.35127635122879985,0.14623211054145202
contour_3e-13_R4.8,-0.09,s1*s4,0,-8.761861458062665,-14.629425351123666
contour_3e-13_R4.8,-0.09,s1*s4,1,5.246689353403715,6.683205461163738
contour_3e-13_R4.8,-0.07500000000000001,s1*s2,0,-82.07669649273414,-27.29380361345576
contour_3e-13_R4.8,-0.07500000000000001,s1*s2,1,37.61166108014671,2.49911706306018
contour_3e-13_R4.8,-0.07500000000000001,s2*s3,0,2.599816362004906,8.346403536246967
contour_3e-13_R4.8,-0.07500000000000001,s2*s3,1,-2.7062823249050054,-2.7882190794535253
contour_3e-13_R4.8,-0.07500000000000001,s3*s4,0,0.8977143320377856,-0.29943212334034186
contour_3e-13_R4.8,-0.07500000000000001,s3*s4,1,-0.35127639352680873,0.14623206063928348
contour_3e-13_R4.8,-0.07500000000000001,s1*s4,0,-8.761859060280093,-14.629428289211848
contour_3e-13_R4.8,-0.07500000000000001,s1*s4,1,5.246688745405527,6.683206959861208
contour_3e-13_R4.8,-0.06,s1*s2,0,-82.07669885190413,-27.293815031194256
contour_3e-13_R4.8,-0.06,s1*s2,1,37.61166306641429,2.4991214387461254
contour_3e-13_R4.8,-0.06,s2*s3,0,2.599815956424385,8.34640459419211
contour_3e-13_R4.8,-0.06,s2*s3,1,-2.7062822727296605,-2.7882195058975654
contour_3e-13_R4.8,-0.06,s3*s4,0,0.8977143935666092,-0.2994320147242223
contour_3e-13_R4.8,-0.06,s3*s4,1,-0.35127643045396545,0.14623201969240707
contour_3e-13_R4.8,-0.06,s1*s4,0,-8.761857263018426,-14.629430679997407
contour_3e-13_R4.8,-0.06,s1*s4,1,5.246688277598248,6.683208142567438
contour_3e-13_R4.8,-0.044999999999999984,s1*s2,0,-82.07669876211962,-27.29381379501777
contour_3e-13_R4.8,-0.044999999999999984,s1*s2,1,37.61166295482547,2.4991209571325976
contour_3e-13_R4.8,-0.044999999999999984,s2*s3,0,2.599816012340873,8.34640450024536
contour_3e-13_R4.8,-0.044999999999999984,s2*s3,1,-2.7062822877170585,-2.7882194699889444
contour_3e-13_R4.8,-0.044999999999999984,s3*s4,0,0.8977143876672163,-0.2994320276922821
contour_3e-13_R4.8,-0.044999999999999984,s3*s4,1,-0.351276427006008,0.14623202475437044
contour_3e-13_R4.8,-0.044999999999999984,s1*s4,0,-8.761857469851638,-14.62943043856915
contour_3e-13_R4.8,-0.044999999999999984,s1*s4,1,5.246688338812359,6.683208028155598
contour_3e-13_R4.8,-0.03,s1*s2,0,-82.07669937873884,-27.293815686752723
contour_3e-13_R4.8,-0.03,s1*s2,1,37.61166334060838,2.499121687146119
contour_3e-13_R4.8,-0.03,s2*s3,0,2.599815954646662,8.346404672687681
contour_3e-13_R4.8,-0.03,s2*s3,1,-2.7062822762974816,-2.788219538075353
contour_3e-13_R4.8,-0.03,s3*s4,0,0.8977144017983926,-0.29943201050412904
contour_3e-13_R4.8,-0.03,s3*s4,1,-0.3512764345452134,0.14623201842618166
contour_3e-13_R4.8,-0.03,s1*s4,0,-8.761857241142947,-14.629430880031867
contour_3e-13_R4.8,-0.03,s1*s4,1,5.246688286034447,6.683208231480567
contour_3e-13_R4.8,-0.015000000000000013,s1*s2,0,-82.07669948638637,-27.29381621053558
contour_3e-13_R4.8,-0.015000000000000013,s1*s2,1,37.61166342376372,2.4991219365755892
contour_3e-13_R4.8,-0.015000000000000013,s2*s3,0,2.599815921171715,8.346404713368843
contour_3e-13_R4.8,-0.015000000000000013,s2*s3,1,-2.706282262186892,-2.7882195597737973
contour_3e-13_R4.8,-0.015000000000000013,s3*s4,0,0.8977144059454485,-0.29943200639802675
contour_3e-13_R4.8,-0.015000000000000013,s3*s4,1,-0.3512764368272522,0.14623201667062613
contour_3e-13_R4.8,-0.015000000000000013,s1*s4,0,-8.76185718527294,-14.629430975869651
contour_3e-13_R4.8,-0.015000000000000013,s1*s4,1,5.246688264678722,6.683208281438923
contour_3e-13_R4.8,0.0,s1*s2,0,-82.07669959566576,-27.293816804244745
contour_3e-13_R4.8,0.0,s1*s2,1,37.61166351138235,2.499122220045349
contour_3e-13_R4.8,0.0,s2*s3,0,2.599815882426312,8.346404758840983
contour_3e-13_R4.8,0.0,s2*s3,1,-2.7062822457354456,-2.7882195840925217
contour_3e-13_R4.8,0.0,s3*s4,0,0.8977144105054665,-0.29943200169896433
contour_3e-13_R4.8,0.0,s3*s4,1,-0.3512764393414078,0.14623201464759303
contour_3e-13_R4.8,0.0,s1*s4,0,-8.761857119432646,-14.629431082348711
contour_3e-13_R4.8,0.0,s1*s4,1,5.246688239033767,6.6832083370844355
contour_3e-13_R4.8,0.015000000000000013,s1*s2,0,-82.07669970495705,-27.293817471776226
contour_3e-13_R4.8,0.015000000000000013,s1*s2,1,37.61166360279915,2.499122540249883
contour_3e-13_R4.8,0.015000000000000013,s2*s3,0,2.599815837836496,8.346404809241855
contour_3e-13_R4.8,0.015000000000000013,s2*s3,1,-2.7062822266256563,-2.7882196111963227
contour_3e-13_R4.8,0.015000000000000013,s3*s4,0,0.8977144154947242,-0.2994319963603169
contour_3e-13_R4.8,0.015000000000000013,s3*s4,1,-0.35127644209877656,0.14623201233030367
contour_3e-13_R4.8,0.015000000000000013,s1*s4,0,-8.761857043051547,-14.629431199581068
contour_3e-13_R4.8,0.015000000000000013,s1*s4,1,5.246688208649668,6.683208398587584
contour_3e-13_R4.8,0.030000000000000027,s1*s2,0,-82.0766998171232,-27.293818233656907
contour_3e-13_R4.8,0.030000000000000027,s1*s2,1,37.61166370044603,2.499122906481713
contour_3e-13_R4.8,0.030000000000000027,s2*s3,0,2.599815786163546,8.346404866181178
contour_3e-13_R4.8,0.030000000000000027,s2*s3,1,-2.7062822043712,-2.7882196418770513
contour_3e-13_R4.8,0.030000000000000027,s3*s4,0,0.8977144210424012,-0.2994319901974496
contour_3e-13_R4.8,0.030000000000000027,s3*s4,1,-0.35127644517203765,0.14623200964111555
contour_3e-13_R4.8,0.030000000000000027,s1*s4,0,-8.761856953426713,-14.629431331268485
contour_3e-13_R4.8,0.030000000000000027,s1*s4,1,5.246688172510219,6.683208467801536
contour_3e-13_R4.8,0.044999999999999984,s1*s2,0,-82.07669771678897,-27.293816190687085
contour_3e-13_R4.8,0.044999999999999984,s1*s2,1,37.61166260464091,2.4991224230360944
contour_3e-13_R4.8,0.044999999999999984,s2*s3,0,2.599815730830793,8.346404566784937
contour_3e-13_R4.8,0.044999999999999984,s2*s3,1,-2.7062821392684153,-2.788219539395866
contour_3e-13_R4.8,0.044999999999999984,s3*s4,0,0.897714394351638,-0.2994320023122886
contour_3e-13_R4.8,0.044999999999999984,s3*s4,1,-0.35127643291285077,0.14623201078287545
contour_3e-13_R4.8,0.044999999999999984,s1*s4,0,-8.761857013191465,-14.629430616976663
contour_3e-13_R4.8,0.044999999999999984,s1*s4,1,5.246688088524614,6.683208179347764
contour_3e-13_R4.8,0.06,s1*s2,0,-82.07669838402224,-27.293819513460825
contour_3e-13_R4.8,0.06,s1*s2,1,37.61166312459799,2.499123832684215
contour_3e-13_R4.8,0.06,s2*s3,0,2.5998155541493064,8.346404839110566
contour_3e-13_R4.8,0.06,s2*s3,1,-2.7062820795054816,-2.7882196654637172
contour_3e-13_R4.8,0.06,s3*s4,0,0.8977144175784593,-0.2994319738458105
contour_3e-13_R4.8,0.06,s3*s4,1,-0.35127644552952525,0.14623199974873566
contour_3e-13_R4.8,0.06,s1*s4,0,-8.761856596011494,-14.629431260576034
contour_3e-13_R4.8,0.06,s1*s4,1,5.2466879587806465,6.683208493759483
contour_3e-13_R4.8,0.07500000000000001,s1*s2,0,-82.07668722196196,-27.29379354945149
contour_3e-13_R4.8,0.07500000000000001,s1*s2,1,37.611657123533355,2.4991140409739425
contour_3e-13_R4.8,0.07500000000000001,s2*s3,0,2.5998164241835506,8.346402395388093
contour_3e-13_R4.8,0.07500000000000001,s2*s3,1,-2.706282305091415,-2.7882186918106977
contour_3e-13_R4.8,0.07500000000000001,s3*s4,0,0.8977141769170409,-0.2994321786496795
contour_3e-13_R4.8,0.07500000000000001,s3*s4,1,-0.35127633097921396,0.14623206933524507
contour_3e-13_R4.8,0.07500000000000001,s1*s4,0,-8.761858876710335,-14.629425055521653
contour_3e-13_R4.8,0.07500000000000001,s1*s4,1,5.246688408374953,6.68320583069635
contour_3e-13_R4.8,0.08999999999999997,s1*s2,0,-82.07667259076659,-27.2937573567232
contour_3e-13_R4.8,0.08999999999999997,s1*s2,1,37.61165019664359,2.49909979125315
contour_3e-13_R4.8,0.08999999999999997,s2*s3,0,2.599817817014774,8.346399199907044
contour_3e-13_R4.8,0.08999999999999997,s2*s3,1,-2.7062828362051903,-2.7882174370543056
contour_3e-13_R4.8,0.08999999999999997,s3*s4,0,0.8977138325186578,-0.2994324659130959
contour_3e-13_R4.8,0.08999999999999997,s3*s4,1,-0.35127617450142806,0.14623217501986094
contour_3e-13_R4.8,0.08999999999999997,s1*s4,0,-8.761861868433662,-14.629416571233518
contour_3e-13_R4.8,0.08999999999999997,s1*s4,1,5.246689213637693,6.683202314520959
contour_3e-13_R4.8,0.10499999999999998,s1*s2,0,-82.07668952809105,-27.293797915062616
contour_3e-13_R4.8,0.10499999999999998,s1*s2,1,37.61166066434909,2.4991147203264528
contour_3e-13_R4.8,0.10499999999999998,s2*s3,0,2.5998164207428203,8.346403160088641
contour_3e-13_R4.8,0.10499999999999998,s2*s3,1,-2.7062826174990433,-2.7882190926197823
contour_3e-13_R4.8,0.10499999999999998,s3*s4,0,0.8977141890407212,-0.2994321518086088
contour_3e-13_R4.8,0.10499999999999998,s3*s4,1,-0.35127635324186235,0.14623207647689912
contour_3e-13_R4.8,0.10499999999999998,s1*s4,0,-8.761857969237798,-14.629426000359821
contour_3e-13_R4.8,0.10499999999999998,s1*s4,1,5.246688584207769,6.683206549571662
contour_3e-13_R4.8,0.12,s1*s2,0,-82.07673723196528,-27.293926902305174
contour_3e-13_R4.8,0.12,s1*s2,1,37.61168537616073,2.4991654781954944
contour_3e-13_R4.8,0.12,s2*s3,0,2.5998110235201195,8.346414596816144
contour_3e-13_R4.8,0.12,s2*s3,1,-2.7062807452843116,-2.788223755787861
contour_3e-13_R4.8,0.12,s3*s4,0,0.8977153508422065,-0.29943113222142737
contour_3e-13_R4.8,0.12,s3*s4,1,-0.3512768941840736,0.1462317075656938
contour_3e-13_R4.8,0.12,s1*s4,0,-8.761846212715888,-14.629454992227581
contour_3e-13_R4.8,0.12,s1*s4,1,5.246685423900898,6.683218909518084
contour_3e-13_R4.8,0.135,s1*s2,0,-82.07674987407296,-27.293971109119475
contour_3e-13_R4.8,0.135,s1*s2,1,37.611690099472504,2.499184378465733
contour_3e-13_R4.8,0.135,s2*s3,0,2.599808687301537,8.346418057674796
contour_3e-13_R4.8,0.135,s2*s3,1,-2.7062796065134167,-2.7882251491332557
contour_3e-13_R4.8,0.135,s3*s4,0,0.8977157418165194,-0.2994307738240419
contour_3e-13_R4.8,0.135,s3*s4,1,-0.3512770624970523,0.1462315568286637
contour_3e-13_R4.8,0.135,s1*s4,0,-8.761842130508649,-14.62946421676254
contour_3e-13_R4.8,0.135,s1*s4,1,5.246683723404489,6.683222650411539
contour_3e-13_R4.8,0.15000000000000002,s1*s2,0,-82.07670636172759,-27.293834354792665
contour_3e-13_R4.8,0.15000000000000002,s1*s2,1,37.61166875940765,2.4991290090515514
contour_3e-13_R4.8,0.15000000000000002,s2*s3,0,2.599815116961384,8.34640654000728
contour_3e-13_R4.8,0.15000000000000002,s2*s3,1,-2.7062821439716624,-2.7882204491321008
contour_3e-13_R4.8,0.15000000000000002,s3*s4,0,0.8977145562040852,-0.29943187808795846
contour_3e-13_R4.8,0.15000000000000002,s3*s4,1,-0.35127652027098616,0.14623197897189208
contour_3e-13_R4.8,0.15000000000000002,s1*s4,0,-8.76185531193282,-14.629434785578852
contour_3e-13_R4.8,0.15000000000000002,s1*s4,1,5.246687951542212,6.6832102061734835
contour_3e-13_R4.8,0.16499999999999998,s1*s2,0,-82.0767054271237,-27.293837025796105
contour_3e-13_R4.8,0.16499999999999998,s1*s2,1,37.611668969977885,2.499130350846172
contour_3e-13_R4.8,0.16499999999999998,s2*s3,0,2.5998148404122254,8.346406684156586
contour_3e-13_R4.8,0.16499999999999998,s2*s3,1,-2.706282058751467,-2.7882205720677855
contour_3e-13_R4.8,0.16499999999999998,s3*s4,0,0.8977145603401707,-0.29943185166404823
contour_3e-13_R4.8,0.16499999999999998,s3*s4,1,-0.3512765281222731,0.14623196877674066
contour_3e-13_R4.8,0.16499999999999998,s1*s4,0,-8.761854738144134,-14.629434996613902
contour_3e-13_R4.8,0.16499999999999998,s1*s4,1,5.246687758808392,6.683210424999456
contour_3e-13_R4.8,0.18,s1*s2,0,-82.07670096915275,-27.29384088902805
contour_3e-13_R4.8,0.18,s1*s2,1,37.61166805289543,2.4991328102861847
contour_3e-13_R4.8,0.18,s2*s3,0,2.5998142083783637,8.346406674215
contour_3e-13_R4.8,0.18,s2*s3,1,-2.7062818085889817,-2.7882207032915876
contour_3e-13_R4.8,0.18,s3*s4,0,0.8977145383009448,-0.2994317988324477
contour_3e-13_R4.8,0.18,s3*s4,1,-0.35127653081180904,0.14623194356002317
contour_3e-13_R4.8,0.18,s1*s4,0,-8.761853440332029,-14.629434793475204
contour_3e-13_R4.8,0.18,s1*s4,1,5.246687209431877,6.683210620339512
contour_3e-13_R4.8,0.195,s1*s2,0,-82.07668757671078,-27.293846112227673
contour_3e-13_R4.8,0.195,s1*s2,1,37.61166494453404,2.4991370213536244
contour_3e-13_R4.8,0.195,s2*s3,0,2.5998128297705905,8.346406220650232
contour_3e-13_R4.8,0.195,s2*s3,1,-2.7062812896610517,-2.7882208522259972
contour_3e-13_R4.8,0.195,s3*s4,0,0.8977144343668233,-0.2994316941838171
contour_3e-13_R4.8,0.195,s3*s4,1,-0.35127651771050816,0.1462318926168828
contour_3e-13_R4.8,0.195,s1*s4,0,-8.761850435028398,-14.629433271951598
contour_3e-13_R4.8,0.195,s1*s4,1,5.246685964526202,6.683210705536214
contour_3e-13_R4.8,0.20999999999999996,s1*s2,0,-82.07671247674004,-27.293861679692128
contour_3e-13_R4.8,0.20999999999999996,s1*s2,1,37.6116748662573,2.499140101895705
contour_3e-13_R4.8,0.20999999999999996,s2*s3,0,2.599813556235014,8.34640890664964
contour_3e-13_R4.8,0.20999999999999996,s2*s3,1,-2.706281765841649,-2.7882216646535256
contour_3e-13_R4.8,0.20999999999999996,s3*s4,0,0.8977147530303388,-0.29943166364690815
contour_3e-13_R4.8,0.20999999999999996,s3*s4,1,-0.35127663357462957,0.14623191024014776
contour_3e-13_R4.8,0.20999999999999996,s1*s4,0,-8.761852012715845,-14.629439868891133
contour_3e-13_R4.8,0.20999999999999996,s1*s4,1,5.246687173990669,6.683212840680307
contour_3e-13_R4.8,0.22499999999999998,s1*s2,0,-82.07674584828993,-27.293875108387816
contour_3e-13_R4.8,0.22499999999999998,s1*s2,1,37.6116853531403,2.4991417291250313
contour_3e-13_R4.8,0.22499999999999998,s2*s3,0,2.5998149694627974,8.346411917376203
contour_3e-13_R4.8,0.22499999999999998,s2*s3,1,-2.7062823373171807,-2.788222362992999
contour_3e-13_R4.8,0.22499999999999998,s3*s4,0,0.8977151517733838,-0.2994316951860545
contour_3e-13_R4.8,0.22499999999999998,s3*s4,1,-0.3512767537468606,0.14623194565293876
contour_3e-13_R4.8,0.22499999999999998,s1*s4,0,-8.761855478892276,-14.629447502572084
contour_3e-13_R4.8,0.22499999999999998,s1*s4,1,5.246688823298329,6.683214823660965
contour_3e-13_R4.8,0.24,s1*s2,0,-82.07671304535175,-27.29387219098765
contour_3e-13_R4.8,0.24,s1*s2,1,37.6116761798296,2.4991451468074195
contour_3e-13_R4.8,0.24,s2*s3,0,2.599812784278983,8.346409655484877
contour_3e-13_R4.8,0.24,s2*s3,1,-2.706281465573819,-2.7882221080769707
contour_3e-13_R4.8,0.24,s3*s4,0,0.8977148174342572,-0.29943157428638517
contour_3e-13_R4.8,0.24,s3*s4,1,-0.35127667331458795,0.14623187337202434
contour_3e-13_R4.8,0.24,s1*s4,0,-8.761850567325965,-14.629441513197223
contour_3e-13_R4.8,0.24,s1*s4,1,5.246686628825979,6.683213778042767
balanced_contour_1e-08_R4.8,-0.24,s1*s2,0,-82.07669255851144,-27.29381205848722
balanced_contour_1e-08_R4.8,-0.24,s1*s2,1,37.611660338779544,2.4991206739848195
balanced_contour_1e-08_R4.8,-0.24,s2*s3,0,2.599815414553652,8.346404080028577
balanced_contour_1e-08_R4.8,-0.24,s2*s3,1,-2.70628203667576,-2.7882193869263427
balanced_contour_1e-08_R4.8,-0.24,s3*s4,0,0.8977143230973392,-0.29943204238928767
balanced_contour_1e-08_R4.8,-0.24,s3*s4,1,-0.35127639531213123,0.14623202694708332
balanced_contour_1e-08_R4.8,-0.24,s1*s4,0,-8.761856868086356,-14.629428635757126
balanced_contour_1e-08_R4.8,-0.24,s1*s4,1,5.246687889154912,6.683207321438896
balanced_contour_1e-08_R4.8,-0.22499999999999998,s1*s2,0,-82.07669285352665,-27.293813583003796
balanced_contour_1e-08_R4.8,-0.22499999999999998,s1*s2,1,37.61166063829686,2.49912137677474
balanced_contour_1e-08_R4.8,-0.22499999999999998,s2*s3,0,2.5998153492358256,8.346404233231315
balanced_contour_1e-08_R4.8,-0.22499999999999998,s2*s3,1,-2.706282023157086,-2.7882194623721896
balanced_contour_1e-08_R4.8,-0.22499999999999998,s3*s4,0,0.8977143304615306,-0.29943202921296086
balanced_contour_1e-08_R4.8,-0.22499999999999998,s3*s4,1,-0.3512764005401755,0.1462320209687288
balanced_contour_1e-08_R4.8,-0.22499999999999998,s1*s4,0,-8.761856615422394,-14.629428923823307
balanced_contour_1e-08_R4.8,-0.22499999999999998,s1*s4,1,5.246687802633301,6.683207494266205
balanced_contour_1e-08_R4.8,-0.21,s1*s2,0,-82.07669204729729,-27.293811359913597
balanced_contour_1e-08_R4.8,-0.21,s1*s2,1,37.61166012390787,2.4991204900609945
balanced_contour_1e-08_R4.8,-0.21,s2*s3,0,2.5998154278044114,8.346404009636602
balanced_contour_1e-08_R4.8,-0.21,s2*s3,1,-2.706282038752474,-2.788219366975397
balanced_contour_1e-08_R4.8,-0.21,s3*s4,0,0.8977143136152058,-0.29943204690272396
balanced_contour_1e-08_R4.8,-0.21,s3*s4,1,-0.35127639152761736,0.14623202756786738
balanced_contour_1e-08_R4.8,-0.21,s1*s4,0,-8.76185687701063,-14.629428432054276
balanced_contour_1e-08_R4.8,-0.21,s1*s4,1,5.246687868508355,6.683207257067698
balanced_contour_1e-08_R4.8,-0.195,s1*s2,0,-82.07669235344848,-27.29381179901445
balanced_contour_1e-08_R4.8,-0.195,s1*s2,1,37.61166033377206,2.499120730206568
balanced_contour_1e-08_R4.8,-0.195,s2*s3,0,2.599815412724961,8.34640406446091
balanced_contour_1e-08_R4.8,-0.195,s2*s3,1,-2.7062820344481193,-2.7882193995450493
balanced_contour_1e-08_R4.8,-0.195,s3*s4,0,0.8977143187254046,-0.29943204499580767
balanced_contour_1e-08_R4.8,-0.195,s3*s4,1,-0.35127639470280353,0.14623202664178542
balanced_contour_1e-08_R4.8,-0.195,s1*s4,0,-8.761856857788219,-14.629428537420038
balanced_contour_1e-08_R4.8,-0.195,s1*s4,1,5.246687864177823,6.683207323179247
balanced_contour_1e-08_R4.8,-0.18,s1*s2,0,-82.07669460645151,-27.29381329883505
balanced_contour_1e-08_R4.8,-0.18,s1*s2,1,37.61166157928544,2.499121423308467
balanced_contour_1e-08_R4.8,-0.18,s2*s3,0,2.5998154220379948,8.346404322971068
balanced_contour_1e-08_R4.8,-0.18,s2*s3,1,-2.7062820511282237,-2.7882195364986004
balanced_contour_1e-08_R4.8,-0.18,s3*s4,0,0.8977143495557048,-0.29943204599542417
balanced_contour_1e-08_R4.8,-0.18,s3*s4,1,-0.35127641066479615,0.1462320284498866
balanced_contour_1e-08_R4.8,-0.18,s1*s4,0,-8.761857024111446,-14.629429065789306
balanced_contour_1e-08_R4.8,-0.18,s1*s4,1,5.246687970202252,6.6832075933576895
balanced_contour_1e-08_R4.8,-0.16499999999999998,s1*s2,0,-82.07669489947784,-27.29381447331034
balanced_contour_1e-08_R4.8,-0.16499999999999998,s1*s2,1,37.611661879405936,2.4991218615843316
balanced_contour_1e-08_R4.8,-0.16499999999999998,s2*s3,0,2.599815387928796,8.346404457504132
balanced_contour_1e-08_R4.8,-0.16499999999999998,s2*s3,1,-2.706282059434822,-2.788219594627022
balanced_contour_1e-08_R4.8,-0.16499999999999998,s3*s4,0,0.8977143543016531,-0.2994320357619775
balanced_contour_1e-08_R4.8,-0.16499999999999998,s3*s4,1,-0.3512764143043365,0.14623202470693458
balanced_contour_1e-08_R4.8,-0.16499999999999998,s1*s4,0,-8.761856810294383,-14.629429302907763
balanced_contour_1e-08_R4.8,-0.16499999999999998,s1*s4,1,5.2466879202669965,6.683207728655409
balanced_contour_1e-08_R4.8,-0.15,s1*s2,0,-82.07669905282967,-27.293844286613897
balanced_contour_1e-08_R4.8,-0.15,s1*s2,1,37.61166746144421,2.499132604633153
balanced_contour_1e-08_R4.8,-0.15,s2*s3,0,2.5998145063384457,8.346407927416832
balanced_contour_1e-08_R4.8,-0.15,s2*s3,1,-2.7062822892732834,-2.788220985526548
balanced_contour_1e-08_R4.8,-0.15,s3*s4,0,0.8977144106947605,-0.29943175426584856
balanced_contour_1e-08_R4.8,-0.15,s3*s4,1,-0.35127647263819956,0.1462319154292563
balanced_contour_1e-08_R4.8,-0.15,s1*s4,0,-8.761850233626538,-14.629434828765866
balanced_contour_1e-08_R4.8,-0.15,s1*s4,1,5.2466861331782315,6.683210894701634
balanced_contour_1e-08_R4.8,-0.135,s1*s2,0,-82.07670384263488,-27.293853768495527
balanced_contour_1e-08_R4.8,-0.135,s1*s2,1,37.611670447065954,2.4991356660227235
balanced_contour_1e-08_R4.8,-0.135,s2*s3,0,2.5998144934278575,8.346409033640517
balanced_contour_1e-08_R4.8,-0.135,s2*s3,1,-2.7062824347557197,-2.7882213809383174
balanced_contour_1e-08_R4.8,-0.135,s3*s4,0,0.8977144797560626,-0.29943166925878134
balanced_contour_1e-08_R4.8,-0.135,s3*s4,1,-0.3512765112560764,0.1462318883257616
balanced_contour_1e-08_R4.8,-0.135,s1*s4,0,-8.7618490103658,-14.629437413359886
balanced_contour_1e-08_R4.8,-0.135,s1*s4,1,5.2466860043190495,6.683212091097079
balanced_contour_1e-08_R4.8,-0.12,s1*s2,0,-82.07669802426915,-27.293816665420103
balanced_contour_1e-08_R4.8,-0.12,s1*s2,1,37.61166358373531,2.499122136901633
balanced_contour_1e-08_R4.8,-0.12,s2*s3,0,2.599815654340933,8.346404912107591
balanced_contour_1e-08_R4.8,-0.12,s2*s3,1,-2.706282255897008,-2.788219725032079
balanced_contour_1e-08_R4.8,-0.12,s3*s4,0,0.8977143782370975,-0.29943201826062904
balanced_contour_1e-08_R4.8,-0.12,s3*s4,1,-0.35127642774493756,0.14623202235772656
balanced_contour_1e-08_R4.8,-0.12,s1*s4,0,-8.76185662618575,-14.629430346565918
balanced_contour_1e-08_R4.8,-0.12,s1*s4,1,5.246688056023495,6.683208189306975
balanced_contour_1e-08_R4.8,-0.10499999999999998,s1*s2,0,-82.07669294180985,-27.293787991300682
balanced_contour_1e-08_R4.8,-0.10499999999999998,s1*s2,1,37.611658513135964,2.4991115254826415
balanced_contour_1e-08_R4.8,-0.10499999999999998,s2*s3,0,2.5998165829156776,8.34640201390147
balanced_contour_1e-08_R4.8,-0.10499999999999998,s2*s3,1,-2.706282235953439,-2.78821857484822
balanced_contour_1e-08_R4.8,-0.10499999999999998,s3*s4,0,0.8977142635335311,-0.29943229399855187
balanced_contour_1e-08_R4.8,-0.10499999999999998,s3*s4,1,-0.3512763499942664,0.14623212664084168
balanced_contour_1e-08_R4.8,-0.10499999999999998,s1*s4,0,-8.761861864649319,-14.62942456353123
balanced_contour_1e-08_R4.8,-0.10499999999999998,s1*s4,1,5.246689427057389,6.683205192889254
balanced_contour_1e-08_R4.8,-0.09,s1*s2,0,-82.07669409941718,-27.293793549627615
balanced_contour_1e-08_R4.8,-0.09,s1*s2,1,37.61165964720435,2.499113552522959
balanced_contour_1e-08_R4.8,-0.09,s2*s3,0,2.599816464802768,8.346402639535972
balanced_contour_1e-08_R4.8,-0.09,s2*s3,1,-2.7062822818814216,-2.7882188184922208
balanced_contour_1e-08_R4.8,-0.09,s3*s4,0,0.8977142807449185,-0.29943223963112986
balanced_contour_1e-08_R4.8,-0.09,s3*s4,1,-0.3512763639433245,0.14623210557133803
balanced_contour_1e-08_R4.8,-0.09,s1*s4,0,-8.761860749033962,-14.629425731732084
balanced_contour_1e-08_R4.8,-0.09,s1*s4,1,5.246689141540961,6.683205823454495
balanced_contour_1e-08_R4.8,-0.07500000000000001,s1*s2,0,-82.07669771448272,-27.293812576849636
balanced_contour_1e-08_R4.8,-0.07500000000000001,s1*s2,1,37.61166285281866,2.499120782965517
balanced_contour_1e-08_R4.8,-0.07500000000000001,s2*s3,0,2.599815836190138,8.346404429149182
balanced_contour_1e-08_R4.8,-0.07500000000000001,s2*s3,1,-2.706282230013979,-2.7882195251640067
balanced_contour_1e-08_R4.8,-0.07500000000000001,s3*s4,0,0.8977143730739261,-0.2994320534466436
balanced_contour_1e-08_R4.8,-0.07500000000000001,s3*s4,1,-0.35127642181085456,0.146232034534352
balanced_contour_1e-08_R4.8,-0.07500000000000001,s1*s4,0,-8.761857561929856,-14.629429718210922
balanced_contour_1e-08_R4.8,-0.07500000000000001,s1*s4,1,5.2466883051062565,6.68320781651891
balanced_contour_1e-08_R4.8,-0.06,s1*s2,0,-82.07669898619274,-27.293817488670854
balanced_contour_1e-08_R4.8,-0.06,s1*s2,1,37.61166376248074,2.499122667591041
balanced_contour_1e-08_R4.8,-0.06,s2*s3,0,2.599815688856702,8.346404877046668
balanced_contour_1e-08_R4.8,-0.06,s2*s3,1,-2.706282210003785,-2.788219699876385
balanced_contour_1e-08_R4.8,-0.06,s3*s4,0,0.8977144036161495,-0.29943200609996123
balanced_contour_1e-08_R4.8,-0.06,s3*s4,1,-0.3512764393481396,0.146232016699812
balanced_contour_1e-08_R4.8,-0.06,s1*s4,0,-8.7618568564277,-14.629430826307551
balanced_contour_1e-08_R4.8,-0.06,s1*s4,1,5.246688132151764,6.683208345525203
balanced_contour_1e-08_R4.8,-0.044999999999999984,s1*s2,0,-82.07670001101384,-27.2938166339948
balanced_contour_1e-08_R4.8,-0.044999999999999984,s1*s2,1,37.611664125950945,2.4991222052405426
balanced_contour_1e-08_R4.8,-0.044999999999999984,s2*s3,0,2.599815831738417,8.346404872632167
balanced_contour_1e-08_R4.8,-0.044999999999999984,s2*s3,1,-2.7062822677834197,-2.7882196845863527
balanced_contour_1e-08_R4.8,-0.044999999999999984,s3*s4,0,0.897714409614289,-0.2994320175121256
balanced_contour_1e-08_R4.8,-0.044999999999999984,s3*s4,1,-0.3512764410698293,0.14623202244229466
balanced_contour_1e-08_R4.8,-0.044999999999999984,s1*s4,0,-8.761857162938904,-14.629430887382929
balanced_contour_1e-08_R4.8,-0.044999999999999984,s1*s4,1,5.246688273804019,6.6832083390571375
balanced_contour_1e-08_R4.8,-0.03,s1*s2,0,-82.07669997101034,-27.293816837008936
balanced_contour_1e-08_R4.8,-0.03,s1*s2,1,37.61166397549568,2.499122149308238
balanced_contour_1e-08_R4.8,-0.03,s2*s3,0,2.5998158828959803,8.346404858450313
balanced_contour_1e-08_R4.8,-0.03,s2*s3,1,-2.7062822857954756,-2.7882196473898357
balanced_contour_1e-08_R4.8,-0.03,s3*s4,0,0.8977144092840815,-0.29943200852955143
balanced_contour_1e-08_R4.8,-0.03,s3*s4,1,-0.35127644016717746,0.14623201908252276
balanced_contour_1e-08_R4.8,-0.03,s1*s4,0,-8.761857092610628,-14.62943103910622
balanced_contour_1e-08_R4.8,-0.03,s1*s4,1,5.2466882673302635,6.683208366172406
balanced_contour_1e-08_R4.8,-0.015000000000000013,s1*s2,0,-82.07669985701298,-27.29381691822388
balanced_contour_1e-08_R4.8,-0.015000000000000013,s1*s2,1,37.61166381356209,2.499122216996702
balanced_contour_1e-08_R4.8,-0.015000000000000013,s2*s3,0,2.5998158815694614,8.346404825839754
balanced_contour_1e-08_R4.8,-0.015000000000000013,s2*s3,1,-2.7062822695827142,-2.788219624969567
balanced_contour_1e-08_R4.8,-0.015000000000000013,s3*s4,0,0.8977144106091126,-0.2994320047672181
balanced_contour_1e-08_R4.8,-0.015000000000000013,s3*s4,1,-0.3512764403421944,0.14623201691540785
balanced_contour_1e-08_R4.8,-0.015000000000000013,s1*s4,0,-8.761857093968073,-14.629431083057048
balanced_contour_1e-08_R4.8,-0.015000000000000013,s1*s4,1,5.246688254831067,6.683208367297815
balanced_contour_1e-08_R4.8,0.0,s1*s2,0,-82.07669959566573,-27.293816804244702
balanced_contour_1e-08_R4.8,0.0,s1*s2,1,37.611663511382346,2.499122220045327
balanced_contour_1e-08_R4.8,0.0,s2*s3,0,2.599815882426313,8.346404758840976
balanced_contour_1e-08_R4.8,0.0,s2*s3,1,-2.7062822457354465,-2.7882195840925195
balanced_contour_1e-08_R4.8,0.0,s3*s4,0,0.8977144105054661,-0.2994320016989645
balanced_contour_1e-08_R4.8,0.0,s3*s4,1,-0.35127643934140756,0.14623201464759317
balanced_contour_1e-08_R4.8,0.0,s1*s4,0,-8.76185711943265,-14.629431082348702
balanced_contour_1e-08_R4.8,0.0,s1*s4,1,5.246688239033769,6.683208337084431
balanced_contour_1e-08_R4.8,0.015000000000000013,s1*s2,0,-82.07669885987643,-27.29381798712658
balanced_contour_1e-08_R4.8,0.015000000000000013,s1*s2,1,37.611663010036544,2.4991228948979782
balanced_contour_1e-08_R4.8,0.015000000000000013,s2*s3,0,2.5998157479806228,8.346404732444569
balanced_contour_1e-08_R4.8,0.015000000000000013,s2*s3,1,-2.7062821538111996,-2.7882195687327145
balanced_contour_1e-08_R4.8,0.015000000000000013,s3*s4,0,0.8977144145409409,-0.29943198437580554
balanced_contour_1e-08_R4.8,0.015000000000000013,s3*s4,1,-0.3512764408707759,0.14623200539343614
balanced_contour_1e-08_R4.8,0.015000000000000013,s1*s4,0,-8.76185690368985,-14.62943121009069
balanced_contour_1e-08_R4.8,0.015000000000000013,s1*s4,1,5.246688105035563,6.683208377649241
balanced_contour_1e-08_R4.8,0.030000000000000027,s1*s2,0,-82.07669828856473,-27.29381596074287
balanced_contour_1e-08_R4.8,0.030000000000000027,s1*s2,1,37.611662316276075,2.499121967449411
balanced_contour_1e-08_R4.8,0.030000000000000027,s2*s3,0,2.5998158807422125,8.346404506745506
balanced_contour_1e-08_R4.8,0.030000000000000027,s2*s3,1,-2.7062821759750744,-2.788219432665028
balanced_contour_1e-08_R4.8,0.030000000000000027,s3*s4,0,0.8977144012079759,-0.2994319956358693
balanced_contour_1e-08_R4.8,0.030000000000000027,s3*s4,1,-0.3512764313585612,0.1462320089341151
balanced_contour_1e-08_R4.8,0.030000000000000027,s1*s4,0,-8.761857165695883,-14.629430894669056
balanced_contour_1e-08_R4.8,0.030000000000000027,s1*s4,1,5.246688169771582,6.683208155695543
balanced_contour_1e-08_R4.8,0.044999999999999984,s1*s2,0,-82.07670238564155,-27.293813027846713
balanced_contour_1e-08_R4.8,0.044999999999999984,s1*s2,1,37.6116639260206,2.4991203745061914
balanced_contour_1e-08_R4.8,0.044999999999999984,s2*s3,0,2.599816357941669,8.34640459537946
balanced_contour_1e-08_R4.8,0.044999999999999984,s2*s3,1,-2.7062823898181274,-2.78821944215724
balanced_contour_1e-08_R4.8,0.044999999999999984,s3*s4,0,0.8977144243388557,-0.29943204518633765
balanced_contour_1e-08_R4.8,0.044999999999999984,s3*s4,1,-0.3512764379534475,0.1462320331127289
balanced_contour_1e-08_R4.8,0.044999999999999984,s1*s4,0,-8.761858270128267,-14.629431051780873
balanced_contour_1e-08_R4.8,0.044999999999999984,s1*s4,1,5.246688669432085,6.68320813647549
balanced_contour_1e-08_R4.8,0.06,s1*s2,0,-82.0767022730409,-27.2938159773403
balanced_contour_1e-08_R4.8,0.06,s1*s2,1,37.61166374768124,2.4991218069884544
balanced_contour_1e-08_R4.8,0.06,s2*s3,0,2.599816134107788,8.346404735526425
balanced_contour_1e-08_R4.8,0.06,s2*s3,1,-2.7062822635688173,-2.7882195011627924
balanced_contour_1e-08_R4.8,0.06,s3*s4,0,0.8977144436178632,-0.29943201541781694
balanced_contour_1e-08_R4.8,0.06,s3*s4,1,-0.3512764466116019,0.14623201875218433
balanced_contour_1e-08_R4.8,0.06,s1*s4,0,-8.761857884701186,-14.629431539916553
balanced_contour_1e-08_R4.8,0.06,s1*s4,1,5.24668847265251,6.683208341499015
balanced_contour_1e-08_R4.8,0.07500000000000001,s1*s2,0,-82.07669673873247,-27.29380189928242
balanced_contour_1e-08_R4.8,0.07500000000000001,s1*s2,1,37.61166019626246,2.499116312926627
balanced_contour_1e-08_R4.8,0.07500000000000001,s2*s3,0,2.5998166827080365,8.346403381048543
balanced_contour_1e-08_R4.8,0.07500000000000001,s2*s3,1,-2.7062823845694224,-2.7882189020562627
balanced_contour_1e-08_R4.8,0.07500000000000001,s3*s4,0,0.8977143215682417,-0.29943212267403974
balanced_contour_1e-08_R4.8,0.07500000000000001,s3*s4,1,-0.35127638363969,0.14623205441353315
balanced_contour_1e-08_R4.8,0.07500000000000001,s1*s4,0,-8.761859257013965,-14.629428383730133
balanced_contour_1e-08_R4.8,0.07500000000000001,s1*s4,1,5.246688747275322,6.683206869941425
balanced_contour_1e-08_R4.8,0.08999999999999997,s1*s2,0,-82.07667609702182,-27.293746734823664
balanced_contour_1e-08_R4.8,0.08999999999999997,s1*s2,1,37.61164898581483,2.499094731386305
balanced_contour_1e-08_R4.8,0.08999999999999997,s2*s3,0,2.5998188843545176,8.346398441152896
balanced_contour_1e-08_R4.8,0.08999999999999997,s2*s3,1,-2.7062830896479153,-2.788216875604673
balanced_contour_1e-08_R4.8,0.08999999999999997,s3*s4,0,0.8977138292711758,-0.29943256356435477
balanced_contour_1e-08_R4.8,0.08999999999999997,s3*s4,1,-0.35127614858007905,0.14623221144457624
balanced_contour_1e-08_R4.8,0.08999999999999997,s1*s4,0,-8.761864386375828,-14.629415847770845
balanced_contour_1e-08_R4.8,0.08999999999999997,s1*s4,1,5.246690015989196,6.683201437269713
balanced_contour_1e-08_R4.8,0.10499999999999998,s1*s2,0,-82.07667463384611,-27.293730724805407
balanced_contour_1e-08_R4.8,0.10499999999999998,s1*s2,1,37.6116490543195,2.499087393425662
balanced_contour_1e-08_R4.8,0.10499999999999998,s2*s3,0,2.5998199688180144,8.346397511513599
balanced_contour_1e-08_R4.8,0.10499999999999998,s2*s3,1,-2.706283685698505,-2.788216503537474
balanced_contour_1e-08_R4.8,0.10499999999999998,s3*s4,0,0.8977137067362219,-0.29943271235095875
balanced_contour_1e-08_R4.8,0.10499999999999998,s3*s4,1,-0.35127609690149714,0.14623227953704748
balanced_contour_1e-08_R4.8,0.10499999999999998,s1*s4,0,-8.761866174565565,-14.629412917989127
balanced_contour_1e-08_R4.8,0.10499999999999998,s1*s4,1,5.246690899085186,6.683200277633014
balanced_contour_1e-08_R4.8,0.12,s1*s2,0,-82.0767242235381,-27.293837456645882
balanced_contour_1e-08_R4.8,0.12,s1*s2,1,37.61167438971113,2.499127241039945
balanced_contour_1e-08_R4.8,0.12,s2*s3,0,2.599816409615455,8.34640777418332
balanced_contour_1e-08_R4.8,0.12,s2*s3,1,-2.7062827245156376,-2.7882205556778707
balanced_contour_1e-08_R4.8,0.12,s3*s4,0,0.8977147450229116,-0.2994319076229106
balanced_contour_1e-08_R4.8,0.12,s3*s4,1,-0.3512765742875917,0.14623201116394638
balanced_contour_1e-08_R4.8,0.12,s1*s4,0,-8.76185768688366,-14.629438695318031
balanced_contour_1e-08_R4.8,0.12,s1*s4,1,5.246689283699798,6.683211074788695
balanced_contour_1e-08_R4.8,0.135,s1*s2,0,-82.07678748008874,-27.29399391452311
balanced_contour_1e-08_R4.8,0.135,s1*s2,1,37.61170381148431,2.499189062853965
balanced_contour_1e-08_R4.8,0.135,s2*s3,0,2.599810000937528,8.346421802362043
balanced_contour_1e-08_R4.8,0.135,s2*s3,1,-2.7062802539705952,-2.7882261328316287
balanced_contour_1e-08_R4.8,0.135,s3*s4,0,0.8977162338041733,-0.29943070816793493
balanced_contour_1e-08_R4.8,0.135,s3*s4,1,-0.35127723806320943,0.14623156784192812
balanced_contour_1e-08_R4.8,0.135,s1*s4,0,-8.761844838573806,-14.629474584253153
balanced_contour_1e-08_R4.8,0.135,s1*s4,1,5.246685556292933,6.683225869210847
balanced_contour_1e-08_R4.8,0.15000000000000002,s1*s2,0,-82.07674966536219,-27.29394307018996
balanced_contour_1e-08_R4.8,0.15000000000000002,s1*s2,1,37.61168615937112,2.4991729750985945
balanced_contour_1e-08_R4.8,0.15000000000000002,s2*s3,0,2.5998105447056767,8.34641597375042
balanced_contour_1e-08_R4.8,0.15000000000000002,s2*s3,1,-2.706280064782746,-2.7882240705183263
balanced_contour_1e-08_R4.8,0.15000000000000002,s3*s4,0,0.8977156105257982,-0.2994310351779216
balanced_contour_1e-08_R4.8,0.15000000000000002,s3*s4,1,-0.35127697139478226,0.14623164760028853
balanced_contour_1e-08_R4.8,0.15000000000000002,s1*s4,0,-8.761846752184532,-14.62945978762599
balanced_contour_1e-08_R4.8,0.15000000000000002,s1*s4,1,5.246684972837675,6.683220163699001
balanced_contour_1e-08_R4.8,0.16499999999999998,s1*s2,0,-82.07670963447248,-27.293803954550473
balanced_contour_1e-08_R4.8,0.16499999999999998,s1*s2,1,37.61166429076136,2.4991168173242184
balanced_contour_1e-08_R4.8,0.16499999999999998,s2*s3,0,2.5998174584415517,8.346404302205706
balanced_contour_1e-08_R4.8,0.16499999999999998,s2*s3,1,-2.7062826077390425,-2.7882191518208077
balanced_contour_1e-08_R4.8,0.16499999999999998,s3*s4,0,0.8977144611850933,-0.29943216202109313
balanced_contour_1e-08_R4.8,0.16499999999999998,s3*s4,1,-0.3512764314589111,0.14623206960581858
balanced_contour_1e-08_R4.8,0.16499999999999998,s1*s4,0,-8.761861111742464,-14.629430883321263
balanced_contour_1e-08_R4.8,0.16499999999999998,s1*s4,1,5.246689441218449,6.683207624420048
balanced_contour_1e-08_R4.8,0.18,s1*s2,0,-82.0767087395669,-27.293796469702855
balanced_contour_1e-08_R4.8,0.18,s1*s2,1,37.61166269347821,2.4991137399622345
balanced_contour_1e-08_R4.8,0.18,s2*s3,0,2.5998179349499355,8.346403697387506
balanced_contour_1e-08_R4.8,0.18,s2*s3,1,-2.7062827148427786,-2.788218817642442
balanced_contour_1e-08_R4.8,0.18,s3*s4,0,0.8977144156993928,-0.29943222467543257
balanced_contour_1e-08_R4.8,0.18,s3*s4,1,-0.3512764014548132,0.14623208937609006
balanced_contour_1e-08_R4.8,0.18,s1*s4,0,-8.76186215928793,-14.629429616592033
balanced_contour_1e-08_R4.8,0.18,s1*s4,1,5.2466896822375215,6.683206905867709
balanced_contour_1e-08_R4.8,0.195,s1*s2,0,-82.07671094517372,-27.293802910073275
balanced_contour_1e-08_R4.8,0.195,s1*s2,1,37.61166535116713,2.4991156311604863
balanced_contour_1e-08_R4.8,0.195,s2*s3,0,2.5998176631621988,8.346404471296047
balanced_contour_1e-08_R4.8,0.195,s2*s3,1,-2.706282812332602,-2.788219202133847
balanced_contour_1e-08_R4.8,0.195,s3*s4,0,0.8977144535903936,-0.299432181924167
balanced_contour_1e-08_R4.8,0.195,s3*s4,1,-0.3512764281314525,0.14623208472990737
balanced_contour_1e-08_R4.8,0.195,s1*s4,0,-8.761861218464935,-14.629430830745772
balanced_contour_1e-08_R4.8,0.195,s1*s4,1,5.246689657626636,6.68320761497752
balanced_contour_1e-08_R4.8,0.20999999999999996,s1*s2,0,-82.07673572607393,-27.293843036806326
balanced_contour_1e-08_R4.8,0.20999999999999996,s1*s2,1,37.6116825387061,2.499127075231728
balanced_contour_1e-08_R4.8,0.20999999999999996,s2*s3,0,2.599816711944378,8.346409209417846
balanced_contour_1e-08_R4.8,0.20999999999999996,s2*s3,1,-2.706283302068592,-2.7882212534781585
balanced_contour_1e-08_R4.8,0.20999999999999996,s3*s4,0,0.8977148650370073,-0.29943193482263303
balanced_contour_1e-08_R4.8,0.20999999999999996,s3*s4,1,-0.3512766374901875,0.14623206088567586
balanced_contour_1e-08_R4.8,0.20999999999999996,s1*s4,0,-8.761858367138071,-14.629440962218418
balanced_contour_1e-08_R4.8,0.20999999999999996,s1*s4,1,5.246690380889128,6.683212180120909
balanced_contour_1e-08_R4.8,0.22499999999999998,s1*s2,0,-82.07673746956772,-27.29384498913018
balanced_contour_1e-08_R4.8,0.22499999999999998,s1*s2,1,37.61168094640429,2.4991290857108517
balanced_contour_1e-08_R4.8,0.22499999999999998,s2*s3,0,2.5998165952541794,8.346409339791498
balanced_contour_1e-08_R4.8,0.22499999999999998,s2*s3,1,-2.7062829825681876,-2.7882212317536865
balanced_contour_1e-08_R4.8,0.22499999999999998,s3*s4,0,0.897714906541022,-0.2994319282503478
balanced_contour_1e-08_R4.8,0.22499999999999998,s3*s4,1,-0.35127664032146666,0.14623203746896118
balanced_contour_1e-08_R4.8,0.22499999999999998,s1*s4,0,-8.761858625333844,-14.62944152215018
balanced_contour_1e-08_R4.8,0.22499999999999998,s1*s4,1,5.246689960592284,6.683212196887729
balanced_contour_1e-08_R4.8,0.24,s1*s2,0,-82.07673244277923,-27.29385715714475
balanced_contour_1e-08_R4.8,0.24,s1*s2,1,37.611682978163586,2.499134577495149
balanced_contour_1e-08_R4.8,0.24,s2*s3,0,2.599815351353624,8.346409982804792
balanced_contour_1e-08_R4.8,0.24,s2*s3,1,-2.706282750320889,-2.7882218350698977
balanced_contour_1e-08_R4.8,0.24,s3*s4,0,0.897714911668025,-0.2994317999361721
balanced_contour_1e-08_R4.8,0.24,s3*s4,1,-0.3512766801674804,0.14623199960456626
balanced_contour_1e-08_R4.8,0.24,s1*s4,0,-8.761855761078202,-14.629442424159457
balanced_contour_1e-08_R4.8,0.24,s1*s4,1,5.246689291941639,6.683213308508643
balanced_contour_1e-10_R4.8,-0.24,s1*s2,0,-82.07669958490496,-27.293816806610025
balanced_contour_1e-10_R4.8,-0.24,s1*s2,1,37.61166351373567,2.4991222247819818
balanced_contour_1e-10_R4.8,-0.24,s2*s3,0,2.5998158801498743,8.346404759613971
balanced_contour_1e-10_R4.8,-0.24,s2*s3,1,-2.7062822454524147,-2.788219585790553
balanced_contour_1e-10_R4.8,-0.24,s3*s4,0,0.8977144103577871,-0.2994320018140617
balanced_contour_1e-10_R4.8,-0.24,s3*s4,1,-0.3512764392866157,0.1462320146856074
balanced_contour_1e-10_R4.8,-0.24,s1*s4,0,-8.761857116699689,-14.629431077656335
balanced_contour_1e-10_R4.8,-0.24,s1*s4,1,5.246688236983072,6.683208336807674
balanced_contour_1e-10_R4.8,-0.22499999999999998,s1*s2,0,-82.0766995694987,-27.293816952584606
balanced_contour_1e-10_R4.8,-0.22499999999999998,s1*s2,1,37.611663519653106,2.499122283729709
balanced_contour_1e-10_R4.8,-0.22499999999999998,s2*s3,0,2.599815874155905,8.34640477311491
balanced_contour_1e-10_R4.8,-0.22499999999999998,s2*s3,1,-2.7062822448242776,-2.788219590981484
balanced_contour_1e-10_R4.8,-0.22499999999999998,s3*s4,0,0.8977144103520737,-0.29943200013630855
balanced_contour_1e-10_R4.8,-0.22499999999999998,s3*s4,1,-0.3512764394466334,0.14623201394021093
balanced_contour_1e-10_R4.8,-0.22499999999999998,s1*s4,0,-8.761857079549225,-14.629431101304975
balanced_contour_1e-10_R4.8,-0.22499999999999998,s1*s4,1,5.246688224537633,6.683208350785448
balanced_contour_1e-10_R4.8,-0.21,s1*s2,0,-82.07669958558115,-27.29381689826082
balanced_contour_1e-10_R4.8,-0.21,s1*s2,1,37.61166352292854,2.499122261023527
balanced_contour_1e-10_R4.8,-0.21,s2*s3,0,2.5998158770034108,8.346404768688513
balanced_contour_1e-10_R4.8,-0.21,s2*s3,1,-2.706282245444065,-2.7882195892984623
balanced_contour_1e-10_R4.8,-0.21,s3*s4,0,0.897714410468797,-0.2994320008141195
balanced_contour_1e-10_R4.8,-0.21,s3*s4,1,-0.35127643944429954,0.1462320142524649
balanced_contour_1e-10_R4.8,-0.21,s1*s4,0,-8.76185709529699,-14.629431094091313
balanced_contour_1e-10_R4.8,-0.21,s1*s4,1,5.2466882303190925,6.683208346327679
balanced_contour_1e-10_R4.8,-0.195,s1*s2,0,-82.0766996275318,-27.2938166011865
balanced_contour_1e-10_R4.8,-0.195,s1*s2,1,37.61166352094974,2.4991221371129733
balanced_contour_1e-10_R4.8,-0.195,s2*s3,0,2.599815891191855,8.346404745655056
balanced_contour_1e-10_R4.8,-0.195,s2*s3,1,-2.7062822488814513,-2.7882195803772243
balanced_contour_1e-10_R4.8,-0.195,s3*s4,0,0.8977144102212462,-0.2994320043394395
balanced_contour_1e-10_R4.8,-0.195,s3*s4,1,-0.35127643904031064,0.14623201581192638
balanced_contour_1e-10_R4.8,-0.195,s1*s4,0,-8.76185716588979,-14.629431045639564
balanced_contour_1e-10_R4.8,-0.195,s1*s4,1,5.246688254860524,6.683208319318035
balanced_contour_1e-10_R4.8,-0.18,s1*s2,0,-82.07669960916266,-27.293816765922628
balanced_contour_1e-10_R4.8,-0.18,s1*s2,1,37.61166352394708,2.499122206536663
balanced_contour_1e-10_R4.8,-0.18,s2*s3,0,2.599815883517915,8.3464047580759
balanced_contour_1e-10_R4.8,-0.18,s2*s3,1,-2.706282246868878,-2.7882195851914435
balanced_contour_1e-10_R4.8,-0.18,s3*s4,0,0.8977144104678516,-0.29943200238743783
balanced_contour_1e-10_R4.8,-0.18,s3*s4,1,-0.35127643932062974,0.14623201495060778
balanced_contour_1e-10_R4.8,-0.18,s1*s4,0,-8.761857128691025,-14.62943107377618
balanced_contour_1e-10_R4.8,-0.18,s1*s4,1,5.246688242099413,6.683208334750937
balanced_contour_1e-10_R4.8,-0.16499999999999998,s1*s2,0,-82.07669962030646,-27.293816778281602
balanced_contour_1e-10_R4.8,-0.16499999999999998,s1*s2,1,37.61166353006426,2.4991222088157774
balanced_contour_1e-10_R4.8,-0.16499999999999998,s2*s3,0,2.5998158843511847,8.3464047598386
balanced_contour_1e-10_R4.8,-0.16499999999999998,s2*s3,1,-2.7062822475311306,-2.7882195856198226
balanced_contour_1e-10_R4.8,-0.16499999999999998,s3*s4,0,0.8977144105797928,-0.299432002264877
balanced_contour_1e-10_R4.8,-0.16499999999999998,s3*s4,1,-0.3512764393828288,0.1462320149224968
balanced_contour_1e-10_R4.8,-0.16499999999999998,s1*s4,0,-8.76185712734101,-14.629431078682245
balanced_contour_1e-10_R4.8,-0.16499999999999998,s1*s4,1,5.246688242514116,6.68320833681154
balanced_contour_1e-10_R4.8,-0.15,s1*s2,0,-82.07669965801936,-27.293817210810136
balanced_contour_1e-10_R4.8,-0.15,s1*s2,1,37.61166358599438,2.4991223769068838
balanced_contour_1e-10_R4.8,-0.15,s2*s3,0,2.5998158686360644,8.34640480124818
balanced_contour_1e-10_R4.8,-0.15,s2*s3,1,-2.706282246367937,-2.7882196020394376
balanced_contour_1e-10_R4.8,-0.15,s3*s4,0,0.8977144118691349,-0.2994319978460759
balanced_contour_1e-10_R4.8,-0.15,s3*s4,1,-0.35127644038590883,0.14623201312504872
balanced_contour_1e-10_R4.8,-0.15,s1*s4,0,-8.76185704057233,-14.629431160847233
balanced_contour_1e-10_R4.8,-0.15,s1*s4,1,5.246688216886565,6.6832083808711165
balanced_contour_1e-10_R4.8,-0.135,s1*s2,0,-82.07669960235168,-27.293816704325494
balanced_contour_1e-10_R4.8,-0.135,s1*s2,1,37.611663517136435,2.4991221802576646
balanced_contour_1e-10_R4.8,-0.135,s2*s3,0,2.5998158862543472,8.346404753053289
balanced_contour_1e-10_R4.8,-0.135,s2*s3,1,-2.7062822476887214,-2.788219582989689
balanced_contour_1e-10_R4.8,-0.135,s3*s4,0,0.8977144101645922,-0.29943200301213463
balanced_contour_1e-10_R4.8,-0.135,s3*s4,1,-0.3512764391396726,0.14623201521305404
balanced_contour_1e-10_R4.8,-0.135,s1*s4,0,-8.761857138744151,-14.629431061706526
balanced_contour_1e-10_R4.8,-0.135,s1*s4,1,5.2466882455403665,6.683208328663922
balanced_contour_1e-10_R4.8,-0.12,s1*s2,0,-82.07669958468313,-27.29381653613276
balanced_contour_1e-10_R4.8,-0.12,s1*s2,1,37.61166349588437,2.4991221119545584
balanced_contour_1e-10_R4.8,-0.12,s2*s3,0,2.5998158938876164,8.346404738692812
balanced_contour_1e-10_R4.8,-0.12,s2*s3,1,-2.70628224944509,-2.7882195769174687
balanced_contour_1e-10_R4.8,-0.12,s3*s4,0,0.8977144093908411,-0.29943200465569786
balanced_contour_1e-10_R4.8,-0.12,s3*s4,1,-0.3512764386497767,0.14623201587322476
balanced_contour_1e-10_R4.8,-0.12,s1*s4,0,-8.761857167390128,-14.62943102983871
balanced_contour_1e-10_R4.8,-0.12,s1*s4,1,5.246688254252164,6.683208312219297
balanced_contour_1e-10_R4.8,-0.10499999999999998,s1*s2,0,-82.07669959511861,-27.29381676160022
balanced_contour_1e-10_R4.8,-0.10499999999999998,s1*s2,1,37.61166351494204,2.499122205836597
balanced_contour_1e-10_R4.8,-0.10499999999999998,s2*s3,0,2.599815883510746,8.346404756102103
balanced_contour_1e-10_R4.8,-0.10499999999999998,s2*s3,1,-2.7062822464024165,-2.788219583987172
balanced_contour_1e-10_R4.8,-0.10499999999999998,s3*s4,0,0.897714410336786,-0.29943200226376365
balanced_contour_1e-10_R4.8,-0.10499999999999998,s3*s4,1,-0.3512764392710268,0.1462320148753017
balanced_contour_1e-10_R4.8,-0.10499999999999998,s1*s4,0,-8.761857127510316,-14.629431072619816
balanced_contour_1e-10_R4.8,-0.10499999999999998,s1*s4,1,5.246688241465362,6.683208333942748
balanced_contour_1e-10_R4.8,-0.09,s1*s2,0,-82.07669959395317,-27.293816796292678
balanced_contour_1e-10_R4.8,-0.09,s1*s2,1,37.6116635168439,2.499122221229139
balanced_contour_1e-10_R4.8,-0.09,s2*s3,0,2.5998158814758208,8.346404758650015
balanced_contour_1e-10_R4.8,-0.09,s2*s3,1,-2.706282245685716,-2.7882195851206535
balanced_contour_1e-10_R4.8,-0.09,s3*s4,0,0.8977144104713574,-0.299432001911415
balanced_contour_1e-10_R4.8,-0.09,s3*s4,1,-0.3512764393650031,0.14623201472266786
balanced_contour_1e-10_R4.8,-0.09,s1*s4,0,-8.761857121083128,-14.629431078297191
balanced_contour_1e-10_R4.8,-0.09,s1*s4,1,5.246688239214099,6.683208337041294
balanced_contour_1e-10_R4.8,-0.07500000000000001,s1*s2,0,-82.07669971985482,-27.29381730163904
balanced_contour_1e-10_R4.8,-0.07500000000000001,s1*s2,1,37.61166362390271,2.4991224070079294
balanced_contour_1e-10_R4.8,-0.07500000000000001,s2*s3,0,2.5998158655414336,8.346404810592029
balanced_contour_1e-10_R4.8,-0.07500000000000001,s2*s3,1,-2.7062822461092058,-2.7882196062052924
balanced_contour_1e-10_R4.8,-0.07500000000000001,s3*s4,0,0.8977144130749505,-0.2994319973432954
balanced_contour_1e-10_R4.8,-0.07500000000000001,s3*s4,1,-0.35127644098086247,0.14623201307899183
balanced_contour_1e-10_R4.8,-0.07500000000000001,s1*s4,0,-8.761857039035371,-14.629431184499095
balanced_contour_1e-10_R4.8,-0.07500000000000001,s1*s4,1,5.246688219773138,6.68320839093083
balanced_contour_1e-10_R4.8,-0.06,s1*s2,0,-82.07669949504931,-27.293816439308653
balanced_contour_1e-10_R4.8,-0.06,s1*s2,1,37.61166344465026,2.499122085639435
balanced_contour_1e-10_R4.8,-0.06,s2*s3,0,2.599815893000821,8.346404724920518
balanced_contour_1e-10_R4.8,-0.06,s2*s3,1,-2.706282246965579,-2.788219571488939
balanced_contour_1e-10_R4.8,-0.06,s3*s4,0,0.8977144082088668,-0.29943200518708435
balanced_contour_1e-10_R4.8,-0.06,s3*s4,1,-0.3512764380802909,0.14623201592251867
balanced_contour_1e-10_R4.8,-0.06,s1*s4,0,-8.761857171095404,-14.629430999278888
balanced_contour_1e-10_R4.8,-0.06,s1*s4,1,5.246688251136996,6.68320829896074
balanced_contour_1e-10_R4.8,-0.044999999999999984,s1*s2,0,-82.07669954866303,-27.293816655538667
balanced_contour_1e-10_R4.8,-0.044999999999999984,s1*s2,1,37.61166348583897,2.499122166132762
balanced_contour_1e-10_R4.8,-0.044999999999999984,s2*s3,0,2.5998158864489365,8.346404745421964
balanced_contour_1e-10_R4.8,-0.044999999999999984,s2*s3,1,-2.7062822465307486,-2.7882195794698412
balanced_contour_1e-10_R4.8,-0.044999999999999984,s3*s4,0,0.8977144094475004,-0.29943200311376894
balanced_contour_1e-10_R4.8,-0.044999999999999984,s3*s4,1,-0.3512764388110779,0.14623201516314024
balanced_contour_1e-10_R4.8,-0.044999999999999984,s1*s4,0,-8.761857138225134,-14.62943104687741
balanced_contour_1e-10_R4.8,-0.044999999999999984,s1*s4,1,5.246688243352548,6.683208321933465
balanced_contour_1e-10_R4.8,-0.03,s1*s2,0,-82.0766995532574,-27.293816767054967
balanced_contour_1e-10_R4.8,-0.03,s1*s2,1,37.61166349648158,2.4991222119995085
balanced_contour_1e-10_R4.8,-0.03,s2*s3,0,2.5998158805708913,8.34640475411378
balanced_contour_1e-10_R4.8,-0.03,s2*s3,1,-2.7062822448473423,-2.7882195832018692
balanced_contour_1e-10_R4.8,-0.03,s3*s4,0,0.8977144099309149,-0.29943200198502407
balanced_contour_1e-10_R4.8,-0.03,s3*s4,1,-0.35127643912528184,0.14623201471219183
balanced_contour_1e-10_R4.8,-0.03,s1*s4,0,-8.761857118987638,-14.629431066803049
balanced_contour_1e-10_R4.8,-0.03,s1*s4,1,5.246688237351894,6.683208332141878
balanced_contour_1e-10_R4.8,-0.015000000000000013,s1*s2,0,-82.07669956762285,-27.293816788661225
balanced_contour_1e-10_R4.8,-0.015000000000000013,s1*s2,1,37.611663501324806,2.499122218335189
balanced_contour_1e-10_R4.8,-0.015000000000000013,s2*s3,0,2.599815880791288,8.346404756223965
balanced_contour_1e-10_R4.8,-0.015000000000000013,s2*s3,1,-2.7062822449460198,-2.7882195836270047
balanced_contour_1e-10_R4.8,-0.015000000000000013,s3*s4,0,0.8977144101688567,-0.2994320017738365
balanced_contour_1e-10_R4.8,-0.015000000000000013,s3*s4,1,-0.35127643922139645,0.14623201464237826
balanced_contour_1e-10_R4.8,-0.015000000000000013,s1*s4,0,-8.761857117698323,-14.629431073941696
balanced_contour_1e-10_R4.8,-0.015000000000000013,s1*s4,1,5.246688237435673,6.683208334563225
balanced_contour_1e-10_R4.8,0.0,s1*s2,0,-82.07669959566577,-27.293816804244713
balanced_contour_1e-10_R4.8,0.0,s1*s2,1,37.611663511382375,2.4991222200453547
balanced_contour_1e-10_R4.8,0.0,s2*s3,0,2.599815882426315,8.346404758840979
balanced_contour_1e-10_R4.8,0.0,s2*s3,1,-2.706282245735446,-2.788219584092524
balanced_contour_1e-10_R4.8,0.0,s3*s4,0,0.8977144105054667,-0.2994320016989647
balanced_contour_1e-10_R4.8,0.0,s3*s4,1,-0.35127643934140795,0.14623201464759314
balanced_contour_1e-10_R4.8,0.0,s1*s4,0,-8.761857119432657,-14.629431082348711
balanced_contour_1e-10_R4.8,0.0,s1*s4,1,5.246688239033769,6.683208337084438
balanced_contour_1e-10_R4.8,0.015000000000000013,s1*s2,0,-82.0766995829066,-27.293816838232715
balanced_contour_1e-10_R4.8,0.015000000000000013,s1*s2,1,37.6116635082266,2.499122238083764
balanced_contour_1e-10_R4.8,0.015000000000000013,s2*s3,0,2.599815878965118,8.346404760383141
balanced_contour_1e-10_R4.8,0.015000000000000013,s2*s3,1,-2.7062822441710495,-2.7882195851614298
balanced_contour_1e-10_R4.8,0.015000000000000013,s3*s4,0,0.8977144105629333,-0.29943200134703674
balanced_contour_1e-10_R4.8,0.015000000000000013,s3*s4,1,-0.3512764394036531,0.14623201447561887
balanced_contour_1e-10_R4.8,0.015000000000000013,s1*s4,0,-8.761857112172656,-14.629431085302722
balanced_contour_1e-10_R4.8,0.015000000000000013,s1*s4,1,5.246688235734777,6.68320833925873
balanced_contour_1e-10_R4.8,0.030000000000000027,s1*s2,0,-82.07669954570703,-27.293816836787457
balanced_contour_1e-10_R4.8,0.030000000000000027,s1*s2,1,37.611663489151105,2.499122244315963
balanced_contour_1e-10_R4.8,0.030000000000000027,s2*s3,0,2.599815875881402,8.34640475735527
balanced_contour_1e-10_R4.8,0.030000000000000027,s2*s3,1,-2.7062822421005497,-2.7882195842370456
balanced_contour_1e-10_R4.8,0.030000000000000027,s3*s4,0,0.8977144102625768,-0.2994320012048728
balanced_contour_1e-10_R4.8,0.030000000000000027,s3*s4,1,-0.35127643927394736,0.14623201434437513
balanced_contour_1e-10_R4.8,0.030000000000000027,s1*s4,0,-8.761857107667117,-14.629431078719971
balanced_contour_1e-10_R4.8,0.030000000000000027,s1*s4,1,5.246688232125871,6.68320833682311
balanced_contour_1e-10_R4.8,0.044999999999999984,s1*s2,0,-82.07669946245056,-27.293816648095337
balanced_contour_1e-10_R4.8,0.044999999999999984,s1*s2,1,37.611663438953315,2.499122175449619
balanced_contour_1e-10_R4.8,0.044999999999999984,s2*s3,0,2.599815881575963,8.346404738863718
balanced_contour_1e-10_R4.8,0.044999999999999984,s2*s3,1,-2.7062822427820366,-2.788219576692064
balanced_contour_1e-10_R4.8,0.044999999999999984,s3*s4,0,0.8977144085643467,-0.29943200268970643
balanced_contour_1e-10_R4.8,0.044999999999999984,s3*s4,1,-0.351276438422425,0.1462320148132962
balanced_contour_1e-10_R4.8,0.044999999999999984,s1*s4,0,-8.761857125279334,-14.629431033189837
balanced_contour_1e-10_R4.8,0.044999999999999984,s1*s4,1,5.246688234609529,6.683208316470595
balanced_contour_1e-10_R4.8,0.06,s1*s2,0,-82.07669933920812,-27.293816273192526
balanced_contour_1e-10_R4.8,0.06,s1*s2,1,37.611663374659074,2.499122024752215
balanced_contour_1e-10_R4.8,0.06,s2*s3,0,2.5998158974966317,8.346404707900696
balanced_contour_1e-10_R4.8,0.06,s2*s3,1,-2.7062822487963585,-2.788219564168844
balanced_contour_1e-10_R4.8,0.06,s3*s4,0,0.8977144052719495,-0.2994320058677674
balanced_contour_1e-10_R4.8,0.06,s3*s4,1,-0.3512764368509894,0.14623201600569521
balanced_contour_1e-10_R4.8,0.06,s1*s4,0,-8.76185716091855,-14.62943094885036
balanced_contour_1e-10_R4.8,0.06,s1*s4,1,5.246688244564941,6.683208280229675
balanced_contour_1e-10_R4.8,0.07500000000000001,s1*s2,0,-82.07670000067633,-27.293818189964632
balanced_contour_1e-10_R4.8,0.07500000000000001,s1*s2,1,37.6116637690061,2.499122764339064
balanced_contour_1e-10_R4.8,0.07500000000000001,s2*s3,0,2.5998158210164766,8.346404880692734
balanced_contour_1e-10_R4.8,0.07500000000000001,s2*s3,1,-2.7062822280091794,-2.7882196357020836
balanced_contour_1e-10_R4.8,0.07500000000000001,s3*s4,0,0.8977144212611301,-0.299431990164177
balanced_contour_1e-10_R4.8,0.07500000000000001,s3*s4,1,-0.35127644476485487,0.1462320105148177
balanced_contour_1e-10_R4.8,0.07500000000000001,s1*s4,0,-8.761856962583881,-14.62943137624867
balanced_contour_1e-10_R4.8,0.07500000000000001,s1*s4,1,5.246688197932062,6.683208470497114
balanced_contour_1e-10_R4.8,0.08999999999999997,s1*s2,0,-82.0766996098515,-27.293816952926427
balanced_contour_1e-10_R4.8,0.08999999999999997,s1*s2,1,37.61166352572859,2.4991222831767472
balanced_contour_1e-10_R4.8,0.08999999999999997,s2*s3,0,2.5998158735390273,8.346404771513345
balanced_contour_1e-10_R4.8,0.08999999999999997,s2*s3,1,-2.706282242651201,-2.7882195898562183
balanced_contour_1e-10_R4.8,0.08999999999999997,s3*s4,0,0.8977144112658813,-0.2994320004084905
balanced_contour_1e-10_R4.8,0.08999999999999997,s3*s4,1,-0.3512764397532036,0.14623201412358416
balanced_contour_1e-10_R4.8,0.08999999999999997,s1*s4,0,-8.761857095883048,-14.629431107214359
balanced_contour_1e-10_R4.8,0.08999999999999997,s1*s4,1,5.246688230516781,6.683208349311879
balanced_contour_1e-10_R4.8,0.10499999999999998,s1*s2,0,-82.07669958283691,-27.293816991750468
balanced_contour_1e-10_R4.8,0.10499999999999998,s1*s2,1,37.611663515705295,2.4991223064326533
balanced_contour_1e-10_R4.8,0.10499999999999998,s2*s3,0,2.599815868402594,8.346404772326007
balanced_contour_1e-10_R4.8,0.10499999999999998,s2*s3,1,-2.7062822401089637,-2.7882195908524188
balanced_contour_1e-10_R4.8,0.10499999999999998,s3*s4,0,0.897714411232969,-0.2994319999594821
balanced_contour_1e-10_R4.8,0.10499999999999998,s3*s4,1,-0.3512764397799674,0.14623201387941798
balanced_contour_1e-10_R4.8,0.10499999999999998,s1*s4,0,-8.761857086109238,-14.629431108282134
balanced_contour_1e-10_R4.8,0.10499999999999998,s1*s4,1,5.24668822540864,6.683208350988439
balanced_contour_1e-10_R4.8,0.12,s1*s2,0,-82.07669906740459,-27.2938162426304
balanced_contour_1e-10_R4.8,0.12,s1*s2,1,37.61166326375709,2.499122066598247
balanced_contour_1e-10_R4.8,0.12,s2*s3,0,2.599815879119335,8.346404687974786
balanced_contour_1e-10_R4.8,0.12,s2*s3,1,-2.706282237750659,-2.7882195602134208
balanced_contour_1e-10_R4.8,0.12,s3*s4,0,0.8977144025580288,-0.2994320049609605
balanced_contour_1e-10_R4.8,0.12,s3*s4,1,-0.35127643597495806,0.1462320151272054
balanced_contour_1e-10_R4.8,0.12,s1*s4,0,-8.761857122994797,-14.629430897936746
balanced_contour_1e-10_R4.8,0.12,s1*s4,1,5.2466882197521825,6.683208267926447
balanced_contour_1e-10_R4.8,0.135,s1*s2,0,-82.0766997194952,-27.293817305209288
balanced_contour_1e-10_R4.8,0.135,s1*s2,1,37.61166361299179,2.4991224181735583
balanced_contour_1e-10_R4.8,0.135,s2*s3,0,2.5998158574495998,8.346404805795013
balanced_contour_1e-10_R4.8,0.135,s2*s3,1,-2.70628224000148,-2.7882196058738455
balanced_contour_1e-10_R4.8,0.135,s3*s4,0,0.8977144138623476,-0.2994319977493991
balanced_contour_1e-10_R4.8,0.135,s3*s4,1,-0.35127644117024304,0.14623201329228824
balanced_contour_1e-10_R4.8,0.135,s1*s4,0,-8.761857053719236,-14.629431178673165
balanced_contour_1e-10_R4.8,0.135,s1*s4,1,5.246688221471664,6.6832083846298564
balanced_contour_1e-10_R4.8,0.15000000000000002,s1*s2,0,-82.07670063491287,-27.293818771080147
balanced_contour_1e-10_R4.8,0.15000000000000002,s1*s2,1,37.6116640330256,2.4991229286988883
balanced_contour_1e-10_R4.8,0.15000000000000002,s2*s3,0,2.5998158236031443,8.346404962094988
balanced_contour_1e-10_R4.8,0.15000000000000002,s2*s3,1,-2.706282233566264,-2.7882196638807897
balanced_contour_1e-10_R4.8,0.15000000000000002,s3*s4,0,0.897714430444013,-0.29943198797068477
balanced_contour_1e-10_R4.8,0.15000000000000002,s3*s4,1,-0.35127644825368065,0.14623201038608563
balanced_contour_1e-10_R4.8,0.15000000000000002,s1*s4,0,-8.761856976570108,-14.629431568565906
balanced_contour_1e-10_R4.8,0.15000000000000002,s1*s4,1,5.2466882173106235,6.683208537385464
balanced_contour_1e-10_R4.8,0.16499999999999998,s1*s2,0,-82.07669952982461,-27.293817248521194
balanced_contour_1e-10_R4.8,0.16499999999999998,s1*s2,1,37.61166354226187,2.4991224274742336
balanced_contour_1e-10_R4.8,0.16499999999999998,s2*s3,0,2.5998158463225636,8.346404789285858
balanced_contour_1e-10_R4.8,0.16499999999999998,s2*s3,1,-2.706282233788282,-2.7882196024677004
balanced_contour_1e-10_R4.8,0.16499999999999998,s3*s4,0,0.897714411845674,-0.2994319975140611
balanced_contour_1e-10_R4.8,0.16499999999999998,s3*s4,1,-0.35127644051504975,0.1462320129475938
balanced_contour_1e-10_R4.8,0.16499999999999998,s1*s4,0,-8.761857033767729,-14.62943113656599
balanced_contour_1e-10_R4.8,0.16499999999999998,s1*s4,1,5.246688208259385,6.683208373147173
balanced_contour_1e-10_R4.8,0.18,s1*s2,0,-82.07669899738661,-27.29381737644674
balanced_contour_1e-10_R4.8,0.18,s1*s2,1,37.61166339834538,2.499122569148306
balanced_contour_1e-10_R4.8,0.18,s2*s3,0,2.5998157964260664,8.346404765297635
balanced_contour_1e-10_R4.8,0.18,s2*s3,1,-2.7062822131714452,-2.788219605149003
balanced_contour_1e-10_R4.8,0.18,s3*s4,0,0.8977144073717698,-0.29943199412085225
balanced_contour_1e-10_R4.8,0.18,s3*s4,1,-0.3512764396955566,0.1462320110832189
balanced_contour_1e-10_R4.8,0.18,s1*s4,0,-8.761856928090525,-14.629431063047866
balanced_contour_1e-10_R4.8,0.18,s1*s4,1,5.246688160051825,6.68320836879625
balanced_contour_1e-10_R4.8,0.195,s1*s2,0,-82.07669813011476,-27.293817528791383
balanced_contour_1e-10_R4.8,0.195,s1*s2,1,37.61166320648377,2.499122744433306
balanced_contour_1e-10_R4.8,0.195,s2*s3,0,2.5998157218473454,8.346404725314848
balanced_contour_1e-10_R4.8,0.195,s2*s3,1,-2.706282188224531,-2.7882196096269816
balanced_contour_1e-10_R4.8,0.195,s3*s4,0,0.8977143994280565,-0.29943198904333584
balanced_contour_1e-10_R4.8,0.195,s3*s4,1,-0.3512764383055712,0.14623200868646086
balanced_contour_1e-10_R4.8,0.195,s1*s4,0,-8.761856757399936,-14.629430935494598
balanced_contour_1e-10_R4.8,0.195,s1*s4,1,5.246688093526342,6.683208361301862
balanced_contour_1e-10_R4.8,0.20999999999999996,s1*s2,0,-82.07670321780319,-27.293819086983124
balanced_contour_1e-10_R4.8,0.20999999999999996,s1*s2,1,37.6116649613956,2.499122659042266
balanced_contour_1e-10_R4.8,0.20999999999999996,s2*s3,0,2.599815987075646,8.346405158288821
balanced_contour_1e-10_R4.8,0.20999999999999996,s2*s3,1,-2.706282317640375,-2.7882197054747926
balanced_contour_1e-10_R4.8,0.20999999999999996,s3*s4,0,0.8977144563490831,-0.29943199746728033
balanced_contour_1e-10_R4.8,0.20999999999999996,s3*s4,1,-0.35127645586465217,0.14623201738639016
balanced_contour_1e-10_R4.8,0.20999999999999996,s1*s4,0,-8.761857334681226,-14.629432037344854
balanced_contour_1e-10_R4.8,0.20999999999999996,s1*s4,1,5.2466884108219025,6.683208646044953
balanced_contour_1e-10_R4.8,0.22499999999999998,s1*s2,0,-82.07670041674464,-27.293817620033714
balanced_contour_1e-10_R4.8,0.22499999999999998,s1*s2,1,37.61166392081492,2.4991224483238215
balanced_contour_1e-10_R4.8,0.22499999999999998,s2*s3,0,2.5998158844531445,8.346404875853807
balanced_contour_1e-10_R4.8,0.22499999999999998,s2*s3,1,-2.7062822592187836,-2.7882196291596766
balanced_contour_1e-10_R4.8,0.22499999999999998,s3*s4,0,0.8977144220022718,-0.29943199833875156
balanced_contour_1e-10_R4.8,0.22499999999999998,s3*s4,1,-0.3512764442253724,0.14623201459275412
balanced_contour_1e-10_R4.8,0.22499999999999998,s1*s4,0,-8.761857113862165,-14.629431338318895
balanced_contour_1e-10_R4.8,0.22499999999999998,s1*s4,1,5.246688265461585,6.683208437692677
balanced_contour_1e-10_R4.8,0.24,s1*s2,0,-82.07670056568331,-27.29381765553118
balanced_contour_1e-10_R4.8,0.24,s1*s2,1,37.61166398320104,2.499122448478455
balanced_contour_1e-10_R4.8,0.24,s2*s3,0,2.599815891958648,8.346404889050273
balanced_contour_1e-10_R4.8,0.24,s2*s3,1,-2.7062822634007158,-2.788219633731714
balanced_contour_1e-10_R4.8,0.24,s3*s4,0,0.8977144235656747,-0.2994319987907601
balanced_contour_1e-10_R4.8,0.24,s3*s4,1,-0.35127644480432174,0.1462320149210769
balanced_contour_1e-10_R4.8,0.24,s1*s4,0,-8.761857131653171,-14.629431366311593
balanced_contour_1e-10_R4.8,0.24,s1*s4,1,5.246688275113488,6.6832084470353905
balanced_contour_3e-13_R4.8,-0.24,s1*s2,0,-82.07669971405728,-27.293816840056294
balanced_contour_3e-13_R4.8,-0.24,s1*s2,1,37.61166357255488,2.499122227662586
balanced_contour_3e-13_R4.8,-0.24,s2*s3,0,2.5998158898295975,8.346404770107645
balanced_contour_3e-13_R4.8,-0.24,s2*s3,1,-2.706282250304348,-2.788219589011225
balanced_contour_3e-13_R4.8,-0.24,s3*s4,0,0.8977144116614422,-0.2994320018699056
balanced_contour_3e-13_R4.8,-0.24,s3*s4,1,-0.35127643989506363,0.14623201482885803
balanced_contour_3e-13_R4.8,-0.24,s1*s4,0,-8.761857129836818,-14.629431108447667
balanced_contour_3e-13_R4.8,-0.24,s1*s4,1,5.246688246356564,6.683208348996988
balanced_contour_3e-13_R4.8,-0.22499999999999998,s1*s2,0,-82.07669971350238,-27.29381683428256
balanced_contour_3e-13_R4.8,-0.22499999999999998,s1*s2,1,37.61166357194625,2.4991222248230454
balanced_contour_3e-13_R4.8,-0.22499999999999998,s2*s3,0,2.5998158901340105,8.346404769546231
balanced_contour_3e-13_R4.8,-0.22499999999999998,s2*s3,1,-2.706282250425413,-2.7882195887132455
balanced_contour_3e-13_R4.8,-0.22499999999999998,s3*s4,0,0.8977144116440805,-0.29943200191680597
balanced_contour_3e-13_R4.8,-0.22499999999999998,s3*s4,1,-0.3512764398832385,0.14623201485148943
balanced_contour_3e-13_R4.8,-0.22499999999999998,s1*s4,0,-8.761857130913185,-14.629431107477918
balanced_contour_3e-13_R4.8,-0.22499999999999998,s1*s4,1,5.246688246832887,6.683208348458384
balanced_contour_3e-13_R4.8,-0.21,s1*s2,0,-82.07669971213407,-27.293816829065676
balanced_contour_3e-13_R4.8,-0.21,s1*s2,1,37.61166357096862,2.4991222222889844
balanced_contour_3e-13_R4.8,-0.21,s2*s3,0,2.599815890348824,8.346404768974482
balanced_contour_3e-13_R4.8,-0.21,s2*s3,1,-2.7062822505015642,-2.7882195884124665
balanced_contour_3e-13_R4.8,-0.21,s3*s4,0,0.8977144116182618,-0.29943200195659014
balanced_contour_3e-13_R4.8,-0.21,s3*s4,1,-0.3512764398679838,0.1462320148698824
balanced_contour_3e-13_R4.8,-0.21,s1*s4,0,-8.761857131743318,-14.629431106477625
balanced_contour_3e-13_R4.8,-0.21,s1*s4,1,5.246688247194368,6.683208347916091
balanced_contour_3e-13_R4.8,-0.195,s1*s2,0,-82.0766997099679,-27.29381682260226
balanced_contour_3e-13_R4.8,-0.195,s1*s2,1,37.61166356950838,2.499122219303209
balanced_contour_3e-13_R4.8,-0.195,s2*s3,0,2.5998158905455373,8.346404768257052
balanced_contour_3e-13_R4.8,-0.195,s2*s3,1,-2.706282250551385,-2.7882195880562177
balanced_contour_3e-13_R4.8,-0.195,s3*s4,0,0.8977144115808501,-0.299432002007616
balanced_contour_3e-13_R4.8,-0.195,s3*s4,1,-0.35127643984626955,0.1462320148924791
balanced_contour_3e-13_R4.8,-0.195,s1*s4,0,-8.761857132701975,-14.629431105089498
balanced_contour_3e-13_R4.8,-0.195,s1*s4,1,5.2466882475628465,6.683208347181459
balanced_contour_3e-13_R4.8,-0.18,s1*s2,0,-82.07669970662751,-27.293816817619863
balanced_contour_3e-13_R4.8,-0.18,s1*s2,1,37.611663567563156,2.4991222170566987
balanced_contour_3e-13_R4.8,-0.18,s2*s3,0,2.5998158905806017,8.346404767577326
balanced_contour_3e-13_R4.8,-0.18,s2*s3,1,-2.7062822505273996,-2.7882195877190163
balanced_contour_3e-13_R4.8,-0.18,s3*s4,0,0.8977144115347219,-0.2994320020372395
balanced_contour_3e-13_R4.8,-0.18,s3*s4,1,-0.351276439822167,0.14623201490435522
balanced_contour_3e-13_R4.8,-0.18,s1*s4,0,-8.761857133195722,-14.629431103778701
balanced_contour_3e-13_R4.8,-0.18,s1*s4,1,5.246688247726968,6.683208346506308
balanced_contour_3e-13_R4.8,-0.16499999999999998,s1*s2,0,-82.07669970249577,-27.29381681189291
balanced_contour_3e-13_R4.8,-0.16499999999999998,s1*s2,1,37.611663565171646,2.4991222145785947
balanced_contour_3e-13_R4.8,-0.16499999999999998,s2*s3,0,2.5998158906066178,8.346404766797688
balanced_contour_3e-13_R4.8,-0.16499999999999998,s2*s3,1,-2.706282250482798,-2.7882195873425077
balanced_contour_3e-13_R4.8,-0.16499999999999998,s3*s4,0,0.897714411476763,-0.2994320020792058
balanced_contour_3e-13_R4.8,-0.16499999999999998,s3*s4,1,-0.35127643979142775,0.1462320149199888
balanced_contour_3e-13_R4.8,-0.16499999999999998,s1*s4,0,-8.761857133637266,-14.629431102202467
balanced_contour_3e-13_R4.8,-0.16499999999999998,s1*s4,1,5.246688247835518,6.683208345709289
balanced_contour_3e-13_R4.8,-0.15,s1*s2,0,-82.07669969740881,-27.293816807223955
balanced_contour_3e-13_R4.8,-0.15,s1*s2,1,37.611663562364484,2.4991222126570127
balanced_contour_3e-13_R4.8,-0.15,s2*s3,0,2.5998158904948507,8.346404766057637
balanced_contour_3e-13_R4.8,-0.15,s2*s3,1,-2.706282250374425,-2.7882195869863904
balanced_contour_3e-13_R4.8,-0.15,s3*s4,0,0.8977144114163784,-0.2994320021055067
balanced_contour_3e-13_R4.8,-0.15,s3*s4,1,-0.3512764397600193,0.1462320149280684
balanced_contour_3e-13_R4.8,-0.15,s1*s4,0,-8.761857133727727,-14.629431100596937
balanced_contour_3e-13_R4.8,-0.15,s1*s4,1,5.246688247775585,6.683208344922402
balanced_contour_3e-13_R4.8,-0.135,s1*s2,0,-82.07669969133217,-27.293816803280393
balanced_contour_3e-13_R4.8,-0.135,s1*s2,1,37.61166355912415,2.499122211151501
balanced_contour_3e-13_R4.8,-0.135,s2*s3,0,2.5998158902361657,8.346404765325294
balanced_contour_3e-13_R4.8,-0.135,s2*s3,1,-2.706282250199452,-2.78821958664362
balanced_contour_3e-13_R4.8,-0.135,s3*s4,0,0.8977144113505376,-0.2994320021149202
balanced_contour_3e-13_R4.8,-0.135,s3*s4,1,-0.35127643972719164,0.14623201492841226
balanced_contour_3e-13_R4.8,-0.135,s1*s4,0,-8.761857133577912,-14.629431098893285
balanced_contour_3e-13_R4.8,-0.135,s1*s4,1,5.246688247584346,6.683208344106996
balanced_contour_3e-13_R4.8,-0.12,s1*s2,0,-82.07669968412071,-27.29381679867455
balanced_contour_3e-13_R4.8,-0.12,s1*s2,1,37.61166355525278,2.4991222095334225
balanced_contour_3e-13_R4.8,-0.12,s2*s3,0,2.599815889905062,8.346404764446689
balanced_contour_3e-13_R4.8,-0.12,s2*s3,1,-2.7062822499670607,-2.788219586250685
balanced_contour_3e-13_R4.8,-0.12,s3*s4,0,0.8977144112693909,-0.2994320021252996
balanced_contour_3e-13_R4.8,-0.12,s3*s4,1,-0.3512764396871041,0.14623201492726368
balanced_contour_3e-13_R4.8,-0.12,s1*s4,0,-8.761857133426714,-14.62943109689245
balanced_contour_3e-13_R4.8,-0.12,s1*s4,1,5.246688247333906,6.683208343149479
balanced_contour_3e-13_R4.8,-0.10499999999999998,s1*s2,0,-82.07669967627568,-27.29381679698361
balanced_contour_3e-13_R4.8,-0.10499999999999998,s1*s2,1,37.61166355126328,2.499122209217737
balanced_contour_3e-13_R4.8,-0.10499999999999998,s2*s3,0,2.5998158893720493,8.346404763756881
balanced_contour_3e-13_R4.8,-0.10499999999999998,s2*s3,1,-2.7062822496596626,-2.7882195859430805
balanced_contour_3e-13_R4.8,-0.10499999999999998,s3*s4,0,0.8977144111883241,-0.29943200210259197
balanced_contour_3e-13_R4.8,-0.10499999999999998,s3*s4,1,-0.3512764396498959,0.14623201491097126
balanced_contour_3e-13_R4.8,-0.10499999999999998,s1*s4,0,-8.761857132624275,-14.629431095304216
balanced_contour_3e-13_R4.8,-0.10499999999999998,s1*s4,1,5.246688246832479,6.683208342416348
balanced_contour_3e-13_R4.8,-0.09,s1*s2,0,-82.07669966696868,-27.293816792331434
balanced_contour_3e-13_R4.8,-0.09,s1*s2,1,37.611663546325666,2.4991222079027673
balanced_contour_3e-13_R4.8,-0.09,s2*s3,0,2.5998158889001877,8.346404762786168
balanced_contour_3e-13_R4.8,-0.09,s2*s3,1,-2.7062822493345835,-2.7882195855255247
balanced_contour_3e-13_R4.8,-0.09,s3*s4,0,0.8977144110924317,-0.29943200211639887
balanced_contour_3e-13_R4.8,-0.09,s3*s4,1,-0.35127643960123106,0.14623201490786708
balanced_contour_3e-13_R4.8,-0.09,s1*s4,0,-8.761857132030421,-14.629431092854452
balanced_contour_3e-13_R4.8,-0.09,s1*s4,1,5.246688246302977,6.683208341296227
balanced_contour_3e-13_R4.8,-0.07500000000000001,s1*s2,0,-82.07669965720405,-27.29381679229212
balanced_contour_3e-13_R4.8,-0.07500000000000001,s1*s2,1,37.611663541476524,2.4991222086087204
balanced_contour_3e-13_R4.8,-0.07500000000000001,s2*s3,0,2.59981588814785,8.346404762149504
balanced_contour_3e-13_R4.8,-0.07500000000000001,s2*s3,1,-2.706282248912325,-2.7882195852562783
balanced_contour_3e-13_R4.8,-0.07500000000000001,s3*s4,0,0.8977144110089472,-0.29943200208244125
balanced_contour_3e-13_R4.8,-0.07500000000000001,s3*s4,1,-0.3512764395617954,0.14623201488386106
balanced_contour_3e-13_R4.8,-0.07500000000000001,s1*s4,0,-8.76185713049446,-14.629431091116594
balanced_contour_3e-13_R4.8,-0.07500000000000001,s1*s4,1,5.246688245427809,6.683208340561655
balanced_contour_3e-13_R4.8,-0.06,s1*s2,0,-82.07669964570722,-27.29381678974347
balanced_contour_3e-13_R4.8,-0.06,s1*s2,1,37.61166353558397,2.4991222085499154
balanced_contour_3e-13_R4.8,-0.06,s2*s3,0,2.599815887368798,8.346404761200093
balanced_contour_3e-13_R4.8,-0.06,s2*s3,1,-2.7062822484334155,-2.788219584873881
balanced_contour_3e-13_R4.8,-0.06,s3*s4,0,0.8977144109001981,-0.2994320020621558
balanced_contour_3e-13_R4.8,-0.06,s3*s4,1,-0.3512764395094908,0.1462320148627816
balanced_contour_3e-13_R4.8,-0.06,s1*s4,0,-8.761857129214633,-14.629431088625644
balanced_contour_3e-13_R4.8,-0.06,s1*s4,1,5.246688244538289,6.683208339477483
balanced_contour_3e-13_R4.8,-0.044999999999999984,s1*s2,0,-82.07669963430129,-27.29381679191647
balanced_contour_3e-13_R4.8,-0.044999999999999984,s1*s2,1,37.6116635300179,2.4991222105289377
balanced_contour_3e-13_R4.8,-0.044999999999999984,s2*s3,0,2.599815886286359,8.34640476059172
balanced_contour_3e-13_R4.8,-0.044999999999999984,s2*s3,1,-2.7062822478478825,-2.788219584650618
balanced_contour_3e-13_R4.8,-0.044999999999999984,s3*s4,0,0.8977144108090023,-0.2994320019846726
balanced_contour_3e-13_R4.8,-0.044999999999999984,s3*s4,1,-0.3512764394700563,0.1462320148179234
balanced_contour_3e-13_R4.8,-0.044999999999999984,s1*s4,0,-8.761857127228716,-14.629431086954618
balanced_contour_3e-13_R4.8,-0.044999999999999984,s1*s4,1,5.246688243399614,6.683208338797548
balanced_contour_3e-13_R4.8,-0.03,s1*s2,0,-82.0766996218056,-27.293816793496507
balanced_contour_3e-13_R4.8,-0.03,s1*s2,1,37.611663523857644,2.49912221248151
balanced_contour_3e-13_R4.8,-0.03,s2*s3,0,2.599815885152751,8.34640475985121
balanced_contour_3e-13_R4.8,-0.03,s2*s3,1,-2.706282247212386,-2.7882195843872415
balanced_contour_3e-13_R4.8,-0.03,s3*s4,0,0.89771441070148,-0.29943200190954256
balanced_contour_3e-13_R4.8,-0.03,s3*s4,1,-0.35127643942320674,0.1462320147712583
balanced_contour_3e-13_R4.8,-0.03,s1*s4,0,-8.761857125187975,-14.629431085029044
balanced_contour_3e-13_R4.8,-0.03,s1*s4,1,5.246688242173904,6.68320833800945
balanced_contour_3e-13_R4.8,-0.015000000000000013,s1*s2,0,-82.07669960904461,-27.293816798331743
balanced_contour_3e-13_R4.8,-0.015000000000000013,s1*s2,1,37.611663517736034,2.499122215934624
balanced_contour_3e-13_R4.8,-0.015000000000000013,s2*s3,0,2.599815883828422,8.346404759323315
balanced_contour_3e-13_R4.8,-0.015000000000000013,s2*s3,1,-2.706282246496864,-2.7882195842229747
balanced_contour_3e-13_R4.8,-0.015000000000000013,s3*s4,0,0.8977144106041988,-0.29943200180454166
balanced_contour_3e-13_R4.8,-0.015000000000000013,s3*s4,1,-0.35127643938269454,0.14623201471070554
balanced_contour_3e-13_R4.8,-0.015000000000000013,s1*s4,0,-8.761857122504628,-14.629431083641768
balanced_contour_3e-13_R4.8,-0.015000000000000013,s1*s4,1,5.246688240697262,6.683208337504804
balanced_contour_3e-13_R4.8,0.0,s1*s2,0,-82.07669959566579,-27.293816804244702
balanced_contour_3e-13_R4.8,0.0,s1*s2,1,37.61166351138237,2.4991222200453476
balanced_contour_3e-13_R4.8,0.0,s2*s3,0,2.599815882426317,8.346404758840979
balanced_contour_3e-13_R4.8,0.0,s2*s3,1,-2.706282245735446,-2.788219584092523
balanced_contour_3e-13_R4.8,0.0,s3*s4,0,0.8977144105054666,-0.2994320016989648
balanced_contour_3e-13_R4.8,0.0,s3*s4,1,-0.3512764393414079,0.14623201464759317
balanced_contour_3e-13_R4.8,0.0,s1*s4,0,-8.761857119432658,-14.629431082348711
balanced_contour_3e-13_R4.8,0.0,s1*s4,1,5.24668823903377,6.683208337084437
balanced_contour_3e-13_R4.8,0.015000000000000013,s1*s2,0,-82.07669958198679,-27.29381681202276
balanced_contour_3e-13_R4.8,0.015000000000000013,s1*s2,1,37.61166350497993,2.499122225118904
balanced_contour_3e-13_R4.8,0.015000000000000013,s2*s3,0,2.599815880877465,8.346404758478954
balanced_contour_3e-13_R4.8,0.015000000000000013,s2*s3,1,-2.706282244906905,-2.7882195840289103
balanced_contour_3e-13_R4.8,0.015000000000000013,s3*s4,0,0.8977144104151528,-0.2994320015729773
balanced_contour_3e-13_R4.8,0.015000000000000013,s3*s4,1,-0.3512764393049678,0.14623201457464874
balanced_contour_3e-13_R4.8,0.015000000000000013,s1*s4,0,-8.761857116008777,-14.629431081284947
balanced_contour_3e-13_R4.8,0.015000000000000013,s1*s4,1,5.246688237204973,6.683208336806272
balanced_contour_3e-13_R4.8,0.030000000000000027,s1*s2,0,-82.07669956817072,-27.293816821193598
balanced_contour_3e-13_R4.8,0.030000000000000027,s1*s2,1,37.61166349863882,2.4991222309473597
balanced_contour_3e-13_R4.8,0.030000000000000027,s2*s3,0,2.59981587919206,8.346404758219967
balanced_contour_3e-13_R4.8,0.030000000000000027,s2*s3,1,-2.7062822440213967,-2.788219584035764
balanced_contour_3e-13_R4.8,0.030000000000000027,s3*s4,0,0.8977144103295357,-0.29943200142687026
balanced_contour_3e-13_R4.8,0.030000000000000027,s3*s4,1,-0.3512764392732601,0.14623201449273612
balanced_contour_3e-13_R4.8,0.030000000000000027,s1*s4,0,-8.761857112393887,-14.629431080373799
balanced_contour_3e-13_R4.8,0.030000000000000027,s1*s4,1,5.246688235273507,6.683208336628124
balanced_contour_3e-13_R4.8,0.044999999999999984,s1*s2,0,-82.07669955496767,-27.29381683487398
balanced_contour_3e-13_R4.8,0.044999999999999984,s1*s2,1,37.61166349280567,2.49912223883155
balanced_contour_3e-13_R4.8,0.044999999999999984,s2*s3,0,2.59981587723943,8.346404758314131
balanced_contour_3e-13_R4.8,0.044999999999999984,s2*s3,1,-2.7062822430296727,-2.788219584214311
balanced_contour_3e-13_R4.8,0.044999999999999984,s3*s4,0,0.8977144102747004,-0.29943200123569175
balanced_contour_3e-13_R4.8,0.044999999999999984,s3*s4,1,-0.3512764392585394,0.1462320143917878
balanced_contour_3e-13_R4.8,0.044999999999999984,s1*s4,0,-8.761857108194333,-14.629431080273777
balanced_contour_3e-13_R4.8,0.044999999999999984,s1*s4,1,5.246688233117726,6.683208336858187
balanced_contour_3e-13_R4.8,0.06,s1*s2,0,-82.07669954123983,-27.293816847844962
balanced_contour_3e-13_R4.8,0.06,s1*s2,1,37.61166348674067,2.4991222466702423
balanced_contour_3e-13_R4.8,0.06,s2*s3,0,2.5998158753320295,8.34640475835079
balanced_contour_3e-13_R4.8,0.06,s2*s3,1,-2.7062822420412713,-2.7882195843867565
balanced_contour_3e-13_R4.8,0.06,s3*s4,0,0.8977144102110882,-0.29943200106351914
balanced_contour_3e-13_R4.8,0.06,s3*s4,1,-0.35127643923868773,0.14623201429630592
balanced_contour_3e-13_R4.8,0.06,s1*s4,0,-8.761857103885472,-14.629431079965713
balanced_contour_3e-13_R4.8,0.06,s1*s4,1,5.246688230867073,6.6832083370519095
balanced_contour_3e-13_R4.8,0.07500000000000001,s1*s2,0,-82.07669953075037,-27.29381686917828
balanced_contour_3e-13_R4.8,0.07500000000000001,s1*s2,1,37.61166348267279,2.4991222578790238
balanced_contour_3e-13_R4.8,0.07500000000000001,s2*s3,0,2.5998158730612726,8.346404759185837
balanced_contour_3e-13_R4.8,0.07500000000000001,s2*s3,1,-2.706282240955159,-2.788219584920342
balanced_contour_3e-13_R4.8,0.07500000000000001,s3*s4,0,0.897714410221402,-0.29943200081586874
balanced_contour_3e-13_R4.8,0.07500000000000001,s3*s4,1,-0.3512764392578066,0.14623201417371595
balanced_contour_3e-13_R4.8,0.07500000000000001,s1*s4,0,-8.761857098852161,-14.629431081493392
balanced_contour_3e-13_R4.8,0.07500000000000001,s1*s4,1,5.246688228446465,6.6832083380946194
balanced_contour_3e-13_R4.8,0.08999999999999997,s1*s2,0,-82.07669951879541,-27.29381688686831
balanced_contour_3e-13_R4.8,0.08999999999999997,s1*s2,1,37.61166347779553,2.499122268020531
balanced_contour_3e-13_R4.8,0.08999999999999997,s2*s3,0,2.5998158708827352,8.346404759659407
balanced_contour_3e-13_R4.8,0.08999999999999997,s2*s3,1,-2.7062822398625226,-2.7882195853407277
balanced_contour_3e-13_R4.8,0.08999999999999997,s3*s4,0,0.8977144102002845,-0.29943200059432695
balanced_contour_3e-13_R4.8,0.08999999999999997,s3*s4,1,-0.3512764392632749,0.1462320140572915
balanced_contour_3e-13_R4.8,0.08999999999999997,s1*s4,0,-8.76185709424701,-14.629431082154337
balanced_contour_3e-13_R4.8,0.08999999999999997,s1*s4,1,5.246688226075288,6.683208338794056
balanced_contour_3e-13_R4.8,0.10499999999999998,s1*s2,0,-82.07669951384878,-27.293816917303985
balanced_contour_3e-13_R4.8,0.10499999999999998,s1*s2,1,37.61166347691814,2.4991222828564674
balanced_contour_3e-13_R4.8,0.10499999999999998,s2*s3,0,2.5998158684314907,8.34640476148049
balanced_contour_3e-13_R4.8,0.10499999999999998,s2*s3,1,-2.7062822387677623,-2.788219586323432
balanced_contour_3e-13_R4.8,0.10499999999999998,s3*s4,0,0.8977144102994684,-0.2994320002911013
balanced_contour_3e-13_R4.8,0.10499999999999998,s3*s4,1,-0.35127643932734887,0.14623201391636445
balanced_contour_3e-13_R4.8,0.10499999999999998,s1*s4,0,-8.761857088590885,-14.629431086141253
balanced_contour_3e-13_R4.8,0.10499999999999998,s1*s4,1,5.246688223587383,6.683208340980241
balanced_contour_3e-13_R4.8,0.12,s1*s2,0,-82.07669950440653,-27.29381693888923
balanced_contour_3e-13_R4.8,0.12,s1*s2,1,37.611663473659824,2.499122295000072
balanced_contour_3e-13_R4.8,0.12,s2*s3,0,2.5998158662401796,8.346404762388739
balanced_contour_3e-13_R4.8,0.12,s2*s3,1,-2.706282237680086,-2.7882195869810236
balanced_contour_3e-13_R4.8,0.12,s3*s4,0,0.8977144103127664,-0.2994320000653186
balanced_contour_3e-13_R4.8,0.12,s3*s4,1,-0.3512764393512308,0.14623201379585798
balanced_contour_3e-13_R4.8,0.12,s1*s4,0,-8.7618570835787,-14.629431087931358
balanced_contour_3e-13_R4.8,0.12,s1*s4,1,5.246688221095453,6.683208342324274
balanced_contour_3e-13_R4.8,0.135,s1*s2,0,-82.07669950611778,-27.2938169756583
balanced_contour_3e-13_R4.8,0.135,s1*s2,1,37.61166347644898,2.4991223122827426
balanced_contour_3e-13_R4.8,0.135,s2*s3,0,2.5998158638295306,8.346404765152569
balanced_contour_3e-13_R4.8,0.135,s2*s3,1,-2.7062822366841597,-2.7882195884020438
balanced_contour_3e-13_R4.8,0.135,s3*s4,0,0.8977144105132571,-0.29943199974322954
balanced_contour_3e-13_R4.8,0.135,s3*s4,1,-0.3512764394634543,0.1462320136544566
balanced_contour_3e-13_R4.8,0.135,s1*s4,0,-8.761857077885448,-14.629431093891196
balanced_contour_3e-13_R4.8,0.135,s1*s4,1,5.246688218751327,6.683208345460013
balanced_contour_3e-13_R4.8,0.15000000000000002,s1*s2,0,-82.07669950383799,-27.293817004759696
balanced_contour_3e-13_R4.8,0.15000000000000002,s1*s2,1,37.61166347728419,2.4991223274702827
balanced_contour_3e-13_R4.8,0.15000000000000002,s2*s3,0,2.5998158616190166,8.346404767118292
balanced_contour_3e-13_R4.8,0.15000000000000002,s2*s3,1,-2.7062822356795198,-2.7882195895685142
balanced_contour_3e-13_R4.8,0.15000000000000002,s3*s4,0,0.8977144106332835,-0.29943199948420224
balanced_contour_3e-13_R4.8,0.15000000000000002,s3*s4,1,-0.3512764395415775,0.1462320135273866
balanced_contour_3e-13_R4.8,0.15000000000000002,s1*s4,0,-8.76185707277285,-14.629431097938413
balanced_contour_3e-13_R4.8,0.15000000000000002,s1*s4,1,5.246688216395804,6.683208347916544
balanced_contour_3e-13_R4.8,0.16499999999999998,s1*s2,0,-82.07669951279514,-27.29381704497778
balanced_contour_3e-13_R4.8,0.16499999999999998,s1*s2,1,37.61166348393614,2.4991223461699748
balanced_contour_3e-13_R4.8,0.16499999999999998,s2*s3,0,2.5998158594008336,8.346404770662492
balanced_contour_3e-13_R4.8,0.16499999999999998,s2*s3,1,-2.7062822348300646,-2.7882195913875116
balanced_contour_3e-13_R4.8,0.16499999999999998,s3*s4,0,0.8977144109195598,-0.2994319991646311
balanced_contour_3e-13_R4.8,0.16499999999999998,s3*s4,1,-0.35127643969725475,0.1462320133917827
balanced_contour_3e-13_R4.8,0.16499999999999998,s1*s4,0,-8.761857067740253,-14.629431105443924
balanced_contour_3e-13_R4.8,0.16499999999999998,s1*s4,1,5.2466882144354345,6.6832083518115155
balanced_contour_3e-13_R4.8,0.18,s1*s2,0,-82.0766995210386,-27.29381708161837
balanced_contour_3e-13_R4.8,0.18,s1*s2,1,37.61166349043119,2.4991223642384925
balanced_contour_3e-13_R4.8,0.18,s2*s3,0,2.5998158572965053,8.34640477388247
balanced_contour_3e-13_R4.8,0.18,s2*s3,1,-2.7062822339730115,-2.788219593164242
balanced_contour_3e-13_R4.8,0.18,s3*s4,0,0.8977144111824182,-0.29943199887083444
balanced_contour_3e-13_R4.8,0.18,s3*s4,1,-0.35127643984932955,0.14623201326018265
balanced_contour_3e-13_R4.8,0.18,s1*s4,0,-8.761857063315487,-14.629431112203314
balanced_contour_3e-13_R4.8,0.18,s1*s4,1,5.246688212591961,6.683208355513292
balanced_contour_3e-13_R4.8,0.195,s1*s2,0,-82.07669954059882,-27.29381712664263
balanced_contour_3e-13_R4.8,0.195,s1*s2,1,37.611663503085,2.4991223846501938
balanced_contour_3e-13_R4.8,0.195,s2*s3,0,2.599815855487853,8.346404778526699
balanced_contour_3e-13_R4.8,0.195,s2*s3,1,-2.7062822334285483,-2.788219595536676
balanced_contour_3e-13_R4.8,0.195,s3*s4,0,0.8977144115940038,-0.29943199857003844
balanced_contour_3e-13_R4.8,0.195,s3*s4,1,-0.351276440069011,0.14623201314382886
balanced_contour_3e-13_R4.8,0.195,s1*s4,0,-8.761857059112767,-14.62943112208267
balanced_contour_3e-13_R4.8,0.195,s1*s4,1,5.246688211256076,6.683208360604675
balanced_contour_3e-13_R4.8,0.20999999999999996,s1*s2,0,-82.07669956730268,-27.29381717222094
balanced_contour_3e-13_R4.8,0.20999999999999996,s1*s2,1,37.61166351913148,2.4991224051778818
balanced_contour_3e-13_R4.8,0.20999999999999996,s2*s3,0,2.5998158541353993,8.346404783721866
balanced_contour_3e-13_R4.8,0.20999999999999996,s2*s3,1,-2.7062822331146945,-2.78821959815948
balanced_contour_3e-13_R4.8,0.20999999999999996,s3*s4,0,0.8977144120787076,-0.2994319983020704
balanced_contour_3e-13_R4.8,0.20999999999999996,s3*s4,1,-0.35127644032177174,0.14623201304631786
balanced_contour_3e-13_R4.8,0.20999999999999996,s1*s4,0,-8.761857055926818,-14.629431133115787
balanced_contour_3e-13_R4.8,0.20999999999999996,s1*s4,1,5.246688210411301,6.68320836622722
balanced_contour_3e-13_R4.8,0.22499999999999998,s1*s2,0,-82.07669959934846,-27.2938172267138
balanced_contour_3e-13_R4.8,0.22499999999999998,s1*s2,1,37.61166354010388,2.499122429389889
balanced_contour_3e-13_R4.8,0.22499999999999998,s2*s3,0,2.59981585244299,8.346404789917107
balanced_contour_3e-13_R4.8,0.22499999999999998,s2*s3,1,-2.706282232848234,-2.7882196014043057
balanced_contour_3e-13_R4.8,0.22499999999999998,s3*s4,0,0.8977144126395902,-0.29943199796899406
balanced_contour_3e-13_R4.8,0.22499999999999998,s3*s4,1,-0.351276440632735,0.1462320129316079
balanced_contour_3e-13_R4.8,0.22499999999999998,s1*s4,0,-8.761857052313758,-14.629431146376074
balanced_contour_3e-13_R4.8,0.22499999999999998,s1*s4,1,5.246688209818128,6.683208373169898
balanced_contour_3e-13_R4.8,0.24,s1*s2,0,-82.07669965604417,-27.293817275775382
balanced_contour_3e-13_R4.8,0.24,s1*s2,1,37.611663570241156,2.499122448532849
balanced_contour_3e-13_R4.8,0.24,s2*s3,0,2.5998158528311572,8.346404797469432
balanced_contour_3e-13_R4.8,0.24,s2*s3,1,-2.706282233557932,-2.788219604945293
balanced_contour_3e-13_R4.8,0.24,s3*s4,0,0.897714413415738,-0.29943199779620655
balanced_contour_3e-13_R4.8,0.24,s3*s4,1,-0.3512764410128384,0.14623201290591034
balanced_contour_3e-13_R4.8,0.24,s1*s4,0,-8.761857053494321,-14.629431162557298
balanced_contour_3e-13_R4.8,0.24,s1*s4,1,5.246688211492086,6.6832083806806
balanced_contour_3e-13_R4.2,-0.24,s1*s2,0,-82.07671798114308,-27.293827534085278
balanced_contour_3e-13_R4.2,-0.24,s1*s2,1,37.611673282644595,2.499125921585799
balanced_contour_3e-13_R4.2,-0.24,s2*s3,0,2.5998166627036676,8.346406935388618
balanced_contour_3e-13_R4.2,-0.24,s2*s3,1,-2.7062827985945095,-2.7882205759209993
balanced_contour_3e-13_R4.2,-0.24,s3*s4,0,0.8977146124644304,-0.2994319816277299
balanced_contour_3e-13_R4.2,-0.24,s3*s4,1,-0.35127653867948144,0.14623202152758258
balanced_contour_3e-13_R4.2,-0.24,s1*s4,0,-8.761857847036735,-14.62943586090615
balanced_contour_3e-13_R4.2,-0.24,s1*s4,1,5.2466889785571285,6.6832105873748935
balanced_contour_3e-13_R4.2,-0.22499999999999998,s1*s2,0,-82.07671796145416,-27.293826617087383
balanced_contour_3e-13_R4.2,-0.22499999999999998,s1*s2,1,37.611673223625026,2.499125463260309
balanced_contour_3e-13_R4.2,-0.22499999999999998,s2*s3,0,2.5998167201745295,8.346406847531401
balanced_contour_3e-13_R4.2,-0.22499999999999998,s2*s3,1,-2.70628282267775,-2.7882205288229405
balanced_contour_3e-13_R4.2,-0.22499999999999998,s3*s4,0,0.8977146097407621,-0.2994319894410853
balanced_contour_3e-13_R4.2,-0.22499999999999998,s3*s4,1,-0.3512765368959394,0.14623202529595855
balanced_contour_3e-13_R4.2,-0.22499999999999998,s1*s4,0,-8.761858026246108,-14.62943572979139
balanced_contour_3e-13_R4.2,-0.22499999999999998,s1*s4,1,5.246689061306643,6.683210512093732
balanced_contour_3e-13_R4.2,-0.21,s1*s2,0,-82.07671782840686,-27.293825673588003
balanced_contour_3e-13_R4.2,-0.21,s1*s2,1,37.61167310672727,2.49912500230347
balanced_contour_3e-13_R4.2,-0.21,s2*s3,0,2.599816769060227,8.346406751305462
balanced_contour_3e-13_R4.2,-0.21,s2*s3,1,-2.706282841744051,-2.7882204784433284
balanced_contour_3e-13_R4.2,-0.21,s3*s4,0,0.8977146058256678,-0.2994319972015498
balanced_contour_3e-13_R4.2,-0.21,s3*s4,1,-0.3512765345345001,0.14623202893540216
balanced_contour_3e-13_R4.2,-0.21,s1*s4,0,-8.76185819240627,-14.62943557160994
balanced_contour_3e-13_R4.2,-0.21,s1*s4,1,5.246689135216066,6.6832104246491815
balanced_contour_3e-13_R4.2,-0.195,s1*s2,0,-82.07671757258396,-27.293824713537305
balanced_contour_3e-13_R4.2,-0.195,s1*s2,1,37.61167292778573,2.4991245443716847
balanced_contour_3e-13_R4.2,-0.195,s2*s3,0,2.5998168082929194,8.346406646992277
balanced_contour_3e-13_R4.2,-0.195,s2*s3,1,-2.7062828552631037,-2.788220424972857
balanced_contour_3e-13_R4.2,-0.195,s3*s4,0,0.8977146006512571,-0.2994320047535767
balanced_contour_3e-13_R4.2,-0.195,s3*s4,1,-0.3512765315722104,0.146232032362557
balanced_contour_3e-13_R4.2,-0.195,s1*s4,0,-8.761858341849052,-14.629435386599646
balanced_contour_3e-13_R4.2,-0.195,s1*s4,1,5.246689198465053,6.683210325405964
balanced_contour_3e-13_R4.2,-0.18,s1*s2,0,-82.0767171853531,-27.29382374406309
balanced_contour_3e-13_R4.2,-0.18,s1*s2,1,37.6116726827699,2.4991240941170076
balanced_contour_3e-13_R4.2,-0.18,s2*s3,0,2.5998168369096057,8.346406534583592
balanced_contour_3e-13_R4.2,-0.18,s2*s3,1,-2.7062828626991915,-2.788220368510329
balanced_contour_3e-13_R4.2,-0.18,s3*s4,0,0.8977145941566846,-0.2994320119798447
balanced_contour_3e-13_R4.2,-0.18,s3*s4,1,-0.3512765279864031,0.1462320355098989
balanced_contour_3e-13_R4.2,-0.18,s1*s4,0,-8.761858471819314,-14.629435174632313
balanced_contour_3e-13_R4.2,-0.18,s1*s4,1,5.246689249539564,6.683210214510142
balanced_contour_3e-13_R4.2,-0.16499999999999998,s1*s2,0,-82.07671665787849,-27.2938227787516
balanced_contour_3e-13_R4.2,-0.16499999999999998,s1*s2,1,37.611672367983665,2.499123658802674
balanced_contour_3e-13_R4.2,-0.16499999999999998,s2*s3,0,2.599816853742179,8.346406414593663
balanced_contour_3e-13_R4.2,-0.16499999999999998,s2*s3,1,-2.706282863488518,-2.7882203093415248
balanced_contour_3e-13_R4.2,-0.16499999999999998,s3*s4,0,0.8977145862980193,-0.29943201869340325
balanced_contour_3e-13_R4.2,-0.16499999999999998,s3*s4,1,-0.3512765237674835,0.14623203827950076
balanced_contour_3e-13_R4.2,-0.16499999999999998,s1*s4,0,-8.76185857808683,-14.629434936821147
balanced_contour_3e-13_R4.2,-0.16499999999999998,s1*s4,1,5.246689286443391,6.683210092772035
balanced_contour_3e-13_R4.2,-0.15,s1*s2,0,-82.07671598190588,-27.293821828104456
balanced_contour_3e-13_R4.2,-0.15,s1*s2,1,37.611671979801315,2.499123244561661
balanced_contour_3e-13_R4.2,-0.15,s2*s3,0,2.599816857655015,8.34640628726815
balanced_contour_3e-13_R4.2,-0.15,s2*s3,1,-2.7062828570453985,-2.7882202476766618
balanced_contour_3e-13_R4.2,-0.15,s3*s4,0,0.8977145770408717,-0.29943202473337904
balanced_contour_3e-13_R4.2,-0.15,s3*s4,1,-0.3512765189079797,0.14623204058611858
balanced_contour_3e-13_R4.2,-0.15,s1*s4,0,-8.76185865745876,-14.629434673669985
balanced_contour_3e-13_R4.2,-0.15,s1*s4,1,5.246689307516658,6.683209960678163
balanced_contour_3e-13_R4.2,-0.135,s1*s2,0,-82.07671514905452,-27.293820904162484
balanced_contour_3e-13_R4.2,-0.135,s1*s2,1,37.6116715145736,2.4991228582951996
balanced_contour_3e-13_R4.2,-0.135,s2*s3,0,2.5998168474332735,8.346406152871475
balanced_contour_3e-13_R4.2,-0.135,s2*s3,1,-2.7062828427366257,-2.7882201837394778
balanced_contour_3e-13_R4.2,-0.135,s3*s4,0,0.8977145663553305,-0.2994320299217009
balanced_contour_3e-13_R4.2,-0.135,s3*s4,1,-0.3512765134045817,0.14623204233575118
balanced_contour_3e-13_R4.2,-0.135,s1*s4,0,-8.761858706528859,-14.629434386072841
balanced_contour_3e-13_R4.2,-0.135,s1*s4,1,5.246689311016026,6.683209818896961
balanced_contour_3e-13_R4.2,-0.12,s1*s2,0,-82.07671415189958,-27.293820024149618
balanced_contour_3e-13_R4.2,-0.12,s1*s2,1,37.61167096950215,2.4991225089429245
balanced_contour_3e-13_R4.2,-0.12,s2*s3,0,2.5998168217285134,8.3464060121302
balanced_contour_3e-13_R4.2,-0.12,s2*s3,1,-2.7062828199238016,-2.7882201179327413
balanced_contour_3e-13_R4.2,-0.12,s3*s4,0,0.8977145542334756,-0.2994320340382306
balanced_contour_3e-13_R4.2,-0.12,s3*s4,1,-0.3512765072676215,0.1462320434165425
balanced_contour_3e-13_R4.2,-0.12,s1*s4,0,-8.761858720949908,-14.629434076071735
balanced_contour_3e-13_R4.2,-0.12,s1*s4,1,5.246689294939879,6.683209668687201
balanced_contour_3e-13_R4.2,-0.10499999999999998,s1*s2,0,-82.07671298286581,-27.293819199597337
balanced_contour_3e-13_R4.2,-0.10499999999999998,s1*s2,1,37.61167034124545,2.4991222034032523
balanced_contour_3e-13_R4.2,-0.10499999999999998,s2*s3,0,2.599816779343825,8.346405865246883
balanced_contour_3e-13_R4.2,-0.10499999999999998,s2*s3,1,-2.706282787952765,-2.788220050478287
balanced_contour_3e-13_R4.2,-0.10499999999999998,s3*s4,0,0.897714540664178,-0.2994320369239292
balanced_contour_3e-13_R4.2,-0.10499999999999998,s3*s4,1,-0.35127650050093545,0.1462320437417678
balanced_contour_3e-13_R4.2,-0.10499999999999998,s1*s4,0,-8.761858697688997,-14.629433744555355
balanced_contour_3e-13_R4.2,-0.10499999999999998,s1*s4,1,5.246689257657118,6.683209510718377
balanced_contour_3e-13_R4.2,-0.09,s1*s2,0,-82.07671163616371,-27.29381845345777
balanced_contour_3e-13_R4.2,-0.09,s1*s2,1,37.611669628150985,2.499121953044386
balanced_contour_3e-13_R4.2,-0.09,s2*s3,0,2.599816718704036,8.3464057134855
balanced_contour_3e-13_R4.2,-0.09,s2*s3,1,-2.7062827461261802,-2.7882199820121967
balanced_contour_3e-13_R4.2,-0.09,s3*s4,0,0.8977145257035636,-0.2994320383149158
balanced_contour_3e-13_R4.2,-0.09,s3*s4,1,-0.35127649314578197,0.14623204318407731
balanced_contour_3e-13_R4.2,-0.09,s1*s4,0,-8.761858631671199,-14.62943339467498
balanced_contour_3e-13_R4.2,-0.09,s1*s4,1,5.246689196948567,6.683209346832636
balanced_contour_3e-13_R4.2,-0.07500000000000001,s1*s2,0,-82.0767101058719,-27.293817802813525
balanced_contour_3e-13_R4.2,-0.07500000000000001,s1*s2,1,37.61166882808622,2.4991217670952266
balanced_contour_3e-13_R4.2,-0.07500000000000001,s2*s3,0,2.5998166383398296,8.34640555748192
balanced_contour_3e-13_R4.2,-0.07500000000000001,s2*s3,1,-2.706282693711211,-2.7882199129631
balanced_contour_3e-13_R4.2,-0.07500000000000001,s3*s4,0,0.8977145093753871,-0.2994320379944104
balanced_contour_3e-13_R4.2,-0.07500000000000001,s3*s4,1,-0.3512764852284507,0.14623204163356793
balanced_contour_3e-13_R4.2,-0.07500000000000001,s1*s4,0,-8.761858519383628,-14.629433028595853
balanced_contour_3e-13_R4.2,-0.07500000000000001,s1*s4,1,5.24668911108617,6.683209178320816
balanced_contour_3e-13_R4.2,-0.06,s1*s2,0,-82.0767083869866,-27.293817267057193
balanced_contour_3e-13_R4.2,-0.06,s1*s2,1,37.6116679394182,2.4991216558446228
balanced_contour_3e-13_R4.2,-0.06,s2*s3,0,2.5998165366996155,8.346405398084672
balanced_contour_3e-13_R4.2,-0.06,s2*s3,1,-2.70628262993995,-2.788219843852932
balanced_contour_3e-13_R4.2,-0.06,s3*s4,0,0.897714491736184,-0.2994320357286245
balanced_contour_3e-13_R4.2,-0.06,s3*s4,1,-0.35127647679022184,0.14623203897409548
balanced_contour_3e-13_R4.2,-0.06,s1*s4,0,-8.761858357104662,-14.629432648961595
balanced_contour_3e-13_R4.2,-0.06,s1*s4,1,5.2466889982659,6.683209006715244
balanced_contour_3e-13_R4.2,-0.044999999999999984,s1*s2,0,-82.07670647781477,-27.29381687443463
balanced_contour_3e-13_R4.2,-0.044999999999999984,s1*s2,1,37.61166696284374,2.4991216328672223
balanced_contour_3e-13_R4.2,-0.044999999999999984,s2*s3,0,2.599816411973267,8.346405237058292
balanced_contour_3e-13_R4.2,-0.044999999999999984,s2*s3,1,-2.7062825540470588,-2.7882197755884026
balanced_contour_3e-13_R4.2,-0.044999999999999984,s3*s4,0,0.8977144729041042,-0.299432031213548
balanced_contour_3e-13_R4.2,-0.044999999999999984,s3*s4,1,-0.351276467907466,0.1462320350652461
balanced_contour_3e-13_R4.2,-0.044999999999999984,s1*s4,0,-8.76185814000187,-14.62943226045652
balanced_contour_3e-13_R4.2,-0.044999999999999984,s1*s4,1,5.246688856474337,6.683208834544025
balanced_contour_3e-13_R4.2,-0.03,s1*s2,0,-82.07670437467561,-27.293816643881875
balanced_contour_3e-13_R4.2,-0.03,s1*s2,1,37.61166589732997,2.499121708606539
balanced_contour_3e-13_R4.2,-0.03,s2*s3,0,2.599816262654172,8.34640507524385
balanced_contour_3e-13_R4.2,-0.03,s2*s3,1,-2.7062824652456836,-2.7882197087321137
balanced_contour_3e-13_R4.2,-0.03,s3*s4,0,0.8977144529575557,-0.29943202425232596
balanced_contour_3e-13_R4.2,-0.03,s3*s4,1,-0.3512764586294445,0.14623202980437192
balanced_contour_3e-13_R4.2,-0.03,s1*s4,0,-8.761857864716339,-14.629431865775297
balanced_contour_3e-13_R4.2,-0.03,s1*s4,1,5.246688684005725,6.68320866339452
balanced_contour_3e-13_R4.2,-0.015000000000000013,s1*s2,0,-82.07670208014888,-27.293816611600324
balanced_contour_3e-13_R4.2,-0.015000000000000013,s1*s2,1,37.611664746151604,2.499121899838928
balanced_contour_3e-13_R4.2,-0.015000000000000013,s2*s3,0,2.599816086713433,8.34640491525189
balanced_contour_3e-13_R4.2,-0.015000000000000013,s2*s3,1,-2.706282362738729,-2.788219644568702
balanced_contour_3e-13_R4.2,-0.015000000000000013,s3*s4,0,0.8977144321023482,-0.29943201449524504
balanced_contour_3e-13_R4.2,-0.015000000000000013,s3*s4,1,-0.35127644907551625,0.1462320230369856
balanced_contour_3e-13_R4.2,-0.015000000000000013,s1*s4,0,-8.761857525771607,-14.629431471527125
balanced_contour_3e-13_R4.2,-0.015000000000000013,s1*s4,1,5.246688478751298,6.683208496730468
balanced_contour_3e-13_R4.2,0.0,s1*s2,0,-82.07669959566577,-27.29381680424476
balanced_contour_3e-13_R4.2,0.0,s1*s2,1,37.61166351138236,2.499122220045363
balanced_contour_3e-13_R4.2,0.0,s2*s3,0,2.5998158824263116,8.346404758840983
balanced_contour_3e-13_R4.2,0.0,s2*s3,1,-2.7062822457354447,-2.7882195840925235
balanced_contour_3e-13_R4.2,0.0,s3*s4,0,0.8977144105054669,-0.29943200169896433
balanced_contour_3e-13_R4.2,0.0,s3*s4,1,-0.35127643934140795,0.146232014647593
balanced_contour_3e-13_R4.2,0.0,s1*s4,0,-8.76185711943265,-14.629431082348717
balanced_contour_3e-13_R4.2,0.0,s1*s4,1,5.246688239033766,6.683208337084438
balanced_contour_3e-13_R4.2,0.015000000000000013,s1*s2,0,-82.07669692696685,-27.293817257042104
balanced_contour_3e-13_R4.2,0.015000000000000013,s1*s2,1,37.61166219774712,2.499122685949047
balanced_contour_3e-13_R4.2,0.015000000000000013,s2*s3,0,2.5998156477778998,8.346404608680563
balanced_contour_3e-13_R4.2,0.015000000000000013,s2*s3,1,-2.706282113412815,-2.788219528692372
balanced_contour_3e-13_R4.2,0.015000000000000013,s3*s4,0,0.8977143884144682,-0.29943198553609723
balanced_contour_3e-13_R4.2,0.015000000000000013,s3*s4,1,-0.3512764295661971,0.14623200449234156
balanced_contour_3e-13_R4.2,0.015000000000000013,s1*s4,0,-8.761856641371491,-14.629430704923024
balanced_contour_3e-13_R4.2,0.015000000000000013,s1*s4,1,5.246687963136962,6.683208187945491
balanced_contour_3e-13_R4.2,0.030000000000000027,s1*s2,0,-82.07669408271062,-27.293818006764603
balanced_contour_3e-13_R4.2,0.030000000000000027,s1*s2,1,37.61166081162006,2.49912331493217
balanced_contour_3e-13_R4.2,0.030000000000000027,s2*s3,0,2.5998153807991367,8.346404467752134
balanced_contour_3e-13_R4.2,0.030000000000000027,s2*s3,1,-2.7062819649926486,-2.788219479933096
balanced_contour_3e-13_R4.2,0.030000000000000027,s3*s4,0,0.8977143661090317,-0.29943196569303787
balanced_contour_3e-13_R4.2,0.030000000000000027,s3*s4,1,-0.3512764199060502,0.1462319924356425
balanced_contour_3e-13_R4.2,0.030000000000000027,s1*s4,0,-8.761856087486875,-14.629430346572425
balanced_contour_3e-13_R4.2,0.030000000000000027,s1*s4,1,5.2466876494918075,6.6832080531162275
balanced_contour_3e-13_R4.2,0.044999999999999984,s1*s2,0,-82.0766910779073,-27.293819101372065
balanced_contour_3e-13_R4.2,0.044999999999999984,s1*s2,1,37.611659362917045,2.4991241286333725
balanced_contour_3e-13_R4.2,0.044999999999999984,s2*s3,0,2.5998150792794656,8.34640434022937
balanced_contour_3e-13_R4.2,0.044999999999999984,s2*s3,1,-2.7062817996770816,-2.788219439874684
balanced_contour_3e-13_R4.2,0.044999999999999984,s3*s4,0,0.8977143439902592,-0.2994319417870378
balanced_contour_3e-13_R4.2,0.044999999999999984,s3*s4,1,-0.35127641057439873,0.14623197832028476
balanced_contour_3e-13_R4.2,0.044999999999999984,s1*s4,0,-8.761855452815448,-14.62943001749663
balanced_contour_3e-13_R4.2,0.044999999999999984,s1*s4,1,5.246687296433305,6.6832079377125515
balanced_contour_3e-13_R4.2,0.06,s1*s2,0,-82.07668792633038,-27.293820575033116
balanced_contour_3e-13_R4.2,0.06,s1*s2,1,37.61165786072111,2.4991251436130395
balanced_contour_3e-13_R4.2,0.06,s2*s3,0,2.599814741680517,8.346404229322841
balanced_contour_3e-13_R4.2,0.06,s2*s3,1,-2.7062816168873876,-2.7882194102656728
balanced_contour_3e-13_R4.2,0.06,s3*s4,0,0.8977143223781899,-0.2994319135964021
balanced_contour_3e-13_R4.2,0.06,s3*s4,1,-0.35127640174377506,0.1462319620505614
balanced_contour_3e-13_R4.2,0.06,s1*s4,0,-8.761854734374765,-14.6294297251431
balanced_contour_3e-13_R4.2,0.06,s1*s4,1,5.24668690286142,6.683207845710173
balanced_contour_3e-13_R4.2,0.07500000000000001,s1*s2,0,-82.0766846565855,-27.293822489851628
balanced_contour_3e-13_R4.2,0.07500000000000001,s1*s2,1,37.61165632255061,2.4991263866432214
balanced_contour_3e-13_R4.2,0.07500000000000001,s2*s3,0,2.5998143656042902,8.346404141145964
balanced_contour_3e-13_R4.2,0.07500000000000001,s2*s3,1,-2.7062814159345194,-2.788219394066262
balanced_contour_3e-13_R4.2,0.07500000000000001,s3*s4,0,0.8977143018720253,-0.2994318806541448
balanced_contour_3e-13_R4.2,0.07500000000000001,s3*s4,1,-0.35127639372903346,0.14623194345205337
balanced_contour_3e-13_R4.2,0.07500000000000001,s1*s4,0,-8.761853927393242,-14.629429483902634
balanced_contour_3e-13_R4.2,0.07500000000000001,s1*s4,1,5.246686467604703,6.683207784119193
balanced_contour_3e-13_R4.2,0.08999999999999997,s1*s2,0,-82.07668129409501,-27.29382489114637
balanced_contour_3e-13_R4.2,0.08999999999999997,s1*s2,1,37.61165476400786,2.4991278787456688
balanced_contour_3e-13_R4.2,0.08999999999999997,s2*s3,0,2.5998139494449966,8.346404080484533
balanced_contour_3e-13_R4.2,0.08999999999999997,s2*s3,1,-2.7062811963304,-2.788219393792453
balanced_contour_3e-13_R4.2,0.08999999999999997,s3*s4,0,0.8977142829586566,-0.2994318426891062
balanced_contour_3e-13_R4.2,0.08999999999999997,s3*s4,1,-0.35127638678807976,0.14623192241925842
balanced_contour_3e-13_R4.2,0.08999999999999997,s1*s4,0,-8.761853029135322,-14.629429304693344
balanced_contour_3e-13_R4.2,0.08999999999999997,s1*s4,1,5.2466859899594755,6.683207758565783
balanced_contour_3e-13_R4.2,0.10499999999999998,s1*s2,0,-82.07667788036562,-27.293827846106705
balanced_contour_3e-13_R4.2,0.10499999999999998,s1*s2,1,37.61165320987861,2.499129648494311
balanced_contour_3e-13_R4.2,0.10499999999999998,s2*s3,0,2.5998134913555564,8.346404054821857
balanced_contour_3e-13_R4.2,0.10499999999999998,s2*s3,1,-2.706280957772621,-2.7882194130965563
balanced_contour_3e-13_R4.2,0.10499999999999998,s3*s4,0,0.8977142663726921,-0.29943179930648245
balanced_contour_3e-13_R4.2,0.10499999999999998,s3*s4,1,-0.3512763813006099,0.14623189881995094
balanced_contour_3e-13_R4.2,0.10499999999999998,s1*s4,0,-8.761852035674494,-14.629429204565142
balanced_contour_3e-13_R4.2,0.10499999999999998,s1*s4,1,5.246685469428867,6.683207777435305
balanced_contour_3e-13_R4.2,0.12,s1*s2,0,-82.07667447077277,-27.29383142670345
balanced_contour_3e-13_R4.2,0.12,s1*s2,1,37.611651691128294,2.4991317256335663
balanced_contour_3e-13_R4.2,0.12,s2*s3,0,2.599812989998894,8.346404072888184
balanced_contour_3e-13_R4.2,0.12,s2*s3,1,-2.706280700237146,-2.78821945613086
balanced_contour_3e-13_R4.2,0.12,s3*s4,0,0.8977142530229943,-0.2994317501276742
balanced_contour_3e-13_R4.2,0.12,s3*s4,1,-0.3512763777191475,0.1462318725409655
balanced_contour_3e-13_R4.2,0.12,s1*s4,0,-8.76185094479043,-14.629429203336441
balanced_contour_3e-13_R4.2,0.12,s1*s4,1,5.246684906420512,6.683207850162949
balanced_contour_3e-13_R4.2,0.135,s1*s2,0,-82.07667111592012,-27.293835698522507
balanced_contour_3e-13_R4.2,0.135,s1*s2,1,37.611650238942715,2.499134139025357
balanced_contour_3e-13_R4.2,0.135,s2*s3,0,2.5998124438332795,8.34640414293608
balanced_contour_3e-13_R4.2,0.135,s2*s3,1,-2.706280423699707,-2.7882195272179544
balanced_contour_3e-13_R4.2,0.135,s3*s4,0,0.8977142437343013,-0.29943169482793375
balanced_contour_3e-13_R4.2,0.135,s3*s4,1,-0.35127637648625304,0.14623184348884743
balanced_contour_3e-13_R4.2,0.135,s1*s4,0,-8.761849754507338,-14.629429318330615
balanced_contour_3e-13_R4.2,0.135,s1*s4,1,5.246684301318457,6.683207985726673
balanced_contour_3e-13_R4.2,0.15000000000000002,s1*s2,0,-82.07666790960766,-27.293840755044
balanced_contour_3e-13_R4.2,0.15000000000000002,s1*s2,1,37.611648903451794,2.4991369244321944
balanced_contour_3e-13_R4.2,0.15000000000000002,s2*s3,0,2.5998118527529455,8.346404277853264
balanced_contour_3e-13_R4.2,0.15000000000000002,s2*s3,1,-2.7062801290500045,-2.78821963223692
balanced_contour_3e-13_R4.2,0.15000000000000002,s3*s4,0,0.8977142398585,-0.2994316330329141
balanced_contour_3e-13_R4.2,0.15000000000000002,s3*s4,1,-0.35127637825476626,0.1462318115933918
balanced_contour_3e-13_R4.2,0.15000000000000002,s1*s4,0,-8.761848465142894,-14.62942957894205
balanced_contour_3e-13_R4.2,0.15000000000000002,s1*s4,1,5.246683656611655,6.683208197577225
balanced_contour_3e-13_R4.2,0.16499999999999998,s1*s2,0,-82.07666492548637,-27.293846678503186
balanced_contour_3e-13_R4.2,0.16499999999999998,s1*s2,1,37.61164773029279,2.499140117706901
balanced_contour_3e-13_R4.2,0.16499999999999998,s2*s3,0,2.5998112154682245,8.34640448884458
balanced_contour_3e-13_R4.2,0.16499999999999998,s2*s3,1,-2.7062798167151705,-2.788219777122407
balanced_contour_3e-13_R4.2,0.16499999999999998,s3*s4,0,0.8977142425144139,-0.2994315644029856
balanced_contour_3e-13_R4.2,0.16499999999999998,s3*s4,1,-0.35127638363136987,0.14623177677857124
balanced_contour_3e-13_R4.2,0.16499999999999998,s1*s4,0,-8.761847075650028,-14.629430008237966
balanced_contour_3e-13_R4.2,0.16499999999999998,s1*s4,1,5.246682973755288,6.6832084978345385
balanced_contour_3e-13_R4.2,0.18,s1*s2,0,-82.07666229670177,-27.293853582921518
balanced_contour_3e-13_R4.2,0.18,s1*s2,1,37.61164679183261,2.4991437611849445
balanced_contour_3e-13_R4.2,0.18,s2*s3,0,2.599810533014473,8.346404793181978
balanced_contour_3e-13_R4.2,0.18,s2*s3,1,-2.706279488621532,-2.788219969889631
balanced_contour_3e-13_R4.2,0.18,s3*s4,0,0.897714253520233,-0.2994314885893865
balanced_contour_3e-13_R4.2,0.18,s3*s4,1,-0.35127639350540596,0.1462317390350485
balanced_contour_3e-13_R4.2,0.18,s1*s4,0,-8.76184558918831,-14.629430644529787
balanced_contour_3e-13_R4.2,0.18,s1*s4,1,5.246682257570291,6.683208904242485
balanced_contour_3e-13_R4.2,0.195,s1*s2,0,-82.07666018065655,-27.293861574798736
balanced_contour_3e-13_R4.2,0.195,s1*s2,1,37.6116461713704,2.499147893292562
balanced_contour_3e-13_R4.2,0.195,s2*s3,0,2.599809808549226,8.346405209523697
balanced_contour_3e-13_R4.2,0.195,s2*s3,1,-2.706279147716669,-2.788220219169769
balanced_contour_3e-13_R4.2,0.195,s3*s4,0,0.8977142748918754,-0.2994314054764921
balanced_contour_3e-13_R4.2,0.195,s3*s4,1,-0.35127640884377925,0.1462316984659351
balanced_contour_3e-13_R4.2,0.195,s1*s4,0,-8.76184401361531,-14.629431528288888
balanced_contour_3e-13_R4.2,0.195,s1*s4,1,5.24668151498883,6.683209435469435
balanced_contour_3e-13_R4.2,0.20999999999999996,s1*s2,0,-82.07665873780887,-27.29387080431804
balanced_contour_3e-13_R4.2,0.20999999999999996,s1*s2,1,37.61164596628113,2.4991525731887876
balanced_contour_3e-13_R4.2,0.20999999999999996,s2*s3,0,2.599809042001832,8.346405760254989
balanced_contour_3e-13_R4.2,0.20999999999999996,s2*s3,1,-2.7062787963996335,-2.788220536301161
balanced_contour_3e-13_R4.2,0.20999999999999996,s3*s4,0,0.8977143088567928,-0.2994313145662238
balanced_contour_3e-13_R4.2,0.20999999999999996,s3*s4,1,-0.3512764308304074,0.1462316550517992
balanced_contour_3e-13_R4.2,0.20999999999999996,s1*s4,0,-8.761842350296561,-14.629432706342623
balanced_contour_3e-13_R4.2,0.20999999999999996,s1*s4,1,5.246680751650524,6.6832101152349495
balanced_contour_3e-13_R4.2,0.22499999999999998,s1*s2,0,-82.07665824389969,-27.293881374505432
balanced_contour_3e-13_R4.2,0.22499999999999998,s1*s2,1,37.61164630866043,2.499157827792073
balanced_contour_3e-13_R4.2,0.22499999999999998,s2*s3,0,2.5998082448901143,8.346406471824492
balanced_contour_3e-13_R4.2,0.22499999999999998,s2*s3,1,-2.706278441668921,-2.788220932443108
balanced_contour_3e-13_R4.2,0.22499999999999998,s3*s4,0,0.8977143584965648,-0.29943121633229947
balanced_contour_3e-13_R4.2,0.22499999999999998,s3*s4,1,-0.35127646083198394,0.14623160923139694
balanced_contour_3e-13_R4.2,0.22499999999999998,s1*s4,0,-8.761840626775433,-14.6294342374682
balanced_contour_3e-13_R4.2,0.22499999999999998,s1*s4,1,5.246679984317777,6.683210967991576
balanced_contour_3e-13_R4.2,0.24,s1*s2,0,-82.07665893249917,-27.29389351143842
balanced_contour_3e-13_R4.2,0.24,s1*s2,1,37.61164734993753,2.4991637452600135
balanced_contour_3e-13_R4.2,0.24,s2*s3,0,2.599807416709227,8.346407377899789
balanced_contour_3e-13_R4.2,0.24,s2*s3,1,-2.7062780876866595,-2.788221425181792
balanced_contour_3e-13_R4.2,0.24,s3*s4,0,0.8977144270822623,-0.2994311100217554
balanced_contour_3e-13_R4.2,0.24,s3*s4,1,-0.3512765006590798,0.14623156102307544
balanced_contour_3e-13_R4.2,0.24,s1*s4,0,-8.761838842857358,-14.629436190385112
balanced_contour_3e-13_R4.2,0.24,s1*s4,1,5.246679221815572,6.683212029957247
balanced_contour_3e-13_R5.4,-0.24,s1*s2,0,-82.0766995954925,-27.29381680440072
balanced_contour_3e-13_R5.4,-0.24,s1*s2,1,37.611663511334385,2.499122220118215
balanced_contour_3e-13_R5.4,-0.24,s2*s3,0,2.5998158824656263,8.346404758811198
balanced_contour_3e-13_R5.4,-0.24,s2*s3,1,-2.706282245748524,-2.7882195840760957
balanced_contour_3e-13_R5.4,-0.24,s3*s4,0,0.8977144104958233,-0.29943200170549933
balanced_contour_3e-13_R5.4,-0.24,s3*s4,1,-0.3512764393365885,0.14623201464902325
balanced_contour_3e-13_R5.4,-0.24,s1*s4,0,-8.761857119283516,-14.629431082483197
balanced_contour_3e-13_R5.4,-0.24,s1*s4,1,5.246688238991645,6.683208337154877
balanced_contour_3e-13_R5.4,-0.22499999999999998,s1*s2,0,-82.076699595522,-27.293816804321708
balanced_contour_3e-13_R5.4,-0.22499999999999998,s1*s2,1,37.611663511346336,2.4991222200783816
balanced_contour_3e-13_R5.4,-0.22499999999999998,s2*s3,0,2.5998158824606366,8.346404758822752
balanced_contour_3e-13_R5.4,-0.22499999999999998,s2*s3,1,-2.7062822457487243,-2.788219584080676
balanced_contour_3e-13_R5.4,-0.22499999999999998,s3*s4,0,0.8977144104994053,-0.29943200170470474
balanced_contour_3e-13_R5.4,-0.22499999999999998,s3*s4,1,-0.35127643933798897,0.146232014649123
balanced_contour_3e-13_R5.4,-0.22499999999999998,s1*s4,0,-8.761857119310951,-14.629431082427567
balanced_contour_3e-13_R5.4,-0.22499999999999998,s1*s4,1,5.24668823899975,6.683208337132187
balanced_contour_3e-13_R5.4,-0.21,s1*s2,0,-82.07669959564011,-27.293816804164656
balanced_contour_3e-13_R5.4,-0.21,s1*s2,1,37.611663511397275,2.4991222200006047
balanced_contour_3e-13_R5.4,-0.21,s2*s3,0,2.599815882469432,8.346404758825773
balanced_contour_3e-13_R5.4,-0.21,s2*s3,1,-2.7062822457540143,-2.7882195840820763
balanced_contour_3e-13_R5.4,-0.21,s3*s4,0,0.8977144105012689,-0.2994320017068334
balanced_contour_3e-13_R5.4,-0.21,s3*s4,1,-0.3512764393385239,0.14623201465023045
balanced_contour_3e-13_R5.4,-0.21,s1*s4,0,-8.761857119361673,-14.629431082395241
balanced_contour_3e-13_R5.4,-0.21,s1*s4,1,5.246688239020439,6.683208337117557
balanced_contour_3e-13_R5.4,-0.195,s1*s2,0,-82.07669959570127,-27.293816804304072
balanced_contour_3e-13_R5.4,-0.195,s1*s2,1,37.61166351143263,2.49912222005339
balanced_contour_3e-13_R5.4,-0.195,s2*s3,0,2.5998158824646422,8.346404758843457
balanced_contour_3e-13_R5.4,-0.195,s2*s3,1,-2.7062822457536915,-2.7882195840889863
balanced_contour_3e-13_R5.4,-0.195,s3*s4,0,0.8977144105034145,-0.2994320017046144
balanced_contour_3e-13_R5.4,-0.195,s3*s4,1,-0.351276439339606,0.14623201464953617
balanced_contour_3e-13_R5.4,-0.195,s1*s4,0,-8.761857119351225,-14.62943108242068
balanced_contour_3e-13_R5.4,-0.195,s1*s4,1,5.246688239018307,6.683208337129799
balanced_contour_3e-13_R5.4,-0.18,s1*s2,0,-82.07669959560255,-27.293816804128724
balanced_contour_3e-13_R5.4,-0.18,s1*s2,1,37.61166351137743,2.4991222199883882
balanced_contour_3e-13_R5.4,-0.18,s2*s3,0,2.5998158824595747,8.346404758818458
balanced_contour_3e-13_R5.4,-0.18,s2*s3,1,-2.706282245749587,-2.7882195840803243
balanced_contour_3e-13_R5.4,-0.18,s3*s4,0,0.8977144105008905,-0.2994320017045606
balanced_contour_3e-13_R5.4,-0.18,s3*s4,1,-0.3512764393385934,0.1462320146494338
balanced_contour_3e-13_R5.4,-0.18,s1*s4,0,-8.761857119390067,-14.629431082377192
balanced_contour_3e-13_R5.4,-0.18,s1*s4,1,5.2466882390292575,6.683208337106317
balanced_contour_3e-13_R5.4,-0.16499999999999998,s1*s2,0,-82.0766995956075,-27.293816804229998
balanced_contour_3e-13_R5.4,-0.16499999999999998,s1*s2,1,37.61166351137835,2.499122220035123
balanced_contour_3e-13_R5.4,-0.16499999999999998,s2*s3,0,2.5998158824785116,8.346404758815439
balanced_contour_3e-13_R5.4,-0.16499999999999998,s2*s3,1,-2.7062822457543776,-2.788219584076883
balanced_contour_3e-13_R5.4,-0.16499999999999998,s3*s4,0,0.8977144104991154,-0.29943200170786644
balanced_contour_3e-13_R5.4,-0.16499999999999998,s3*s4,1,-0.35127643933772734,0.14623201465024746
balanced_contour_3e-13_R5.4,-0.16499999999999998,s1*s4,0,-8.761857119330921,-14.62943108244215
balanced_contour_3e-13_R5.4,-0.16499999999999998,s1*s4,1,5.2466882390117675,6.683208337135444
balanced_contour_3e-13_R5.4,-0.15,s1*s2,0,-82.07669959563216,-27.29381680405764
balanced_contour_3e-13_R5.4,-0.15,s1*s2,1,37.6116635113837,2.499122219953771
balanced_contour_3e-13_R5.4,-0.15,s2*s3,0,2.5998158825051583,8.346404758814382
balanced_contour_3e-13_R5.4,-0.15,s2*s3,1,-2.706282245765839,-2.788219584073729
balanced_contour_3e-13_R5.4,-0.15,s3*s4,0,0.8977144104989728,-0.2994320017135504
balanced_contour_3e-13_R5.4,-0.15,s3*s4,1,-0.35127643933705366,0.14623201465248634
balanced_contour_3e-13_R5.4,-0.15,s1*s4,0,-8.761857119316858,-14.629431082412843
balanced_contour_3e-13_R5.4,-0.15,s1*s4,1,5.2466882390082334,6.683208337125454
balanced_contour_3e-13_R5.4,-0.135,s1*s2,0,-82.07669959562797,-27.293816804197498
balanced_contour_3e-13_R5.4,-0.135,s1*s2,1,37.611663511386915,2.4991222200147933
balanced_contour_3e-13_R5.4,-0.135,s2*s3,0,2.599815882487107,8.346404758831676
balanced_contour_3e-13_R5.4,-0.135,s2*s3,1,-2.7062822457597733,-2.78821958408142
balanced_contour_3e-13_R5.4,-0.135,s3*s4,0,0.8977144105022172,-0.29943200170927703
balanced_contour_3e-13_R5.4,-0.135,s3*s4,1,-0.35127643933870684,0.14623201465111513
balanced_contour_3e-13_R5.4,-0.135,s1*s4,0,-8.761857119311735,-14.629431082409155
balanced_contour_3e-13_R5.4,-0.135,s1*s4,1,5.246688239003714,6.683208337125443
balanced_contour_3e-13_R5.4,-0.12,s1*s2,0,-82.07669959555861,-27.293816804149742
balanced_contour_3e-13_R5.4,-0.12,s1*s2,1,37.611663511357364,2.4991222199954577
balanced_contour_3e-13_R5.4,-0.12,s2*s3,0,2.599815882467754,8.346404758816666
balanced_contour_3e-13_R5.4,-0.12,s2*s3,1,-2.7062822457520155,-2.788219584077666
balanced_contour_3e-13_R5.4,-0.12,s3*s4,0,0.8977144105006298,-0.2994320017048071
balanced_contour_3e-13_R5.4,-0.12,s3*s4,1,-0.3512764393385193,0.14623201464939486
balanced_contour_3e-13_R5.4,-0.12,s1*s4,0,-8.761857119358677,-14.62943108238762
balanced_contour_3e-13_R5.4,-0.12,s1*s4,1,5.246688239019694,6.683208337111525
balanced_contour_3e-13_R5.4,-0.10499999999999998,s1*s2,0,-82.07669959557226,-27.2938168042295
balanced_contour_3e-13_R5.4,-0.10499999999999998,s1*s2,1,37.61166351135837,2.499122220030485
balanced_contour_3e-13_R5.4,-0.10499999999999998,s2*s3,0,2.599815882446074,8.34640475880144
balanced_contour_3e-13_R5.4,-0.10499999999999998,s2*s3,1,-2.7062822457410474,-2.788219584074038
balanced_contour_3e-13_R5.4,-0.10499999999999998,s3*s4,0,0.897714410497389,-0.29943200169851336
balanced_contour_3e-13_R5.4,-0.10499999999999998,s3*s4,1,-0.35127643933813185,0.14623201464664304
balanced_contour_3e-13_R5.4,-0.10499999999999998,s1*s4,0,-8.761857119415518,-14.629431082434632
balanced_contour_3e-13_R5.4,-0.10499999999999998,s1*s4,1,5.246688239042651,6.683208337121045
balanced_contour_3e-13_R5.4,-0.09,s1*s2,0,-82.07669959564053,-27.2938168041369
balanced_contour_3e-13_R5.4,-0.09,s1*s2,1,37.61166351138955,2.4991222199814778
balanced_contour_3e-13_R5.4,-0.09,s2*s3,0,2.599815882473055,8.346404758829383
balanced_contour_3e-13_R5.4,-0.09,s2*s3,1,-2.7062822457559133,-2.7882195840819355
balanced_contour_3e-13_R5.4,-0.09,s3*s4,0,0.8977144105021186,-0.29943200170523476
balanced_contour_3e-13_R5.4,-0.09,s3*s4,1,-0.35127643933913,0.14623201464978713
balanced_contour_3e-13_R5.4,-0.09,s1*s4,0,-8.761857119367551,-14.629431082382442
balanced_contour_3e-13_R5.4,-0.09,s1*s4,1,5.246688239022505,6.683208337108742
balanced_contour_3e-13_R5.4,-0.07500000000000001,s1*s2,0,-82.0766995955827,-27.29381680415245
balanced_contour_3e-13_R5.4,-0.07500000000000001,s1*s2,1,37.61166351136531,2.499122220007116
balanced_contour_3e-13_R5.4,-0.07500000000000001,s2*s3,0,2.5998158824841955,8.346404758854511
balanced_contour_3e-13_R5.4,-0.07500000000000001,s2*s3,1,-2.706282245761159,-2.7882195840903314
balanced_contour_3e-13_R5.4,-0.07500000000000001,s3*s4,0,0.8977144105065843,-0.29943200171173595
balanced_contour_3e-13_R5.4,-0.07500000000000001,s3*s4,1,-0.3512764393400353,0.1462320146524913
balanced_contour_3e-13_R5.4,-0.07500000000000001,s1*s4,0,-8.76185711927825,-14.629431082329097
balanced_contour_3e-13_R5.4,-0.07500000000000001,s1*s4,1,5.246688238981755,6.6832083371007265
balanced_contour_3e-13_R5.4,-0.06,s1*s2,0,-82.07669959546679,-27.293816804188825
balanced_contour_3e-13_R5.4,-0.06,s1*s2,1,37.61166351132867,2.499122220035942
balanced_contour_3e-13_R5.4,-0.06,s2*s3,0,2.5998158824728526,8.346404758877183
balanced_contour_3e-13_R5.4,-0.06,s2*s3,1,-2.7062822457599953,-2.7882195840997386
balanced_contour_3e-13_R5.4,-0.06,s3*s4,0,0.8977144105098588,-0.29943200171233897
balanced_contour_3e-13_R5.4,-0.06,s3*s4,1,-0.35127643934104674,0.14623201465303992
balanced_contour_3e-13_R5.4,-0.06,s1*s4,0,-8.76185711921947,-14.629431082258042
balanced_contour_3e-13_R5.4,-0.06,s1*s4,1,5.246688238951469,6.683208337083625
balanced_contour_3e-13_R5.4,-0.044999999999999984,s1*s2,0,-82.07669959547721,-27.293816804220473
balanced_contour_3e-13_R5.4,-0.044999999999999984,s1*s2,1,37.61166351133134,2.4991222200582275
balanced_contour_3e-13_R5.4,-0.044999999999999984,s2*s3,0,2.599815882426166,8.346404758880537
balanced_contour_3e-13_R5.4,-0.044999999999999984,s2*s3,1,-2.706282245742361,-2.7882195841071415
balanced_contour_3e-13_R5.4,-0.044999999999999984,s3*s4,0,0.8977144105126807,-0.29943200170370066
balanced_contour_3e-13_R5.4,-0.044999999999999984,s3*s4,1,-0.3512764393432169,0.1462320146501335
balanced_contour_3e-13_R5.4,-0.044999999999999984,s1*s4,0,-8.761857119316465,-14.629431082212355
balanced_contour_3e-13_R5.4,-0.044999999999999984,s1*s4,1,5.2466882389790115,6.683208337056488
balanced_contour_3e-13_R5.4,-0.03,s1*s2,0,-82.07669959569509,-27.293816804464818
balanced_contour_3e-13_R5.4,-0.03,s1*s2,1,37.611663511450864,2.499122220132279
balanced_contour_3e-13_R5.4,-0.03,s2*s3,0,2.5998158823928526,8.346404758900007
balanced_contour_3e-13_R5.4,-0.03,s2*s3,1,-2.7062822457329463,-2.7882195841199304
balanced_contour_3e-13_R5.4,-0.03,s3*s4,0,0.8977144105138131,-0.29943200169406825
balanced_contour_3e-13_R5.4,-0.03,s3*s4,1,-0.3512764393451342,0.14623201464669688
balanced_contour_3e-13_R5.4,-0.03,s1*s4,0,-8.761857119401961,-14.62943108228472
balanced_contour_3e-13_R5.4,-0.03,s1*s4,1,5.246688239018206,6.683208337075466
balanced_contour_3e-13_R5.4,-0.015000000000000013,s1*s2,0,-82.0766995956393,-27.293816804225848
balanced_contour_3e-13_R5.4,-0.015000000000000013,s1*s2,1,37.61166351137835,2.4991222200430565
balanced_contour_3e-13_R5.4,-0.015000000000000013,s2*s3,0,2.599815882391106,8.34640475885316
balanced_contour_3e-13_R5.4,-0.015000000000000013,s2*s3,1,-2.706282245724806,-2.788219584100943
balanced_contour_3e-13_R5.4,-0.015000000000000013,s3*s4,0,0.8977144105092919,-0.2994320016916357
balanced_contour_3e-13_R5.4,-0.015000000000000013,s3*s4,1,-0.3512764393435278,0.14623201464528385
balanced_contour_3e-13_R5.4,-0.015000000000000013,s1*s4,0,-8.761857119495055,-14.629431082271132
balanced_contour_3e-13_R5.4,-0.015000000000000013,s1*s4,1,5.24668823904882,6.683208337052504
balanced_contour_3e-13_R5.4,0.0,s1*s2,0,-82.07669959566576,-27.293816804244756
balanced_contour_3e-13_R5.4,0.0,s1*s2,1,37.61166351138233,2.4991222200453684
balanced_contour_3e-13_R5.4,0.0,s2*s3,0,2.5998158824263107,8.34640475884098
balanced_contour_3e-13_R5.4,0.0,s2*s3,1,-2.706282245735443,-2.7882195840925217
balanced_contour_3e-13_R5.4,0.0,s3*s4,0,0.8977144105054665,-0.29943200169896417
balanced_contour_3e-13_R5.4,0.0,s3*s4,1,-0.3512764393414077,0.14623201464759272
balanced_contour_3e-13_R5.4,0.0,s1*s4,0,-8.761857119432644,-14.629431082348713
balanced_contour_3e-13_R5.4,0.0,s1*s4,1,5.24668823903376,6.6832083370844355
balanced_contour_3e-13_R5.4,0.015000000000000013,s1*s2,0,-82.07669959566523,-27.29381680416671
balanced_contour_3e-13_R5.4,0.015000000000000013,s1*s2,1,37.61166351136065,2.499122220008347
balanced_contour_3e-13_R5.4,0.015000000000000013,s2*s3,0,2.599815882463656,8.346404758826045
balanced_contour_3e-13_R5.4,0.015000000000000013,s2*s3,1,-2.7062822457467126,-2.7882195840805784
balanced_contour_3e-13_R5.4,0.015000000000000013,s3*s4,0,0.8977144105033753,-0.2994320017058549
balanced_contour_3e-13_R5.4,0.015000000000000013,s3*s4,1,-0.35127643933959396,0.1462320146497213
balanced_contour_3e-13_R5.4,0.015000000000000013,s1*s4,0,-8.761857119384034,-14.629431082386379
balanced_contour_3e-13_R5.4,0.015000000000000013,s1*s4,1,5.246688239021233,6.683208337101905
balanced_contour_3e-13_R5.4,0.030000000000000027,s1*s2,0,-82.07669959599593,-27.29381680482113
balanced_contour_3e-13_R5.4,0.030000000000000027,s1*s2,1,37.61166351158721,2.4991222202333323
balanced_contour_3e-13_R5.4,0.030000000000000027,s2*s3,0,2.5998158824480426,8.34640475889526
balanced_contour_3e-13_R5.4,0.030000000000000027,s2*s3,1,-2.7062822457495095,-2.7882195841115363
balanced_contour_3e-13_R5.4,0.030000000000000027,s3*s4,0,0.8977144105072089,-0.2994320017004857
balanced_contour_3e-13_R5.4,0.030000000000000027,s3*s4,1,-0.35127643934221287,0.14623201464803795
balanced_contour_3e-13_R5.4,0.030000000000000027,s1*s4,0,-8.761857119324475,-14.629431082559586
balanced_contour_3e-13_R5.4,0.030000000000000027,s1*s4,1,5.2466882390207115,6.683208337179523
balanced_contour_3e-13_R5.4,0.044999999999999984,s1*s2,0,-82.07669959565804,-27.293816804580963
balanced_contour_3e-13_R5.4,0.044999999999999984,s1*s2,1,37.61166351140981,2.4991222201940784
balanced_contour_3e-13_R5.4,0.044999999999999984,s2*s3,0,2.5998158824193176,8.346404758853724
balanced_contour_3e-13_R5.4,0.044999999999999984,s2*s3,1,-2.7062822457306863,-2.788219584099374
balanced_contour_3e-13_R5.4,0.044999999999999984,s3*s4,0,0.8977144105037363,-0.29943200169666234
balanced_contour_3e-13_R5.4,0.044999999999999984,s3*s4,1,-0.35127643934127045,0.1462320146458681
balanced_contour_3e-13_R5.4,0.044999999999999984,s1*s4,0,-8.761857119358643,-14.62943108244507
balanced_contour_3e-13_R5.4,0.044999999999999984,s1*s4,1,5.246688239015675,6.683208337128114
balanced_contour_3e-13_R5.4,0.06,s1*s2,0,-82.07669959601132,-27.293816805448635
balanced_contour_3e-13_R5.4,0.06,s1*s2,1,37.61166351165035,2.4991222205053907
balanced_contour_3e-13_R5.4,0.06,s2*s3,0,2.5998158824258675,8.346404758960281
balanced_contour_3e-13_R5.4,0.06,s2*s3,1,-2.7062822457446463,-2.7882195841392896
balanced_contour_3e-13_R5.4,0.06,s3*s4,0,0.8977144105110709,-0.2994320016981902
balanced_contour_3e-13_R5.4,0.06,s3*s4,1,-0.3512764393439498,0.1462320146471268
balanced_contour_3e-13_R5.4,0.06,s1*s4,0,-8.761857119164624,-14.629431082650996
balanced_contour_3e-13_R5.4,0.06,s1*s4,1,5.2466882389649605,6.683208337236786
balanced_contour_3e-13_R5.4,0.07500000000000001,s1*s2,0,-82.07669959564976,-27.2938168047356
balanced_contour_3e-13_R5.4,0.07500000000000001,s1*s2,1,37.611663511422066,2.499122220274714
balanced_contour_3e-13_R5.4,0.07500000000000001,s2*s3,0,2.5998158824236683,8.346404758898702
balanced_contour_3e-13_R5.4,0.07500000000000001,s2*s3,1,-2.7062822457360953,-2.788219584116968
balanced_contour_3e-13_R5.4,0.07500000000000001,s3*s4,0,0.8977144105076483,-0.2994320017019512
balanced_contour_3e-13_R5.4,0.07500000000000001,s3*s4,1,-0.3512764393421454,0.14623201464822336
balanced_contour_3e-13_R5.4,0.07500000000000001,s1*s4,0,-8.761857119248832,-14.629431082419787
balanced_contour_3e-13_R5.4,0.07500000000000001,s1*s4,1,5.246688238967098,6.683208337135146
balanced_contour_3e-13_R5.4,0.08999999999999997,s1*s2,0,-82.07669959640681,-27.293816806509223
balanced_contour_3e-13_R5.4,0.08999999999999997,s1*s2,1,37.61166351192237,2.4991222209231805
balanced_contour_3e-13_R5.4,0.08999999999999997,s2*s3,0,2.5998158823289526,8.346404759080052
balanced_contour_3e-13_R5.4,0.08999999999999997,s2*s3,1,-2.7062822457170737,-2.7882195842002653
balanced_contour_3e-13_R5.4,0.08999999999999997,s3*s4,0,0.8977144105254254,-0.2994320016826005
balanced_contour_3e-13_R5.4,0.08999999999999997,s3*s4,1,-0.35127643935179464,0.14623201464205432
balanced_contour_3e-13_R5.4,0.08999999999999997,s1*s4,0,-8.761857119144345,-14.629431082782606
balanced_contour_3e-13_R5.4,0.08999999999999997,s1*s4,1,5.246688238964318,6.683208337297248
balanced_contour_3e-13_R5.4,0.10499999999999998,s1*s2,0,-82.07669959604871,-27.29381680513408
balanced_contour_3e-13_R5.4,0.10499999999999998,s1*s2,1,37.61166351162994,2.4991222203969667
balanced_contour_3e-13_R5.4,0.10499999999999998,s2*s3,0,2.599815882412569,8.346404758938457
balanced_contour_3e-13_R5.4,0.10499999999999998,s2*s3,1,-2.7062822457349514,-2.7882195841358794
balanced_contour_3e-13_R5.4,0.10499999999999998,s3*s4,0,0.897714410510875,-0.2994320016957871
balanced_contour_3e-13_R5.4,0.10499999999999998,s3*s4,1,-0.35127643934446756,0.1462320146461048
balanced_contour_3e-13_R5.4,0.10499999999999998,s1*s4,0,-8.761857119298446,-14.62943108256919
balanced_contour_3e-13_R5.4,0.10499999999999998,s1*s4,1,5.246688239003376,6.683208337187433
balanced_contour_3e-13_R5.4,0.12,s1*s2,0,-82.07669959720793,-27.29381680817821
balanced_contour_3e-13_R5.4,0.12,s1*s2,1,37.611663512437175,2.4991222215113664
balanced_contour_3e-13_R5.4,0.12,s2*s3,0,2.5998158823553297,8.3464047592201
balanced_contour_3e-13_R5.4,0.12,s2*s3,1,-2.706282245740947,-2.7882195842496036
balanced_contour_3e-13_R5.4,0.12,s3*s4,0,0.8977144105297735,-0.2994320016844527
balanced_contour_3e-13_R5.4,0.12,s3*s4,1,-0.3512764393529939,0.1462320146427092
balanced_contour_3e-13_R5.4,0.12,s1*s4,0,-8.761857118859822,-14.629431083344237
balanced_contour_3e-13_R5.4,0.12,s1*s4,1,5.246688238922979,6.683208337562471
balanced_contour_3e-13_R5.4,0.135,s1*s2,0,-82.07669959616027,-27.293816805640855
balanced_contour_3e-13_R5.4,0.135,s1*s2,1,37.611663511763446,2.4991222206035637
balanced_contour_3e-13_R5.4,0.135,s2*s3,0,2.5998158824852853,8.346404758980091
balanced_contour_3e-13_R5.4,0.135,s2*s3,1,-2.7062822457700983,-2.7882195841426585
balanced_contour_3e-13_R5.4,0.135,s3*s4,0,0.8977144105107885,-0.2994320017111582
balanced_contour_3e-13_R5.4,0.135,s3*s4,1,-0.35127643934201824,0.14623201465211955
balanced_contour_3e-13_R5.4,0.135,s1*s4,0,-8.761857119016502,-14.629431082776039
balanced_contour_3e-13_R5.4,0.135,s1*s4,1,5.246688238920503,6.683208337321572
balanced_contour_3e-13_R5.4,0.15000000000000002,s1*s2,0,-82.07669959962672,-27.29381681131438
balanced_contour_3e-13_R5.4,0.15000000000000002,s1*s2,1,37.611663513808544,2.4991222224331464
balanced_contour_3e-13_R5.4,0.15000000000000002,s2*s3,0,2.5998158824187243,8.346404759636222
balanced_contour_3e-13_R5.4,0.15000000000000002,s2*s3,1,-2.7062822458247218,-2.788219584400099
balanced_contour_3e-13_R5.4,0.15000000000000002,s3*s4,0,0.8977144105663549,-0.2994320016864803
balanced_contour_3e-13_R5.4,0.15000000000000002,s3*s4,1,-0.3512764393665809,0.14623201464890936
balanced_contour_3e-13_R5.4,0.15000000000000002,s1*s4,0,-8.761857118481744,-14.629431084295781
balanced_contour_3e-13_R5.4,0.15000000000000002,s1*s4,1,5.246688238897834,6.683208338003293
balanced_contour_3e-13_R5.4,0.16499999999999998,s1*s2,0,-82.07669959673191,-27.293816806344765
balanced_contour_3e-13_R5.4,0.16499999999999998,s1*s2,1,37.611663512081776,2.499122220810966
balanced_contour_3e-13_R5.4,0.16499999999999998,s2*s3,0,2.5998158825358395,8.346404759119668
balanced_contour_3e-13_R5.4,0.16499999999999998,s2*s3,1,-2.706282245812631,-2.788219584189479
balanced_contour_3e-13_R5.4,0.16499999999999998,s3*s4,0,0.8977144105188901,-0.29943200172193973
balanced_contour_3e-13_R5.4,0.16499999999999998,s3*s4,1,-0.35127643934306935,0.14623201465789545
balanced_contour_3e-13_R5.4,0.16499999999999998,s1*s4,0,-8.761857118797884,-14.62943108296524
balanced_contour_3e-13_R5.4,0.16499999999999998,s1*s4,1,5.246688238852284,6.683208337436115
balanced_contour_3e-13_R5.4,0.18,s1*s2,0,-82.07669960174043,-27.293816812622953
balanced_contour_3e-13_R5.4,0.18,s1*s2,1,37.61166351466404,2.499122222715495
balanced_contour_3e-13_R5.4,0.18,s2*s3,0,2.5998158824329556,8.346404759906537
balanced_contour_3e-13_R5.4,0.18,s2*s3,1,-2.706282245852007,-2.788219584499693
balanced_contour_3e-13_R5.4,0.18,s3*s4,0,0.8977144105996282,-0.29943200168059264
balanced_contour_3e-13_R5.4,0.18,s3*s4,1,-0.35127643938011976,0.14623201465005953
balanced_contour_3e-13_R5.4,0.18,s1*s4,0,-8.761857118652923,-14.62943108471563
balanced_contour_3e-13_R5.4,0.18,s1*s4,1,5.24668823898799,6.683208338122312
balanced_contour_3e-13_R5.4,0.195,s1*s2,0,-82.07669959643053,-27.293816805203676
balanced_contour_3e-13_R5.4,0.195,s1*s2,1,37.61166351176738,2.499122220464323
balanced_contour_3e-13_R5.4,0.195,s2*s3,0,2.5998158825787705,8.346404759046457
balanced_contour_3e-13_R5.4,0.195,s2*s3,1,-2.706282245813328,-2.788219584161735
balanced_contour_3e-13_R5.4,0.195,s3*s4,0,0.8977144105210433,-0.2994320017328803
balanced_contour_3e-13_R5.4,0.195,s3*s4,1,-0.3512764393432407,0.1462320146623058
balanced_contour_3e-13_R5.4,0.195,s1*s4,0,-8.761857118921512,-14.629431082640405
balanced_contour_3e-13_R5.4,0.195,s1*s4,1,5.246688238831484,6.683208337284726
balanced_contour_3e-13_R5.4,0.20999999999999996,s1*s2,0,-82.07669960631668,-27.293816813985483
balanced_contour_3e-13_R5.4,0.20999999999999996,s1*s2,1,37.611663516438504,2.499122222631457
balanced_contour_3e-13_R5.4,0.20999999999999996,s2*s3,0,2.599815882732501,8.346404760389989
balanced_contour_3e-13_R5.4,0.20999999999999996,s2*s3,1,-2.7062822460289375,-2.7882195846346978
balanced_contour_3e-13_R5.4,0.20999999999999996,s3*s4,0,0.8977144106663533,-0.29943200170671463
balanced_contour_3e-13_R5.4,0.20999999999999996,s3*s4,1,-0.35127643940122627,0.14623201467051944
balanced_contour_3e-13_R5.4,0.20999999999999996,s1*s4,0,-8.761857118928306,-14.62943108555272
balanced_contour_3e-13_R5.4,0.20999999999999996,s1*s4,1,5.246688239156139,6.683208338386601
balanced_contour_3e-13_R5.4,0.22499999999999998,s1*s2,0,-82.0766995937798,-27.29381680670675
balanced_contour_3e-13_R5.4,0.22499999999999998,s1*s2,1,37.61166351099063,2.499122221666809
balanced_contour_3e-13_R5.4,0.22499999999999998,s2*s3,0,2.5998158822971726,8.346404759004255
balanced_contour_3e-13_R5.4,0.22499999999999998,s2*s3,1,-2.7062822456916114,-2.788219584208381
balanced_contour_3e-13_R5.4,0.22499999999999998,s3*s4,0,0.8977144105094159,-0.2994320017084754
balanced_contour_3e-13_R5.4,0.22499999999999998,s3*s4,1,-0.351276439343806,0.1462320146506745
balanced_contour_3e-13_R5.4,0.22499999999999998,s1*s4,0,-8.761857118212198,-14.629431082395303
balanced_contour_3e-13_R5.4,0.22499999999999998,s1*s4,1,5.2466882384688756,6.6832083373373194
balanced_contour_3e-13_R5.4,0.24,s1*s2,0,-82.07669959698715,-27.29381680831466
balanced_contour_3e-13_R5.4,0.24,s1*s2,1,37.61166351246514,2.499122221783795
balanced_contour_3e-13_R5.4,0.24,s2*s3,0,2.5998158823368396,8.346404759385964
balanced_contour_3e-13_R5.4,0.24,s2*s3,1,-2.706282245760342,-2.788219584354694
balanced_contour_3e-13_R5.4,0.24,s3*s4,0,0.8977144105544428,-0.29943200169243367
balanced_contour_3e-13_R5.4,0.24,s3*s4,1,-0.35127643936496294,0.14623201465015498
balanced_contour_3e-13_R5.4,0.24,s1*s4,0,-8.761857118584858,-14.629431082989624
balanced_contour_3e-13_R5.4,0.24,s1*s4,1,5.2466882387107034,6.683208337485505
balanced_contour_3e-13_R6,-0.24,s1*s2,0,-82.07669959507419,-27.293816804466736
balanced_contour_3e-13_R6,-0.24,s1*s2,1,37.61166351113408,2.4991222201850087
balanced_contour_3e-13_R6,-0.24,s2*s3,0,2.5998158824249997,8.346404758786969
balanced_contour_3e-13_R6,-0.24,s2*s3,1,-2.706282245726857,-2.788219584067657
balanced_contour_3e-13_R6,-0.24,s3*s4,0,0.8977144104925573,-0.2994320017033458
balanced_contour_3e-13_R6,-0.24,s3*s4,1,-0.35127643933513303,0.14623201464767752
balanced_contour_3e-13_R6,-0.24,s1*s4,0,-8.76185711921417,-14.629431082417465
balanced_contour_3e-13_R6,-0.24,s1*s4,1,5.246688238951627,6.683208337128534
balanced_contour_3e-13_R6,-0.22499999999999998,s1*s2,0,-82.07669959508627,-27.293816805071685
balanced_contour_3e-13_R6,-0.22499999999999998,s1*s2,1,37.611663511185306,2.4991222204439527
balanced_contour_3e-13_R6,-0.22499999999999998,s2*s3,0,2.599815882388517,8.346404758852428
balanced_contour_3e-13_R6,-0.22499999999999998,s2*s3,1,-2.70628224571763,-2.788219584095065
balanced_contour_3e-13_R6,-0.22499999999999998,s3*s4,0,0.8977144104980372,-0.29943200169498574
balanced_contour_3e-13_R6,-0.22499999999999998,s3*s4,1,-0.35127643933808395,0.14623201464443886
balanced_contour_3e-13_R6,-0.22499999999999998,s1*s4,0,-8.761857119102771,-14.629431082484182
balanced_contour_3e-13_R6,-0.22499999999999998,s1*s4,1,5.246688238911195,6.6832083371722915
balanced_contour_3e-13_R6,-0.21,s1*s2,0,-82.07669959524603,-27.293816804288085
balanced_contour_3e-13_R6,-0.21,s1*s2,1,37.611663511211255,2.4991222200908476
balanced_contour_3e-13_R6,-0.21,s2*s3,0,2.59981588242883,8.346404758807978
balanced_contour_3e-13_R6,-0.21,s2*s3,1,-2.706282245732781,-2.788219584076206
balanced_contour_3e-13_R6,-0.21,s3*s4,0,0.8977144104983507,-0.29943200170410733
balanced_contour_3e-13_R6,-0.21,s3*s4,1,-0.3512764393372766,0.1462320146486466
balanced_contour_3e-13_R6,-0.21,s1*s4,0,-8.761857119283622,-14.629431082344974
balanced_contour_3e-13_R6,-0.21,s1*s4,1,5.246688238977968,6.683208337098768
balanced_contour_3e-13_R6,-0.195,s1*s2,0,-82.07669959534343,-27.29381680528413
balanced_contour_3e-13_R6,-0.195,s1*s2,1,37.61166351132227,2.4991222205125547
balanced_contour_3e-13_R6,-0.195,s2*s3,0,2.5998158823865323,8.34640475889464
balanced_contour_3e-13_R6,-0.195,s2*s3,1,-2.706282245721544,-2.7882195841123383
balanced_contour_3e-13_R6,-0.195,s3*s4,0,0.8977144105037265,-0.29943200169276707
balanced_contour_3e-13_R6,-0.195,s3*s4,1,-0.35127643934065134,0.14623201464402696
balanced_contour_3e-13_R6,-0.195,s1*s4,0,-8.761857119114339,-14.629431082532303
balanced_contour_3e-13_R6,-0.195,s1*s4,1,5.246688238922621,6.683208337196487
balanced_contour_3e-13_R6,-0.18,s1*s2,0,-82.07669959525889,-27.29381680445416
balanced_contour_3e-13_R6,-0.18,s1*s2,1,37.6116635112284,2.4991222201670054
balanced_contour_3e-13_R6,-0.18,s2*s3,0,2.599815882411907,8.346404758818638
balanced_contour_3e-13_R6,-0.18,s2*s3,1,-2.706282245726291,-2.788219584082576
balanced_contour_3e-13_R6,-0.18,s3*s4,0,0.897714410499277,-0.29943200169993683
balanced_contour_3e-13_R6,-0.18,s3*s4,1,-0.3512764393381221,0.14623201464706082
balanced_contour_3e-13_R6,-0.18,s1*s4,0,-8.761857119284059,-14.629431082371237
balanced_contour_3e-13_R6,-0.18,s1*s4,1,5.246688238978061,6.683208337110042
balanced_contour_3e-13_R6,-0.16499999999999998,s1*s2,0,-82.07669959530791,-27.293816804606777
balanced_contour_3e-13_R6,-0.16499999999999998,s1*s2,1,37.61166351125895,2.4991222202280365
balanced_contour_3e-13_R6,-0.16499999999999998,s2*s3,0,2.5998158824321886,8.346404758825594
balanced_contour_3e-13_R6,-0.16499999999999998,s2*s3,1,-2.706282245733507,-2.788219584083231
balanced_contour_3e-13_R6,-0.16499999999999998,s3*s4,0,0.89771441049781,-0.2994320017029872
balanced_contour_3e-13_R6,-0.16499999999999998,s3*s4,1,-0.35127643933745545,0.14623201464782623
balanced_contour_3e-13_R6,-0.16499999999999998,s1*s4,0,-8.76185711921699,-14.629431082450477
balanced_contour_3e-13_R6,-0.16499999999999998,s1*s4,1,5.246688238960064,6.6832083371469935
balanced_contour_3e-13_R6,-0.15,s1*s2,0,-82.0766995953344,-27.29381680434149
balanced_contour_3e-13_R6,-0.15,s1*s2,1,37.61166351125102,2.4991222201112167
balanced_contour_3e-13_R6,-0.15,s2*s3,0,2.5998158824637816,8.346404758813582
balanced_contour_3e-13_R6,-0.15,s2*s3,1,-2.7062822457449816,-2.788219584075233
balanced_contour_3e-13_R6,-0.15,s3*s4,0,0.897714410497673,-0.29943200170947215
balanced_contour_3e-13_R6,-0.15,s3*s4,1,-0.351276439336669,0.14623201465038935
balanced_contour_3e-13_R6,-0.15,s1*s4,0,-8.761857119226256,-14.629431082409173
balanced_contour_3e-13_R6,-0.15,s1*s4,1,5.246688238963705,6.6832083371285895
balanced_contour_3e-13_R6,-0.135,s1*s2,0,-82.07669959522755,-27.2938168038071
balanced_contour_3e-13_R6,-0.135,s1*s2,1,37.61166351117623,2.499122219885136
balanced_contour_3e-13_R6,-0.135,s2*s3,0,2.599815882472459,8.346404758779979
balanced_contour_3e-13_R6,-0.135,s2*s3,1,-2.706282245748673,-2.7882195840623014
balanced_contour_3e-13_R6,-0.135,s3*s4,0,0.897714410496859,-0.2994320017121953
balanced_contour_3e-13_R6,-0.135,s3*s4,1,-0.35127643933595176,0.14623201465191668
balanced_contour_3e-13_R6,-0.135,s1*s4,0,-8.761857119319533,-14.629431082261144
balanced_contour_3e-13_R6,-0.135,s1*s4,1,5.246688238989881,6.683208337059336
balanced_contour_3e-13_R6,-0.12,s1*s2,0,-82.0766995953043,-27.2938168044158
balanced_contour_3e-13_R6,-0.12,s1*s2,1,37.611663511244714,2.4991222201430325
balanced_contour_3e-13_R6,-0.12,s2*s3,0,2.5998158824304873,8.346404758817311
balanced_contour_3e-13_R6,-0.12,s2*s3,1,-2.706282245733152,-2.7882195840798842
balanced_contour_3e-13_R6,-0.12,s3*s4,0,0.8977144104996801,-0.29943200170111334
balanced_contour_3e-13_R6,-0.12,s3*s4,1,-0.3512764393382745,0.14623201464749966
balanced_contour_3e-13_R6,-0.12,s1*s4,0,-8.761857119278353,-14.629431082388109
balanced_contour_3e-13_R6,-0.12,s1*s4,1,5.2466882389799405,6.68320833711612
balanced_contour_3e-13_R6,-0.10499999999999998,s1*s2,0,-82.076699595118,-27.2938168035202
balanced_contour_3e-13_R6,-0.10499999999999998,s1*s2,1,37.61166351110431,2.499122219770201
balanced_contour_3e-13_R6,-0.10499999999999998,s2*s3,0,2.599815882446592,8.346404758723326
balanced_contour_3e-13_R6,-0.10499999999999998,s2*s3,1,-2.706282245734654,-2.7882195840438113
balanced_contour_3e-13_R6,-0.10499999999999998,s3*s4,0,0.8977144104900946,-0.2994320017043808
balanced_contour_3e-13_R6,-0.10499999999999998,s3*s4,1,-0.3512764393342858,0.1462320146486006
balanced_contour_3e-13_R6,-0.10499999999999998,s1*s4,0,-8.761857119468967,-14.629431082223789
balanced_contour_3e-13_R6,-0.10499999999999998,s1*s4,1,5.246688239042433,6.683208337024599
balanced_contour_3e-13_R6,-0.09,s1*s2,0,-82.07669959560724,-27.293816805028502
balanced_contour_3e-13_R6,-0.09,s1*s2,1,37.611663511425874,2.499122220374113
balanced_contour_3e-13_R6,-0.09,s2*s3,0,2.5998158824184774,8.346404758891891
balanced_contour_3e-13_R6,-0.09,s2*s3,1,-2.7062822457354336,-2.7882195841099477
balanced_contour_3e-13_R6,-0.09,s3*s4,0,0.8977144105056704,-0.2994320016960672
balanced_contour_3e-13_R6,-0.09,s3*s4,1,-0.35127643934142533,0.14623201464586874
balanced_contour_3e-13_R6,-0.09,s1*s4,0,-8.76185711920832,-14.629431082528692
balanced_contour_3e-13_R6,-0.09,s1*s4,1,5.246688238964878,6.683208337184292
balanced_contour_3e-13_R6,-0.07500000000000001,s1*s2,0,-82.07669959524671,-27.293816803699407
balanced_contour_3e-13_R6,-0.07500000000000001,s1*s2,1,37.611663511182066,2.4991222198481453
balanced_contour_3e-13_R6,-0.07500000000000001,s2*s3,0,2.599815882482045,8.346404758802093
balanced_contour_3e-13_R6,-0.07500000000000001,s2*s3,1,-2.7062822457555047,-2.788219584070297
balanced_contour_3e-13_R6,-0.07500000000000001,s3*s4,0,0.8977144105014103,-0.2994320017152209
balanced_contour_3e-13_R6,-0.07500000000000001,s3*s4,1,-0.3512764393373836,0.14623201465354418
balanced_contour_3e-13_R6,-0.07500000000000001,s1*s4,0,-8.761857119303494,-14.6294310821876
balanced_contour_3e-13_R6,-0.07500000000000001,s1*s4,1,5.246688238976449,6.683208337037328
balanced_contour_3e-13_R6,-0.06,s1*s2,0,-82.0766995958723,-27.293816806118464
balanced_contour_3e-13_R6,-0.06,s1*s2,1,37.61166351164215,2.4991222208189026
balanced_contour_3e-13_R6,-0.06,s2*s3,0,2.5998158823925714,8.346404759045573
balanced_contour_3e-13_R6,-0.06,s2*s3,1,-2.7062822457387714,-2.7882195841710593
balanced_contour_3e-13_R6,-0.06,s3*s4,0,0.8977144105217923,-0.29943200169454054
balanced_contour_3e-13_R6,-0.06,s3*s4,1,-0.3512764393478485,0.14623201464615612
balanced_contour_3e-13_R6,-0.06,s1*s4,0,-8.761857118945276,-14.629431082656378
balanced_contour_3e-13_R6,-0.06,s1*s4,1,5.246688238873403,6.683208337277617
balanced_contour_3e-13_R6,-0.044999999999999984,s1*s2,0,-82.07669959532836,-27.293816804190232
balanced_contour_3e-13_R6,-0.044999999999999984,s1*s2,1,37.611663511260026,2.4991222200627385
balanced_contour_3e-13_R6,-0.044999999999999984,s2*s3,0,2.5998158824155624,8.346404758869518
balanced_contour_3e-13_R6,-0.044999999999999984,s2*s3,1,-2.706282245736283,-2.788219584103708
balanced_contour_3e-13_R6,-0.044999999999999984,s3*s4,0,0.8977144105111275,-0.29943200170348727
balanced_contour_3e-13_R6,-0.044999999999999984,s3*s4,1,-0.3512764393425106,0.14623201464985103
balanced_contour_3e-13_R6,-0.044999999999999984,s1*s4,0,-8.761857119298142,-14.629431082179323
balanced_contour_3e-13_R6,-0.044999999999999984,s1*s4,1,5.246688238966148,6.683208337043585
balanced_contour_3e-13_R6,-0.03,s1*s2,0,-82.07669959602038,-27.293816805717405
balanced_contour_3e-13_R6,-0.03,s1*s2,1,37.611663511680824,2.499122220630546
balanced_contour_3e-13_R6,-0.03,s2*s3,0,2.5998158823434223,8.34640475901187
balanced_contour_3e-13_R6,-0.03,s2*s3,1,-2.706282245720708,-2.7882195841669786
balanced_contour_3e-13_R6,-0.03,s3*s4,0,0.8977144105223603,-0.29943200168288725
balanced_contour_3e-13_R6,-0.03,s3*s4,1,-0.35127643934982417,0.14623201464252156
balanced_contour_3e-13_R6,-0.03,s1*s4,0,-8.76185711923798,-14.629431082552433
balanced_contour_3e-13_R6,-0.03,s1*s4,1,5.246688238974854,6.683208337202921
balanced_contour_3e-13_R6,-0.015000000000000013,s1*s2,0,-82.07669959560084,-27.29381680424997
balanced_contour_3e-13_R6,-0.015000000000000013,s1*s2,1,37.611663511356696,2.499122220058305
balanced_contour_3e-13_R6,-0.015000000000000013,s2*s3,0,2.5998158823869364,8.346404758851314
balanced_contour_3e-13_R6,-0.015000000000000013,s2*s3,1,-2.7062822457221247,-2.7882195841001134
balanced_contour_3e-13_R6,-0.015000000000000013,s3*s4,0,0.8977144105091196,-0.29943200169116063
balanced_contour_3e-13_R6,-0.015000000000000013,s3*s4,1,-0.35127643934344116,0.14623201464502333
balanced_contour_3e-13_R6,-0.015000000000000013,s1*s4,0,-8.761857119486296,-14.62943108227003
balanced_contour_3e-13_R6,-0.015000000000000013,s1*s4,1,5.246688239043708,6.683208337051725
balanced_contour_3e-13_R6,0.0,s1*s2,0,-82.07669959566577,-27.29381680424476
balanced_contour_3e-13_R6,0.0,s1*s2,1,37.61166351138235,2.499122220045337
balanced_contour_3e-13_R6,0.0,s2*s3,0,2.599815882426311,8.346404758840983
balanced_contour_3e-13_R6,0.0,s2*s3,1,-2.706282245735446,-2.7882195840925204
balanced_contour_3e-13_R6,0.0,s3*s4,0,0.8977144105054669,-0.2994320016989643
balanced_contour_3e-13_R6,0.0,s3*s4,1,-0.3512764393414077,0.1462320146475931
balanced_contour_3e-13_R6,0.0,s1*s4,0,-8.76185711943265,-14.629431082348717
balanced_contour_3e-13_R6,0.0,s1*s4,1,5.246688239033769,6.683208337084434
balanced_contour_3e-13_R6,0.015000000000000013,s1*s2,0,-82.07669959570919,-27.29381680417255
balanced_contour_3e-13_R6,0.015000000000000013,s1*s2,1,37.61166351138456,2.4991222200036205
balanced_contour_3e-13_R6,0.015000000000000013,s2*s3,0,2.599815882466778,8.346404758829651
balanced_contour_3e-13_R6,0.015000000000000013,s2*s3,1,-2.7062822457489686,-2.788219584081829
balanced_contour_3e-13_R6,0.015000000000000013,s3*s4,0,0.8977144105037815,-0.29943200170599155
balanced_contour_3e-13_R6,0.015000000000000013,s3*s4,1,-0.3512764393397876,0.14623201464986116
balanced_contour_3e-13_R6,0.015000000000000013,s1*s4,0,-8.761857119389337,-14.62943108239474
balanced_contour_3e-13_R6,0.015000000000000013,s1*s4,1,5.246688239025581,6.683208337105389
balanced_contour_3e-13_R6,0.030000000000000027,s1*s2,0,-82.07669959664706,-27.29381680633684
balanced_contour_3e-13_R6,0.030000000000000027,s1*s2,1,37.61166351195187,2.4991222208242037
balanced_contour_3e-13_R6,0.030000000000000027,s2*s3,0,2.5998158823987714,8.346404759037098
balanced_contour_3e-13_R6,0.030000000000000027,s2*s3,1,-2.706282245736441,-2.788219584169882
balanced_contour_3e-13_R6,0.030000000000000027,s3*s4,0,0.8977144105212485,-0.29943200168836087
balanced_contour_3e-13_R6,0.030000000000000027,s3*s4,1,-0.351276439349181,0.14623201464379393
balanced_contour_3e-13_R6,0.030000000000000027,s1*s4,0,-8.76185711919082,-14.62943108292483
balanced_contour_3e-13_R6,0.030000000000000027,s1*s4,1,5.246688238994458,6.683208337341758
balanced_contour_3e-13_R6,0.044999999999999984,s1*s2,0,-82.07669959565114,-27.293816804109888
balanced_contour_3e-13_R6,0.044999999999999984,s1*s2,1,37.61166351137532,2.4991222199811673
balanced_contour_3e-13_R6,0.044999999999999984,s2*s3,0,2.599815882451238,8.346404758819526
balanced_contour_3e-13_R6,0.044999999999999984,s2*s3,1,-2.7062822457429423,-2.7882195840822304
balanced_contour_3e-13_R6,0.044999999999999984,s3*s4,0,0.8977144105013679,-0.2994320017010045
balanced_contour_3e-13_R6,0.044999999999999984,s3*s4,1,-0.3512764393398655,0.14623201464769237
balanced_contour_3e-13_R6,0.044999999999999984,s1*s4,0,-8.761857119433255,-14.62943108237045
balanced_contour_3e-13_R6,0.044999999999999984,s1*s4,1,5.246688239043729,6.683208337088976
balanced_contour_3e-13_R6,0.06,s1*s2,0,-82.07669959705244,-27.293816807425348
balanced_contour_3e-13_R6,0.06,s1*s2,1,37.611663512191875,2.4991222212497584
balanced_contour_3e-13_R6,0.06,s2*s3,0,2.59981588237264,8.346404759155662
balanced_contour_3e-13_R6,0.06,s2*s3,1,-2.706282245732416,-2.788219584217219
balanced_contour_3e-13_R6,0.06,s3*s4,0,0.8977144105315228,-0.29943200168341494
balanced_contour_3e-13_R6,0.06,s3*s4,1,-0.3512764393536695,0.1462320146422639
balanced_contour_3e-13_R6,0.06,s1*s4,0,-8.76185711902717,-14.629431083157058
balanced_contour_3e-13_R6,0.06,s1*s4,1,5.246688238948194,6.683208337453198
balanced_contour_3e-13_R6,0.07500000000000001,s1*s2,0,-82.07669959496488,-27.29381680272497
balanced_contour_3e-13_R6,0.07500000000000001,s1*s2,1,37.611663510990624,2.4991222194780485
balanced_contour_3e-13_R6,0.07500000000000001,s2*s3,0,2.599815882507645,8.346404758711943
balanced_contour_3e-13_R6,0.07500000000000001,s2*s3,1,-2.7062822457588185,-2.7882195840355286
balanced_contour_3e-13_R6,0.07500000000000001,s3*s4,0,0.8977144104913336,-0.2994320017179216
balanced_contour_3e-13_R6,0.07500000000000001,s3*s4,1,-0.35127643933385316,0.14623201465385624
balanced_contour_3e-13_R6,0.07500000000000001,s1*s4,0,-8.761857119464109,-14.629431081983732
balanced_contour_3e-13_R6,0.07500000000000001,s1*s4,1,5.246688239021241,6.683208336934327
balanced_contour_3e-13_R6,0.08999999999999997,s1*s2,0,-82.07669959593335,-27.293816804495606
balanced_contour_3e-13_R6,0.08999999999999997,s1*s2,1,37.611663511522245,2.499122220123035
balanced_contour_3e-13_R6,0.08999999999999997,s2*s3,0,2.599815882429109,8.346404758898212
balanced_contour_3e-13_R6,0.08999999999999997,s2*s3,1,-2.7062822457407174,-2.7882195841159483
balanced_contour_3e-13_R6,0.08999999999999997,s3*s4,0,0.8977144105118103,-0.2994320016991305
balanced_contour_3e-13_R6,0.08999999999999997,s3*s4,1,-0.3512764393442487,0.1462320146477838
balanced_contour_3e-13_R6,0.08999999999999997,s1*s4,0,-8.761857119406065,-14.62943108239092
balanced_contour_3e-13_R6,0.08999999999999997,s1*s4,1,5.246688239032528,6.683208337103523
balanced_contour_3e-13_R6,0.10499999999999998,s1*s2,0,-82.07669959497164,-27.293816802449946
balanced_contour_3e-13_R6,0.10499999999999998,s1*s2,1,37.61166351099058,2.4991222193572424
balanced_contour_3e-13_R6,0.10499999999999998,s2*s3,0,2.5998158825155264,8.346404758678522
balanced_contour_3e-13_R6,0.10499999999999998,s2*s3,1,-2.706282245760286,-2.788219584024057
balanced_contour_3e-13_R6,0.10499999999999998,s3*s4,0,0.8977144104874197,-0.29943200171612816
balanced_contour_3e-13_R6,0.10499999999999998,s3*s4,1,-0.3512764393329082,0.14623201465297408
balanced_contour_3e-13_R6,0.10499999999999998,s1*s4,0,-8.761857119557018,-14.629431081963995
balanced_contour_3e-13_R6,0.10499999999999998,s1*s4,1,5.24668823906138,6.683208336915056
balanced_contour_3e-13_R6,0.12,s1*s2,0,-82.07669959575306,-27.29381680446958
balanced_contour_3e-13_R6,0.12,s1*s2,1,37.61166351146034,2.499122220137842
balanced_contour_3e-13_R6,0.12,s2*s3,0,2.599815882497709,8.346404758850209
balanced_contour_3e-13_R6,0.12,s2*s3,1,-2.706282245761308,-2.7882195840872104
balanced_contour_3e-13_R6,0.12,s3*s4,0,0.8977144104988711,-0.299432001712311
balanced_contour_3e-13_R6,0.12,s3*s4,1,-0.35127643933712976,0.1462320146511862
balanced_contour_3e-13_R6,0.12,s1*s4,0,-8.76185711924374,-14.629431082523428
balanced_contour_3e-13_R6,0.12,s1*s4,1,5.246688238990888,6.683208337181767
balanced_contour_3e-13_R6,0.135,s1*s2,0,-82.07669959700236,-27.29381680643229
balanced_contour_3e-13_R6,0.135,s1*s2,1,37.611663512222194,2.4991222207626125
balanced_contour_3e-13_R6,0.135,s2*s3,0,2.5998158824968574,8.346404759093613
balanced_contour_3e-13_R6,0.135,s2*s3,1,-2.706282245794372,-2.7882195841826958
balanced_contour_3e-13_R6,0.135,s3*s4,0,0.8977144105223092,-0.2994320017073957
balanced_contour_3e-13_R6,0.135,s3*s4,1,-0.3512764393471927,0.14623201465255378
balanced_contour_3e-13_R6,0.135,s1*s4,0,-8.761857119016469,-14.629431083044377
balanced_contour_3e-13_R6,0.135,s1*s4,1,5.2466882389683915,6.683208337426565
balanced_contour_3e-13_R6,0.15000000000000002,s1*s2,0,-82.07669959674335,-27.29381680547753
balanced_contour_3e-13_R6,0.15000000000000002,s1*s2,1,37.611663512017074,2.4991222203724597
balanced_contour_3e-13_R6,0.15000000000000002,s2*s3,0,2.599815882605194,8.346404759016686
balanced_contour_3e-13_R6,0.15000000000000002,s2*s3,1,-2.7062822458343456,-2.788219584134607
balanced_contour_3e-13_R6,0.15000000000000002,s3*s4,0,0.8977144105116898,-0.29943200172717055
balanced_contour_3e-13_R6,0.15000000000000002,s3*s4,1,-0.3512764393395939,0.146232014659857
balanced_contour_3e-13_R6,0.15000000000000002,s1*s4,0,-8.761857118983233,-14.629431082912198
balanced_contour_3e-13_R6,0.15000000000000002,s1*s4,1,5.246688238945546,6.68320833738272
balanced_contour_3e-13_R6,0.16499999999999998,s1*s2,0,-82.07669960110366,-27.29381681234714
balanced_contour_3e-13_R6,0.16499999999999998,s1*s2,1,37.61166351443016,2.4991222226450294
balanced_contour_3e-13_R6,0.16499999999999998,s2*s3,0,2.5998158824450304,8.346404759837634
balanced_contour_3e-13_R6,0.16499999999999998,s2*s3,1,-2.70628224585602,-2.7882195844680115
balanced_contour_3e-13_R6,0.16499999999999998,s3*s4,0,0.8977144105894935,-0.2994320016862252
balanced_contour_3e-13_R6,0.16499999999999998,s3*s4,1,-0.3512764393749921,0.1462320146515671
balanced_contour_3e-13_R6,0.16499999999999998,s1*s4,0,-8.761857118524809,-14.629431084630703
balanced_contour_3e-13_R6,0.16499999999999998,s1*s4,1,5.2466882389437,6.683208338116468
balanced_contour_3e-13_R6,0.18,s1*s2,0,-82.07669959433285,-27.293816801866654
balanced_contour_3e-13_R6,0.18,s1*s2,1,37.61166351055973,2.4991222192836857
balanced_contour_3e-13_R6,0.18,s2*s3,0,2.5998158826320084,8.346404758630015
balanced_contour_3e-13_R6,0.18,s2*s3,1,-2.7062822457911944,-2.788219583984581
balanced_contour_3e-13_R6,0.18,s3*s4,0,0.8977144104784185,-0.2994320017453109
balanced_contour_3e-13_R6,0.18,s3*s4,1,-0.35127643932426095,0.14623201466271327
balanced_contour_3e-13_R6,0.18,s1*s4,0,-8.76185711923123,-14.629431081827864
balanced_contour_3e-13_R6,0.18,s1*s4,1,5.246688238882948,6.6832083369095
balanced_contour_3e-13_R6,0.195,s1*s2,0,-82.07669959884844,-27.29381680653667
balanced_contour_3e-13_R6,0.195,s1*s2,1,37.61166351279687,2.499122220558382
balanced_contour_3e-13_R6,0.195,s2*s3,0,2.599815882666925,8.34640475929845
balanced_contour_3e-13_R6,0.195,s2*s3,1,-2.706282245881722,-2.788219584231004
balanced_contour_3e-13_R6,0.195,s3*s4,0,0.8977144105505349,-0.29943200173131007
balanced_contour_3e-13_R6,0.195,s3*s4,1,-0.3512764393539059,0.14623201466599026
balanced_contour_3e-13_R6,0.195,s1*s4,0,-8.76185711909216,-14.629431083256877
balanced_contour_3e-13_R6,0.195,s1*s4,1,5.2466882389880345,6.683208337475009
balanced_contour_3e-13_R6,0.20999999999999996,s1*s2,0,-82.07669959158598,-27.293816799277728
balanced_contour_3e-13_R6,0.20999999999999996,s1*s2,1,37.611663509158525,2.499122218692003
balanced_contour_3e-13_R6,0.20999999999999996,s2*s3,0,2.5998158826841054,8.346404758336302
balanced_contour_3e-13_R6,0.20999999999999996,s2*s3,1,-2.7062822457802245,-2.7882195838725043
balanced_contour_3e-13_R6,0.20999999999999996,s3*s4,0,0.8977144104567567,-0.29943200177233625
balanced_contour_3e-13_R6,0.20999999999999996,s3*s4,1,-0.35127643931252706,0.14623201467232938
balanced_contour_3e-13_R6,0.20999999999999996,s1*s4,0,-8.761857118979453,-14.6294310808692
balanced_contour_3e-13_R6,0.20999999999999996,s1*s4,1,5.246688238621021,6.683208336583055
balanced_contour_3e-13_R6,0.22499999999999998,s1*s2,0,-82.07669959504247,-27.293816804959548
balanced_contour_3e-13_R6,0.22499999999999998,s1*s2,1,37.61166351113898,2.4991222205740504
balanced_contour_3e-13_R6,0.22499999999999998,s2*s3,0,2.5998158825187154,8.346404758957265
balanced_contour_3e-13_R6,0.22499999999999998,s2*s3,1,-2.7062822457807907,-2.7882195841339135
balanced_contour_3e-13_R6,0.22499999999999998,s3*s4,0,0.8977144105128302,-0.2994320017295633
balanced_contour_3e-13_R6,0.22499999999999998,s3*s4,1,-0.3512764393402227,0.1462320146609723
balanced_contour_3e-13_R6,0.22499999999999998,s1*s4,0,-8.761857118691658,-14.629431082350528
balanced_contour_3e-13_R6,0.22499999999999998,s1*s4,1,5.246688238673597,6.683208337202166
balanced_contour_3e-13_R6,0.24,s1*s2,0,-82.07669959632015,-27.293816805772963
balanced_contour_3e-13_R6,0.24,s1*s2,1,37.61166351179105,2.499122220649462
balanced_contour_3e-13_R6,0.24,s2*s3,0,2.5998158824729005,8.346404759151511
balanced_contour_3e-13_R6,0.24,s2*s3,1,-2.706282245793382,-2.788219584223076
balanced_contour_3e-13_R6,0.24,s3*s4,0,0.8977144105359545,-0.29943200171172846
balanced_contour_3e-13_R6,0.24,s3*s4,1,-0.35127643935334,0.1462320146569362
balanced_contour_3e-13_R6,0.24,s1*s4,0,-8.761857118889644,-14.629431082505663
balanced_contour_3e-13_R6,0.24,s1*s4,1,5.246688238790332,6.683208337209081


==> anc/computational_preprint/results/original_integral_monitor_33/results.json <==
{
  "status": "pilot; no certified error bounds or speed claims",
  "case": "original",
  "initial_data": {
    "x0": [
      0.23,
      0.07
    ],
    "q0": [
      1.17,
      0.19
    ],
    "p0": [
      0.41,
      -0.16
    ],
    "theta0": [
      0.37,
      0.11
    ],
    "theta_infinity": [
      -0.23,
      0.07
    ]
  },
  "span": 0.24,
  "points": 33,
  "invariants": [
    "s1*s2",
    "s2*s3",
    "s3*s4",
    "s1*s4"
  ],
  "normalization": "F(x0)=I in (y,y_prime); invariants use (q,h) sensitivities",
  "spectral_formal_order": 2,
  "contour_radius": 4.8,
  "background_seconds": 0.002292750054039061,
  "reference": {
    "seconds": 0.0055957919685170054,
    "nfev": 454
  },
  "spectral_profiles": {
    "R4.8_tol2e-12_ode": {
      "seconds": 2.2408465000335127,
      "base_invariant_drift": 5.523904308913189e-12,
      "corrected_stokes_drift": 0.0008320722741535653,
      "reference_variation_drift": 4.776701086766626e-12,
      "global_relation_absolute_residual": 9.144549861251941e-11,
      "linearized_relation_scaled_residual": 1.0394060177257351e-11
    },
    "R6_tol2e-12_ode": {
      "seconds": 2.9302013749838807,
      "base_invariant_drift": 1.4963514106669126e-12,
      "corrected_stokes_drift": 0.0004348841826050279,
      "reference_variation_drift": 2.3671812088884587e-12,
      "global_relation_absolute_residual": 2.4196283706836148e-11,
      "linearized_relation_scaled_residual": 2.775938951672498e-12
    },
    "R7.2_tol2e-12_ode": {
      "seconds": 3.781872374995146,
      "base_invariant_drift": 1.5683921479394533e-12,
      "corrected_stokes_drift": 0.0002551843761500704,
      "reference_variation_drift": 2.5363932343529753e-12,
      "global_relation_absolute_residual": 2.5215035149194503e-11,
      "linearized_relation_scaled_residual": 3.1833315506214538e-12
    },
    "R7.2_tol2e-13_ode": {
      "seconds": 5.044268333003856,
      "base_invariant_drift": 2.2666478446470762e-13,
      "corrected_stokes_drift": 0.0002551843755197953,
      "reference_variation_drift": 4.3987014515043107e-13,
      "global_relation_absolute_residual": 4.463741574055036e-12,
      "linearized_relation_scaled_residual": 6.344822518465268e-13
    },
    "R7.2_tol2e-13_quadrature": {
      "seconds": 9.98872304201359,
      "base_invariant_drift": 1.5731042607448993e-13,
      "corrected_stokes_drift": 0.0002551843760257264,
      "reference_variation_drift": 7.975082147679674e-12,
      "global_relation_absolute_residual": 3.355303233665056e-12,
      "linearized_relation_scaled_residual": 9.968013541603436e-12
    }
  },
  "sensitivity_finite_difference_errors": {
    "0.001": 2.8817630372183413e-07,
    "0.0001": 3.0131829131326803e-09,
    "1e-05": 3.59976973550087e-09
  },
  "quadrature_vs_variational_ode_jacobian": 5.8585559949896965e-12,
  "reference_tolerance_check": 8.603961321251071e-13,
  "sampled_min_real_q": 0.8230619665783945,
  "sampled_min_abs_q": 0.8815633403242338,
  "code_hashes": {
    "compare_monodromy.py": "8c1ef16aa525e947100ac38577975a79519c00cc7aed218805069983ba8b689b",
    "verify_piv_numerical.py": "44820397de084917a5f53990b671318f49dcfe336dab64ce9eba0015cd49c47e",
    "verify_piv_two_contours.py": "8dbaaafc4eb6ad73e8adb06a43624e29243671d0886d08cf2c3d298d4379ca38"
  },
  "comparisons": [
    {
      "label": "RK45_0.001",
      "method": "RK45",
      "tolerance": 0.001,
      "seconds": 0.0009332920308224857,
      "nfev": 40,
      "solution_error_vs_dop853": 4.2759400044612455e-05,
      "monodromy_variation_drift": 0.00010427521017554727,
      "wronskian_drift": 4.39973036967035e-05,
      "variation_error_vs_dop853": 0.00010427521252535426,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 0.00010427521081579799,
        "R6_tol2e-12_ode": 0.0001042752119413781,
        "R7.2_tol2e-12_ode": 0.00010427521189697939,
        "R7.2_tol2e-13_ode": 0.00010427521246796657,
        "R7.2_tol2e-13_quadrature": 0.00010427521017554727
      }
    },
    {
      "label": "RK45_1e-06",
      "method": "RK45",
      "tolerance": 1e-06,
      "seconds": 0.0014378750347532332,
      "nfev": 82,
      "solution_error_vs_dop853": 1.3566816494009938e-06,
      "monodromy_variation_drift": 3.404537819598503e-06,
      "wronskian_drift": 1.0158547387365036e-06,
      "variation_error_vs_dop853": 3.4045402591265e-06,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 3.4045384607971647e-06,
        "R6_tol2e-12_ode": 3.40453970560996e-06,
        "R7.2_tol2e-12_ode": 3.404539654025739e-06,
        "R7.2_tol2e-13_ode": 3.404540205111188e-06,
        "R7.2_tol2e-13_quadrature": 3.404537819598503e-06
      }
    },
    {
      "label": "RK45_1e-09",
      "method": "RK45",
      "tolerance": 1e-09,
      "seconds": 0.002856792008969933,
      "nfev": 202,
      "solution_error_vs_dop853": 1.9223651834827156e-09,
      "monodromy_variation_drift": 4.5174077696722626e-09,
      "wronskian_drift": 1.0881964219207984e-09,
      "variation_error_vs_dop853": 4.514902958269368e-09,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 4.516765567301865e-09,
        "R6_tol2e-12_ode": 4.5154334119918295e-09,
        "R7.2_tol2e-12_ode": 4.5154903469163346e-09,
        "R7.2_tol2e-13_ode": 4.514954915688517e-09,
        "R7.2_tol2e-13_quadrature": 4.5174077696722626e-09
      }
    },
    {
      "label": "RK45_1e-12",
      "method": "RK45",
      "tolerance": 1e-12,
      "seconds": 0.009852916991803795,
      "nfev": 754,
      "solution_error_vs_dop853": 1.847877229343589e-12,
      "monodromy_variation_drift": 8.592951595110153e-12,
      "wronskian_drift": 1.0591641202458986e-12,
      "variation_error_vs_dop853": 4.5984565268037996e-12,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 7.306859759389006e-12,
        "R6_tol2e-12_ode": 6.077072632025422e-12,
        "R7.2_tol2e-12_ode": 5.975967565594548e-12,
        "R7.2_tol2e-13_ode": 4.9240683243902825e-12,
        "R7.2_tol2e-13_quadrature": 8.592951595110153e-12
      }
    },
    {
      "label": "contour_1e-08_R4.8",
      "method": "contour",
      "tolerance": 1e-08,
      "seconds": 1.2716662499587983,
      "radius": 4.8,
      "balanced_columns": false,
      "initial_basis_condition": 16.25019826177383,
      "max_raw_absolute_quad_error_estimate": 3.736327229348684e-07,
      "solution_error_vs_dop853": 0.0010282192570279644,
      "monodromy_variation_drift": 0.007255309552938922,
      "wronskian_drift": 0.007611163140929762,
      "variation_error_vs_dop853": 0.007255309553394697,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 0.007255309556369927,
        "R6_tol2e-12_ode": 0.007255309551695695,
        "R7.2_tol2e-12_ode": 0.007255309551778424,
        "R7.2_tol2e-13_ode": 0.0072553095532428905,
        "R7.2_tol2e-13_quadrature": 0.007255309552938922
      }
    },
    {
      "label": "contour_1e-10_R4.8",
      "method": "contour",
      "tolerance": 1e-10,
      "seconds": 1.546268541016616,
      "radius": 4.8,
      "balanced_columns": false,
      "initial_basis_condition": 16.2505125838997,
      "max_raw_absolute_quad_error_estimate": 6.734148008664835e-10,
      "solution_error_vs_dop853": 4.278357924825082e-05,
      "monodromy_variation_drift": 0.0001243270585122905,
      "wronskian_drift": 0.00011831940287236377,
      "variation_error_vs_dop853": 0.00012432705789176718,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 0.00012432705890791233,
        "R6_tol2e-12_ode": 0.00012432705673906782,
        "R7.2_tol2e-12_ode": 0.000124327056885558,
        "R7.2_tol2e-13_ode": 0.00012432705776896965,
        "R7.2_tol2e-13_quadrature": 0.0001243270585122905
      }
    },
    {
      "label": "contour_3e-13_R4.8",
      "method": "contour",
      "tolerance": 3e-13,
      "seconds": 2.3025053330347873,
      "radius": 4.8,
      "balanced_columns": false,
      "initial_basis_condition": 16.250517588175406,
      "max_raw_absolute_quad_error_estimate": 4.0927054531248115e-11,
      "solution_error_vs_dop853": 8.422476277026886e-07,
      "monodromy_variation_drift": 1.8762696797703165e-06,
      "wronskian_drift": 1.6676417773385904e-06,
      "variation_error_vs_dop853": 1.8762686818766576e-06,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 1.8762673278123579e-06,
        "R6_tol2e-12_ode": 1.876267675601226e-06,
        "R7.2_tol2e-12_ode": 1.8762676283955644e-06,
        "R7.2_tol2e-13_ode": 1.8762685380806347e-06,
        "R7.2_tol2e-13_quadrature": 1.8762696797703165e-06
      }
    },
    {
      "label": "balanced_contour_1e-08_R4.8",
      "method": "balanced_contour",
      "tolerance": 1e-08,
      "seconds": 1.3728799999807961,
      "radius": 4.8,
      "balanced_columns": true,
      "initial_basis_condition": 49.95926977953319,
      "max_raw_absolute_quad_error_estimate": 17198.864218387425,
      "solution_error_vs_dop853": 1.3071265137917008e-06,
      "monodromy_variation_drift": 2.285846105455158e-06,
      "wronskian_drift": 1.9395363073504916e-06,
      "variation_error_vs_dop853": 2.285845264754145e-06,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 2.2858436563565117e-06,
        "R6_tol2e-12_ode": 2.285844278100722e-06,
        "R7.2_tol2e-12_ode": 2.28584420543342e-06,
        "R7.2_tol2e-13_ode": 2.2858451208752404e-06,
        "R7.2_tol2e-13_quadrature": 2.285846105455158e-06
      }
    },
    {
      "label": "balanced_contour_1e-10_R4.8",
      "method": "balanced_contour",
      "tolerance": 1e-10,
      "seconds": 1.7982405420043506,
      "radius": 4.8,
      "balanced_columns": true,
      "initial_basis_condition": 49.95926859664942,
      "max_raw_absolute_quad_error_estimate": 82.14235951439791,
      "solution_error_vs_dop853": 3.3954278335883044e-08,
      "monodromy_variation_drift": 4.949883608282434e-08,
      "wronskian_drift": 4.205952713373387e-08,
      "variation_error_vs_dop853": 4.950090240457521e-08,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 4.9499467698396207e-08,
        "R6_tol2e-12_ode": 4.9500228956361455e-08,
        "R7.2_tol2e-12_ode": 4.950020630063657e-08,
        "R7.2_tol2e-13_ode": 4.9500834821395954e-08,
        "R7.2_tol2e-13_quadrature": 4.949883608282434e-08
      }
    },
    {
      "label": "balanced_contour_3e-13_R4.8",
      "method": "balanced_contour",
      "tolerance": 3e-13,
      "seconds": 2.916627291997429,
      "radius": 4.8,
      "balanced_columns": true,
      "initial_basis_condition": 49.959268596928396,
      "max_raw_absolute_quad_error_estimate": 2.4999224289211446,
      "solution_error_vs_dop853": 2.2826544487592712e-09,
      "monodromy_variation_drift": 5.495991522764231e-09,
      "wronskian_drift": 6.073986183133204e-09,
      "variation_error_vs_dop853": 5.496606256440211e-09,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 5.499456671603426e-09,
        "R6_tol2e-12_ode": 5.494861526440617e-09,
        "R7.2_tol2e-12_ode": 5.494938224673224e-09,
        "R7.2_tol2e-13_ode": 5.496413923841799e-09,
        "R7.2_tol2e-13_quadrature": 5.495991522764231e-09
      }
    },
    {
      "label": "balanced_contour_3e-13_R4.2",
      "method": "balanced_contour",
      "tolerance": 3e-13,
      "seconds": 2.4716287910123356,
      "radius": 4.2,
      "balanced_columns": true,
      "initial_basis_condition": 47.84503670450199,
      "max_raw_absolute_quad_error_estimate": 0.008185156450828773,
      "solution_error_vs_dop853": 4.264207606292861e-07,
      "monodromy_variation_drift": 1.0037322151200363e-06,
      "wronskian_drift": 1.1417109478291934e-06,
      "variation_error_vs_dop853": 1.0037292430417364e-06,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 1.0037336530214744e-06,
        "R6_tol2e-12_ode": 1.0037280216987625e-06,
        "R7.2_tol2e-12_ode": 1.0037282498218578e-06,
        "R7.2_tol2e-13_ode": 1.0037290077581975e-06,
        "R7.2_tol2e-13_quadrature": 1.0037322151200363e-06
      }
    },
    {
      "label": "balanced_contour_3e-13_R5.4",
      "method": "balanced_contour",
      "tolerance": 3e-13,
      "seconds": 3.3010312910191715,
      "radius": 5.4,
      "balanced_columns": true,
      "initial_basis_condition": 50.56121734228347,
      "max_raw_absolute_quad_error_estimate": 1564.3064196417936,
      "solution_error_vs_dop853": 9.498596422029757e-11,
      "monodromy_variation_drift": 1.668684147690616e-10,
      "wronskian_drift": 1.5430543897087258e-10,
      "variation_error_vs_dop853": 1.6835581775539985e-10,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 1.674687265120022e-10,
        "R6_tol2e-12_ode": 1.675391097747455e-10,
        "R7.2_tol2e-12_ode": 1.6755447125879484e-10,
        "R7.2_tol2e-13_ode": 1.6827163281437603e-10,
        "R7.2_tol2e-13_quadrature": 1.668684147690616e-10
      }
    },
    {
      "label": "balanced_contour_3e-13_R6",
      "method": "balanced_contour",
      "tolerance": 3e-13,
      "seconds": 3.785964124952443,
      "radius": 6.0,
      "balanced_columns": true,
      "initial_basis_condition": 49.81493653328886,
      "max_raw_absolute_quad_error_estimate": 2001345.4855949276,
      "solution_error_vs_dop853": 6.349214888987658e-11,
      "monodromy_variation_drift": 1.1281495329622928e-10,
      "wronskian_drift": 1.0706338870698078e-10,
      "variation_error_vs_dop853": 1.1455214640311337e-10,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 1.119351052390485e-10,
        "R6_tol2e-12_ode": 1.1240499349439515e-10,
        "R7.2_tol2e-12_ode": 1.1242882419599755e-10,
        "R7.2_tol2e-13_ode": 1.1434945838229072e-10,
        "R7.2_tol2e-13_quadrature": 1.1281495329622928e-10
      }
    }
  ],
  "versions": {
    "numpy": "2.4.2",
    "scipy": "1.17.0",
    "sympy": "1.14.0"
  },
  "protected_file_hashes": {
    "piv2026_manuscript.tex": "a5f8155b24d60e796947b73983c3c2262b8fd08a43b00172604f8af0fb2a23d2",
    "ms_source.zip": "e6ec0a309d7ac0d8d428655e3bc4ae3206694690cc922101316c7fd3222fe55f",
    "ms_submission.zip": "59072bd5e7c8789be3bcff94e0dd1117402eaefb6bfb7ec7a13caa9f17c218f8",
    "integral_solution_results.json": "a2a6d12cc43d693e0540387a05c0b22d477b92dff2130aab3c3d4d286822d14e",
    "normalization_results.json": "b30d680b04bd58b5c7322c9eb2824ce5bff1cdbf3597c3d50bbf1be5264172a7",
    "numerical_results.json": "d16944f2498af0a629cc953f39a870a76051e6bd82295a96a71cbdf9f9c962c9",
    "piv_integral_solution.csv": "15943fbd689700e8f35da3b1e94029c54e6cac12868c3d3a670ef31e4f0295c0",
    "piv_integral_solution.pdf": "65118f00ae53781063385b8e154c9d7336df36f921b226f7a0ca48ea8585499a",
    "piv_two_contour_solutions.csv": "a391a7985793eb0e93164a9e0b9d263252562198df50c59bd851ca4fe8e73052",
    "piv_two_contour_wronskian.pdf": "24d723986822afc5b13d929670a6e941aca873f8b51512bad71fe59aa26792b9",
    "piv_verification_report.md": "fc6373aaf16e8800b278ef68128295afc77b4e73253f0107fa1162c6a6d82a41",
    "symbolic_results.json": "c15210927b3cab0d541b2c6cb09dda7bcb583e5a095925fdb14626ab3482f006",
    "two_contour_results.json": "2439d85640a5409ff9b6380abf3073b70a909c3e58f89f3dad6651e0fcf3237d"
  }
}


==> anc/computational_preprint/results/parameter_study/decisions.json <==
{
  "pii_u015": {
    "accepted": true,
    "failed_checks": [],
    "target": "0.00000000099999999999999999999999999999999999999999999999999999999999999999999999366376404",
    "contraction": "0.00035132092784881576813920622269467632856713752601990618225747679744861227340347894",
    "contraction_limit": "0.5",
    "observed_sum": "0.00000000000057385213107052231569526637341589989970553882154808876186467726153462846425573801",
    "interpretation": "Observed refinement criterion; not a certified error bound.",
    "truncation_increment": "0.000000000000000002977827094799547661805163926185830622427901446708582034678647767602237436009985",
    "truncation_resolved": true,
    "combined_accepted": true,
    "actual_fine_drift": "0.0000000000000000026142125244500116017789609043534402756307877246740001717807861696479791927564313",
    "target_verified": true
  },
  "pii_u025": {
    "accepted": true,
    "failed_checks": [],
    "target": "0.00000000099999999999999999999999999999999999999999999999999999999999999999999999366376404",
    "contraction": "0.00037950165341146233891696387513684243884789459392413855139963950701238729798600838",
    "contraction_limit": "0.5",
    "observed_sum": "0.0000000000010334811709854552851389033132949157017408507343310191954129615676175724039098899",
    "interpretation": "Observed refinement criterion; not a certified error bound.",
    "truncation_increment": "0.0000000000000000036565097266115739392317661154062929303080392971444264121488690688587420109860375",
    "truncation_resolved": true,
    "combined_accepted": true,
    "actual_fine_drift": "0.0000000000000000039895164663305585523814588098341923121081470004205290815697365741363064506252417",
    "target_verified": true
  },
  "pii_w015": {
    "accepted": true,
    "failed_checks": [],
    "target": "0.00000000099999999999999999999999999999999999999999999999999999999999999999999999366376404",
    "contraction": "0.00038699815118701039409890470992824805830490945083829476676886747721982108631323377",
    "contraction_limit": "0.5",
    "observed_sum": "0.000000000000748580296260083611974176734769921378320120783037740173877724971505271002908535",
    "interpretation": "Observed refinement criterion; not a certified error bound.",
    "truncation_increment": "0.0000000000000000034298468849929210751015829911299225635826691590224761224981372517802236400134265",
    "truncation_resolved": true,
    "combined_accepted": true,
    "actual_fine_drift": "0.0000000000000000032896974376208716709268835922318103523512469300112352817742994351574109544007591",
    "target_verified": true
  },
  "piv_theta035": {
    "accepted": true,
    "failed_checks": [],
    "target": "0.00000000099999999999999999999999999999999999999999999999999999999999999999999999366376404",
    "contraction": "0.00037828943118655271198879816591215533766529685707014877974531645176135997246725352",
    "contraction_limit": "0.5",
    "observed_sum": "0.000000000012896697158699065495372376791160986161270272297095429183207923668569093359453604",
    "interpretation": "Observed refinement criterion; not a certified error bound.",
    "truncation_increment": "0.0000000000000000000000079040147793705295472108155245098125453873874525298093428628898346115276342636553",
    "truncation_resolved": true,
    "combined_accepted": true,
    "actual_fine_drift": "0.000000000000014928770105271518024382490746862641484764650726063969658108268740102396953723611",
    "target_verified": true
  },
  "piv_theta039": {
    "accepted": true,
    "failed_checks": [],
    "target": "0.00000000099999999999999999999999999999999999999999999999999999999999999999999999366376404",
    "contraction": "0.00031334146655976670650068127478907685420250071878389975286871614115884112996205885",
    "contraction_limit": "0.5",
    "observed_sum": "0.000000000015734892095693644842999488634019619627874658404233034907250210116760026992017584",
    "interpretation": "Observed refinement criterion; not a certified error bound.",
    "truncation_increment": "0.0000000000000000000000086465481941321713462418067376057600486858869350846457260011733456215579730313047",
    "truncation_resolved": true,
    "combined_accepted": true,
    "actual_fine_drift": "0.000000000000021282039862247441047805929814701491705296586238806584196461157625916384102729293",
    "target_verified": true
  }
}


==> anc/computational_preprint/results/parameter_study/pii_u015/results.json <==
{
  "case": "pii_u015",
  "kind": "PII",
  "status": "complete",
  "points": [
    0,
    -1,
    -3,
    -6,
    -9,
    -12
  ],
  "digits": 70,
  "python": "3.12.10",
  "contours": [
    {
      "tolerance": "1e-6",
      "F": {
        "0": [
          [
            [
              "1.0",
              "2.1040318465024663686247634970785665352235342933354808477742303724007704628770653e-75"
            ],
            [
              "-2.9448524286043375299769902727648529374607316089305106493941911737583355664355326e-75",
              "-8.1181257260395800431615312131652088012830824895037527640033318373743792866301049e-76"
            ]
          ],
          [
            [
              "-4.9618476682997873944274493658778361723843528066696366602660876140843591971746076e-75",
              "-1.4865625549034820998384280324289059026523746036896918477256465658900781475238188e-75"
            ],
            [
              "1.0",
              "5.036094980492375053057324028088472218433209523432323702712774686735789292272641e-75"
            ]
          ]
        ],
        "-1": [
          [
            [
              "0.43989233679468198989465229789773472054512630974727704939477385982814597015219958",
              "2.10612402203586322535333802682553526047509211752091883362131544137663313768271e-71"
            ],
            [
              "-0.774520430328910753882663217486216073345120045274646241648047651909946307684806",
              "1.1980143633231490269724019735413789534860975669039407621269128437587572829317407e-71"
            ]
          ],
          [
            [
              "1.1348775106889247602391897014084621140021323126243029653908597385593906376594299",
              "2.6309432506654363307077746448726809096193845038572318553966670864941251952212186e-71"
            ],
            [
              "0.27509954579430164532325050400451237237679954791822877627555733229176742351796771",
              "5.7523485948520748838819545947023263175356631779282278727691048394607654744026343e-71"
            ]
          ]
        ],
        "-3": [
          [
            [
              "-0.17049226467845769189084654489687699607508425864389699649788992719061158865872314",
              "1.0307021103005393202723469134408506655175362011639159364833603546070296430871387e-71"
            ],
            [
              "0.68154421978559164200183571294858360233044859936728311209692711516421409501834404",
              "-3.4578301098788250871027235688155710108128070059459587842759959863393411935692631e-71"
            ]
          ],
          [
            [
              "-1.4738335396996904439562627652219622311824972381066279272491016974771794724734424",
              "2.3309507571839044955174922352591494795168647086242082815357928748459410275516032e-71"
            ],
            [
              "0.026292863883755030079051951125466254574480292617983267610089958417817486139372846",
              "-1.0902391539361083577416356887352472609805572368410271824108916323967045934605132e-71"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.30638869304496794357795130939378051873655676264343998682949534247799793993403377",
              "2.9844791689637113508622042429414204635984548738609767938386552159153496671250022e-70"
            ],
            [
              "0.44618101838599037078936834085131846208389048202641133451404789725953834711084345",
              "6.9765976768999066491513491645402515064521181255353299852694578417917815520925727e-70"
            ]
          ],
          [
            [
              "-1.5375558690969215489900921129823226410235929894593428679391796904764986987156489",
              "-1.2957125750626443720944281599696037291938921096244654031097791592247896361492142e-70"
            ],
            [
              "1.0247498149361782517430105663243391516286875322352179427304501737446840153935866",
              "-1.6531826897422588445814997016555708003114486393914243962151283668165251870611685e-70"
            ]
          ]
        ],
        "-9": [
          [
            [
              "0.13522084809322302777924594436945153127601861446739615615691011133293103508641825",
              "-6.4726674857006646750374309789944030246366592594330524905710434479103927436405691e-69"
            ],
            [
              "-0.53373413816664699043471029571269322144763988977395801449515070940009609576218793",
              "-2.9027663595131459229106641342191829600654173006683205218567803805471761762059196e-69"
            ]
          ],
          [
            [
              "1.8813201039402112896374732126918089289750606450945977425316704891970438513567238",
              "-1.4183225624378820409359179139303255595925134026910767642196510659790822092546698e-69"
            ],
            [
              "-0.030503908769201668086155783313142193179543561434757001444487601042341067608294952",
              "9.462478591157465281310595668246006218486114605848275286141711620800069095218811e-69"
            ]
          ]
        ],
        "-12": [
          [
            [
              "0.27831509349194481168466708440015676725663011995470620283308974231389298174075103",
              "-2.0974611529401751654272318306831653924320010260675234373643032451295490012052117e-67"
            ],
            [
              "0.36598346220374487356957286382276980501336576800036862826931703214660890599568321",
              "-9.986546150937778303524209585086472262504516083276972894051139587286731653604236e-67"
            ]
          ],
          [
            [
              "-1.8028307782734456751366155789879915642466948870284205559799703966255017004948169",
              "2.3322302770041798624712536275214816039234830147111912425803244639462992173986365e-66"
            ],
            [
              "1.2223330806709299506714423272981575869746412481170731679107328001464518319012744",
              "5.1622010800005211291607950423508467115583888876053446726670520771358215322750473e-66"
            ]
          ]
        ]
      },
      "diagnostics": {
        "0": {
          "direction_defect": "0.0",
          "amplitude_correction": "0.0",
          "inner_boundary_defect": "5.2851049738045160715986236871589441662617594544678844211364099790026023154364039e-72",
          "outer_boundary": "1.4746033739378747593266214482759782292704742471811103411889077662049641076999711e-73"
        },
        "-1": {
          "direction_defect": "0.00000000000000000000082080963119177659453570388452364473942166721488759196080906219261479042198942601",
          "amplitude_correction": "0.000000000000000000095850077748422970074637972670239539063419230106716879974507711292271719223461964",
          "inner_boundary_defect": "0.00000000000000000000042295026667131376540838200432775319109901366571629722021371397323235554048650806",
          "outer_boundary": "1.1884725107164667640750457019060292393484873069710396783563298619538130220460418e-71"
        },
        "-3": {
          "direction_defect": "0.00000000000000000014491927821268785437871749948400052097709770304237852318380276052286795382483247",
          "amplitude_correction": "0.00000000000000000040398567977081114129199544439687086182486739704456935462202060639188956291482261",
          "inner_boundary_defect": "0.00000000000000000007240709425357918692086324035299901656477860345154772911750864035195512364446611",
          "outer_boundary": "3.5967988606569372101747330376570089927546866444620700250659119819461811707604639e-68"
        },
        "-6": {
          "direction_defect": "0.0000000000000000014696323727532227806101981161534942691277599341402513480319241908771598602152553",
          "amplitude_correction": "0.00000000000000000073552978678572628346848227484304049883539247407371295278720467978898902425646279",
          "inner_boundary_defect": "0.0000000000000000007387932676431467622299646586918393293438329673998587007157066950048839537447297",
          "outer_boundary": "5.8683496862829391504631358749971749898967590814525959925603844601683823376196076e-63"
        },
        "-9": {
          "direction_defect": "0.0000000000000000054293959628025746388258141405908307132345054560152303354992405928648799103227281",
          "amplitude_correction": "0.0000000000000000002026104058885282011866310197213853200703991175779331502321634215062872546953521",
          "inner_boundary_defect": "0.0000000000000000015166793125289039445461935741047002140080888312859284074666807941127613524747406",
          "outer_boundary": "9.1797083490197178798971710557438002512763958416740491311141579454154451198069358e-58"
        },
        "-12": {
          "direction_defect": "0.00000000000000003949125619187501149471934168184120507323866324972934333503482166435446707303336",
          "amplitude_correction": "0.00000000000000000083523460780357583981413495120250043657391445810534923114257503151711980150420336",
          "inner_boundary_defect": "0.000000000000000008557676172287011551644193261601923438161248993747517045456933780892273683529539",
          "outer_boundary": "1.3016533756026139126783834767533840028981414376482550062414205949704387881527044e-52"
        }
      },
      "seconds": 5.217575082962867,
      "E": "0.0000000024243844725932436136252462009089430616951169994592405214514325954459426547730487",
      "D": "0.0000000016329982373587954043641596971327808086360154120072790238113241513634768749267957",
      "W": "0.0000000043747856513537087716644396008106095614634205602035134443798883977119702310703745",
      "points": [
        {
          "t": 0,
          "E": "5.1797490781941556540779909143679045027519286362699833420411906505938552677308083e-75",
          "D": "4.8934299451608552351538892415996305895726456727314063283546606294470089202071649e-75",
          "W": "7.1401268269948414216820875251670387536567438167678045504870050591365597751705372e-75"
        },
        {
          "t": -1,
          "E": "0.000000000000000050476657443559507614858777122548350683154900043390681847148916148538503358888878",
          "D": "0.000000000000000051809397871527985635355590298140760935228955436915693074804619946008304807053465",
          "W": "0.00000000000000000013590266643882544004737213643750044645362199107109747159941318970720909263802368"
        },
        {
          "t": -3,
          "E": "0.000000000000021256291679424192507965784264621143115933504587384590361350306814547422890366188",
          "D": "0.000000000000019180803050741131085061293760647218424400376823353201203538185178937982251090878",
          "W": "0.00000000000003850501465361136982130378653380749730267471751238131719929026169883262324877652"
        },
        {
          "t": -6,
          "E": "0.0000000000033059288954618599750421128798855371894732753883698156466149044680548025491555504",
          "D": "0.0000000000021523088036085158144157385332384495261379710852277011860938158307097389442865976",
          "W": "0.0000000000046106177572415002979516046112513252647764893628353376101241308544617563564273661"
        },
        {
          "t": -9,
          "E": "0.000000000052241740770728707641057711833831096287292956591543018009611313566393205928001294",
          "D": "0.000000000073566412365696747516282238838482788653620550197052794352545225209778603299215106",
          "W": "0.00000000012181434299771372537762382559926027070558885108512448360648892253410699968947722"
        },
        {
          "t": -12,
          "E": "0.0000000024243844725932436136252462009089430616951169994592405214514325954459426547730487",
          "D": "0.0000000016329982373587954043641596971327808086360154120072790238113241513634768749267957",
          "W": "0.0000000043747856513537087716644396008106095614634205602035134443798883977119702310703745"
        }
      ]
    },
    {
      "tolerance": "1e-9",
      "F": {
        "0": [
          [
            [
              "1.0",
              "-7.5743785662874648795196677073712634972537648235289551544080085499689458154829731e-76"
            ],
            [
              "-5.4417928057734452801306672796618607331924171780714678787968156414972504172088503e-76",
              "2.6077754854998035239490287591705133833309583566375347890879760095440182986073914e-76"
            ]
          ],
          [
            [
              "4.5484019901674831217733612732222727986608864053932967676274870944401301122951138e-75",
              "3.312628152647312529593428587390742774996119018299121022510573921245192303919074e-75"
            ],
            [
              "1.0",
              "-6.7418205276756973588682861439274702786703726360122320908606393981293905518303326e-76"
            ]
          ]
        ],
        "-1": [
          [
            [
              "0.43989233679468200800419775256440073908300595347910985146901528016998792279768223",
              "1.8900289140866015687520572484841498867862100062316900213286745384532648507628334e-72"
            ],
            [
              "-0.77452043032891077820628507612748412310355325731210909438036059687458705202864242",
              "-1.7233738326394670355677036002353510349907729599536416725974472090872688725683895e-71"
            ]
          ],
          [
            [
              "1.1348775106889247130772344683941991517199301601485171437888765913232079655191667",
              "1.3036704264695604415769986182281995612856713371742796939277707850711766225846563e-71"
            ],
            [
              "0.27509954579430175042127780506699771739427685098491076059020280475972704909620007",
              "5.0902176809458468960547777902417388644035474796955796598733763715442028972586499e-71"
            ]
          ]
        ],
        "-3": [
          [
            [
              "-0.1704922646784643427881115565400714006516716487547565067818071853744586516938686",
              "-1.4524669643433199144739177864451329992305732581554427845027523219081378939839951e-71"
            ],
            [
              "0.6815442197855825481850585200602379333266636967774059372872000144939812763361566",
              "-1.0694149625045245435535358065499525183854314582812211879412417188889152420001831e-71"
            ]
          ],
          [
            [
              "-1.4738335396996586289734354456506091905287043289194231401167793333989019184722103",
              "-1.0629708501563947244763983474431548310814159087247011552588085445424738573296853e-71"
            ],
            [
              "0.026292863883771839030893379587912573659362672073311429246242487523456710374093534",
              "-9.7971697351209831775052539787951528322438184903392706959073013901456374900023455e-71"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.30638869304689537597921236376603341161128171264948271715174805852160743444015117",
              "1.4123032830335535817092444896702364370488053386378271955616344563691053254649895e-70"
            ],
            [
              "0.44618101838562414738039366504634096969449073834440132702097671248461336700662153",
              "-9.1627319295736404877368179524027402739176283452129179113852964669108285935605673e-71"
            ]
          ],
          [
            [
              "-1.5375558691020056868127143901203381554125213347141228443547555819350349986121121",
              "-3.1548944152942247578175719611909526202707680141303668976256147234291988579701341e-70"
            ],
            [
              "1.0247498149392191643803635212584367795323293006231669335614839684036427110580791",
              "-8.9367304085812376752883692126317483731186903198308880809873684463004984420957448e-71"
            ]
          ]
        ],
        "-9": [
          [
            [
              "0.13522084807352464113163288220647814479646929416336725036888741182262960370970966",
              "1.1042979469718606179386562391025229952386434225230266125650338432968771159930128e-69"
            ],
            [
              "-0.53373413819965475430645685286561807571011551111472280045326239577603368360840943",
              "8.1315301439478963229938305468487978269718836468978040205515614797980889606041108e-69"
            ]
          ],
          [
            [
              "1.8813201040384297499996659734645435478896330304064333366962188241333870385571685",
              "-1.5592374000009970499583519621926536931531567373801729840053890573938783161390744e-68"
            ],
            [
              "-0.030503908719730373221120647288533958540208523366597727937192349962969653817298494",
              "-5.1274354117995050635585341268791796669258573873708253120796799844861679994708459e-68"
            ]
          ]
        ],
        "-12": [
          [
            [
              "0.27831509457052532934471637229248000882143666598049363274587597392532881685511609",
              "3.4003085177829404833243472853655144253003282349384461351627334066832998673664906e-68"
            ],
            [
              "0.36598346301688258379063407934772525357564100697144958588744251189192758102167095",
              "1.0217927015311942903257702420568419690287998368791280709977097105172119549330076e-68"
            ]
          ],
          [
            [
              "-1.8028307826435375267094040728650238549816380567731028310752717689860076815609432",
              "-2.7950243293676427150588721278319263643238968693742364769262174371470408666260013e-67"
            ],
            [
              "1.2223330806372188390418060218248360875259835881112261958683392318606208694894575",
              "2.2881652994364565105688613185723043934425779234242054237207991174497857885101413e-67"
            ]
          ]
        ]
      },
      "diagnostics": {
        "0": {
          "direction_defect": "0.0",
          "amplitude_correction": "0.0",
          "inner_boundary_defect": "6.5168802649493286776601055736860936082216983666942252662154408963475161100722544e-72",
          "outer_boundary": "1.4746033739378747633845584801148573495510874430372971383855170485794651482269271e-73"
        },
        "-1": {
          "direction_defect": "0.00000000000000000000047679283604568746440209501939766878844562212580258209568438776582426755383708292",
          "amplitude_correction": "0.0000000000000000000023217666898275186902447127881520645750444813403738295799655161249456610954583035",
          "inner_boundary_defect": "0.0000000000000000000002540194141180518169998909509179659765569480498741954154374500604116204421267462",
          "outer_boundary": "1.1884725107164667623864823730540631163963012154700381345449725716025463058980677e-71"
        },
        "-3": {
          "direction_defect": "0.0000000000000000000019720792592365004520971946176289381271466612574914873211783904745401735620291879",
          "amplitude_correction": "0.0000000000000000000026185930800784734580850858149952194653104243147806073993329348146558960273404364",
          "inner_boundary_defect": "0.00000000000000000000049261307894634979568901217422403092244115383188320747509368791698521903930225818",
          "outer_boundary": "3.5967988606569371943067365944563143461343224221291574269062541646169760235135093e-68"
        },
        "-6": {
          "direction_defect": "0.00000000000000000000045971975688663718504947600096228322207275195780887670046374430854156977709383338",
          "amplitude_correction": "0.0000000000000000000015272802819591605512245113690004890390971796796512150577913652903353321730037457",
          "inner_boundary_defect": "0.00000000000000000000016033791151762474416224238516387413481375211884027252032864904554692445442211583",
          "outer_boundary": "5.8683496862829391337189705897373597475689065745089182814112966164575613603347898e-63"
        },
        "-9": {
          "direction_defect": "0.00000000000000000000094563663887810997157650147389866962452115397432876570218038530032125300673303421",
          "amplitude_correction": "0.0000000000000000000049213584158369554772916744269869839248257424147770960590301459329340263986949833",
          "inner_boundary_defect": "0.00000000000000000000048908092553940600437835296579665192958200840008177955603055976690925552166923235",
          "outer_boundary": "9.1797083490197178423139171242353308681260231157388967397946580453530236775453234e-58"
        },
        "-12": {
          "direction_defect": "0.0000000000000000000032334461360259491949947682969290683412473408640915375938467601881481011173874004",
          "amplitude_correction": "0.00000000000000000055615546542637801537123719778786346323728834606962713449501429379019911037177336",
          "inner_boundary_defect": "0.0000000000000000000016857362342543229353944303927771177091650317808108647865823027074392609557411544",
          "outer_boundary": "1.3016533756026139068947557192679097834978798937956306201725007809308121575891648e-52"
        }
      },
      "seconds": 6.378161791013554,
      "E": "0.00000000000088455685034875701803291078689492190404776733945932456685419208589841382692500181",
      "D": "0.00000000000057385176745595195714517703938720239235704597547806222035076519868146639911378791",
      "W": "0.00000000000045227517014121900953248889277238857964128087228574453997786615382306909959114042",
      "points": [
        {
          "t": 0,
          "E": "5.626852223212465684784317574004226432500874789977151441821223608107973162914193e-75",
          "D": "3.1795187352472352837782604059878673205430010908499247475925834208884580873399749e-75",
          "W": "1.4316199093963162238387953851298733775924137459541187245268647948098336267209151e-75"
        },
        {
          "t": -1,
          "E": "0.000000000000000042130717635415294521283192137805596334990507635312497072300017770375069253366597",
          "D": "0.000000000000000041724643749036702757809246585915462932279239755379880443680118136402063958656787",
          "W": "0.000000000000000042154275448303384673856092630188272693021282556717243596340494518557106369051223"
        },
        {
          "t": -3,
          "E": "0.00000000000000079039500586264001430478774748398514304188480221245477582709565083047906278596669",
          "D": "0.00000000000000085697144335629166245875832894300538471011907505113370332269156734636229055344067",
          "W": "0.00000000000000037825743215334784493901891878259756627100368778181956230105113007380720328646702"
        },
        {
          "t": -6,
          "E": "0.0000000000000043218675298142095179278474034565793912787514894582171343088892214570810615003676",
          "D": "0.0000000000000023092504190548166202485493291206576553768309772805324332581228716844751438924421",
          "W": "0.0000000000000015763273219007741598343056298380910372318327840758532817532702010504886105947942"
        },
        {
          "t": -9,
          "E": "0.000000000000035088056402469929553815963290253264102111813792185312792412191402534144502695484",
          "D": "0.00000000000006112935204821276299928893000491566948613280676954958796478009230628554218551537",
          "W": "0.0000000000000031997068289329339566109605899425640317478932040651760088919449664035859105185714"
        },
        {
          "t": -12,
          "E": "0.00000000000088455685034875701803291078689492190404776733945932456685419208589841382692500181",
          "D": "0.00000000000057385176745595195714517703938720239235704597547806222035076519868146639911378791",
          "W": "0.00000000000045227517014121900953248889277238857964128087228574453997786615382306909959114042"
        }
      ]
    },
    {
      "tolerance": "1e-12",
      "F": {
        "0": [
          [
            [
              "1.0",
              "1.907510948352451809632227764860926404334067137956264645205819762345279463903463e-75"
            ],
            [
              "5.7279871744088156963618444782357119393633552738907496090709406953639358645690803e-75",
              "1.2862998213587811792516993084717645086327951266577576594513144556649851175767621e-75"
            ]
          ],
          [
            [
              "1.4037613116007594256296216277826625575432348777898909143098455876469479048201144e-75",
              "2.7164400529125293524742851148841521816372257955534546003963877172520247871053777e-76"
            ],
            [
              "1.0",
              "9.1960204507728449891811770387235810334297109873044992084929908004289139827381033e-76"
            ]
          ]
        ],
        "-1": [
          [
            [
              "0.43989233679468200812647532006890630932920094308001235728641578966555032159809576",
              "-6.2632556563254298366793643154790606151315860845074823105478659505852985972337789e-72"
            ],
            [
              "-0.77452043032891076517455174861566581946302838587979938595918152075948936109382225",
              "-4.1297855139465596638480350719840935236698956780434877225860398471592493206326248e-71"
            ]
          ],
          [
            [
              "1.1348775106889247048970475460031292571831601585339141263698163891057583014809833",
              "-7.2214461386698067467846824939605520467925060191578624149039357046580191578443596e-72"
            ],
            [
              "0.27509954579430170283379253973671472021518294857384153763009636996046249150926781",
              "-2.218988895765130218126808652832664875875913963507357739537077737090051399777125e-71"
            ]
          ]
        ],
        "-3": [
          [
            [
              "-0.17049226467846412093814938518945585052218580449224496675031491681213207768498479",
              "-6.2569573253492126202871400758881032092723389124311163140399607114634113743505517e-72"
            ],
            [
              "0.68154421978558219728987405213804239306042945431172016755552719487642311245341365",
              "-1.3035256951710143658711262808356195444669782532311070108609727978287939071595736e-72"
            ]
          ],
          [
            [
              "-1.4738335396996591160004443543376894951394692985047594135938758676484512451093961",
              "-2.8376093055933893869726804264453280399358557627983808874260449449997597508058214e-71"
            ],
            [
              "0.026292863883773003700628761359717093810141974420299673327654104937703507669713776",
              "-8.1663488745296635750654313085615010280734235588830717647321394516134359369801443e-71"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.30638869304689566509487638319676331617154294709311468683238540068147698731012544",
              "-4.050046263792420990136443374972601542408461497205855121809259146719641225459693e-71"
            ],
            [
              "0.44618101838562192121012633253870619422755869902217367780754265510784809636493538",
              "-1.4356023948778896862647541967563841765058738536844715028742907802693883910375854e-70"
            ]
          ],
          [
            [
              "-1.5375558691020045997442105406488642569675931303658909887156539123692195357823368",
              "4.0209865920934000893550445176485371591746915288283266331759783631344092901255341e-70"
            ],
            [
              "1.0247498149392258086535973508155753480353517191279803630324355352881811782121325",
              "5.4600320691643462702015402727631433835068794387095313613622333967254415755561346e-71"
            ]
          ]
        ],
        "-9": [
          [
            [
              "0.13522084807350012858344263825010748523424145640227071227350026377224431295010496",
              "-2.1821006144051969765668850582302606872501737224957746672089627747917743478591245e-69"
            ],
            [
              "-0.53373413819964236850903175382179070080966849765033380212311894107011742368772878",
              "2.8579658796823496971884842118048109869281471743391856521879820937428550537870908e-69"
            ]
          ],
          [
            [
              "1.8813201040384947247577512798512637781034000325788095241957639431519677760823442",
              "8.9553254911015338902398364452841439475346757455034026616166474436234568460295231e-69"
            ],
            [
              "-0.030503908719796383277628778104409771008868122130535033105443852536540251968953459",
              "3.9837276352564563048941435668005484542083689422521842090442950347859658610903319e-69"
            ]
          ]
        ],
        "-12": [
          [
            [
              "0.2783150945708800763086404441357201329869604788080562194768210938365514466639997",
              "1.9224468364974786321640598509464281903495571526691298876689011628757597082190143e-67"
            ],
            [
              "0.36598346301651213310921858350572687953982546333683600392814653887498378066692911",
              "2.4771488016758187892511728916173410734366831477687282595894534711887394313966115e-67"
            ]
          ],
          [
            [
              "-1.8028307826442006260043867609907470083235256145272922565210190696052226368149952",
              "-6.5326079024951289294443604177792825664391689827041618556495857470114840679329552e-68"
            ],
            [
              "1.2223330806388135382451333029824323889025251852867227813177085141498583776775569",
              "5.3472645842611377211803547540514109800974853060037435722240643779126303722900937e-68"
            ]
          ]
        ]
      },
      "diagnostics": {
        "0": {
          "direction_defect": "0.0",
          "amplitude_correction": "0.0",
          "inner_boundary_defect": "5.1729096235311117699047100594516268472323113122540634070509696925049764794059506e-72",
          "outer_boundary": "1.474603373937874762742502693533308375011502340418565679106603698995874128432895e-73"
        },
        "-1": {
          "direction_defect": "0.00000000000000000000000575879159548112771106729710311276094893026493814457041441248093199156738111638",
          "amplitude_correction": "0.000000000000000000000014912972336147571322338109606139000900547258355877539591568944998275652504447228",
          "inner_boundary_defect": "0.000000000000000000000002896125116952005222424919295326968546630037576527823098161901794337005346808829",
          "outer_boundary": "1.1884725107164667628395615702636264734750778089985195592400452100174844770361249e-71"
        },
        "-3": {
          "direction_defect": "0.0000000000000000000000043733858359693259180252891033143369731093483989726553455605675101617521078934275",
          "amplitude_correction": "0.000000000000000000000012779498704382770560307771249055642348311351391813214096391933502543044472009975",
          "inner_boundary_defect": "0.00000000000000000000000096489929041538678734436288354392524777846568233297404083438221129764550541251791",
          "outer_boundary": "3.5967988606569372040850494260710051613467054703763328155782575466064888828867497e-68"
        },
        "-6": {
          "direction_defect": "0.0000000000000000000000046718832290711076054498289357984456966068226954180006007907133133629712170146123",
          "amplitude_correction": "0.000000000000000000000030615313350105872701025500673599962722663949347669491549691247851040354876525436",
          "inner_boundary_defect": "0.0000000000000000000000011598179265827869269314574427412081505413078330822944291116806410634788262516874",
          "outer_boundary": "5.8683496862829391363252541195439596624581596850046999457781538378242814737302609e-63"
        },
        "-9": {
          "direction_defect": "0.0000000000000000000000045764602306488680707334985933255774141884452203630015885680679744289751947470276",
          "amplitude_correction": "0.0000000000000000000042775413015853288552059784690821291280148737540373325771039026956104185275668986",
          "inner_boundary_defect": "0.0000000000000000000000012914022620006753187647203769155594751870451899041992216175654666830257340451629",
          "outer_boundary": "9.1797083490197178628579867947259096729704019562708809678621263821913152680439034e-58"
        },
        "-12": {
          "direction_defect": "0.0000000000000000000000046663810051004680564674741256987882380943016688263604032200493946346594968690346",
          "amplitude_correction": "0.00000000000000000055737359086526513562611826350605949791405263482761689059258287334197991539307525",
          "inner_boundary_defect": "0.000000000000000000000001186006552851786548063217980279466869421568094353318508787978427518611464033915",
          "outer_boundary": "1.3016533756026139083958331432233503772883940732156158639960463198090094419338473e-52"
        }
      },
      "seconds": 7.912870374973863,
      "E": "0.0000000000000000039468375656838575887619825261495781861942171638256434241924272844650726092126305",
      "D": "0.0000000000000000026142125244500116017789609043534402756307877246740001717807861696479791927564313",
      "W": "0.0000000000000000038769006268096216549324001920801906025880345864323291175441440838294123348596337",
      "points": [
        {
          "t": 0,
          "E": "5.870639173090058068721987394568747652745996798835873975510898940955796627575733e-75",
          "D": "1.1456517709055679339693121949056093064758559069055612191844728121607127586146683e-75",
          "W": "2.8271129934297363085503454687332845076770382366867145660551188423881708621772733e-75"
        },
        {
          "t": -1,
          "E": "0.00000000000000000019889255550652729245548761128670313408252414107401276835421929085320112148875542",
          "D": "0.00000000000000000015467033029226179982462965242895697026260342772092567446987703471980126540974556",
          "W": "0.00000000000000000012940088204630025772067527179700574780292569706052610561150890234815869684450772"
        },
        {
          "t": -3,
          "E": "0.00000000000000000018983715307639781433302858573448088052630550826878187202356605516790450719469019",
          "D": "0.00000000000000000031673832210861933835884758217579629312835651327605153503486158904599315534095038",
          "W": "0.00000000000000000029267323688777192431591990825226473371114983158612235125896642477290203685215782"
        },
        {
          "t": -6,
          "E": "0.00000000000000000054603031638380979422949619153899412192804530918438552006310224470195280577891979",
          "D": "0.00000000000000000027077757078681265531206355932476516223586435758038366722129490852129347303277979",
          "W": "0.00000000000000000043824520025461254179387098302195550904471402905686841011589603359238425956547211"
        },
        {
          "t": -9,
          "E": "0.0000000000000000010958588771626502662323987541180782824594323411518990029740566599043371942372611",
          "D": "0.0000000000000000016506745398510260494070058396993414978476893494176116619939409296037686852752675",
          "W": "0.00000000000000000031730785385487790843356247927567331164454850948628290812963956662481813346552764"
        },
        {
          "t": -12,
          "E": "0.0000000000000000039468375656838575887619825261495781861942171638256434241924272844650726092126305",
          "D": "0.0000000000000000026142125244500116017789609043534402756307877246740001717807861696479791927564313",
          "W": "0.0000000000000000038769006268096216549324001920801906025880345864323291175441440838294123348596337"
        }
      ]
    }
  ],
  "rk_trials": {
    "8.8455685034876e-14": {
      "accepted_steps": 3748,
      "rejected_steps": 1,
      "nfev": 22495,
      "seconds": 1.579535415978171,
      "F": {
        "0.0": [
          [
            "1.0",
            "0.0"
          ],
          [
            "0.0",
            "1.0"
          ]
        ],
        "-1.0": [
          [
            [
              "0.43989233679467621389743917362600720934663011342100543171692883418448881124637389",
              "0.0"
            ],
            [
              "-0.77452043032890123222811666056402975026786956257062589742383394342313325103789901",
              "0.0"
            ]
          ],
          [
            [
              "1.1348775106889105933270292900309953664789125088786246837185993445898301128492594",
              "0.0"
            ],
            [
              "0.27509954579429797508706462205702573468697676617177459295191593600688445599105274",
              "0.0"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "-0.17049226467845463865955291704888640654127649966023081995938772837890007110493078",
              "0.0"
            ],
            [
              "0.6815442197855474317106243149990219949404098672497548408316135465886331821289518",
              "0.0"
            ]
          ],
          [
            [
              "-1.4738335396995837783697340091793942789927215068459024708483943902129818430678344",
              "0.0"
            ],
            [
              "0.026292863883772669093995079344537172573563235238369585196578003911152195309285663",
              "0.0"
            ]
          ]
        ],
        "-6.0": [
          [
            [
              "0.30638869304685617922710605258338133272341979717731470117316064731386740472947782",
              "0.0"
            ],
            [
              "0.4461810183855619921334262447887323796504001736172200721245870029108241479142524",
              "0.0"
            ]
          ],
          [
            [
              "-1.5375558691017979229741941764009942102301566368362996391192023109790204580361797",
              "0.0"
            ],
            [
              "1.0247498149390919543110001978821243605091264851798992042195791996225122151230508",
              "0.0"
            ]
          ]
        ],
        "-9.0": [
          [
            [
              "0.13522084807346537094009096562541019481361776833482557031773951431792791304772762",
              "0.0"
            ],
            [
              "-0.53373413819951461316943664801256299135962769091350860678611870096614968733393217",
              "0.0"
            ]
          ],
          [
            [
              "1.8813201040380450335503448259288605337220375253101450218979216541711793251194774",
              "0.0"
            ],
            [
              "-0.030503908719794779126678775005101207941042145567028356196390557795626447380392948",
              "0.0"
            ]
          ]
        ],
        "-12.0": [
          [
            [
              "0.27831509457078248377060191833150025278052609762065040146514892923243166528260235",
              "0.0"
            ],
            [
              "0.36598346301637853996446333001328412822384128941803764826656661677666207739922679",
              "0.0"
            ]
          ],
          [
            [
              "-1.8028307826435441679410347540263240906341502231169990060343942920427422388599784",
              "0.0"
            ],
            [
              "1.222333080638379929997162709854066609409553410233737933753932089708204667674082",
              "0.0"
            ]
          ]
        ]
      },
      "E": "0.00000000000036412921147427596018705593241949416378977108903911079377449853909357719132156417",
      "D": "0.00000000000036233321040350415013833145182285268691248167460825318997672760325541370564258002",
      "W": "0.00000000000072107281417483193893612938546236583819965480942285110151082395151559375931156139",
      "points": [
        {
          "t": 0.0,
          "E": "0.0",
          "D": "0.0",
          "W": "0.0"
        },
        {
          "t": -1.0,
          "E": "0.000000000000012434409363153818430203776248451024750285381908280445474743193508011604565270097",
          "D": "0.00000000000001250489768792892955422775149363696069937010191719551455067035754070041037578067",
          "W": "0.000000000000024982093397252034010843889549735010244395841546796841520290457375007381243220841"
        },
        {
          "t": -3.0,
          "E": "0.000000000000051116594169334941513109981498438398515485926189872917503341845798643689264775577",
          "D": "0.000000000000051302063812429661260395492262428351611181451042876794884492177819834524227772567",
          "W": "0.00000000000010227794669188827575393914983120647000682761694549900866319603801874750624686676"
        },
        {
          "t": -6.0,
          "E": "0.00000000000013441878510075491104231396642802574684451262789022247526196958979106197715503236",
          "D": "0.00000000000013345234863376274788465707864939796740260102078863131420054253745395651121950163",
          "W": "0.00000000000026583370986477269634210105125444806995897693865841489609855526189065143744970775"
        },
        {
          "t": -9.0,
          "E": "0.00000000000023903070407979294941582827412221083677275298345005465198624516787123763243873311",
          "D": "0.0000000000002406651882782671438928500992880530178073153050580475851909201826622043519515019",
          "W": "0.0000000000004790873964953624740198533270511385480336541373102985042252206660436791793337354"
        },
        {
          "t": -12.0,
          "E": "0.00000000000036412921147427596018705593241949416378977108903911079377449853909357719132156417",
          "D": "0.00000000000036233321040350415013833145182285268691248167460825318997672760325541370564258002",
          "W": "0.00000000000072107281417483193893612938546236583819965480942285110151082395151559375931156139"
        }
      ]
    },
    "2.1487999227829e-13": {
      "accepted_steps": 3139,
      "rejected_steps": 1,
      "nfev": 18841,
      "seconds": 1.3149572080001235,
      "F": {
        "0.0": [
          [
            "1.0",
            "0.0"
          ],
          [
            "0.0",
            "1.0"
          ]
        ],
        "-1.0": [
          [
            [
              "0.43989233679466776005573218974918524517286727542990392073174759098519615266768004",
              "0.0"
            ],
            [
              "-0.77452043032888746699364428894679653504870681203754309936170083808422225992973984",
              "0.0"
            ]
          ],
          [
            [
              "1.1348775106888902945327102221288026800713224481174697349700188048100084398697934",
              "0.0"
            ],
            [
              "0.27509954579429241433617646211752671231924036843907530884516230169565239166199442",
              "0.0"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "-0.17049226467844072071855747492319063861342192084623920991993957366973729786302682",
              "0.0"
            ],
            [
              "0.68154421978549743365242528677187134811264798382754784151944993616387792134672186",
              "0.0"
            ]
          ],
          [
            [
              "-1.4738335396994756220160961466274133225083023740141655570264237213922370247085513",
              "0.0"
            ],
            [
              "0.026292863883772776656856552784932594706317753831621434213882359520620973539445815",
              "0.0"
            ]
          ]
        ],
        "-6.0": [
          [
            [
              "0.30638869304680006717813088962110181242761898778620632785874435878058347044894461",
              "0.0"
            ],
            [
              "0.44618101838547556182891468872624562718970374027576380514942647693649612533988622",
              "0.0"
            ]
          ],
          [
            [
              "-1.537555869101500477829227349636101971859329058502512804493915646614061226374497",
              "0.0"
            ],
            [
              "1.0247498149389009712673710350317933875254802503404041143732824725211513774492432",
              "0.0"
            ]
          ]
        ],
        "-9.0": [
          [
            [
              "0.13522084807341449133030528372890197299989669109198013576967916107175275985112852",
              "0.0"
            ],
            [
              "-0.53373413819933127281156382246067020476861494017099133830865342488711080976890104",
              "0.0"
            ]
          ],
          [
            [
              "1.8813201040374004828133203932268778846740820094256516698157615893552406775364432",
              "0.0"
            ],
            [
              "-0.030503908719795506855159755758004175147141703478223620764333815396672703969491424",
              "0.0"
            ]
          ]
        ],
        "-12.0": [
          [
            [
              "0.27831509457064374872934975691941445630644934063814115833144862686965131581534049",
              "0.0"
            ],
            [
              "0.36598346301618598874511981671452566240440093506257471422215168521816834400989224",
              "0.0"
            ]
          ],
          [
            [
              "-1.8028307826425998871882036157843044867760455133231764465164306168905586941139043",
              "0.0"
            ],
            [
              "1.2223330806377613718062401122180005588221637737141119256988719404206483630537571",
              "0.0"
            ]
          ]
        ]
      },
      "E": "0.00000000000088790590861174527319295571252306752280737096631553551254300747331984560359651555",
      "D": "0.00000000000088320260993334525111764516302763664875519394952882953012489854016481502135480305",
      "W": "0.0000000000017555357313938541599822374248558625994941593125076374801129656549644288609620826",
      "points": [
        {
          "t": 0.0,
          "E": "0.0",
          "D": "0.0",
          "W": "0.0"
        },
        {
          "t": -1.0,
          "E": "0.000000000000030320739938817060871094790231910610394097817536601930259461336233077698407404034",
          "D": "0.000000000000030664285887069481861961363667203244716575315718950699179174331097881250349904261",
          "W": "0.000000000000061097559056802219636883971697747167085368711483572402128706128017727841791190122"
        },
        {
          "t": -3.0,
          "E": "0.00000000000012450096949024321732635097020333712036021043266216870723352971225452629563573097",
          "D": "0.00000000000012525312229250100933896370398775194107413031687309671274807328744086542232951779",
          "W": "0.00000000000024933249554814158559421488986477976090876521705778107268986035553603252273541822"
        },
        {
          "t": -6.0,
          "E": "0.0000000000003278720123584719741676002770218373643200607679025752534535473751463250171140393",
          "D": "0.00000000000032544866266701046623433950861926171060877732513541859223354239347599450902862973",
          "W": "0.00000000000064745536646467621219797559842303213709433053150903792154445034177688634702922241"
        },
        {
          "t": -9.0,
          "E": "0.00000000000058163626899180443257943488031627656424614744478479698337275837069563491884970727",
          "D": "0.00000000000058673657496348420215289479852654147899112000384762603912585960901621386467779788",
          "W": "0.0000000000011665744068842826194008703155017228533008035430828651904380394635958440782174118"
        },
        {
          "t": -12.0,
          "E": "0.00000000000088790590861174527319295571252306752280737096631553551254300747331984560359651555",
          "D": "0.00000000000088320260993334525111764516302763664875519394952882953012489854016481502135480305",
          "W": "0.0000000000017555357313938541599822374248558625994941593125076374801129656549644288609620826"
        }
      ]
    }
  },
  "initial": {
    "u0": ".15",
    "w0": ".1",
    "x0": "-1",
    "span": 12
  },
  "reference_settings": [
    [
      55,
      "1e-27",
      32
    ],
    [
      70,
      "1e-36",
      40
    ]
  ],
  "reference": {
    "F": {
      "0": [
        [
          [
            "1.0",
            "0.0"
          ],
          "0.0"
        ],
        [
          "0.0",
          [
            "1.0",
            "0.0"
          ]
        ]
      ],
      "-1": [
        [
          [
            "0.43989233679468200821895805687035369683665445848868455214619801148528115666404917",
            "0.0"
          ],
          [
            "-0.77452043032891076515185982585578095500987684738499738677583458297810434429774044",
            "0.0"
          ]
        ],
        [
          [
            "1.1348775106889247048585742330940030296856453926804341038039355214832717249007086",
            "0.0"
          ],
          [
            "0.27509954579430170260807385144890824270535547410599865351889530085486698845873228",
            "0.0"
          ]
        ]
      ],
      "-3": [
        [
          [
            "-0.17049226467846412109745477756336502931707503350945283379605627017174105016003825",
            "0.0"
          ],
          [
            "0.68154421978558219725138996453932062978232306966905495502954525911724287658607363",
            "0.0"
          ]
        ],
        [
          [
            "-1.4738335396996591157206559910525960724167975495504885933062586993050260578940568",
            "0.0"
          ],
          [
            "0.026292863883773003941562631055463611372733435271938640874595747131377257679298488",
            "0.0"
          ]
        ]
      ],
      "-6": [
        [
          [
            "0.30638869304689566495634159537654040182913648066175788985700457655479853161437536",
            "0.0"
          ],
          [
            "0.44618101838562192095984300594267849129678029196655129252880189581693297250839705",
            "0.0"
          ]
        ],
        [
          [
            "-1.53755586910200459936614340320511937920730835669637278051922303082267333186723",
            "0.0"
          ],
          [
            "1.0247498149392258094931494684791265573970949677884973622383002211812073867784316",
            "0.0"
          ]
        ]
      ],
      "-9": [
        [
          [
            "0.13522084807350012795879097335061932236414953799369155776613201478077943242597684",
            "0.0"
          ],
          [
            "-0.53373413819964236821272116058178426551878365743147651462706374799197091121092352",
            "0.0"
          ]
        ],
        [
          [
            "1.8813201040384947268194126166464089899963686142891891713068510312366059771489998",
            "0.0"
          ],
          [
            "-0.030503908719796385087042250587404853483633800936303021012871548768515816081987968",
            "0.0"
          ]
        ]
      ],
      "-12": [
        [
          [
            "0.27831509457088007816517976277962496960376130386260951819598957966759157351836658",
            "0.0"
          ],
          [
            "0.36598346301651213182897752223644541152450464836279846562711367545763748678947153",
            "0.0"
          ]
        ],
        [
          [
            "-1.802830782644200631292340538596415632290693509203303979086205717297950757213871",
            "0.0"
          ],
          [
            "1.2223330806388135453606135604937929818487901796744948115609631392823223996305387",
            "0.0"
          ]
        ]
      ]
    },
    "state": {
      "0": [
        [
          "0.15000000000000000000000000000000000000000000000000000000000000000000000090556791",
          "0.0"
        ],
        [
          "0.10000000000000000000000000000000000000000000000000000000000000000000000022639198",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ],
        [
          "1.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ],
        [
          "1.0",
          "0.0"
        ]
      ],
      "-1": [
        [
          "-0.014022100240285824915739139754762530936397619260297347372434433648463825321334573",
          "0.0"
        ],
        [
          "0.1996727761064527573932433286794782468235375714033639883075731168234864719574164",
          "0.0"
        ],
        [
          "-0.077013136075343878244310474281193412186875148235949692705250893655553594803289871",
          "0.0"
        ],
        [
          "0.43989233679468200821895805687035369683665445848868455214619801148528115666404917",
          "0.0"
        ],
        [
          "1.1348775106889247048585742330940030296856453926804341038039355214832717249007086",
          "0.0"
        ],
        [
          "-0.77452043032891076515185982585578095500987684738499738677583458297810434429774044",
          "0.0"
        ],
        [
          "0.27509954579430170260807385144890824270535547410599865351889530085486698845873228",
          "0.0"
        ]
      ],
      "-3": [
        [
          "0.047898474536301843773710682637355144894929984171992833416723930203888930780836132",
          "0.0"
        ],
        [
          "-0.21623467162464068706049603185719306999555447652185127916362738709240645154398426",
          "0.0"
        ],
        [
          "0.070322630866148811810917707604201913002522942617342800503288793383974292986361397",
          "0.0"
        ],
        [
          "-0.17049226467846412109745477756336502931707503350945283379605627017174105016003825",
          "0.0"
        ],
        [
          "-1.4738335396996591157206559910525960724167975495504885933062586993050260578940568",
          "0.0"
        ],
        [
          "0.68154421978558219725138996453932062978232306966905495502954525911724287658607363",
          "0.0"
        ],
        [
          "0.026292863883773003941562631055463611372733435271938640874595747131377257679298488",
          "0.0"
        ]
      ],
      "-6": [
        [
          "0.094394399928017204897827631436479886805532630877831919048653671531333243645279505",
          "0.0"
        ],
        [
          "-0.11202990779815961722019964576809452277769530971757278968051990971632305570453443",
          "0.0"
        ],
        [
          "0.032486441291049807106779857845173566900192374223953087666315168559996200258479308",
          "0.0"
        ],
        [
          "0.30638869304689566495634159537654040182913648066175788985700457655479853161437536",
          "0.0"
        ],
        [
          "-1.53755586910200459936614340320511937920730835669637278051922303082267333186723",
          "0.0"
        ],
        [
          "0.44618101838562192095984300594267849129678029196655129252880189581693297250839705",
          "0.0"
        ],
        [
          "1.0247498149392258094931494684791265573970949677884973622383002211812073867784316",
          "0.0"
        ]
      ],
      "-9": [
        [
          "-0.04072516835818044766034712051353736038759312866148908619145303724146971715328795",
          "0.0"
        ],
        [
          "0.27072791266852679668129684905668632488801446975687451043337601881988667258260822",
          "0.0"
        ],
        [
          "-0.012831363446011354791451489431067494293680390443811835879464308467237238749245853",
          "0.0"
        ],
        [
          "0.13522084807350012795879097335061932236414953799369155776613201478077943242597684",
          "0.0"
        ],
        [
          "1.8813201040384947268194126166464089899963686142891891713068510312366059771489998",
          "0.0"
        ],
        [
          "-0.53373413819964236821272116058178426551878365743147651462706374799197091121092352",
          "0.0"
        ],
        [
          "-0.030503908719796385087042250587404853483633800936303021012871548768515816081987968",
          "0.0"
        ]
      ],
      "-12": [
        [
          "0.082341660137623668982507868476166250879016742239140251573880185984267715696765885",
          "0.0"
        ],
        [
          "-0.12090855526560423781085076514783364950811983628061089551550376860154678046679849",
          "0.0"
        ],
        [
          "0.024418653453073545861338691986659387526983571022315426508225482624133688829694196",
          "0.0"
        ],
        [
          "0.27831509457088007816517976277962496960376130386260951819598957966759157351836658",
          "0.0"
        ],
        [
          "-1.802830782644200631292340538596415632290693509203303979086205717297950757213871",
          "0.0"
        ],
        [
          "0.36598346301651213182897752223644541152450464836279846562711367545763748678947153",
          "0.0"
        ],
        [
          "1.2223330806388135453606135604937929818487901796744948115609631392823223996305387",
          "0.0"
        ]
      ]
    },
    "F_increment": "9.5712852754344462519017061034266047296134347160267414487383007846965646242527923e-36",
    "background_increment": "2.3967265152432014573566629710282150215553130658012639785204811706654746713020769e-37"
  },
  "monitors": [
    {
      "J": {
        "0": [
          [
            [
              "1.668747600798749194203832303122690279422806380614224947451704538518896036262209",
              "-0.14654522133264974501543364192817430170911286677261749294866976314918214622610044"
            ],
            [
              "-0.46319534037643772880960714131971327129651107569981776915736409915119171973126124",
              "-1.6801378442161435624113440846345597355542980987493071152311993900279970200478549"
            ]
          ],
          [
            [
              "1.6077757627031613582723726846720799504371537667075857964324678595701844018693075e-37",
              "0.67515024460849113495737885686072711481076164762916820623106208500731006425772609"
            ],
            [
              "1.3261739348522074144667140527544926076153702018502709562982232627969946561630283e-37",
              "3.8418345160477929051148443750705655855130093093077530529933673958263223627671758"
            ]
          ],
          [
            [
              "-1.6687476007987491942038323031226902791264351784910148908902208906586511094176668",
              "-0.1465452213326497450154336419281743017257417381549809678322004164830148789360675"
            ],
            [
              "0.46319534037643772880960714131971327134820596880333856726539045713947175266009672",
              "-1.6801378442161435624113440846345597354504214090541290844957074116317543083439527"
            ]
          ],
          [
            [
              "1.6687476007987491942038323031226902794228063806142249474520739384039861266021185",
              "-0.14654522133264974501543364192817430170911286677261749294819357375965165025534951"
            ],
            [
              "-0.4631953403764377288096071413197132712965110756998177691573640991511917197312605",
              "-1.6801378442161435624113440846345597355542980987493071152311993900279970200478556"
            ]
          ]
        ],
        "-1": [
          [
            [
              "0.98474168187418742593438214063654826244645013873247043763464476172841020905198033",
              "1.8664361304313360190485311167141904840692345978193394299264031266784431240851513"
            ],
            [
              "1.0887230292103853044083486850907270581030553322120146123321342186736730444899606",
              "-0.85258203031862815113345831201124012077636093721372452028244074712527273461669373"
            ]
          ],
          [
            [
              "2.517185008607952842950788208928364682783968398853200635169630765067486404511897e-38",
              "-4.1742780664164013600640193891076162794965511723341007005775132723782913944016838"
            ],
            [
              "-3.7115893243434600992760500770353240224669853488588928312741845125466569811240166e-37",
              "2.2129112208335677961779853978383115867026358428468297306449096925230511743664408"
            ]
          ],
          [
            [
              "-0.98474168187418742593438214063654826274789391061745546236470742615138878684922287",
              "1.866436130431336019048531116714190484269962690452806440474371280742229149732528"
            ],
            [
              "-1.0887230292103853044083486850907270586107216507526611627179803542534267566842962",
              "-0.85258203031862815113345831201124012083833326921091909422842264167225348973224137"
            ]
          ],
          [
            [
              "0.9847416818741874259343821406365482624464501387324704376346451394728905111303567",
              "1.8664361304313360190485311167141904840692345978193394299264028807943712353456225"
            ],
            [
              "1.0887230292103853044083486850907270581030553322120146123321341046500095690892662",
              "-0.85258203031862815113345831201124012077636093721372452028244174849830522751297196"
            ]
          ]
        ],
        "-3": [
          [
            [
              "-0.63879667455521936920554432315047898303721178638646348497584296962351324970200308",
              "-2.4800965996817500535369676637207517698819858059572254464777989802148123752788277"
            ],
            [
              "-1.0583540590361548024892927827362401606100084095648861382003841295333316917880602",
              "0.38632755456886909374150070518664992042374252143791510138239847806368734976423052"
            ]
          ],
          [
            [
              "3.7313706052727434162112299359746300641613458542816508205617922926456597053744051e-35",
              "5.6799761972096325565652713124969264329490711486353513410253504379015510701887664"
            ],
            [
              "-1.2225259228140523651303215955334125098363974538404370097525809322951756112113046e-35",
              "-1.1151478138606184869057005710608614262273464924787056260838781054938556830849106"
            ]
          ],
          [
            [
              "0.63879667455521936920554432315047901291933051685726120622586422304062543078981505",
              "-2.480096599681750053536967663720751751458931769384891412477441019169755587900761"
            ],
            [
              "1.0583540590361548024892927827362401415691376405661877660466309571168222763454376",
              "0.38632755456886909374150070518664992072572657224026928856309068867931852220221808"
            ]
          ],
          [
            [
              "-0.63879667455521936920554432315047898303721178638646348497584132564734944756139523",
              "-2.4800965996817500535369676637207517698819858059572254464778072880360487642590137"
            ],
            [
              "-1.0583540590361548024892927827362401606100084095648861382003864486880444904403405",
              "0.38632755456886909374150070518664992042374252143791510138240147239694914492818374"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.99786008096230275002537847961576722919931390786079115292150124174271173396819589",
              "-2.7334779917157817390765172356328676992622543134387667284178194822265491072790791"
            ],
            [
              "-0.88648131891629792123118451359237900905856037199096532324965078137394690712465623",
              "-0.44938954213426498738419759355545012890274750421697099194971570888391773831311839"
            ]
          ],
          [
            [
              "-4.6431320516511195427817244307148002603911086372211104677410889289946473226537144e-34",
              "6.5988952964866677847864964725567673172766121085643401549718899309683555503246128"
            ],
            [
              "2.4024266826270047347443361012744802932365134741105556591919343469936349013822194e-34",
              "0.87585543257161785771340331226693907181340287506042259710468814339464460940763902"
            ]
          ],
          [
            [
              "-0.99786008096230275002537847961576736749894763792821297509505821486787627321282594",
              "-2.7334779917157817390765172356328679935618442393733854377027064736708598974275403"
            ],
            [
              "0.88648131891629792123118451359237953717631383749036251581787498491740675376869925",
              "-0.44938954213426498738419759355545026523706358990310650719793966816511046485460846"
            ]
          ],
          [
            [
              "0.99786008096230275002537847961576722919931390786079115292151139085848019741361493",
              "-2.7334779917157817390765172356328676992622543134387667284178423487501458680175711"
            ],
            [
              "-0.88648131891629792123118451359237900905856037199096532324890645411482531395882122",
              "-0.44938954213426498738419759355545012890274750421697099194880762457772550966659941"
            ]
          ]
        ],
        "-9": [
          [
            [
              "0.82051538145600154259274755324198649095166425796092976341158544162566574169666832",
              "3.1653473059345809584318936637559790818530374827844128570639824047719546278803744"
            ],
            [
              "0.82803389583564576992292291721030227096607302976701042206920021902413538007783882",
              "-0.30540585159054683228613649019015819595365195530389712857539287771958686020924767"
            ]
          ],
          [
            [
              "6.3184934378239267756151810443217198266607754704504240383731086062708499610640187e-31",
              "-7.2483152328633994024611509405498921805455246655859501126835156049999488310618745"
            ],
            [
              "-3.0236860783672107915046879940338530929776112606721190327876760511852458438549695e-31",
              "0.87984685537941825081418078307069655658785441000479768882907818866590060322289136"
            ]
          ],
          [
            [
              "-0.82051538145600154259274755324174066698645513440578721594904260240916714341097665",
              "3.1653473059345809584318936637564054506344150179312511118761191823951037099526658"
            ],
            [
              "-0.82803389583564576992292291721072670512520851968426982583997448969094719222421918",
              "-0.30540585159054683228613649019014426758650082271267939477696654277986596798879663"
            ]
          ],
          [
            [
              "0.82051538145600154259274755324198649095166425796092976341232935723228724015951236",
              "3.165347305934580958431893663755979081853037482784412857064930479838885277869267"
            ],
            [
              "0.82803389583564576992292291721030227096607302976701042206994473462920968665911779",
              "-0.3054058515905468322861364901901581959536519553038971285744455158353706288704756"
            ]
          ]
        ],
        "-12": [
          [
            [
              "1.2047025776849639981906555956825699647015815492849346779094660365686003154218594",
              "-3.208131296482764675329596500381548069848055181017703821624778552938771525481707"
            ],
            [
              "-0.73964828080248163053549711291915788802763367423190029777270723007773634948907639",
              "-0.41397459541328617306402995753132102686836329329470276528587088640313343171357035"
            ]
          ],
          [
            [
              "5.1012719091829203438028158932937969682389494852525383357034997036070338826962437e-29",
              "7.7514360057422917376155227311310181591775048265503040167351858910327546956995813"
            ],
            [
              "1.4466312536361126249889219892371436180261929392417354109265695684828797665460771e-30",
              "0.82214671208125194507877687475816150861030256358479160438449194872670492347863112"
            ]
          ],
          [
            [
              "-1.2047025776849639981906555956285334641955112546398943409774288133934415052017635",
              "-3.2081312964827646753295965003727414478556640429276464731217881323678762339287976"
            ],
            [
              "0.73964828080248163053549711291704747141489510678979849343961292380180371576487876",
              "-0.4139745954132861730640299575285407493899372964549796395454020602599669102070521"
            ]
          ],
          [
            [
              "1.2047025776849639981906555956825699647015815492849346779079681977580680842256683",
              "-3.2081312964827646753295965003815480698480551810177038216266604093286938880025372"
            ],
            [
              "-0.7396482808024816305354971129191578880276336742319002977727072300777363494890776",
              "-0.41397459541328617306402995753132102686836329329470276528587088640313343171357136"
            ]
          ]
        ]
      },
      "m": {
        "0": [
          [
            [
              "0.23214560037188637927667752762267620716919309178299768016255187529947996577514499",
              "-0.17901994398314023805323346199768935362112817213529111207736696938512524712380797"
            ]
          ],
          [
            [
              "1.1820194783472117204708576649489073387115100174719846255093649352063805917769839e-38",
              "0.39170270916007876367353715825342045317062515970671145639434321409303819062060254"
            ]
          ],
          [
            [
              "-0.23214560037188637927667752762267620715183789370593031236051665943297289873585816",
              "-0.17901994398314023805323346199768935361891589047342423871594807961316805602793593"
            ]
          ],
          [
            [
              "0.23214560037188637927667752762267620716919309178299768016255187529947996577514515",
              "-0.1790199439831402380532334619976893536211281721352911120773669693851252471238079"
            ]
          ]
        ],
        "-1": [
          [
            [
              "0.23214560037188637927667752762267620715049512581504024917144541351422734772177701",
              "-0.17901994398314023805323346199768935357408768521163265146178301790595289976824781"
            ]
          ],
          [
            [
              "-2.2696306606036036065147788108328867581044013306781185465661422121892007579814264e-38",
              "0.39170270916007876367353715825342045322879204317940863833899917783822356520049519"
            ]
          ],
          [
            [
              "-0.23214560037188637927667752762267620718338805667782405009801233306799520844270685",
              "-0.17901994398314023805323346199768935357800295444748789982387990855216748928891161"
            ]
          ],
          [
            [
              "0.23214560037188637927667752762267620715049512581504024917144541351422734772177749",
              "-0.17901994398314023805323346199768935357408768521163265146178301790595289976824877"
            ]
          ]
        ],
        "-3": [
          [
            [
              "0.23214560037188637927667752762267620783464725474671438354932255633148506453816159",
              "-0.17901994398314023805323346199768935540057836720149529895246401006648882346256443"
            ]
          ],
          [
            [
              "1.3516628038520162025650036006065955211560336431404565181688047923290125078312051e-36",
              "0.3917027091600787636735371582534204510145698803441926793374742411573646181978453"
            ]
          ],
          [
            [
              "-0.23214560037188637927667752762267620592714098349203297078552019004336899123997987",
              "-0.17901994398314023805323346199768935520705178850138548468078839058798502488461174"
            ]
          ],
          [
            [
              "0.23214560037188637927667752762267620783464725474671438354932255633148506453816149",
              "-0.17901994398314023805323346199768935540057836720149529895246401006648882346256444"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.2321456003718863792766775276226761893001661348145648909529430232789492487521052",
              "-0.1790199439831402380532334619976893019482692612605026529382015686036524025620515"
            ]
          ],
          [
            [
              "-4.0082526813155395299043447440323983974255650837458569853358184187988716478725855e-35",
              "0.39170270916007876367353715825342051424020391458709777140780894569997014727519412"
            ]
          ],
          [
            [
              "-0.23214560037188637927667752762267624380048794155934246619666980732448665041824908",
              "-0.17901994398314023805323346199768930609447431777189733589381221419326287050807573"
            ]
          ],
          [
            [
              "0.23214560037188637927667752762267618930016613481456489095294302327894924875210529",
              "-0.17901994398314023805323346199768930194826926126050265293820156860365240256205145"
            ]
          ]
        ],
        "-9": [
          [
            [
              "0.2321456003718863792766775276226641303679208877199856746567857713341992310706941",
              "-0.1790199439831402380532334619976511657857911798742820798672252604550981012515821"
            ]
          ],
          [
            [
              "-3.0552122671987823868248219304349697157554429189836839420538166294308061459771949e-32",
              "0.39170270916007876367353715825346439092850351835570053856500139633795586566658274"
            ]
          ],
          [
            [
              "-0.2321456003718863792766775276227041336444428794078467698307474235781599821724853",
              "-0.17901994398314023805323346199765313970750568471978657143436946832437693622705304"
            ]
          ],
          [
            [
              "0.232145600371886379276677527622664130367920887719985674656785771334199231070694",
              "-0.17901994398314023805323346199765116578579117987428207986722526045509810125158205"
            ]
          ]
        ],
        "-12": [
          [
            [
              "0.23214560037188637927667752762299520307814947189298004445425117677811303078814151",
              "-0.17901994398314023805323346199877210906466977450950535430481766819239172059282927"
            ]
          ],
          [
            [
              "8.8536898793179268616152977917340485603249272167996654936708134582106240644084327e-31",
              "0.3917027091600787636735371582521994510676215686916883042782568280801200711043552"
            ]
          ],
          [
            [
              "-0.23214560037188637927667752762186692653773249494587434472856891512153878018025705",
              "-0.1790199439831402380532334619987387949819883758780803896552369804025638786215399"
            ]
          ],
          [
            [
              "0.23214560037188637927667752762299520307814947189298004445425117677811303078814175",
              "-0.17901994398314023805323346199877210906466977450950535430481766819239172059282922"
            ]
          ]
        ]
      },
      "digits": 80,
      "reference_defect": "9.0140127180407938536318476682662097435543599237578594019227194620134525401237154e-30"
    },
    {
      "J": {
        "0": [
          [
            [
              "1.668747600798749194203832303122690279263617272987866675644871136360794980264567",
              "-0.14654522133264974501543364192817430145860506484013284354441875728935483491987499"
            ],
            [
              "-0.46319534037643772880960714131971327123155416836867124928469955793354975431179162",
              "-1.6801378442161435624113440846345597354586002043868005154052651677089618943429251"
            ]
          ],
          [
            [
              "-4.8677459395561765971746685245626988802018298060891943088185997974513734194434748e-49",
              "0.67515024460849113495737885686072711508488295156136585400340063347140233165493355"
            ],
            [
              "-3.3682818127091605283808039317230286384842848187787603381114204657858718898224722e-48",
              "3.8418345160477929051148443750705655857398758394159229413673408925850056654819354"
            ]
          ],
          [
            [
              "-1.6687476007987491942038323031226902792636172729871721752197333115247730892852482",
              "-0.14654522133264974501543364192817430145860506483925389556603540303495169920580732"
            ],
            [
              "0.46319534037643772880960714131971327123155416836879546891327445627166494307369292",
              "-1.6801378442161435624113440846345597354586002043835516242599915852982275837830619"
            ]
          ],
          [
            [
              "1.668747600798749194203832303122690279263617272987866675644871136360794980264567",
              "-0.14654522133264974501543364192817430145860506484013284354441875728935483491987499"
            ],
            [
              "-0.46319534037643772880960714131971327123155416836867124928469955793354975431179162",
              "-1.6801378442161435624113440846345597354586002043868005154052651677089618943429251"
            ]
          ]
        ],
        "-1": [
          [
            [
              "0.98474168187418742593438214063654826276611240509869659918945679005724941786213691",
              "1.8664361304313360190485311167141904838989912409592132420832746120456321282044166"
            ],
            [
              "1.0887230292103853044083486850907270582898608821998241917888224252157432145175383",
              "-0.85258203031862815113345831201124012125245717374463443867612504608244453620943001"
            ]
          ],
          [
            [
              "-5.634552677334057728332764410584750421427313778986699994201414139514400540079348e-47",
              "-4.1742780664164013600640193891076162794544266414221186883047177451675108476320266"
            ],
            [
              "5.3560336701789220923602887223803341804273412143305895772241145302426585619343796e-47",
              "2.2129112208335677961779853978383115860802748184275507483678377805850201205804723"
            ]
          ],
          [
            [
              "-0.98474168187418742593438214063654826276611240511484296422944791663080611485620408",
              "1.8664361304313360190485311167141904838989912410103978057946443138030802605327689"
            ],
            [
              "-1.0887230292103853044083486850907270582898608822293299084147782226665956371133864",
              "-0.85258203031862815113345831201124012125245717381514734233639311602434989419248612"
            ]
          ],
          [
            [
              "0.98474168187418742593438214063654826276611240509869659918945679005730021716493943",
              "1.8664361304313360190485311167141904838989912409592132420832746120457063243307779"
            ],
            [
              "1.0887230292103853044083486850907270582898608821998241917888224252158448131231433",
              "-0.85258203031862815113345831201124012125245717374463443867612504608229614395670735"
            ]
          ]
        ],
        "-3": [
          [
            [
              "-0.63879667455521936920554432315047897961170815196309595543424021036998908013379354",
              "-2.4800965996817500535369676637207517348713628621886012494387453581519074633858566"
            ],
            [
              "-1.0583540590361548024892927827362401518926124854783374091373217771388510412212653",
              "0.38632755456886909374150070518664990349192775043891568265972702978362124626427869"
            ]
          ],
          [
            [
              "-2.9188713903257953920766681891168230849720768249929086385524539282723241818685417e-45",
              "5.6799761972096325565652713124969264928145593367625064438089711788247429710613804"
            ],
            [
              "2.4402058940675642942403261471381620504232066254143635431009189200356385181387382e-45",
              "-1.115147813860618486905700571060861445919931799702046378045827289821961083422408"
            ]
          ],
          [
            [
              "0.63879667455521936920554432315047897961170815007695802482696706385038677686559682",
              "-2.4800965996817500535369676637207517348713628605904688806011940625525328533036904"
            ],
            [
              "1.0583540590361548024892927827362401518926124839588146613003114652154215744811611",
              "0.38632755456886909374150070518664990349192774715908996560200224920900332423323356"
            ]
          ],
          [
            [
              "-0.63879667455521936920554432315047897961170815196309595543424021037006701517978676",
              "-2.4800965996817500535369676637207517348713628621886012494387453581524536624852824"
            ],
            [
              "-1.0583540590361548024892927827362401518926124854783374091373217770524494091751157",
              "0.3863275545688690937415007051866499034919277504389156826597270298944798655815005"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.99786008096230275002537847961576700088736793103560289413329753178130960316119579",
              "-2.7334779917157817390765172356328679477456790885604999059916332979620526577425457"
            ],
            [
              "-0.88648131891629792123118451359237932762816647693280433962305765309441502140751268",
              "-0.44938954213426498738419759355544969281404209251047585568389892232610596361557102"
            ]
          ],
          [
            [
              "-2.6180126478160589396338696950691460069047299122883812946493314915498254107702989e-42",
              "6.5988952964866677847864964725567666271517025561591431286256722161202869776382702"
            ],
            [
              "2.944006867728765592898407879875404516793726715888985211342926565350346670330476e-43",
              "0.87585543257161785771340331226693941649376504655197330680557559432048067542979819"
            ]
          ],
          [
            [
              "-0.99786008096230275002537847961576700088736699214170467266357299850967138657350445",
              "-2.7334779917157817390765172356328679477456756264498570747109946112041903433034707"
            ],
            [
              "0.88648131891629792123118451359237932762816560431238140074522235874492209021785598",
              "-0.44938954213426498738419759355544969281404279558925231385364675633073811002789403"
            ]
          ],
          [
            [
              "0.99786008096230275002537847961576700088736793103560289413329753178065039265393415",
              "-2.7334779917157817390765172356328679477456790885604999059916332979637821995518661"
            ],
            [
              "-0.88648131891629792123118451359237932762816647693280433962305765309441502140751268",
              "-0.44938954213426498738419759355544969281404209251047585568389892232610596361557102"
            ]
          ]
        ],
        "-9": [
          [
            [
              "0.82051538145600154259274755324229522910254337901539319018646545879007962911370374",
              "3.1653473059345809584318936637563562688787781669805888064886703118779252837928897"
            ],
            [
              "0.82803389583564576992292291721046540851664338468850504354232292285164057349670888",
              "-0.30540585159054683228613649019055049604209531725877129638154716433019258661102939"
            ]
          ],
          [
            [
              "-5.1998204205864220051657808425047746365200463132669654182243876776168843827228935e-40",
              "-7.2483152328633994024611509405489769094933743743878518502012702376584215967210904"
            ],
            [
              "2.2444081758269423713880256942152890336335513142051375755845196050031973611693011e-40",
              "0.87984685537941825081418078307025887427806232853787609976972291572843753235153317"
            ]
          ],
          [
            [
              "-0.82051538145600154259274755324229522910283389420112757869002890117087391512551372",
              "3.1653473059345809584318936637563562688789795961070181748175525607078223863743368"
            ],
            [
              "-0.82803389583564576992292291721046540851671616564381889833024483795456581335568354",
              "-0.30540585159054683228613649019055049604235457745397950514003753841566126732222142"
            ]
          ],
          [
            [
              "0.82051538145600154259274755324229522910254337901539319018646545896225871562981816",
              "3.1653473059345809584318936637563562688787781669805888064886703120980946171848959"
            ],
            [
              "0.82803389583564576992292291721046540851664338468850504354232292276499277268362623",
              "-0.30540585159054683228613649019055049604209531725877129638154716444049321803676078"
            ]
          ]
        ],
        "-12": [
          [
            [
              "1.2047025776849639981906555956736499792455003282926159994404844502824744116584811",
              "-3.208131296482764675329596500327596772711426246970670021369109694587393512515539"
            ],
            [
              "-0.73964828080248163053549711291555234561893719579235490377461001684526167159283121",
              "-0.41397459541328617306402995753237237955788632260475888800831477631682422303779075"
            ]
          ],
          [
            [
              "-9.7915613855997771218372534470358592753372064097207603005793865065937360209851928e-38",
              "7.7514360057422917376155227312019580717067866062984324447822878173092305879200272"
            ],
            [
              "-2.5702189984616122935603912895153511724233257139854469444528174742153858555311848e-40",
              "0.82214671208125194507877687475979224790063121494217661301818508606232318943163624"
            ]
          ],
          [
            [
              "-1.2047025776849639981906555956736499793284329482016989051116582076063705666554532",
              "-3.2081312964827646753295965003275967727158910310799093176917297036944776286752568"
            ],
            [
              "0.7396482808024816305354971129155523456197696966797499302840287621999838814801739",
              "-0.41397459541328617306402995753237237956884287878266736826635662193347123952643356"
            ]
          ],
          [
            [
              "1.2047025776849639981906555956736499792455003282926159994404844502822851898360941",
              "-3.2081312964827646753295965003275967727114262469706700213691096945900304067454741"
            ],
            [
              "-0.73964828080248163053549711291555234561893719579235490377461001684462075965341201",
              "-0.41397459541328617306402995753237237955788632260475888800831477631527993086430706"
            ]
          ]
        ]
      },
      "m": {
        "0": [
          [
            [
              "0.23214560037188637927667752762267620716264226426984168131506057599118355363939194",
              "-0.17901994398314023805323346199768935360490523311727639998541045698152662784507095"
            ]
          ],
          [
            [
              "-1.2382023224263349147540970170870993395177665778973689892347928125485679675960197e-49",
              "0.39170270916007876367353715825342045319079365512383921917350175116045280201265672"
            ]
          ],
          [
            [
              "-0.23214560037188637927667752762267620716264226426980092045824983606492556817997631",
              "-0.17901994398314023805323346199768935360490523311712794482939240263427529610536392"
            ]
          ],
          [
            [
              "0.23214560037188637927667752762267620716264226426984168131506057599118355363939194",
              "-0.17901994398314023805323346199768935360490523311727639998541045698152662784507095"
            ]
          ]
        ],
        "-1": [
          [
            [
              "0.23214560037188637927667752762267620716264226426155753927646564443793857657656155",
              "-0.17901994398314023805323346199768935360490523311518357080469088384421882186907807"
            ]
          ],
          [
            [
              "3.4780082471834646734626223162952963302578219076476165188115637172415383013682351e-48",
              "0.39170270916007876367353715825342045319079365512648472724926008269183649063690525"
            ]
          ],
          [
            [
              "-0.23214560037188637927667752762267620716264226426362607213996891228081972591407568",
              "-0.17901994398314023805323346199768935360490523312006578670238265999377436919310948"
            ]
          ],
          [
            [
              "0.23214560037188637927667752762267620716264226426155753927646564443793857657656155",
              "-0.17901994398314023805323346199768935360490523311518357080469088384421882186907807"
            ]
          ]
        ],
        "-3": [
          [
            [
              "0.23214560037188637927667752762267620716264226455946486911101165834736475561850364",
              "-0.17901994398314023805323346199768935360490523314286093477789228481379146601402912"
            ]
          ],
          [
            [
              "-2.1052347071881934013689645517361542053766126371403557033710557521246362737116316e-46",
              "0.39170270916007876367353715825342045319079365479535431173432806794133173955485631"
            ]
          ],
          [
            [
              "-0.23214560037188637927667752762267620716264226446087307941567989503795262695404906",
              "-0.17901994398314023805323346199768935360490523286786617130439793512584342229663573"
            ]
          ],
          [
            [
              "0.23214560037188637927667752762267620716264226455946486911101165834736475561850364",
              "-0.17901994398314023805323346199768935360490523314286093477789228481379146601402912"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.23214560037188637927667752762267620716264241555118393868073268175424739784024878",
              "-0.17901994398314023805323346199768935360490526880782096156533136174574792642215423"
            ]
          ],
          [
            [
              "-8.5675872310652163640802314104475272935657435577332720579080995998223342282122272e-44",
              "0.39170270916007876367353715825342045319079346593527832847582670734639469612684327"
            ]
          ],
          [
            [
              "-0.23214560037188637927667752762267620716264234258214524318659227821907865670058006",
              "-0.17901994398314023805323346199768935360490513156536869077267624903322652007708515"
            ]
          ],
          [
            [
              "0.23214560037188637927667752762267620716264241555118393868073268175424739784024878",
              "-0.17901994398314023805323346199768935360490526880782096156533136174574792642215423"
            ]
          ]
        ],
        "-9": [
          [
            [
              "0.23214560037188637927667752762267620716261380809384948527840642666258407727980588",
              "-0.1790199439831402380532334619976893536049074070168707099069845796562651498555308"
            ]
          ],
          [
            [
              "2.5519027522980367095599044544967263283381296037435883563759580486502857993263325e-41",
              "0.39170270916007876367353715825342045319082199054287296184917266119698350288166267"
            ]
          ],
          [
            [
              "-0.23214560037188637927667752762267620716261893833593416278942349043019506997450948",
              "-0.17901994398314023805323346199768935360493548120726079653301321002957795248684541"
            ]
          ],
          [
            [
              "0.23214560037188637927667752762267620716261380809384948527840642666258407727980588",
              "-0.1790199439831402380532334619976893536049074070168707099069845796562651498555308"
            ]
          ]
        ],
        "-12": [
          [
            [
              "0.23214560037188637927667752762267620716282132209616840366951685445786213042419807",
              "-0.17901994398314023805323346199768935360265909501525937820383222912991141898343761"
            ]
          ],
          [
            [
              "-2.5227213866383944162802672630878297287357094197246184774853961602974014183458867e-39",
              "0.39170270916007876367353715825342045319243693422188028912941853257093569092423195"
            ]
          ],
          [
            [
              "-0.23214560037188637927667752762267620716494818366614040362904233099423655808114529",
              "-0.1790199439831402380532334619976893536019150129763617651974097096617848469799907"
            ]
          ],
          [
            [
              "0.23214560037188637927667752762267620716282132209616840366951685445786213042419807",
              "-0.17901994398314023805323346199768935360265909501525937820383222912991141898343761"
            ]
          ]
        ]
      },
      "digits": 90,
      "reference_defect": "1.4392129234990445473553878956045447477538028356299913621295431660361615783289962e-38"
    }
  ],
  "refinement": {
    "contour_increment": "0.00000000000057384915324342750713357526042629803891677034469963643958348677416361189275395865",
    "reference_increment": "1.6410285982580151691436368682251848242825404810447409302509532560961545274538311e-35",
    "monitor_increment": "9.0140128831475638598160091390244444058054655057804101660811106713281269285708375e-30",
    "reference_conservation_defect": "1.4392129234990445473553878956045447477538028356299913621295431660361615783289962e-38",
    "max_condition_factor": "7.2749241970082645752283849283470831222376056132883922732950824551851610389068028",
    "previous_contour_increment": "0.0000000016334044110528266005736757682357982287124094266416248776473760410505279290233727",
    "contraction": "0.00035132092784881576813920622269467632856713752601990618225747679744861227340347894"
  },
  "pair": {
    "contour_level": 1,
    "rk_tolerance": "2.1487999227829e-13",
    "matched": true,
    "E_ratio": "1.0037861424753737551187194259241991716392472028239519800824748967356547772347428",
    "D_ratio": "1.5390779640687237636431223157540076043204314373793506464692097534626716931474552"
  },
  "resolved": true,
  "total_seconds": 71.32234116696054,
  "source_hashes": {
    "parameter_study.py": "d1f424fe5a8510a673e296601768fc3deb39920190155987b3c027c71a2e4373",
    "high_precision.py": "cf1d570312123e1766fff5682b026111c3ea30c43439633336f5d146c7c9714c",
    "pii_core.py": "85ca2b34751e6e92f9b5ec63b17c8377b755058f1598bee9bbdb80437d5d2480",
    "anchored_psi.py": "1406cc273ae2eaba6030227ccbc2b8be042349c418e07de1fcba6b756096b5e3",
    "rk45_multiprecision.py": "e535898415835be33d146bf8265b8732eabaafbf91d18288076818918e5affe0"
  }
}


==> anc/computational_preprint/results/parameter_study/pii_u015/truncation_check.json <==
{
  "source_sha256": "3017ae54a1e6054687cffd3f8e136791493d91f6a969550978c32d20785c0a4c",
  "settings": {
    "radius": 4.5,
    "formal_order": 64,
    "tolerance": "1e-12"
  },
  "F": {
    "0": [
      [
        [
          "1.0",
          "1.3291964055391548346777694487417752084789258049968026028397382679995932605930295e-75"
        ],
        [
          "4.3648476464024284312664909077862117596473177367367766515664973317047526834982086e-75",
          "2.1207027377757152330950222420028484187011285008557864496346145650504159117070101e-75"
        ]
      ],
      [
        [
          "1.4708864525504387802550219149233434741946662210972091547851196493800827336800785e-75",
          "-3.5932280223873519218258972363214328959959768070032972604559386579286693669348901e-76"
        ],
        [
          "1.0",
          "6.3392419614039830484276487855103319155366235329613950203496503960540816418984071e-76"
        ]
      ]
    ],
    "-1": [
      [
        [
          "0.43989233679468200826080235642669350496767097803052527095295020711031641937055537",
          "-3.268153608448546301906333371835413690758930087651075487806577466512052194169135e-72"
        ],
        [
          "-0.77452043032891076511784545591327072229011968147753806283628741841567663135507639",
          "-1.1773512516919913133406341455563841394786569941519919391347589531408961663114699e-71"
        ]
      ],
      [
        [
          "1.1348775106889247049919079582666841732639443883321980892113159226238488521152674",
          "-1.4119940376535667438456500543040029665770553913576805701923255771877679914557379e-71"
        ],
        [
          "0.27509954579430170227775276720937657771170053696644696725868975613128685145258684",
          "2.7755931365569949034498884685946726879914775279598148052958089965483486340632003e-71"
        ]
      ]
    ],
    "-3": [
      [
        [
          "-0.1704922646784641210459511213138555151976364172779419159853269242799255775255327",
          "2.4729923864502267920012450489858291395531803614769472124332478134008295866043234e-72"
        ],
        [
          "0.6815442197855821973285683536786637330118857762506489686156244992754989123031849",
          "1.2563737137838278084011956972463825031669954178731886286381531127983651043999258e-72"
        ]
      ],
      [
        [
          "-1.4738335396996591161864622170644274866031387737017668858925163219791016185963392",
          "4.7642320135156812441883629355022944793442191199980511483969859353149356104484671e-71"
        ],
        [
          "0.026292863883773003942119201906165383508995319362585503074970728806934892092756974",
          "3.2557766384583123792857243305921260284382962118406625211392883189049715662873357e-71"
        ]
      ]
    ],
    "-6": [
      [
        [
          "0.30638869304689566462053786263361171852371663642053951017061849875774976422358501",
          "9.0899653759265437138454162914820088334345275554658254441725577106808913424841333e-71"
        ],
        [
          "0.44618101838562192103983414793603836599686118115633405225452560668612540859450492",
          "1.395677998998711303852291511629680731564942008649039528062980972018930876252712e-70"
        ]
      ],
      [
        [
          "-1.5375558691020045985370876472595807018461557096921261474811089243141809180962992",
          "1.8961220936547228254741813800364104909397880280931602043350367055467149453181441e-70"
        ],
        [
          "1.0247498149392258092341777201878882091712452230133789985018866446130254985200774",
          "-1.2227247866931390657818796073290032533446283388248459412020104979311644209295138e-70"
        ]
      ]
    ],
    "-9": [
      [
        [
          "0.13522084807350012752339630695513183040287030851259564609882472659756979769542243",
          "-7.1578014617511732402190074044715269654868184746798706117427718085443197914322801e-70"
        ],
        [
          "-0.53373413819964236867627374115810530027939472702517059132917067936496241620031455",
          "-8.5912249348360302440174183168548547294441528087503009482260153416425155389786839e-70"
        ]
      ],
      [
        [
          "1.8813201040384947290275499635515675942686134210445630774942538427858431963791983",
          "-3.5157739860482704748277657799896244767571658318189818305739523660519108606027056e-69"
        ],
        [
          "-0.030503908719796384375463789372919658985940006455676393241229410079460583394440358",
          "-8.7918298737226973810851558160905821865375299579465755810729822701638341293530942e-69"
        ]
      ]
    ],
    "-12": [
      [
        [
          "0.2783150945708800763570988376181287595221545715568914556356787101386483458557114",
          "-2.381505249011911189958438768665973683269085591626949385467777493865888406192297e-67"
        ],
        [
          "0.36598346301651213331765011859717027304895220728550724733832113890346930718726836",
          "-6.5607703477378836964114356036903503016867972267704429873314594283054857605638607e-67"
        ]
      ],
      [
        [
          "-1.8028307826442006269696618406582086108056862775720706797822612527374021725542481",
          "3.9554570600645205507259796966121343974968999580763040785417643633553597148502997e-67"
        ],
        [
          "1.2223330806388135380825837741796363337212687137990168879321948471441656815040855",
          "6.0187059731216526519056985986962836357372584896030429265019295317890242660073988e-67"
        ]
      ]
    ]
  },
  "increment": "0.000000000000000002977827094799547661805163926185830622427901446708582034678647767602237436009985",
  "E": "0.0000000000000000040370010632054528646730854314204482244794260500004009195974805707763005293670545",
  "D": "0.0000000000000000027230083601989667479832739565755888189460838668847864841113071491025375940925577",
  "W": "0.0000000000000000031338668129457871973048646843769399763563651173059184172709023513418697216603511",
  "points": [
    {
      "t": 0,
      "E": "4.85275953229852848263726908327736773645720260210932651964081915287808925618871e-75",
      "D": "1.0066089034515549855592830299962467776660583271427799686967598342996196573003987e-75",
      "W": "1.9631206016795531395205343272928084000325881582929421048747033076050014147724547e-75"
    },
    {
      "t": -1,
      "E": "0.00000000000000000029106320385096981363692239450455748754216364183362647976888650985739174906176864",
      "D": "0.00000000000000000022722391309129044527555425055894546034993630503706863476403453261335335739716605",
      "W": "0.000000000000000000069126815126557283482509863973438923467604300488576291630114920325533674327422792"
    },
    {
      "t": -3,
      "E": "0.00000000000000000031605077063638705231015562538273452953141265021097091828595191983635614956802901",
      "D": "0.0000000000000000002113527620188987278156656443118446361571792607000276793388453841740775228066034",
      "W": "0.00000000000000000043247492693055080196324095788069637208029749630457508694824860933172162539550798"
    },
    {
      "t": -6,
      "E": "0.0000000000000000005392036625177991654424021119949483233898131844155318952733440879706467239475988",
      "D": "0.00000000000000000038778366912141496161461090022019804647308539101889211545872465516024356442579919",
      "W": "0.00000000000000000067037892011741933798138575743257981150518750905982189454932899737937681587663714"
    },
    {
      "t": -9,
      "E": "0.0000000000000000011737169778631019667486092685703875319148901813586400051242592859091004475289056",
      "D": "0.0000000000000000013271525549485216123981580864864891245802121029943055326676283036908203868671153",
      "W": "0.0000000000000000021601505551510996192653360784862745895989138701595513764820866291611024245662182"
    },
    {
      "t": -12,
      "E": "0.0000000000000000040370010632054528646730854314204482244794260500004009195974805707763005293670545",
      "D": "0.0000000000000000027230083601989667479832739565755888189460838668847864841113071491025375940925577",
      "W": "0.0000000000000000031338668129457871973048646843769399763563651173059184172709023513418697216603511"
    }
  ]
}


==> anc/computational_preprint/results/parameter_study/pii_u025/results.json <==
{
  "case": "pii_u025",
  "kind": "PII",
  "status": "complete",
  "points": [
    0,
    -1,
    -3,
    -6,
    -9,
    -12
  ],
  "digits": 70,
  "python": "3.12.10",
  "contours": [
    {
      "tolerance": "1e-6",
      "F": {
        "0": [
          [
            [
              "1.0",
              "9.9418181123735230824080251312824545664547960359147427192944707321894451986266764e-76"
            ],
            [
              "-9.4785828237764355452516490528597382038129319418409582316886037717738350684622295e-76",
              "1.0029831231355907829022723637770198306221295469917843020187017455111685791425018e-75"
            ]
          ],
          [
            [
              "9.3499058753489243944807567425873456309742048552241883867040145005956346567471622e-75",
              "3.0292393930099821337678245684260462396141584540324704749303284326584334040063244e-75"
            ],
            [
              "1.0",
              "3.1718534967687608766012501394243589747843508361200073939383080771301001331888177e-76"
            ]
          ]
        ],
        "-1": [
          [
            [
              "0.50971848752369651721024896090703464990829807902633408752576766831296500502543361",
              "5.1177785341426129286150780168542730603000076094266063781963936257537599046684395e-72"
            ],
            [
              "-0.79332210748522834756775912389040987492162353588214903718592829532969664756834681",
              "3.3903201002426526626117284086229536838617823461409292130630107721541662372292568e-72"
            ]
          ],
          [
            [
              "1.0642452176073784972683602863529743133459267844114673327005298879644714222051808",
              "1.379777544601286167718672825407850966042926415770101793312225850314786617342533e-71"
            ],
            [
              "0.30548380115288662362915923126013546417202233229572049211070629461381584293527248",
              "1.5842056516445472814039328469329281440084967338547649417251281680219901608056094e-71"
            ]
          ]
        ],
        "-3": [
          [
            [
              "-0.27634229275086382578328531956432138224171401287570002155861999974956401323853243",
              "1.9573494876818810672792321408687503998026903537870267546374072632959896886593248e-71"
            ],
            [
              "0.69845638959006657982020344414126699602942488746829038502238427304428005397101649",
              "2.5705628083778744515294767336437792957703044695875321533151844370318070009267785e-71"
            ]
          ],
          [
            [
              "-1.4240845303334589007020034081757328586056073351958779372790549519692731631647853",
              "-7.3584471815937221757566184401201772352030144075666939988584681480234157318323091e-71"
            ],
            [
              "-0.01932046093675188939448682763034075259141999973057058857039390451324477330387829",
              "-6.4756678295718211115580292294710512294993447223530703132620777763014775098065548e-71"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.19775850448332977962711221283779602324918123705730156741638218107668988288522413",
              "-5.3842748903472453824448713802297788142746631254354755204570838761808346397943166e-71"
            ],
            [
              "0.47402805519313847882215292895944078771881260958618298371387244898278098868169417",
              "5.6601100311468577018042927034321907180720630425507391768047302908012735737621324e-71"
            ]
          ],
          [
            [
              "-1.6961341268899568872689027671876783830799259835489285569629179620243681410442959",
              "4.0373174484080739489551378423889782836582869224167912825809777854636211334272556e-70"
            ],
            [
              "0.99103115181734570292453091717027885599255865581405976809079005184185976564340263",
              "1.1299065212688892027341345275120312939073188262932490915185651518065225833149278e-69"
            ]
          ]
        ],
        "-9": [
          [
            [
              "0.26568580864662333971113196887403931683982170740186363733534657998233166900579618",
              "-6.2217986048647380967601318829567518511639546674717727690493697296421801174746009e-69"
            ],
            [
              "-0.54456175352604253671868632216704938546099719268056548171556088176026452206609048",
              "-1.2495734286901317243328835561620291747972912684836754844148396575385317238292103e-69"
            ]
          ],
          [
            [
              "1.8041374711452259705824008650070531050083229145554624035154031074315318327999359",
              "-2.4303223162856574901190402978618042931934719709223732557050459967633054928876869e-68"
            ],
            [
              "0.066001775077412776012760024348883587279497805810437088018490015456113440967084457",
              "-4.5904877480395312381032332472321273968059444140505770339314469704519872759325605e-68"
            ]
          ]
        ],
        "-12": [
          [
            [
              "0.16183367168871111088870930417199709630811072267318876132317454134831063038327587",
              "-3.3605478356516486999068598531013686346116930435801998859144932835769430178468208e-67"
            ],
            [
              "0.39427649624429596191793334157038172976392176863048591480699508506235679576341415",
              "-9.5053678165278415704245463569539801716197879546829557316611778206499638858892763e-67"
            ]
          ],
          [
            [
              "-2.0599041464953229404477914761673509895636433723564150982817225174299932853407433",
              "-2.471550824917730884218406082430497684240135863839410527157097184910544959409324e-68"
            ],
            [
              "1.1606250038583402595317212075518909844129489129556726090795252392962997315000798",
              "-6.3416736572177548663087067625267933229106140036991773295110634217753213239678473e-67"
            ]
          ]
        ]
      },
      "diagnostics": {
        "0": {
          "direction_defect": "0.0",
          "amplitude_correction": "0.0",
          "inner_boundary_defect": "4.6299960003505110888541261072958647542496637046909418381263975279408015717313258e-72",
          "outer_boundary": "1.4520484396447957856726278726854865019032649206782692469038438215960758876543968e-73"
        },
        "-1": {
          "direction_defect": "0.0000000000000000000012742822141653085191632790681705163083703480430121146222130860012940282256774089",
          "amplitude_correction": "0.000000000000000000095815094048263684637287170466815642193737382331867572932450203526076379816405752",
          "inner_boundary_defect": "0.00000000000000000000070943026386237719226188811924258222824200171729881252187021228043501749961351522",
          "outer_boundary": "1.0614727406127033913287922716698805827727872024147334787382476825891459912101664e-71"
        },
        "-3": {
          "direction_defect": "0.00000000000000000023252824541648205486816588768118058118281273957694205917625900181038034524718684",
          "amplitude_correction": "0.00000000000000000038430067471454323139142733610083959506390366606044682927943133997416672375366685",
          "inner_boundary_defect": "0.00000000000000000012238481342625081411215323688964724450832738991315191885522962182362054534975216",
          "outer_boundary": "3.6837744303615063120159117834647702370370368132469192524286418475866060920301168e-68"
        },
        "-6": {
          "direction_defect": "0.0000000000000000025809554260432788257850302696057991721244982406255849993937903977370104031336422",
          "amplitude_correction": "0.00000000000000000077203010796711790585377219979922263942445696214148016642841917750842029015544343",
          "inner_boundary_defect": "0.0000000000000000013751537785382932914012733586232281352046990270062551300953666179759533655509124",
          "outer_boundary": "5.2272053860789090914857832828080760768224027850486033303750705236991772574388073e-63"
        },
        "-9": {
          "direction_defect": "0.0000000000000000079083679320936905444076369812817332141231273114747268989769748842845559779434527",
          "amplitude_correction": "0.00000000000000000041183141046324759519425292547189834521803480653334371587751095332402705928562273",
          "inner_boundary_defect": "0.0000000000000000024115698759862717338695585610023101065060760092734164518496584837379255280895548",
          "outer_boundary": "9.2802846886445812808642931312356435715532340773211680953600398537382670035970407e-58"
        },
        "-12": {
          "direction_defect": "0.000000000000000067364912660678502566655085392301838350540310411185851167923031440347522820658434",
          "amplitude_correction": "0.0000000000000000023438188521648378487508709759665618701590630190126665708001391606308440611791983",
          "inner_boundary_defect": "0.000000000000000016702177987247730632175691796595792156591105956071754632415137814587726499094503",
          "outer_boundary": "1.2006396883107951592410785710280092937910965476522498913832902442946843890560061e-52"
        }
      },
      "seconds": 5.396458083007019,
      "E": "0.0000000020493778559694870258293421384991022997622503539537857914105689344855100544927423",
      "D": "0.0000000027239553355392413097400190760724111823803837648962046700920905458816303759497733",
      "W": "0.0000000046926074218254124831388711841369458675690664407910125266655432338879481215346413",
      "points": [
        {
          "t": 0,
          "E": "9.8283788682593947463757271044344304922893105372302016869887133965141735214900687e-75",
          "D": "3.3814633140877178534280357763269879385037745769326740771282244056549723293775176e-75",
          "W": "1.3113671609142283959009275270706813541239146872034750113232778809319545431919649e-75"
        },
        {
          "t": -1,
          "E": "0.000000000000000058544611859046399200368442231247735120455535669361902921522836200421555441929218",
          "D": "0.000000000000000061455786623940542318211136188951299177141802326161157756529988964189990284789842",
          "W": "0.000000000000000015247343724112335222328723505085858656674938367375448630509438757228144537433473"
        },
        {
          "t": -3,
          "E": "0.000000000000021501460050311483628758845660342512705642641680940608760892919788143663183983607",
          "D": "0.00000000000002591301301623156849550710613298044677065788511522547674803786141681058171138454",
          "W": "0.000000000000038877218424747119121199187674234899555764053549199579217398441432366106993175064"
        },
        {
          "t": -6,
          "E": "0.0000000000027076249659605670536478137240728079677545429863742278621453330292838794068838091",
          "D": "0.0000000000036069876200560131432298064232385089408096408199821933176625061991438628236972295",
          "W": "0.0000000000038517368755364276127108041396829105780131260141109609894923618426110287682293628"
        },
        {
          "t": -9,
          "E": "0.000000000055767699647614432580204344674277181624230188593445520371428669743954316205471792",
          "D": "0.000000000087166951501789095116777715238537169070150138124063208875489282144609985349531575",
          "W": "0.00000000012756081179615816597784676978929432677342622946484644465306774206217839208956428"
        },
        {
          "t": -12,
          "E": "0.0000000020493778559694870258293421384991022997622503539537857914105689344855100544927423",
          "D": "0.0000000027239553355392413097400190760724111823803837648962046700920905458816303759497733",
          "W": "0.0000000046926074218254124831388711841369458675690664407910125266655432338879481215346413"
        }
      ]
    },
    {
      "tolerance": "1e-9",
      "F": {
        "0": [
          [
            [
              "1.0",
              "-1.3488793645850859407851290150011404376099171985948186313061951490536539260001996e-75"
            ],
            [
              "-1.3738740538859339343979894675581160635874221997422876087400604198293695270557009e-75",
              "1.1516438124182291081599217758659329126282899447935179006036209543198907465018509e-76"
            ]
          ],
          [
            [
              "-5.4214912287196949113023047102754331999277554663469157285190247659014653248536376e-75",
              "-3.482340688472732529147582484393176741708153493020496542935988448972634997471398e-75"
            ],
            [
              "1.0",
              "1.3674524566834404429365444233234624208443061213588527623884184638332531893330812e-76"
            ]
          ]
        ],
        "-1": [
          [
            [
              "0.50971848752369653058902952693264470397194816805258444861424566253591468175263215",
              "6.0264518016160833181277950635752672412294145765009453351128831255362791574268054e-72"
            ],
            [
              "-0.79332210748522837361994049158292435614391998681779868878765383880945424688822882",
              "-2.2348923792718292831949051477885720037984505252669607831992692178383752716259086e-72"
            ]
          ],
          [
            [
              "1.0642452176073784673799003538125147146267311727854094068781081500323756371314174",
              "9.2673856359392984542366484738465337018472639873537323382078380188536252570119199e-72"
            ],
            [
              "0.30548380115288673409529763772584082063973840589173948657147882716955331519749012",
              "2.4913439688632148202143461568030653222325278710386819281007423325141685788611275e-72"
            ]
          ]
        ],
        "-3": [
          [
            [
              "-0.27634229275087095740391850322650041607664814703004749837314998557841626216708271",
              "-1.775448918716568757807400472322942629513362733566402018966609276367866736427859e-71"
            ],
            [
              "0.69845638959005774836929709781096123157661488404988350885533324024591020262915181",
              "-4.9572482681151725105321199679350481704034622144305958699235248146575431989427574e-71"
            ]
          ],
          [
            [
              "-1.4240845303334279737271737187544088525031649533025047739096487225768634802304232",
              "5.7576758703194479980173695762529384989051179148951619818098414394188334943748804e-71"
            ],
            [
              "-0.019320460936736928794551033790413689933444299229559921946533589050771838698552956",
              "5.8193992411039910713924259715858511634852911730480939315476961448184566202353146e-71"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.19775850448515858667410408182569209260681834915258457380441659472171572577277114",
              "-1.1089137799070195761074095645957394501221213293002062033463990270811465883428559e-70"
            ],
            [
              "0.47402805519264362058996233215599158720873895849529790253659467208927296369811638",
              "-2.9592100790661053789551442130947522528119487939752796068793129265377866551315478e-70"
            ]
          ],
          [
            [
              "-1.6961341268945513966496242500211270909623387983225198260956016210437409411540148",
              "3.4331234807703470470813046228073157526019654822053655823984211108299938955194737e-70"
            ],
            [
              "0.99103115182090798958137776420941487384986197701042250509079220938144064488765019",
              "4.2891596071413155884148570955813564732377520574798276455101326086319185184584283e-70"
            ]
          ]
        ],
        "-9": [
          [
            [
              "0.26568580862360751142489587866136588444388687013910442544894492811944254328195194",
              "-2.4432069564278203543927856676190353662171382576987451071660432829758490448073299e-69"
            ],
            [
              "-0.54456175356036138212748680396960213137366089964422579256831258491053735034084486",
              "-4.7681162150141472838825779753687000779108494379171571655968042938152693659596398e-69"
            ]
          ],
          [
            [
              "1.8041374712457856918362779886699451131694940576608455916264139216667839641971594",
              "-8.6134425797188677170999301131443450002684564397108584963371252909783331705988736e-69"
            ],
            [
              "0.066001775124177179509024325627188409396848557986958862030126870226215907666137876",
              "-2.0454762123048999427869595028393553158367070464344354625036858244845935951250258e-68"
            ]
          ]
        ],
        "-12": [
          [
            [
              "0.16183367282858385543940473915035480873753431172692961692633783716291321274198549",
              "-6.110452292857932250667197096155393600780711582425075595217583032869343447098719e-68"
            ],
            [
              "0.39427649705221333189368165670420651806952321195978994046402660025121669929087419",
              "-3.0417754901802888740313326118266248923967894589475332453052566126411121722725804e-68"
            ]
          ],
          [
            [
              "-2.0599041507164367392583207475454393256621672917497921014344986553596125244677552",
              "4.7618575361772020797586577391768406280110594969371139757303170238052072699539362e-67"
            ],
            [
              "1.160625004113128971479728894071856268636971358240694001581387252671361738669089",
              "3.9537269184663109231810103322966499598474269618364967931935095839366873064851591e-67"
            ]
          ]
        ]
      },
      "diagnostics": {
        "0": {
          "direction_defect": "0.0",
          "amplitude_correction": "0.0",
          "inner_boundary_defect": "4.5548592981905425240960363633158806215746303126437048404396264700044922184390832e-72",
          "outer_boundary": "1.4520484396447957886892863411391264702224815576597600076450637033045933305288203e-73"
        },
        "-1": {
          "direction_defect": "0.00000000000000000000071504700562783457157518745785303545114241866818585886369616713596780033293611237",
          "amplitude_correction": "0.0000000000000000000022763435647034438229824365654777010625089580935296898578045646750954370964278841",
          "inner_boundary_defect": "0.00000000000000000000041308704125206863605590117734865660664795268326465106975002707933115654436446699",
          "outer_boundary": "1.0614727406127033899414026666897109306924821450082474096517551265923836206106927e-71"
        },
        "-3": {
          "direction_defect": "0.0000000000000000000030564210540211245925823692524278015181583778094368737601064716350562242439996302",
          "amplitude_correction": "0.0000000000000000000028047990505616200102917709713134843242624935572842470609136877056180812711448791",
          "inner_boundary_defect": "0.00000000000000000000075558792839720570487297153458287798097068745890895697073207359693550229633056207",
          "outer_boundary": "3.6837744303615062952501770175486390279313054783050063741562735533756396010513109e-68"
        },
        "-6": {
          "direction_defect": "0.00000000000000000000086210754271723352366285172131980465122483269537000321215986739109239753492301132",
          "amplitude_correction": "0.0000000000000000000015591991652281878185851386828801454254349589494394703452064858463515138803998091",
          "inner_boundary_defect": "0.00000000000000000000035483801825318662445508911481722160170186648717238451616925274337911632203065576",
          "outer_boundary": "5.2272053860789090770375126996606162101191690107472825935947678808292319203665481e-63"
        },
        "-9": {
          "direction_defect": "0.0000000000000000000014492731915769105234261801753719503158545458029851370535216973148193581276854973",
          "amplitude_correction": "0.000000000000000000011708923458163514585481682003800382155114017574358084302417514622125755289060168",
          "inner_boundary_defect": "0.00000000000000000000079949445692766070451572587563344651739480150161923573364427892492946983519492394",
          "outer_boundary": "9.2802846886445812369953225895692860764524707223030006521012070920569202974385222e-58"
        },
        "-12": {
          "direction_defect": "0.0000000000000000000059975380684182859090867003293181750798866111525711623578468408171082440244686084",
          "amplitude_correction": "0.0000000000000000011551764573138587214465419078985757333301318139970205346773182328024221105217357",
          "inner_boundary_defect": "0.0000000000000000000032556132318258169782349118788451155959488385274474774439490291934275103355289466",
          "outer_boundary": "1.2006396883107951570003821782171339478521073663062317872110453497668904572463286e-52"
        }
      },
      "seconds": 6.607192791008856,
      "E": "0.00000000000086521136738687533659814968879065991863520426706326783676559326853271490736374937",
      "D": "0.0000000000010334815039921949744738735931871496890827379287623486823049575712791241786925195",
      "W": "0.00000000000010908245898202209294452834697858091752507797977156960061425074226254489966380952",
      "points": [
        {
          "t": 0,
          "E": "6.4435443518049390444554434412815538983019161108159425395451878995618115527074973e-75",
          "D": "3.9602287100446498123188565113623474070294007330680130975275939218561075971361819e-75",
          "W": "1.2121341189167418964914745726687941955254865864589333550673533026703286170773069e-75"
        },
        {
          "t": -1,
          "E": "0.000000000000000045253024793542152987799170709080882707217279044475209925593982125511607530829247",
          "D": "0.000000000000000050805036594485839642482854876263270622869719566293158546672474558677170479133012",
          "W": "0.000000000000000049161023414750567530405949469461970382144359336820222969558919795723962116786456"
        },
        {
          "t": -3,
          "E": "0.00000000000000090007696231655950520931154244700515145647303564281961816339505758598918325146696",
          "D": "0.0000000000000012286799216897357391220850092856754865344732618031728153246612542588523154131039",
          "W": "0.00000000000000070288233880579721662144285428724454608488677928759451163215495810236177691110444"
        },
        {
          "t": -6,
          "E": "0.0000000000000041642781985357762051557556729425466439230876529438661146744582372247773345993193",
          "D": "0.0000000000000047633094092960157953768810421951918105517726705256726372122748277058764421549135",
          "W": "0.0000000000000037207712179272262780243064413731862353044700805751578197070760771701932909289432"
        },
        {
          "t": -9,
          "E": "0.000000000000042824169119574619237704105634916963343823719552993472121026670364044825263720578",
          "D": "0.000000000000063524154541368425509453721386932854473444953579750271496135002407070829399007593",
          "W": "0.000000000000021634151788682906682148351564248936050481439030155645064276305720158942610422061"
        },
        {
          "t": -12,
          "E": "0.00000000000086521136738687533659814968879065991863520426706326783676559326853271490736374937",
          "D": "0.0000000000010334815039921949744738735931871496890827379287623486823049575712791241786925195",
          "W": "0.00000000000010908245898202209294452834697858091752507797977156960061425074226254489966380952"
        }
      ]
    },
    {
      "tolerance": "1e-12",
      "F": {
        "0": [
          [
            [
              "1.0",
              "3.9649248384989976750949220952526352180803609797724289591121126314096922429466844e-77"
            ],
            [
              "-9.6280194685853142823771598491889631109448583489409958323418303804485428450614035e-76",
              "2.3049140976219325915085493429311579668564564115234131439731601070147933867379757e-76"
            ]
          ],
          [
            [
              "4.4302835526855547034592805624709092473510897178473124561112189239919891190545483e-75",
              "-7.4242855506843860180666057741076560915427275465134508279107270993551447295443685e-76"
            ],
            [
              "1.0",
              "-4.5650636036410658168463370066167242579794784815883072232731577555286991007221798e-77"
            ]
          ]
        ],
        "-1": [
          [
            [
              "0.50971848752369653247366831602980079834549833362810112231688009963990116150089014",
              "-1.0831720191538706870198450276788926083031343998294168038648869466546711011118385e-72"
            ],
            [
              "-0.79332210748522836032709390438692993019509163197625818972357796182555376621941831",
              "-1.4039332678761165552311537042302880039624859898301543133558199678946305062472957e-71"
            ]
          ],
          [
            [
              "1.0642452176073784535163799110613690098153932607495378007192013902814555477562955",
              "4.2924085890097515219770630977053907083645762922277992793985243390307387878012844e-72"
            ],
            [
              "0.30548380115288668615948329139997874614354165109296693735278211623153384462952879",
              "1.6336413041899656712938463187769170251120541609640689118274490819070985787626749e-73"
            ]
          ]
        ],
        "-3": [
          [
            [
              "-0.27634229275087079301202477834066185975939466431665582161586874865956798890389992",
              "4.931627087299899390899846728857512594650387017445565520278996592345141606592218e-71"
            ],
            [
              "0.69845638959005735517243961567437865696958493070837939565604083255096717679855084",
              "7.6658110087871632152977471084089125219306632820612305708254511833237291676309749e-71"
            ]
          ],
          [
            [
              "-1.4240845303334282811261518132808892532132683135234667333043297326307378700714021",
              "-1.2496770071489105474193601557917385357459152601141818191312381930984782953137023e-71"
            ],
            [
              "-0.019320460936735647223932351204027429659840403657555519396944353209595952509472328",
              "3.3065083042790813639612860770775544513783838062861391465795642609454567636546152e-71"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.19775850448515854461212417972268204626081692066654514405956762575574248096800809",
              "4.2341738549625887819403727250892784341893720815377105577999427728831091070072826e-70"
            ],
            [
              "0.47402805519264119126760293098508197986694665685397093997249478987030504885683859",
              "6.5431448200521047844037790202197472779711146231647274799444656842647262738342237e-70"
            ]
          ],
          [
            [
              "-1.6961341268945493829323605296880967468787324688907666874936380583642907831445565",
              "-5.9816873769664936704020092745779183270828766080386966233352553467269241222243389e-70"
            ],
            [
              "0.99103115182091505193416310859400329352649574469972656026971139493835132125201739",
              "-6.6933528017366781476771261809021700282147998701459543399513975859251134269465187e-70"
            ]
          ]
        ],
        "-9": [
          [
            [
              "0.26568580862358568002713076437099764751319887074933662283966237356243826901999234",
              "6.8744773498005275320945590746071321994298867380750982466292144196215278798660496e-69"
            ],
            [
              "-0.54456175356034560766585606884549381576940038977984996756236946187019042213191137",
              "1.0222077963897852075465881365598225273384164185981239939093020198313143929460784e-68"
            ]
          ],
          [
            [
              "1.8041374712458385655822106335580643707628008639388495979827443718895523219385945",
              "-3.3643137460667506534956716327071461829866893747493554413790333060434850381711596e-69"
            ],
            [
              "0.066001775124099921033937146290351688953845328584573389311580565839022690123749745",
              "6.6676534314967026265805544941487390606258136825774950041327749547822066101949835e-69"
            ]
          ]
        ],
        "-12": [
          [
            [
              "0.16183367282887333345804572661887780320979703578414790950078972179719483124419181",
              "-1.8020146498094183885005155258572959094126404167855546611695790278560043645181135e-67"
            ],
            [
              "0.39427649705177913213618390128642774224684225484096652183735810276775973987189609",
              "-1.3056820219341155872462271038455879637805648571432006940516837248440849815675147e-67"
            ]
          ],
          [
            [
              "-2.0599041507168448885080782659497789561927948951459894488022342572267222912786384",
              "-2.4415931333327780388008289794692709180338549532972039792843495675838681551055825e-67"
            ],
            [
              "1.1606250041149112154249384710875041883112779561319131969658326823184291573219346",
              "-5.669473849675154997704876297013054020370966586961721136464262115593974615405092e-67"
            ]
          ]
        ]
      },
      "diagnostics": {
        "0": {
          "direction_defect": "0.0",
          "amplitude_correction": "0.0",
          "inner_boundary_defect": "4.7724906389081150293122680276910230626993286961421047777711084905735783372869833e-72",
          "outer_boundary": "1.452048439644795788410472647924070845259852594696786719902419900744708272707087e-73"
        },
        "-1": {
          "direction_defect": "0.0000000000000000000000074185218167972004084980374255682761829166686854026467913069145832509934603386602",
          "amplitude_correction": "0.000000000000000000000014423458871990256372399274596625451120649626724669269657452813167708902005239185",
          "inner_boundary_defect": "0.0000000000000000000000042071361450263284260313359366849699502380811496521108988062889206262742758648211",
          "outer_boundary": "1.0614727406127033902489470454422613941123521944616820083914578368775720604120309e-71"
        },
        "-3": {
          "direction_defect": "0.0000000000000000000000056717289946708595441219468412034704247648233796886388137870881024064067336658283",
          "amplitude_correction": "0.000000000000000000000012791690545320846585430467591941112979840213264747348526730276062957968218248198",
          "inner_boundary_defect": "0.0000000000000000000000021509181552336163232857300354580629634476328531134355676039993930374573662572584",
          "outer_boundary": "3.6837744303615063052435748208085628879965674076303344843704072093423957368903012e-68"
        },
        "-6": {
          "direction_defect": "0.0000000000000000000000060528729972157231831133248667391713484296438726548777580056031104741750856648542",
          "amplitude_correction": "0.000000000000000000000089449838922768031068327947615887853384592592965364092110534624759882056497331647",
          "inner_boundary_defect": "0.0000000000000000000000025200612809004332166305141132766639385054802634000000360393529711525051785795785",
          "outer_boundary": "5.2272053860789090787288367560207328948774326937998970890138767561756017960320217e-63"
        },
        "-9": {
          "direction_defect": "0.0000000000000000000000056591083080924706388377243489657218806335048818704584331144738021309086698056267",
          "amplitude_correction": "0.000000000000000000012141393849519985591134103153764000216130244505323684663701039880043738008398591",
          "inner_boundary_defect": "0.0000000000000000000000027114173415959610471440703988215231547123811957498144924675583096122173415813021",
          "outer_boundary": "9.2802846886445812581218630002909060783827222654030413680414982964865156356238832e-58"
        },
        "-12": {
          "direction_defect": "0.0000000000000000000000059911205704594910680503268468638484304542638397343719399448519615808495134379647",
          "amplitude_correction": "0.0000000000000000011564220588072677596446062696685098777921231561153478276616419270571566023095224",
          "inner_boundary_defect": "0.0000000000000000000000025697618486185172773061470071380137583833985481062880953031093774556020680339211",
          "outer_boundary": "1.2006396883107951607528763572632485297117172596681943925572770970806645822827441e-52"
        }
      },
      "seconds": 8.094369750004262,
      "E": "0.0000000000000000041466580090742300203397887313059950707911059919840899854860474663167535842005833",
      "D": "0.0000000000000000039895164663305585523814588098341923121081470004205290815697365741363064506252417",
      "W": "0.0000000000000000012571528248528171832135049853620135495168236922415533583472666098822335349062564",
      "points": [
        {
          "t": 0,
          "E": "4.4920610544133468764802176498220271724365825044719349844138807199693071035477729e-75",
          "D": "7.2838141240691174725911686972475288375135222008032097211627051750311753286207348e-76",
          "W": "6.0013876514206814175141491136408903989911750181587826416104512411900685777549543e-78"
        },
        {
          "t": -1,
          "E": "0.00000000000000000021094844379401463064849334946300162460410737333823357495542698569884165590371956",
          "D": "0.00000000000000000019013077396469956440961224186915811781633031178968430723861716984307820299914727",
          "W": "0.00000000000000000015789358539842384514045756353682355710705328725242596726133530650384837001354125"
        },
        {
          "t": -3,
          "E": "0.00000000000000000022525744018188698247044480990808710832515505828675084162446803052924410748341015",
          "D": "0.00000000000000000039789371191762176667335245241370706269895718115136934186540997535383711787844326",
          "W": "0.00000000000000000031326684341926601321280916296481675944535504878882986727390452432146574483652134"
        },
        {
          "t": -6,
          "E": "0.00000000000000000048438449652881386320181641162748800470086236797916861761805993628845412597634215",
          "D": "0.00000000000000000047988371658992665927811469018852218502677300191942277326734964935227660460276445",
          "W": "0.00000000000000000071177327576363263642177637121528938681083935018204971404989944536446046472918359"
        },
        {
          "t": -9,
          "E": "0.0000000000000000012266783709211722766791553629763087759498595168203812496574351710322439244550692",
          "D": "0.0000000000000000017466567346254410390829691579445371683223780553025568624978713803636597480201208",
          "W": "0.00000000000000000048284182812961730877323489481848597393065815527983369983033314762175969765082481"
        },
        {
          "t": -12,
          "E": "0.0000000000000000041466580090742300203397887313059950707911059919840899854860474663167535842005833",
          "D": "0.0000000000000000039895164663305585523814588098341923121081470004205290815697365741363064506252417",
          "W": "0.0000000000000000012571528248528171832135049853620135495168236922415533583472666098822335349062564"
        }
      ]
    }
  ],
  "rk_trials": {
    "8.6521136738688e-14": {
      "accepted_steps": 3795,
      "rejected_steps": 1,
      "nfev": 22777,
      "seconds": 1.6509851249866188,
      "F": {
        "0.0": [
          [
            "1.0",
            "0.0"
          ],
          [
            "0.0",
            "1.0"
          ]
        ],
        "-1.0": [
          [
            [
              "0.5097184875236914331684252944903881402739185371604612565709354758517534509196532",
              "0.0"
            ],
            [
              "-0.79332210748522113759412655281844144565177162307239341920548929816888489392555948",
              "0.0"
            ]
          ],
          [
            [
              "1.0642452176073682408500972506780104724032024749416273638391160834292037341984832",
              "0.0"
            ],
            [
              "0.3054838011528833891381277453142449544121101457692233894806841900743894733035151",
              "0.0"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "-0.27634229275085751646228620751003815115129535513829201592404082710771575161334216",
              "0.0"
            ],
            [
              "0.69845638959002589506926719681264347060513230405056076333787668344491060786264926",
              "0.0"
            ]
          ],
          [
            [
              "-1.4240845303333633143771324510679224936074013880824494544989573272750087682330935",
              "0.0"
            ],
            [
              "-0.01932046093673384689960315816001974622529631164628119923369610488337237839792337",
              "0.0"
            ]
          ]
        ],
        "-6.0": [
          [
            [
              "0.19775850448513609268142405594855729504550532952912041120768114011174217839411217",
              "0.0"
            ],
            [
              "0.47402805519258450087578246896744502993944223836047850634963333318239566661387445",
              "0.0"
            ]
          ],
          [
            [
              "-1.6961341268943454186661608658372515998549918255094269225186529011945104450923899",
              "0.0"
            ],
            [
              "0.99103115182079965184546583752698248458290503132910383135819670545511113643129591",
              "0.0"
            ]
          ]
        ],
        "-9.0": [
          [
            [
              "0.26568580862352615785505675086745676559810792888562635936503297800062312600145265",
              "0.0"
            ],
            [
              "-0.5445617535602284160021427327351043378402138806895766440112755601223095091331052",
              "0.0"
            ]
          ],
          [
            [
              "1.8041374712454498800783989546616071971619609746880654261666633801386035213060674",
              "0.0"
            ],
            [
              "0.066001775124080884477344894301408242073494886049204705700786331991731348146974975",
              "0.0"
            ]
          ]
        ],
        "-12.0": [
          [
            [
              "0.16183367282882359446857625919447161473582774345344856373999062005730694397707322",
              "0.0"
            ],
            [
              "0.39427649705165062338906417198551877992603724994635240296288809624966051456966751",
              "0.0"
            ]
          ],
          [
            [
              "-2.0599041507161739865990092828506030740826487840909231295656470652557648118241678",
              "0.0"
            ],
            [
              "1.1606250041145430522735459329105306532616111173123120936148319471677003810325986",
              "0.0"
            ]
          ]
        ]
      },
      "E": "0.00000000000032569755601655790833190306206417127472442804833644161954485100028349416570568358",
      "D": "0.00000000000032570735094312912401119036814164789536298073815429799439873897501795229364017416",
      "W": "0.00000000000064654732316892114280020729836678630137422514401846833515031000341540070051768811",
      "points": [
        {
          "t": 0.0,
          "E": "0.0",
          "D": "0.0",
          "W": "0.0"
        },
        {
          "t": -1.0,
          "E": "0.0000000000000095960915304524678436782195460562924488227114906942865708865490662003694765876345",
          "D": "0.0000000000000095120852212996004123746230553707210031509734074555815245583565800414685607301967",
          "W": "0.00000000000001902684295093637850315328785890743244770381632505511680370367420413031539140747"
        },
        {
          "t": -3.0,
          "E": "0.000000000000045619783692556074172506453279881097169598405484232832942736858038474131840735536",
          "D": "0.000000000000045529358899392805963976607366714958426541824689141015738159585841008213452831748",
          "W": "0.000000000000090931988760580020076484820606445406579150188225246152173532907121763828923499004"
        },
        {
          "t": -6.0,
          "E": "0.00000000000012025211161380776868098268474958451399527175161927735965286781123300850331424948",
          "D": "0.00000000000011949938806593340923873354321416217022218833561811871873752256923848021244372251",
          "W": "0.00000000000023791049259641414865412222695201069287616017366748299416929359195369800963893492"
        },
        {
          "t": -9.0,
          "E": "0.00000000000021544207669388367238161294658081836404403464162528307668438377159343345681596288",
          "D": "0.00000000000021741824858895039227421255548152286276238673401744221663832417007477215048530516",
          "W": "0.00000000000043207896046791849258508021321619663091978562784994971013128309994581687153200622"
        },
        {
          "t": -12.0,
          "E": "0.00000000000032569755601655790833190306206417127472442804833644161954485100028349416570568358",
          "D": "0.00000000000032570735094312912401119036814164789536298073815429799439873897501795229364017416",
          "W": "0.00000000000064654732316892114280020729836678630137422514401846833515031000341540070051768811"
        }
      ]
    },
    "2.2984228663276e-13": {
      "accepted_steps": 3121,
      "rejected_steps": 1,
      "nfev": 18733,
      "seconds": 1.323903499986045,
      "F": {
        "0.0": [
          [
            "1.0",
            "0.0"
          ],
          [
            "0.0",
            "1.0"
          ]
        ],
        "-1.0": [
          [
            [
              "0.5097184875236828805296752501420530788002602130857868242471122336386695745339954",
              "0.0"
            ],
            [
              "-0.79332210748520914989160242717691590247636902269114425905462045654628800058303986",
              "0.0"
            ]
          ],
          [
            [
              "1.0642452176073513974252218401484653475512157953352678331114878778649439343305379",
              "0.0"
            ],
            [
              "0.30548380115287770227031028974078651125884738152218649933640597272398025561365974",
              "0.0"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "-0.27634229275083511127911492380741864735726134521009228521169845873971352419839087",
              "0.0"
            ],
            [
              "0.69845638958997348952662327627964434748497118758450474607857752047448044106535597",
              "0.0"
            ]
          ],
          [
            [
              "-1.424084530333255389265131368041501500290653740377624354807989650734131125174032",
              "0.0"
            ],
            [
              "-0.01932046093673014788037834499057467419303359010811309089898790332238901152702006",
              "0.0"
            ]
          ]
        ],
        "-6.0": [
          [
            [
              "0.19775850448509940332423392756363447670657597444084953405096573746793060327258756",
              "0.0"
            ],
            [
              "0.47402805519248977053215928323579649785526777473158425821011074916494118059784575",
              "0.0"
            ]
          ],
          [
            [
              "-1.6961341268940056348833040798949964776048847328146914854863090489618432722453737",
              "0.0"
            ],
            [
              "0.99103115182060909776967172935479501920995636239690658211029897536468830957552907",
              "0.0"
            ]
          ]
        ],
        "-9.0": [
          [
            [
              "0.2656858086234261394319331310871274826425835083595138954213020451194581784780841",
              "0.0"
            ],
            [
              "-0.54456175356003354480995465274574972689372762185104806661680124870720269252684856",
              "0.0"
            ]
          ],
          [
            [
              "1.8041374712448048108277864392847712105508469748876390072544258140329884936353683",
              "0.0"
            ],
            [
              "0.066001775124045786628238293937290622683081734412423937360081608536568448251942205",
              "0.0"
            ]
          ]
        ],
        "-12.0": [
          [
            [
              "0.16183367282874240915229746782797178323761102264407615475337214299452249925248628",
              "0.0"
            ],
            [
              "0.39427649705143610401675196133969280196651136220922793028213306160021111705605859",
              "0.0"
            ]
          ],
          [
            [
              "-2.0599041507150571734567529474802594491617377970570986681114833096174610661899812",
              "0.0"
            ],
            [
              "1.16062500411393527057737497108070868265126370532041110383627072781404020780898",
              "0.0"
            ]
          ]
        ]
      },
      "E": "0.00000000000086786508447543564143989188496745422977871188045128093561660730716479819455455812",
      "D": "0.00000000000086926615348111142150231367451396493872155068216554578369845490590564364356126761",
      "W": "0.0000000000017213550944032495133122466603598217271432011205023034968994853054453712105599757",
      "points": [
        {
          "t": 0.0,
          "E": "0.0",
          "D": "0.0",
          "W": "0.0"
        },
        {
          "t": -1.0,
          "E": "0.000000000000025422730538779596666490570847858362070342271883470753498890228846944012994576271",
          "D": "0.000000000000025469596286205047017464155475583730020315073620865372312812583240696983952106814",
          "W": "0.00000000000005065835360967790231040197341502305953740250560017380853873870992502352930685451"
        },
        {
          "t": -3.0,
          "E": "0.00000000000012140539171107303778953965845630245626176818564783825090988176677620309327704916",
          "D": "0.00000000000012173809599336323637023386747709320602218433795778710625513510628970758774367946",
          "W": "0.00000000000024239796933763804609058985426176628328161182413477915043343535821275118383769376"
        },
        {
          "t": -6.0,
          "E": "0.00000000000032058048038432227909946283775964246827723191624719314248984800667526997674088007",
          "D": "0.00000000000031911713033434424509921294512616680789168402169412478259923346544668904026370704",
          "W": "0.00000000000063369689200995787128934603847543422337790941431860877285356387383277098542424658"
        },
        {
          "t": -9.0,
          "E": "0.0000000000005729920200288923220985319234498019269639111003023473127646961214203962966543797",
          "D": "0.00000000000058053234182221755235210194590921871846340933005579413519754526580308859298611074",
          "W": "0.0000000000011508598165340157448726293873654756881260302964443069329791227629197426135228933"
        },
        {
          "t": -12.0,
          "E": "0.00000000000086786508447543564143989188496745422977871188045128093561660730716479819455455812",
          "D": "0.00000000000086926615348111142150231367451396493872155068216554578369845490590564364356126761",
          "W": "0.0000000000017213550944032495133122466603598217271432011205023034968994853054453712105599757"
        }
      ]
    }
  },
  "initial": {
    "u0": ".25",
    "w0": ".1",
    "x0": "-1",
    "span": 12
  },
  "reference_settings": [
    [
      55,
      "1e-27",
      32
    ],
    [
      70,
      "1e-36",
      40
    ]
  ],
  "reference": {
    "F": {
      "0": [
        [
          [
            "1.0",
            "0.0"
          ],
          "0.0"
        ],
        [
          "0.0",
          [
            "1.0",
            "0.0"
          ]
        ]
      ],
      "-1": [
        [
          [
            "0.50971848752369653256367814238306331661765919208585033897607040501128400839600856",
            "0.0"
          ],
          [
            "-0.79332210748522836031391443134408207668875610779158548258169487889980051360046951",
            "0.0"
          ]
        ],
        [
          [
            "1.0642452176073784534446162573859918324526521699756197464548529454928202254516431",
            "0.0"
          ],
          [
            "0.30548380115288668593498241893047980269970383106691562207174741363056714804476059",
            "0.0"
          ]
        ]
      ],
      "-3": [
        [
          [
            "-0.27634229275087079317421879391690933857266274492615354228417687556641850612926606",
            "0.0"
          ],
          [
            "0.69845638959005735514932602656796806779874463470633803680184091898016807100535561",
            "0.0"
          ]
        ],
        [
          [
            "-1.4240845303334282808053661773753564142502624902704142678953075161838847851784439",
            "0.0"
          ],
          [
            "-0.019320460936735647008872889273945359171670925909137692377163906830182160299282358",
            "0.0"
          ]
        ]
      ],
      "-6": [
        [
          [
            "0.19775850448515854441750246454096321968115855565751671069336818278362429152364017",
            "0.0"
          ],
          [
            "0.47402805519264119102123188660369287863238358527970872731705884999382745103770368",
            "0.0"
          ]
        ],
        [
          [
            "-1.696134126894549382376500177578688930297327878530119023524430133682739168933373",
            "0.0"
          ],
          [
            "0.99103115182091505275574418369515888140759462112765182824172617682503003009448355",
            "0.0"
          ]
        ]
      ],
      "-9": [
        [
          [
            "0.26568580862358567948864080398532059438194344172961490278030181391558728350867635",
            "0.0"
          ],
          [
            "-0.54456175356034560725496533003841075280930895365495362423644632982633159395362842",
            "0.0"
          ]
        ],
        [
          [
            "1.8041374712458385672018454099629153673442826824364896588823482867104700708627483",
            "0.0"
          ],
          [
            "0.066001775124099918820840732144663144225846832478252389055222663017585218181407929",
            "0.0"
          ]
        ]
      ],
      "-12": [
        [
          [
            "0.16183367282887333504750023058452018205962929450642727392856200299072628687874482",
            "0.0"
          ],
          [
            "0.39427649705177913044515609662881161084899283594125516004822295326885378494161378",
            "0.0"
          ]
        ],
        [
          [
            "-2.0599041507168448923465261225841714968928239658253138420379712537001039382303621",
            "0.0"
          ],
          [
            "1.1606250041149112239666565155827588793764699343530941749116770397418311396741722",
            "0.0"
          ]
        ]
      ]
    },
    "state": {
      "0": [
        [
          "0.25",
          "0.0"
        ],
        [
          "0.10000000000000000000000000000000000000000000000000000000000000000000000022639198",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ],
        [
          "1.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ],
        [
          "1.0",
          "0.0"
        ]
      ],
      "-1": [
        [
          "0.033091500957167699940145088648504576820956549433297155306703173194934190013399292",
          "0.0"
        ],
        [
          "0.31007699695562996862966883471866917196109272496298722735392128349091317970869965",
          "0.0"
        ],
        [
          "-0.16020308486232555401463604349743040504376348906655094602539315876367120546657838",
          "0.0"
        ],
        [
          "0.50971848752369653256367814238306331661765919208585033897607040501128400839600856",
          "0.0"
        ],
        [
          "1.0642452176073784534446162573859918324526521699756197464548529454928202254516431",
          "0.0"
        ],
        [
          "-0.79332210748522836031391443134408207668875610779158548258169487889980051360046951",
          "0.0"
        ],
        [
          "0.30548380115288668593498241893047980269970383106691562207174741363056714804476059",
          "0.0"
        ]
      ],
      "-3": [
        [
          "0.0260657928613610418942943828713940496981781350994103689278194863436140301688348",
          "0.0"
        ],
        [
          "-0.36162181865089369174551344960102764574611562261317167754484361493462225258432064",
          "0.0"
        ],
        [
          "0.064755015536666555983331288312311786609791796800139841359519756475446884026829363",
          "0.0"
        ],
        [
          "-0.27634229275087079317421879391690933857266274492615354228417687556641850612926606",
          "0.0"
        ],
        [
          "-1.4240845303334282808053661773753564142502624902704142678953075161838847851784439",
          "0.0"
        ],
        [
          "0.69845638959005735514932602656796806779874463470633803680184091898016807100535561",
          "0.0"
        ],
        [
          "-0.019320460936735647008872889273945359171670925909137692377163906830182160299282358",
          "0.0"
        ]
      ],
      "-6": [
        [
          "0.12020919410718941024908096268617060264969170630243428099248203390559150019102283",
          "0.0"
        ],
        [
          "-0.27336345700347373275361797644416966216901759973055791747188988431528210591574868",
          "0.0"
        ],
        [
          "0.015712744148274455574569234173901662418640376335987696802768450222140271820968647",
          "0.0"
        ],
        [
          "0.19775850448515854441750246454096321968115855565751671069336818278362429152364017",
          "0.0"
        ],
        [
          "-1.696134126894549382376500177578688930297327878530119023524430133682739168933373",
          "0.0"
        ],
        [
          "0.47402805519264119102123188660369287863238358527970872731705884999382745103770368",
          "0.0"
        ],
        [
          "0.99103115182091505275574418369515888140759462112765182824172617682503003009448355",
          "0.0"
        ]
      ],
      "-9": [
        [
          "-0.021249769326285331518686799568246611404059049111842764062018525241042670248724926",
          "0.0"
        ],
        [
          "0.45603423470616771706329879692687450513870599594597418752335851721153915130551616",
          "0.0"
        ],
        [
          "-0.071650373816461711898696075989357712921818625438724925932762276809244672933190112",
          "0.0"
        ],
        [
          "0.26568580862358567948864080398532059438194344172961490278030181391558728350867635",
          "0.0"
        ],
        [
          "1.8041374712458385672018454099629153673442826824364896588823482867104700708627483",
          "0.0"
        ],
        [
          "-0.54456175356034560725496533003841075280930895365495362423644632982633159395362842",
          "0.0"
        ],
        [
          "0.066001775124099918820840732144663144225846832478252389055222663017585218181407929",
          "0.0"
        ]
      ],
      "-12": [
        [
          "0.10501094599146478767504773631695120131658463276137381312333437354230245152389216",
          "0.0"
        ],
        [
          "-0.31358955864355713676579229878414604359626766279978908936399247530310536915748797",
          "0.0"
        ],
        [
          "-0.0010112967413199799767505372129883457802381743792576353861773729341291357690368829",
          "0.0"
        ],
        [
          "0.16183367282887333504750023058452018205962929450642727392856200299072628687874482",
          "0.0"
        ],
        [
          "-2.0599041507168448923465261225841714968928239658253138420379712537001039382303621",
          "0.0"
        ],
        [
          "0.39427649705177913044515609662881161084899283594125516004822295326885378494161378",
          "0.0"
        ],
        [
          "1.1606250041149112239666565155827588793764699343530941749116770397418311396741722",
          "0.0"
        ]
      ]
    },
    "F_increment": "1.5965720542731407604843075839627341278042478067849581242355668813717512841489989e-35",
    "background_increment": "1.093793406729852214153620987525293608813391888523192215040938052098168720781032e-36"
  },
  "monitors": [
    {
      "J": {
        "0": [
          [
            [
              "1.4289487211006924845844681668953244590685422050566146860366457925726529049389926",
              "-0.30445926506368201474495244997385127559823257768930584731759216159348924634321537"
            ],
            [
              "-0.54736216243769050626415873855913890233969438470384721305994809937475626032714182",
              "-1.6624239219655776007539351897094830887911873258934952238938834095628996724321756"
            ]
          ],
          [
            [
              "3.8845937399430972404391826505609423521498309786671931344633247239330741945667407e-37",
              "1.5090434149021574126819942621809083408501510499965824154009324557905113756668315"
            ],
            [
              "3.3754626857569944977082779988233918452348857711920271933684052707875193183702614e-37",
              "4.2594026858616409786710038280108457593641099329126885057901057850733504899618794"
            ]
          ],
          [
            [
              "-1.4289487211006924845844681668953244583853983045024130161232958295801753787514152",
              "-0.30445926506368201474495244997385127569168568310481331864768730668137670061124088"
            ],
            [
              "0.54736216243769050626415873855913890241994819204714989329247375711722207013965287",
              "-1.6624239219655776007539351897094830885347195150925185044174171752531748511790825"
            ]
          ],
          [
            [
              "1.4289487211006924845844681668953244590685422050566146860367225779522476188189767",
              "-0.30445926506368201474495244997385127559823257768930584731754835196799819051354148"
            ],
            [
              "-0.54736216243769050626415873855913890233969438470384721305994809937475626032714637",
              "-1.6624239219655776007539351897094830887911873258934952238938834095628996724321803"
            ]
          ]
        ],
        "-1": [
          [
            [
              "1.0190482506479408437765583588671378936114847718963605652515013334733765777073539",
              "1.676219335000099813980084227121170168512695818517097377509922908944449583401268"
            ],
            [
              "0.85461599734648366278956305429953944676954112023232805462964706150629124232463741",
              "-1.0889024729312298994063701671373753020687542459857898006150828552110199467267423"
            ]
          ],
          [
            [
              "4.1358816411648088720945042775825485993654980402234315660447126274617985094996286e-38",
              "-4.0720606198032306150954822711228055230924993752894193637672213823355494578370755"
            ],
            [
              "-1.235148156866898778473659553675342558479694837795270735222126439915809100170117e-36",
              "3.3682537969886517276935744642872459266162993730294133389832929723599756828839856"
            ]
          ],
          [
            [
              "-1.0190482506479408437765583588671378949709655149412337440986048630533782988583761",
              "1.6762193350000998139800842271211701693777131673132637907571382121506980488620881"
            ],
            [
              "-0.85461599734648366278956305429953944822482725132681066276214928967738375624531311",
              "-1.0889024729312298994063701671373753022152740472540586419085215355771392047813687"
            ]
          ],
          [
            [
              "1.0190482506479408437765583588671378936114847718963605652514947190772314105014025",
              "1.6762193350000998139800842271211701685126958185170973775099196487579172079127896"
            ],
            [
              "0.85461599734648366278956305429953944676954112023232805462965171336121628682024119",
              "-1.0889024729312298994063701671373753020687542459857898006150786478612613544034912"
            ]
          ]
        ],
        "-3": [
          [
            [
              "-0.80709793596399245362163674244023962113526368887913020950271703851555214993169322",
              "-2.3615498967899152915530188324812312498224278003243628946424155997855528780255441"
            ],
            [
              "-0.84679904971621351844817008958074582253465636443378755545186907825280457491415072",
              "0.6720495571734840519314802934590596171366004810746828296600291399634853288274489"
            ]
          ],
          [
            [
              "5.0621320131683446808833429746907713734107536994722639650660429138609272135813908e-35",
              "6.0365940590467626571157652358943185133673603958298518758718341686318613253067069"
            ],
            [
              "-3.0946742151908871084530958033583668428837768989698833165710899416205463306545555e-35",
              "-2.2310541192674347570825191219148172678139827837349772828800368821381134005563657"
            ]
          ],
          [
            [
              "0.80709793596399245362163674244023964446524846711107204648161449425028074542105422",
              "-2.3615498967899152915530188324812312202381620401374644187985007428080119308013809"
            ],
            [
              "0.84679904971621351844817008958074578245822764201540065395750273485975910999919997",
              "0.67204955717348405193148029345905961761196460568220053920663935193636452237007836"
            ]
          ],
          [
            [
              "-0.8070979359639924536216367424402396211352636888791302095027183327410452505263562",
              "-2.3615498967899152915530188324812312498224278003243628946424095634474591711837883"
            ],
            [
              "-0.84679904971621351844817008958074582253465636443378755545018703800872551070842454",
              "0.67204955717348405193148029345905961713660048107468282966318140881893729485786697"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.48773305348407807401666538275550288935197995286982726300430152239156313973531883",
              "-3.1214225635503075275945961950447688983847890882344970303580301903178622837898252"
            ],
            [
              "-0.78560730588881319889308556623874103539263001426942725143555351370472610181467377",
              "-0.18443623532474650397931505697756504898076942666450423852023464931751301388080639"
            ]
          ],
          [
            [
              "4.9249884177039618581148810457896222662492203238357716701204489000425087646265447e-34",
              "8.720027289294485087842796343672255128323905498783530681587874377138024944097016"
            ],
            [
              "-7.7789601805278538478052528139774255785601962610858672724860195872870160168955261e-34",
              "0.12700418998873406370073120195152599394682010066229944525643108866752398072321485"
            ]
          ],
          [
            [
              "-0.4877330534840780740166653827555015015260112281694264949297183041989925588629557",
              "-3.1214225635503075275945961950447690555942658625659805695449991422976925262719417"
            ],
            [
              "0.78560730588881319889308556623873974128764103776523620015379134582906790290324318",
              "-0.18443623532474650397931505697756500953131354191605949572369574053202289404191962"
            ]
          ],
          [
            [
              "0.48773305348407807401666538275550288935197995286982726300429302212047414679027235",
              "-3.1214225635503075275945961950447688983847890882344970303581006476687181731536822"
            ],
            [
              "-0.78560730588881319889308556623874103539263001426942725143555351370472610181467318",
              "-0.18443623532474650397931505697756504898076942666450423852023464931751301388080562"
            ]
          ]
        ],
        "-9": [
          [
            [
              "1.0818297397499469528057897634018224848559053807841082990447818587531135809132519",
              "2.9791464387663845656491435823781388185304080025490558116578145241668735037632808"
            ],
            [
              "0.63272446257319406997981598965526357594787027769558499928816646349103543633229818",
              "-0.60747931525338993037067906791023780936502845722954679294583072391509961806299399"
            ]
          ],
          [
            [
              "1.5240800308613023975184144244920588333141295522295833633880762601456398601622662e-30",
              "-7.584948446565277858744486500783836095486817258311213660982539098205127462404083"
            ],
            [
              "-1.1216082232107040815186614007629895564020380000318731620656190610107117584855534e-30",
              "1.9534301750644337905323966811640836083119971929107256763733680821113246749659497"
            ]
          ],
          [
            [
              "-1.0818297397499469528057897634020650875326597752659525681636660197843342147297579",
              "2.9791464387663845656491435823796014551930605728109063291837904821948786508278052"
            ],
            [
              "-0.63272446257319406997981598965662257369736254861188443534042680832370300303563098",
              "-0.60747931525338993037067906791018708993234329489792782378084079451557998937845789"
            ]
          ],
          [
            [
              "1.0818297397499469528057897634018224848559053807841082990481828891372748520353891",
              "2.9791464387663845656491435823781388185304080025490558116640698292179559222910596"
            ],
            [
              "0.63272446257319406997981598965526357594787027769558499928817057348950439516419312",
              "-0.60747931525338993037067906791023780936502845722954679294582046548366882481437858"
            ]
          ]
        ],
        "-12": [
          [
            [
              "0.53096002495674178517453779849760112442061541501431761823990592335943527835978161",
              "-3.777796972875228339730323346700793728902443562843642938399918020582897132829811"
            ],
            [
              "-0.65198252533704656621231024290053151212910893278742582448121580025049004980212127",
              "-0.14899503656600207849680193318173375306403167332786843353462618650462531781630772"
            ]
          ],
          [
            [
              "1.6805589158833541809928770772797480874327824222619358833483188005953968645409332e-28",
              "10.525394791811267770109353745510349618802259021693425667283534842515586648774972"
            ],
            [
              "-2.1253391642530090612591545032840364496198936189057926335293665503769560075093152e-29",
              "0.094334429183479974821957850898860971914233552606134495323185422604955909351004396"
            ]
          ],
          [
            [
              "-0.5309600249567417851745377983414788703160996632442975982557881013358204724803022",
              "-3.7777969728752283397303233466717191320043695268427641800881076729719006698227252"
            ],
            [
              "0.65198252533704656621231024285945177715817934431279803086411449792745246117396071",
              "-0.14899503656600207849680193316996526722613796512154679143399802762443086352435948"
            ]
          ],
          [
            [
              "0.53096002495674178517453779849760112442061541501431761823989181616412026685665986",
              "-3.7777969728752283397303233467007937289024435628436429383998994132490780310684838"
            ],
            [
              "-0.65198252533704656621231024290053151212910893278742582448118758585986002679595627",
              "-0.14899503656600207849680193318173375306403167332786843353466340117226352133885839"
            ]
          ]
        ]
      },
      "m": {
        "0": [
          [
            [
              "0.38766128607591202170346067529203816608680346806257135117877229401308237654909923",
              "-0.20129956412192482034281137702012799860201299940749200542414556684615279935687234"
            ]
          ],
          [
            [
              "3.7820454772318133771018257383535677479225534087128838496064693091215664582317797e-38",
              "0.49752905953485506125678340043022473850612140563377051165194161806463388342454223"
            ]
          ],
          [
            [
              "-0.38766128607591202170346067529203816602123374374640776156073655846873096856137199",
              "-0.20129956412192482034281137702012799860537938494815438135750260887074745402697255"
            ]
          ],
          [
            [
              "0.3876612860759120217034606752920381660868034680625713511787722940130823765491002",
              "-0.20129956412192482034281137702012799860201299940749200542414556684615279935687365"
            ]
          ]
        ],
        "-1": [
          [
            [
              "0.38766128607591202170346067529203816595992552099677795672810264482044387228599728",
              "-0.20129956412192482034281137702012799839800708685698835197043289166133974049599872"
            ]
          ],
          [
            [
              "-1.0180042843072475359186520543865477324204792779295709650852155758401858054583836e-37",
              "0.49752905953485506125678340043022473874145852056214744460611650690596765290428314"
            ]
          ],
          [
            [
              "-0.38766128607591202170346067529203816613421457333342717735672553917184827604503485",
              "-0.20129956412192482034281137702012799838780169732751085413409704528441738812396407"
            ]
          ],
          [
            [
              "0.38766128607591202170346067529203816595992552099677795672810264482044387228599679",
              "-0.20129956412192482034281137702012799839800708685698835197043289166133974049599864"
            ]
          ]
        ],
        "-3": [
          [
            [
              "0.38766128607591202170346067529203816890255570303597390216731585911634169395242512",
              "-0.20129956412192482034281137702012800334009594217071450507212179659681996321867635"
            ]
          ],
          [
            [
              "3.3493172329221821692090096148674040314745623139904498033530488947570383580711193e-36",
              "0.4975290595348550612567834004302247331728021044470122594652206401467384078788658"
            ]
          ],
          [
            [
              "-0.38766128607591202170346067529203816334157978083935313157039593265400605797049485",
              "-0.20129956412192482034281137702012800376583815716253831280283083107631841378814707"
            ]
          ],
          [
            [
              "0.38766128607591202170346067529203816890255570303597390216731585911634169395242431",
              "-0.20129956412192482034281137702012800334009594217071450507212179659681996321867526"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.38766128607591202170346067529203815927979507876585444913695126075905506628451831",
              "-0.20129956412192482034281137702012797409724642110702620922852910176373346960737885"
            ]
          ],
          [
            [
              "-2.1159793013133593385432820159968833493539042850634295563440484578253022787431368e-35",
              "0.49752905953485506125678340043022475824952913968784091904854502669459584876926599"
            ]
          ],
          [
            [
              "-0.38766128607591202170346067529203818317428347916275712818423932208750664054114277",
              "-0.20129956412192482034281137702012796557215673707753881236518454943225977081329882"
            ]
          ],
          [
            [
              "0.38766128607591202170346067529203815927979507876585444913695126075905506628451781",
              "-0.20129956412192482034281137702012797409724642110702620922852910176373346960737896"
            ]
          ]
        ],
        "-9": [
          [
            [
              "0.38766128607591202170346067529194620622194537248727410586238136156886039269224534",
              "-0.20129956412192482034281137701995514231169896243267518657021057646608063446342273"
            ]
          ],
          [
            [
              "-1.2646179067503479823846442852845509104259178934945055122364762595640333489930967e-31",
              "0.49752905953485506125678340043040842828529130752767621644007419254772338029877588"
            ]
          ],
          [
            [
              "-0.38766128607591202170346067529214049858037311707914663868038968129922432711248069",
              "-0.20129956412192482034281137701993092728206851643546737886728136514858941350276773"
            ]
          ],
          [
            [
              "0.38766128607591202170346067529194620622194537248727410586238136156886039269224528",
              "-0.20129956412192482034281137701995514231169896243267518657021057646608063446342178"
            ]
          ]
        ],
        "-12": [
          [
            [
              "0.38766128607591202170346067529518156550492919734405817262526598093224921213434377",
              "-0.20129956412192482034281137702609979586827314812207344028098983365461959304562699"
            ]
          ],
          [
            [
              "4.3866133664240688284901487236422361463932938951583482411030719764116392980593467e-30",
              "0.4975290595348550612567834004239126408189082595732288509463016249381284742146211"
            ]
          ],
          [
            [
              "-0.38766128607591202170346067528848853074226177497446358728202822467285786633045618",
              "-0.20129956412192482034281137702696386128272348914246111051409752885399166085367263"
            ]
          ],
          [
            [
              "0.38766128607591202170346067529518156550492919734405817262526598093224921213434184",
              "-0.20129956412192482034281137702609979586827314812207344028098983365461959304562596"
            ]
          ]
        ]
      },
      "digits": 80,
      "reference_defect": "2.9649622821848050932701675513288039604798749168213608080338173146498136406054932e-29"
    },
    {
      "J": {
        "0": [
          [
            [
              "1.4289487211006924845844681668953244586532015654777807119494368730559482014755723",
              "-0.30445926506368201474495244997385127504784538510019465657855311476116014696694996"
            ],
            [
              "-0.54736216243769050626415873855913890215606923085014027443269272692423833347858375",
              "-1.6624239219655776007539351897094830885964921996170475766062059231696178785553187"
            ]
          ],
          [
            [
              "-1.5530776651178137515808380426340888776602419415736428899056966882877664735745719e-48",
              "1.509043414902157412681994262180908341512927403196926964081103381944399533378052"
            ],
            [
              "-4.225216029086314183591690519023853842223771246968148025857053702190890714026134e-48",
              "4.2594026858616409786710038280108457599411793417815251684243421588200979305992129"
            ]
          ],
          [
            [
              "-1.4289487211006924845844681668953244586532015654764782440530032410407031891988426",
              "-0.30445926506368201474495244997385127504784538509819803099042692615058844946699428"
            ],
            [
              "0.54736216243769050626415873855913890215606923085032393672612662764001576305400859",
              "-1.6624239219655776007539351897094830885964921996133580836184364828883623113907869"
            ]
          ],
          [
            [
              "1.4289487211006924845844681668953244586532015654777807119494368730559482014755723",
              "-0.30445926506368201474495244997385127504784538510019465657855311476116014696694996"
            ],
            [
              "-0.54736216243769050626415873855913890215606923085014027443269272702149288053572587",
              "-1.6624239219655776007539351897094830885964921996170475766062059233543603258763852"
            ]
          ]
        ],
        "-1": [
          [
            [
              "1.0190482506479408437765583588671378950161651139870463443444384959366882005579042",
              "1.6762193350000998139800842271211701677267429096497597443449216113440289502423369"
            ],
            [
              "0.85461599734648366278956305429953944733743049248055321845669800068411744184946246",
              "-1.0889024729312298994063701671373753034158027765026583223278488478913034786692394"
            ]
          ],
          [
            [
              "-1.020554387052135258716696708839885063108391756382761271145329273279428707333487e-46",
              "-4.0720606198032306150954822711228055230191209062902163620749107990047081281474565"
            ],
            [
              "1.2749064259032500130782002648934757299609824649012459994272850133123659419558005e-46",
              "3.3682537969886517276935744642872459245381365809754055261078489371245736162975515"
            ]
          ],
          [
            [
              "-1.019048250647940843776558358867137895016165114016003719827864641911689073807518",
              "1.6762193350000998139800842271211701677267429097281828305619499869479113259466719"
            ],
            [
              "-0.85461599734648366278956305429953944733743049254958578074146594554335487401631635",
              "-1.0889024729312298994063701671373753034158027766497800079534287404992575092185861"
            ]
          ],
          [
            [
              "1.0190482506479408437765583588671378950161651139870463443444384960340144425054746",
              "1.6762193350000998139800842271211701677267429096497597443449216115283526953466107"
            ],
            [
              "0.85461599734648366278956305429953944733743049248055321845669800068470822064157545",
              "-1.0889024729312298994063701671373753034158027765026583223278488478908954742938062"
            ]
          ]
        ],
        "-3": [
          [
            [
              "-0.80709793596399245362163674244023960459113429787523604541455803702312991101162341",
              "-2.3615498967899152915530188324812312155469338369179506310804036849419515070127735"
            ],
            [
              "-0.84679904971621351844817008958074580439506304966340951516283203492461993777479698",
              "0.67204955717348405193148029345905958139026172088919336112285170255147767304749943"
            ]
          ],
          [
            [
              "-7.2877710365110924173409021485014732154661420949842933296542700042348157771983775e-45",
              "6.0365940590467626571157652358943185944527084626144672552917802584441198449357183"
            ],
            [
              "6.8254445183127098849324791874719461379558239313028568123661360135414137878149557e-45",
              "-2.2310541192674347570825191219148173175859713507953761452546184952613213817215151"
            ]
          ],
          [
            [
              "0.80709793596399245362163674244023960459113429217996510011437526335235706055201315",
              "-2.3615498967899152915530188324812312155469338346202596878395603441913338359686424"
            ],
            [
              "0.84679904971621351844817008958074580439506304606808111543119926542225804870220269",
              "0.67204955717348405193148029345905958139026171322871223053146416122235874847100733"
            ]
          ],
          [
            [
              "-0.80709793596399245362163674244023960459113429787523604541455803702312991101162341",
              "-2.3615498967899152915530188324812312155469338369179506310804036849419515070127735"
            ],
            [
              "-0.84679904971621351844817008958074580439506304966340951516283203492439841503506997",
              "0.67204955717348405193148029345905958139026172088919336112285170255137016591502407"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.48773305348407807401666538275550193464742411611672836453461946722507032550666392",
              "-3.1214225635503075275945961950447677516674680721003947026574616855898511673650313"
            ],
            [
              "-0.7856073058888131988930855662387403820761477901219677429000730452940715485552322",
              "-0.18443623532474650397931505697756614652197320734846328834623775771583167733998454"
            ]
          ],
          [
            [
              "-7.1843292088426204300682435622582488553668479687478192756631108870677970754499543e-42",
              "8.7200272892944850878427963436722563113929111334453590554396201419248276300759394"
            ],
            [
              "1.1819294130351965350124416264812380351670704201894304719656214960048417566220338e-42",
              "0.12700418998873406370073120195152469937169446189789386297534372739694251500340375"
            ]
          ],
          [
            [
              "-0.48773305348407807401666538275550193464742281447065462472831023783686333138291783",
              "-3.1214225635503075275945961950447677516674606595021740547710187766740874297536416"
            ],
            [
              "0.78560730588881319889308556623874038207614538629961453210701426459870830203367969",
              "-0.18443623532474650397931505697756614652197537601434917752996889373589955765555219"
            ]
          ],
          [
            [
              "0.48773305348407807401666538275550193464742411611672836453461946722507032550666392",
              "-3.1214225635503075275945961950447677516674680721003947026574616855898511673650313"
            ],
            [
              "-0.78560730588881319889308556623874038207614779012196774290007304549264563463778167",
              "-0.1844362353247465039793150569775661465219732073484632883462377580833808520642833"
            ]
          ]
        ],
        "-9": [
          [
            [
              "1.0818297397499469528057897634032527623304596257143126029264773240258897628114594",
              "2.9791464387663845656491435823784221432067307053911716281387546583709401731849638"
            ],
            [
              "0.63272446257319406997981598965580793808905827303905269568167781944836554229944738",
              "-0.60747931525338993037067906791148284169374995477086280873839341814848035212114081"
            ]
          ],
          [
            [
              "-1.1174805999611544080053625216123832013279386823954020931876162278900725618830195e-39",
              "-7.5849484465652778587444865007815965842735211994543186014154147271515234284769471"
            ],
            [
              "6.4456955755197243788819653032754227982131527476995056838160470960521737926402362e-40",
              "1.9534301750644337905323966811624408074800991696088181392816945421687089152543551"
            ]
          ],
          [
            [
              "-1.0818297397499469528057897634032527623311914897301838913777544326726621215853366",
              "2.9791464387663845656491435823784221432069073326621388055316164206151234014207542"
            ],
            [
              "-0.63272446257319406997981598965580793808917836716703707117679214626625979656717563",
              "-0.60747931525338993037067906791148284169433463010676522803303327964587415305741355"
            ]
          ],
          [
            [
              "1.0818297397499469528057897634032527623304596257143126029264773240252302007624352",
              "2.9791464387663845656491435823784221432067307053911716281387546583700379183284659"
            ],
            [
              "0.63272446257319406997981598965580793808905827303905269568167781984275219990907781",
              "-0.60747931525338993037067906791148284169374995477086280873839341741973510287651111"
            ]
          ]
        ],
        "-12": [
          [
            [
              "0.53096002495674178517453779846899164689579326451450182159115592656468861750235547",
              "-3.7777969728752283397303233465450820971755917880922097544558734721135841459596225"
            ],
            [
              "-0.65198252533704656621231024287469567574932828318254954242616195841101031348469991",
              "-0.14899503656600207849680193321587832813913216541541230857907226716785693592964777"
            ]
          ],
          [
            [
              "-1.825376935096916555405057425615359322093000605767172725601075279194321907461845e-37",
              "10.52539479181126777010935374575378225181182734176593487799829757974102835548938"
            ],
            [
              "1.6896307620536071166929473806408966217548420061647586593840305326700239474323815e-38",
              "0.094334429183479974821957850867733576843309686568784025163567362764635206800936181"
            ]
          ],
          [
            [
              "-0.53096002495674178517453779846899164709598816163253470752702730372279959672856851",
              "-3.7777969728752283397303233465450820972381423463110254417532606799261823824051041"
            ],
            [
              "0.651982525337046566212310242874695675761281687697812696373355798083276552139126",
              "-0.14899503656600207849680193321587832816294683454237700530511712599003186191090343"
            ]
          ],
          [
            [
              "0.53096002495674178517453779846899164689579326451450182159115592656321864597078198",
              "-3.777796972875228339730323346545082097175591788092209754455873472111671608966612"
            ],
            [
              "-0.65198252533704656621231024287469567574932828318254954242616195840909777649168934",
              "-0.14899503656600207849680193321587832813913216541541230857907226716638696439807428"
            ]
          ]
        ]
      },
      "m": {
        "0": [
          [
            [
              "0.38766128607591202170346067529203816605183795032666500836689577742688018605468967",
              "-0.20129956412192482034281137702012799854644201890751649709945131524022541149913983"
            ]
          ],
          [
            [
              "-2.2128583028223746896632130935188006583609432158803423461310809104814957092237113e-49",
              "0.49752905953485506125678340043022473857063546225808029163516488353805392186728092"
            ]
          ],
          [
            [
              "-0.38766128607591202170346067529203816605183795032652594812187575461103023297606127",
              "-0.20129956412192482034281137702012799854644201890722537683176210105523403132478474"
            ]
          ],
          [
            [
              "0.38766128607591202170346067529203816605183795032666500836689577742688018605468967",
              "-0.20129956412192482034281137702012799854644201890751649709945131524022541149913983"
            ]
          ]
        ],
        "-1": [
          [
            [
              "0.38766128607591202170346067529203816605183795030721235113425899596392122543905866",
              "-0.2012995641219248203428113770201279985464420189165594869874408692511884918128379"
            ]
          ],
          [
            [
              "9.1211070767160127724725148729564177219905734895959760060031339634758914736226427e-48",
              "0.49752905953485506125678340043022473857063546229464535317240906584074860895917687"
            ]
          ],
          [
            [
              "-0.38766128607591202170346067529203816605183795031566409772133507188596618540166965",
              "-0.20129956412192482034281137702012799854644201892997141347530691595227062410049763"
            ]
          ],
          [
            [
              "0.38766128607591202170346067529203816605183795030721235113425899596392122543905866",
              "-0.2012995641219248203428113770201279985464420189165594869874408692511884918128379"
            ]
          ]
        ],
        "-3": [
          [
            [
              "0.38766128607591202170346067529203816605183795148591302410675235896642217632063488",
              "-0.20129956412192482034281137702012799854644201878871657131872428102342712701351409"
            ]
          ],
          [
            [
              "-7.228892668334939487624530257026525071002734136278759833527803497184971648388716e-46",
              "0.49752905953485506125678340043022473857063546117664028849514995298203567034814958"
            ]
          ],
          [
            [
              "-0.38766128607591202170346067529203816605183795092612148018159514359971939283882054",
              "-0.20129956412192482034281137702012799854644201778290450675791288937612342470106707"
            ]
          ],
          [
            [
              "0.38766128607591202170346067529203816605183795148591302410675235896642217632063488",
              "-0.20129956412192482034281137702012799854644201878871657131872428102342712701351409"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.38766128607591202170346067529203816605183856370934618487280414464170339905872305",
              "-0.20129956412192482034281137702012799854644203570046413128144943621584201469894538"
            ]
          ],
          [
            [
              "-3.0500152912078828725536165603002610084380518129144401127595615864197504186720345e-43",
              "0.49752905953485506125678340043022473857063483346322107672467090544471717344126818"
            ]
          ],
          [
            [
              "-0.38766128607591202170346067529203816605183819713865244674160155390130971930635093",
              "-0.20129956412192482034281137702012799854644154362437863311751676637449176943419684"
            ]
          ],
          [
            [
              "0.38766128607591202170346067529203816605183856370934618487280414464170339905872305",
              "-0.20129956412192482034281137702012799854644203570046413128144943621584201469894538"
            ]
          ]
        ],
        "-9": [
          [
            [
              "0.38766128607591202170346067529203816605173501611591853491032789609170772385710024",
              "-0.20129956412192482034281137702012799854647112789895154741285403184983013831546365"
            ]
          ],
          [
            [
              "8.3454943106584984102055641379157761279530498586113135420126166035120645761418856e-41",
              "0.49752905953485506125678340043022473857072423391154448662447746181132502629404838"
            ]
          ],
          [
            [
              "-0.38766128607591202170346067529203816605177041882284756376094198276937562676420347",
              "-0.20129956412192482034281137702012799854657207062257670401977327161620339463114921"
            ]
          ],
          [
            [
              "0.38766128607591202170346067529203816605173501611591853491032789609170772385710024",
              "-0.20129956412192482034281137702012799854647112789895154741285403184983013831546365"
            ]
          ]
        ],
        "-12": [
          [
            [
              "0.38766128607591202170346067529203816605148382509594216255969188304929373772108192",
              "-0.20129956412192482034281137702012799853938571370697620024773884697509527182802169"
            ]
          ],
          [
            [
              "-6.9469768216438371418580436128879962732504251342091873538184060033493401788547882e-39",
              "0.49752905953485506125678340043022473857469728391511815863759616502928691790589734"
            ]
          ],
          [
            [
              "-0.38766128607591202170346067529203816605745942460818334883099623959633236316140842",
              "-0.2012995641219248203428113770201279985356162232457498711734746159272626884819862"
            ]
          ],
          [
            [
              "0.38766128607591202170346067529203816605148382509594216255969188304929373772108192",
              "-0.20129956412192482034281137702012799853938571370697620024773884697509527182802169"
            ]
          ]
        ]
      },
      "digits": 90,
      "reference_defect": "2.7193635798937530678874954974842957454224081639264234910193262075795638567878347e-38"
    }
  ],
  "refinement": {
    "contour_increment": "0.0000000000010334775144757286439153212117283398548904258206342869847668888208792017443904115",
    "reference_increment": "1.9649590217557564820950634405947282887585538474862465642259245842720571783265587e-35",
    "monitor_increment": "2.9649623193016607084055142976148074144093815558106745303157647834133765002451668e-29",
    "reference_conservation_defect": "2.7193635798937530678874954974842957454224081639264234910193262075795638567878347e-38",
    "max_condition_factor": "10.180443606120114138402478575935553193658974048363047289609866082981241465181486",
    "previous_contour_increment": "0.0000000027232490430159317994396254891563750608785178378007796119302569833068295637088775",
    "contraction": "0.00037950165341146233891696387513684243884789459392413855139963950701238729798600838"
  },
  "pair": {
    "contour_level": 1,
    "rk_tolerance": "2.2984228663276e-13",
    "matched": true,
    "E_ratio": "1.0030671315571998342552516456868630436670626289166671333967609775371891638664606",
    "D_ratio": "0.84110470300944666463953221954845249049964256646079505665251986802615566687190115"
  },
  "resolved": true,
  "total_seconds": 73.93296649999684,
  "source_hashes": {
    "parameter_study.py": "d1f424fe5a8510a673e296601768fc3deb39920190155987b3c027c71a2e4373",
    "high_precision.py": "cf1d570312123e1766fff5682b026111c3ea30c43439633336f5d146c7c9714c",
    "pii_core.py": "85ca2b34751e6e92f9b5ec63b17c8377b755058f1598bee9bbdb80437d5d2480",
    "anchored_psi.py": "1406cc273ae2eaba6030227ccbc2b8be042349c418e07de1fcba6b756096b5e3",
    "rk45_multiprecision.py": "e535898415835be33d146bf8265b8732eabaafbf91d18288076818918e5affe0"
  }
}


==> anc/computational_preprint/results/parameter_study/pii_u025/truncation_check.json <==
{
  "source_sha256": "e00b39b9321f26af20fc1195753fc8dfa98a3b065bf271e335da816f0e4a6486",
  "settings": {
    "radius": 4.5,
    "formal_order": 64,
    "tolerance": "1e-12"
  },
  "F": {
    "0": [
      [
        [
          "1.0",
          "1.1138942681771586695045983214143847075376284027133287546015344833152948756908581e-75"
        ],
        [
          "-3.5947991732303107933587404296282932176117986833887750145228478895777511193687618e-76",
          "2.2590927171563053270618796408507332261707444793926027081486217964164330946304044e-76"
        ]
      ],
      [
        [
          "2.5781364952495461388259108891545166671600615049199559350462769916023858695212039e-75",
          "-5.8242869605711347779854133292063555853133739390237374864724617883635472759704955e-75"
        ],
        [
          "1.0",
          "-2.0470675459941084975236089597833674568129589419199597746469567840482791775919002e-76"
        ]
      ]
    ],
    "-1": [
      [
        [
          "0.50971848752369653260756142034380741398014163220869442574487359070867086918927161",
          "-2.8380056613405514330817650354884594344820208991108837654356593081260963805495364e-71"
        ],
        [
          "-0.79332210748522836028277796599542087723493547211461636260696787459673709704368322",
          "-1.9253037438053813177935009912205126764520434616375181711651024919041191108525457e-71"
        ]
      ],
      [
        [
          "1.0642452176073784535160497739932604177446197235989402814811472275717842401205914",
          "-1.1736298732771874225821299532591334108988430296527516555705861750867972720361909e-71"
        ],
        [
          "0.30548380115288668558590360795619548636604229895204766914031365833045894638365578",
          "-3.9424259636743934186392913395719079876285441576082131284465013648440564333438961e-71"
        ]
      ]
    ],
    "-3": [
      [
        [
          "-0.27634229275087079311035881306555188608278119433753129346809535869674339075074148",
          "-2.8086741401712369081535068237505343479904822049098962244431699679012338822545965e-71"
        ],
        [
          "0.69845638959005735522183953930076868455757609093382379124618044291610904701984859",
          "-2.8091683417904535418454991793313008462957512588913869307008786146929643922080209e-71"
        ]
      ],
      [
        [
          "-1.4240845303334282812498361570069895555024042128829123883963941884126590183755387",
          "-2.2755656351931827247601889078122441248885276058928606110287331661864992547212054e-71"
        ],
        [
          "-0.019320460936735646956560594395049944584363896528331260293728784552223571848554979",
          "-1.3805459888093725319032987299963455172802695587297980231158799260201904827153956e-71"
        ]
      ]
    ],
    "-6": [
      [
        [
          "0.19775850448515854409390884224099774183278096082924964321882725082289101568374463",
          "1.3525223493176227145722030279186969112539959201128375820831994752648415200580638e-71"
        ],
        [
          "0.47402805519264119117323088837623606840643556668851829586504845174815203167284072",
          "4.592999072854522199934848016015216397598853591575276991948948959741903733491668e-71"
        ]
      ],
      [
        [
          "-1.696134126894549381595862791596073361310480159723771712856109062130677343704725",
          "3.772815278860554885200464078423093045083446352707879558436248948773392177862668e-70"
        ],
        [
          "0.99103115182091505229254951454107133377411061745705416822875180008628988085632373",
          "6.4825229050897894300018278479132335679513223795317513072050421186702832708719859e-70"
        ]
      ]
    ],
    "-9": [
      [
        [
          "0.26568580862358567897498231074286873304370994371317713370738258290813350304398211",
          "-1.5771844404141105726191217118399645077914910948452310217224261218138541573276811e-71"
        ],
        [
          "-0.54456175356034560766479908748566181005695918276055626080015123395838520108754541",
          "-1.0711225305401652955821999019874922624403458776638579797267458713339631039616738e-69"
        ]
      ],
      [
        [
          "1.8041374712458385694697596580607330632984715219449453629520338079712530637908532",
          "1.8986635238876402532672601544959971893289119817398795538668692480616856612233876e-69"
        ],
        [
          "0.066001775124099919216973423993238540119659322924404946462326884505060538638014911",
          "1.0114808255750366513477171881302171989233551705552258173288616949869826995425333e-68"
        ]
      ]
    ],
    "-12": [
      [
        [
          "0.1618336728288733335493271837398425099574699018498463093325277350792893695014685",
          "4.5570459405804763687778177061334450628122491507810567483815270627256157377239095e-68"
        ],
        [
          "0.39427649705177913236721546235041486530024981669314764368810017189306211762086343",
          "-1.8668142708824687291960745810470041497470924018771422921674612431173914324897975e-68"
        ]
      ],
      [
        [
          "-2.0599041507168448895237095156881788200338512834161767270444967858949996025606766",
          "3.4161387748384800294621795820547017559093349056712848643011413112469244683797051e-67"
        ],
        [
          "1.1606250041149112153430077266794086022294055733757316299087489794104253381415047",
          "6.8178308798045147335622152940467045438690013468231326363438753122241897768842639e-67"
        ]
      ]
    ]
  },
  "increment": "0.0000000000000000036565097266115739392317661154062929303080392971444264121488690688587420109860375",
  "E": "0.0000000000000000041864320657358391329366523126799519664276197987783149785798285667963790353160957",
  "D": "0.0000000000000000045586031853690176300054172280177539320956737160071976008844641765807844651875621",
  "W": "0.0000000000000000020457602608551583253160422558998782743625332496206984854675020573304946136858956",
  "points": [
    {
      "t": 0,
      "E": "6.3693882270761734688507452702944228069655245890002785502146570920802789783625966e-75",
      "D": "5.4296506854263807054800286404808296521560574517888233901357608649963064267929426e-75",
      "W": "9.0918751357774781975223742543604796185633250852133277713683880491046696293687578e-76"
    },
    {
      "t": -1,
      "E": "0.00000000000000000032800599448224773434379510074839400385444176678899849876066336494125266716315732",
      "D": "0.00000000000000000030581180061285239438660323569047805411811317968659574764237121318920652112076473",
      "W": "0.00000000000000000014099333939843691926754228367738915976759541217519107778860541047493155419000746"
    },
    {
      "t": -3,
      "E": "0.0000000000000000003121092675078543861182002310371474373393038783792761493424458787059496008391142",
      "D": "0.00000000000000000032331607540587113708450410097769277373380365949263481216899756115560753112472507",
      "W": "0.00000000000000000039801836520624131872722151144575796932738041624816703700061790626586909966546235"
    },
    {
      "t": -6,
      "E": "0.00000000000000000046024507944538792766861215268020806238456368780896383505542304711762867217891387",
      "D": "0.00000000000000000063919784040445744348691784480850805941792682489026814497974606240399580564776361",
      "W": "0.00000000000000000052452537301493791126548976675033591509899009833070631086276264402012514875020094"
    },
    {
      "t": -9,
      "E": "0.0000000000000000012570628814287196622951406525240064725431536887923494087408971531656538887680193",
      "D": "0.0000000000000000019548011613729128981883985971993196161118408248539013389013979653056005774495682",
      "W": "0.0000000000000000020457602608551583253160422558998782743625332496206984854675020573304946136858956"
    },
    {
      "t": -12,
      "E": "0.0000000000000000041864320657358391329366523126799519664276197987783149785798285667963790353160957",
      "D": "0.0000000000000000045586031853690176300054172280177539320956737160071976008844641765807844651875621",
      "W": "0.00000000000000000028812603356587195966338668318432671731311880178388177659731560481577550664035278"
    }
  ]
}


==> anc/computational_preprint/results/parameter_study/pii_w015/results.json <==
{
  "case": "pii_w015",
  "kind": "PII",
  "status": "complete",
  "points": [
    0,
    -1,
    -3,
    -6,
    -9,
    -12
  ],
  "digits": 70,
  "python": "3.12.10",
  "contours": [
    {
      "tolerance": "1e-6",
      "F": {
        "0": [
          [
            [
              "1.0",
              "3.2393321315937712139041432922619579496443721971298049544707142837392318169904218e-76"
            ],
            [
              "-1.8613663346821113217667680022263115659143637075888829604965848233820871810075787e-75",
              "3.8229006939279077809315939214233831898091055281161423780955638755220697543616785e-76"
            ]
          ],
          [
            [
              "2.7860244372883936212890268625333921314408901050807776741953090867784671784732473e-75",
              "-3.9300253802159361909264137594654773770025621523660702752517649897785741834560081e-75"
            ],
            [
              "1.0",
              "-2.3298696195272716825030115106356239752512841424457560116917662592837120137976398e-75"
            ]
          ]
        ],
        "-1": [
          [
            [
              "0.46076784294915520514456508296432637891477098603256829442504700191909359360080089",
              "2.0763731395528047257535253040948329101123580503124318161035555318065854637919346e-71"
            ],
            [
              "-0.77859498079336754787570299241111314553316887678714548987140108682196476837544485",
              "9.6198784024288372478633750325291916249379149375755922995926963183690732852455576e-72"
            ]
          ],
          [
            [
              "1.1188921518305529438658885314365998918909454878766547040052765010838543952155601",
              "1.0913945491457713104996645923495683029206796842353298347083207530937205161106135e-71"
            ],
            [
              "0.27961193149031831449733150244208604107640912375799774219999721215321924862320462",
              "-6.3609266190741620788803245212979561056756728384634838076534471544315813842932193e-72"
            ]
          ]
        ],
        "-3": [
          [
            [
              "-0.20937970432993875067880768274368528124918360872459120099465315038393872518408835",
              "1.2619288908175261220148464453217035833064111807694954680628871992159152969729859e-71"
            ],
            [
              "0.67647075832442488098785780012449466622287935366407181991793794637404206798307466",
              "7.0084707973048603901342151191214841929720508299441368043457059701846917351113709e-71"
            ]
          ],
          [
            [
              "-1.4754321284625815035703180761454638597862748624098780675615954954379952291190549",
              "-6.3652145414076114674390955842742393892243912369514124784519267146728571473416146e-71"
            ],
            [
              "-0.0091379878907424586337062532729605507898043256311653609117317008495653293492742989",
              "-1.5433479234370508692934023177219665395842814278717480555823406343620420500757924e-70"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.27195386565510761819536363712182807178005317212117860764451605539353423673305824",
              "-5.4321669543476859932947933823518450814366183863798284645502801549668718415432309e-71"
            ],
            [
              "0.45495840584724154663578553562505314424461406901684400968226377722348432986897608",
              "8.1129651280998685846635756420152748560925202925916638790367189765177603359186862e-70"
            ]
          ],
          [
            [
              "-1.6288937892536822545046727843708735836187018446783136896502770547537818533895048",
              "2.4535169126576104471568550460362105999505692322319365577329256580575217671437617e-70"
            ],
            [
              "0.95207721250400169451010557977720423806049014574516296892843399243071906222795252",
              "-1.1399507476861618515642873224231579292480501732358247338358124766276401256559705e-69"
            ]
          ]
        ],
        "-9": [
          [
            [
              "0.18922747179907920327663585025757479202828496355689124496177622828307220077125794",
              "1.1878404366484950910165404774533917547759621030597647549588584298697719120547209e-68"
            ],
            [
              "-0.52006489107333260529782221052312626930462904983569158684505985886966576725661157",
              "1.3303871892608926334464890175585011946961093463334086879783192462335548393950521e-68"
            ]
          ],
          [
            [
              "1.8999828428297018287952618590585576059678638158906972268123789295111158534604642",
              "6.0298889920244695418697802210089158982446918593569660761814873670733798634476513e-68"
            ],
            [
              "0.062811332672026599227838426998908566604112594393754689365922262745630687096112539",
              "5.4104492925383807251237714231997782703463668500122215254152142943900480679930825e-68"
            ]
          ]
        ],
        "-12": [
          [
            [
              "0.24060505385252384512325870595994125375242838472868850607604353772820915558193623",
              "1.752602027766486203913317043251106739071287979693766002805489712851784894682593e-67"
            ],
            [
              "0.37575778190455811836300094409849594833470252074448783208260967879649322430935161",
              "7.2201496170769145126721904292022574388631843061448786787188211561444004721617786e-67"
            ]
          ],
          [
            [
              "-1.9566562831030335185135699515024875390329088557199480821739891680588502566432231",
              "2.2030923636148504136922520910060557663092424279541796985477806412146527944965257e-66"
            ],
            [
              "1.1004389412994883170267395753203149533815209575966908546634035909540654687411679",
              "-2.7065275422153099792077806297223905784438524331619458615795770702468486315333341e-67"
            ]
          ]
        ]
      },
      "diagnostics": {
        "0": {
          "direction_defect": "0.0",
          "amplitude_correction": "0.0",
          "inner_boundary_defect": "5.4306199550240192052052733897195457177022337214384867281365908206113528866840776e-72",
          "outer_boundary": "1.4250646299473021717167513101649524868744764258592084134540619153691997875006892e-73"
        },
        "-1": {
          "direction_defect": "0.00000000000000000000097344889733879759435149150437254630540444096073543298842960650256718884582005633",
          "amplitude_correction": "0.00000000000000000009597229938101096653297274477323384833441413842415286990889190167712719380905735",
          "inner_boundary_defect": "0.00000000000000000000051953497966550219570755696761107742061647171256961341404655008134778121295669123",
          "outer_boundary": "1.0989383094045351444862873727587883521474043884503905708212855822990258053948561e-71"
        },
        "-3": {
          "direction_defect": "0.0000000000000000001876977694294461994457815020699693958956630898286743798446045674455503998417226",
          "amplitude_correction": "0.00000000000000000039530676911374799916996199236478900638845777324159347796041363379276944383185563",
          "inner_boundary_defect": "0.000000000000000000097964423039925766147442633126911212377029378213322781344904777506942240625555903",
          "outer_boundary": "3.7497282098536094978364650092394310496424261623388191937505384740134263013863249e-68"
        },
        "-6": {
          "direction_defect": "0.0000000000000000019822354946868644289204701008997323307802669539849653990417513846675633529206898",
          "amplitude_correction": "0.00000000000000000072653799359395590136004311887459287390240886519652372094169080809773831885978374",
          "inner_boundary_defect": "0.000000000000000001049618533275920093902971003125442302762509905410921409951262422168380217307094",
          "outer_boundary": "5.4276218023988626554779647081419121430327357074855467980006429235041678161161968e-63"
        },
        "-9": {
          "direction_defect": "0.000000000000000007218173287944494050159129619185059814543267412841137985547413456259865933750348",
          "amplitude_correction": "0.00000000000000000032251378918409411398511494210854931034301981621016140720111905115307387020993582",
          "inner_boundary_defect": "0.000000000000000002398073935350135194373646418965010652849577946603870563064973075209393916323745",
          "outer_boundary": "9.1657987921813260766789286628623797118172140864644426543003900516031993210415957e-58"
        },
        "-12": {
          "direction_defect": "0.000000000000000052621415459465838383830073114833829509125682257903189874517914971316155476058832",
          "amplitude_correction": "0.0000000000000000015313245573034664780188702910500695992380533755035385626062772405701651552886619",
          "inner_boundary_defect": "0.000000000000000015662760081662404720304404215964961276022723692126708712039862502777131535909511",
          "outer_boundary": "1.2523471319940525214606895565825427841318415971594628173988971838922354869684678e-52"
        }
      },
      "seconds": 5.264390167023521,
      "E": "0.0000000021777972358019416651572699316486085120270398610419438668876664801138661220535179",
      "D": "0.0000000019349722859628868477882053717724365043695065816666573372684732415034946974353077",
      "W": "0.0000000043788092920367880246010799948978805355837950049439737093483068519123385312374695",
      "points": [
        {
          "t": 0,
          "E": "4.8173677100995232356359675289367290182634785851716576955464207188547995422606885e-75",
          "D": "3.8364086587806289740414564811790928525947489748249038066461304032357277808042459e-75",
          "W": "2.0059364063678945611125971814094281802868469227327755162446948309097888220881821e-75"
        },
        {
          "t": -1,
          "E": "0.000000000000000056639835651532264157606737161842349491432613231841520046671592707312581758759815",
          "D": "0.000000000000000057110964215900244569009008922422715936139310444479160919337680620173733884985691",
          "W": "0.000000000000000010588048933387517412719369492036452095171769031935143374442326917034959527539501"
        },
        {
          "t": -3,
          "E": "0.000000000000020601190643099325239304306153009133516973049192648119112497521092486464460902981",
          "D": "0.000000000000021981033260688501746823666589443488668765238554856787261241160149170448141774376",
          "W": "0.000000000000036993676474800205118250810493823524587250229327703472614440374933306896783608924"
        },
        {
          "t": -6,
          "E": "0.0000000000029644597259247339002219691383285873093045514353393504866278977996864141804435928",
          "D": "0.0000000000028756914030323574554081000125621170514753909057905555264713894625777735243583212",
          "W": "0.0000000000040694639908848286068903305618690641816645500093129871820934704951212573522518061"
        },
        {
          "t": -9,
          "E": "0.000000000051860540453332945613048932802515786142034774374865380811832084786263226284432719",
          "D": "0.000000000076644236117737216866784320769534704278406451923458546909334747253474097641448069",
          "W": "0.00000000012071179947430562320293732472023134331483742303234664005774977049119515932812919"
        },
        {
          "t": -12,
          "E": "0.0000000021777972358019416651572699316486085120270398610419438668876664801138661220535179",
          "D": "0.0000000019349722859628868477882053717724365043695065816666573372684732415034946974353077",
          "W": "0.0000000043788092920367880246010799948978805355837950049439737093483068519123385312374695"
        }
      ]
    },
    {
      "tolerance": "1e-9",
      "F": {
        "0": [
          [
            [
              "1.0",
              "2.5950356418849224512051069683163000304985925834223591994640468869135951340894427e-75"
            ],
            [
              "-6.5917363227437465137621024250459922502729688350869861089693915399600440320529529e-76",
              "4.0026105853812974395731490292474415140089168430447721333026634301052078869474894e-76"
            ]
          ],
          [
            [
              "-6.757265355573814717842803559873059421140870913788722740122169146004297198663069e-76",
              "4.6442325904621232380764823234584945142348896843690958544635293173710281433428249e-76"
            ],
            [
              "1.0",
              "4.7485728840080089109972081629348739986355974226129909335218521747432176479987497e-75"
            ]
          ]
        ],
        "-1": [
          [
            [
              "0.46076784294915522062170857482100244771964728681322502564245837279668345447840671",
              "2.4138066729264971875360911697489258384392970126789497457537784437140641839793573e-71"
            ],
            [
              "-0.77859498079336757426991326366013900284826813774756836675853016013234721226534436",
              "2.1573782839467916521019501723350336728378308199521502030583177476049661253426504e-71"
            ]
          ],
          [
            [
              "1.1188921518305529060014955168983441454591581755295444921720826841709898566325945",
              "3.0651830299445151483912875552784041970770530596349404505672163559067274450377201e-71"
            ],
            [
              "0.279611931490318425611568563203246993280139600879483395430562974684315427001779",
              "3.93618310177710785883199120321645676910422929082194317446583892354230783339987e-71"
            ]
          ]
        ],
        "-3": [
          [
            [
              "-0.20937970432994551251825912738271644932072307619371811410524973576569365867868752",
              "7.8049648720287419315868266428164626687841827870151090775555542467523153906818212e-72"
            ],
            [
              "0.67647075832441627382273326805881200133182900270962931028913463736221630810259974",
              "-3.4053443300856803727961807750610943394042037804900151205716467958667734450698416e-72"
            ]
          ],
          [
            [
              "-1.4754321284625507094797258897076498396063178718465795270661538894682931250240605",
              "2.152865641245184769915149530424896780625823411486558019237637689790986993318869e-72"
            ],
            [
              "-0.0091379878907283899535099378698683277196174511230443898579750686543750416383942693",
              "6.9518173488671462683278956027623951491069880616578962918605507726405910635286266e-71"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.27195386565697404902953517678599878869931064693263861828932250996881724182098726",
              "-1.8204431806425525439358021422126597211193752839073608539041290619595019520284647e-71"
            ],
            [
              "0.45495840584669320554043744993313624224152851498698801810331746823057286450772719",
              "1.109362419297695979558268324213808646519423737730339460030987121520333631895549e-70"
            ]
          ],
          [
            [
              "-1.6288937892585125888452035747565983708617887590949677107110874531874600171202834",
              "-5.6021226248502442013181533455860301002828622602035292111446571342753153956979617e-70"
            ],
            [
              "0.95207721250764442455956296617418364381050843233690276975317051614270542813547795",
              "3.7999666861505992487526780010930769433632496228619590258774662603667655874277524e-70"
            ]
          ]
        ],
        "-9": [
          [
            [
              "0.18922747177800039613799602480624267118038617050760726107865498612481747149073889",
              "2.3666458051717891309843392309479942754954201928458991121320458216309064732528983e-69"
            ],
            [
              "-0.52006489110633432510690870595261537077176205954762039222250090590235459584533116",
              "1.3241760303420096010741950697300497714588985823878730665725456696660037856433324e-68"
            ]
          ],
          [
            [
              "1.8999828429281773869139699303278166088428980372911420295370067743831284837478814",
              "-1.3840457643112583113485802898997915294569295899557175626185395704203835459760182e-68"
            ],
            [
              "0.062811332715017443752213273105150728586938355739690983117170886983356838998282687",
              "8.693478600637042986728597930246427536889374698584971391645322470430365010573827e-69"
            ]
          ]
        ],
        "-12": [
          [
            [
              "0.24060505495015888912205753734242411137039583719907693612777712675416232623253915",
              "-3.9739361824051853292799651905662652315126142682681073492688948248390254744400286e-67"
            ],
            [
              "0.37575778266096560701696322341845564839118216079514254528224572029786659548265408",
              "-4.4686705051837814630872492252216017822227735693377770847207536576015707604732987e-67"
            ]
          ],
          [
            [
              "-1.9566562873637049879980908632833581717971954058940973647340848644716153941942585",
              "7.2311543568490468134636769394178207233649415003865222084592668822311594187005568e-67"
            ],
            [
              "1.1004389416726729367831598152293282601286544651768766878965260549227903597138236",
              "5.3533984092280778300893285010291404753077999978662438967083994843225942231200696e-67"
            ]
          ]
        ]
      },
      "diagnostics": {
        "0": {
          "direction_defect": "0.0",
          "amplitude_correction": "0.0",
          "inner_boundary_defect": "7.2859412276403345055154305397362100590111662656718624011492298380849480988082461e-72",
          "outer_boundary": "1.4250646299473021749397239142209202287794047854102325973415528768412438443050938e-73"
        },
        "-1": {
          "direction_defect": "0.00000000000000000000057369179732304023649220640248484766551049037188957132794244425705016689904188084",
          "amplitude_correction": "0.0000000000000000000022819458632564871619557577603243994611587732568957279095923594568173433465931052",
          "inner_boundary_defect": "0.00000000000000000000031978408505958404870585420894736067980524336307744436509670051041003853207299835",
          "outer_boundary": "1.0989383094045351427494968843472724389377064303687972353068723082782966736206363e-71"
        },
        "-3": {
          "direction_defect": "0.0000000000000000000028109202210375849766980744244207813365640995775840235328412204387249557821172068",
          "amplitude_correction": "0.0000000000000000000027775840628877370595174421902925901226139864259574482823259082404866412185919868",
          "inner_boundary_defect": "0.00000000000000000000084273110838314538973886460592170165809073105511693668256215125265094013547035435",
          "outer_boundary": "3.7497282098536094800375073264212020242206583255869653049061370526941914096961285e-68"
        },
        "-6": {
          "direction_defect": "0.00000000000000000000061165160112513751661117024768458083823488010410967777844470742029126149134235972",
          "amplitude_correction": "0.0000000000000000000015323306838169069764479624321156949148299359697047493316325166823704735887273257",
          "inner_boundary_defect": "0.00000000000000000000020240666848462550773990107933626659876198823392287716226680224899512685847960926",
          "outer_boundary": "5.4276218023988626392340921267422623462616433116328044576730086853591901351880724e-63"
        },
        "-9": {
          "direction_defect": "0.0000000000000000000012575020740312066695933949150080299228622379595492751202863357312976959271251997",
          "amplitude_correction": "0.0000000000000000000080996635896349176071671311537065712505153568715500039551692990140073111385027322",
          "inner_boundary_defect": "0.0000000000000000000006587565650367016422437963978401938919854405065004162577810986568731363013289805",
          "outer_boundary": "9.1657987921813260331198957061552916812206088317126282363284624124177517872485595e-58"
        },
        "-12": {
          "direction_defect": "0.0000000000000000000042966242696464909844750841239751594329498355423366523767786362172512503635334254",
          "amplitude_correction": "0.0000000000000000010266038962659510069175105013260617757490437924490444209675585697222754194444412",
          "inner_boundary_defect": "0.0000000000000000000023097991210160597987369596398827757272829027151558696629874456182319496764270838",
          "outer_boundary": "1.2523471319940525159360902889119686012537824555174401325031427782045508219244481e-52"
        }
      },
      "seconds": 6.531621290952899,
      "E": "0.00000000000089656811192805752972060967320021753268627663397280064034157276209360608103083594",
      "D": "0.00000000000074857955681379499253285911814650177000087457926854879889752798340235007889005803",
      "W": "0.00000000000012891106118152193701091038790784670956942859353683907278717530138233015246343051",
      "points": [
        {
          "t": 0,
          "E": "4.7485728840080089109972081629348739986355974226129909335218521747432176479987497e-75",
          "D": "4.8642483581377001552206033017023575007851887415187710615949176875924518598658284e-75",
          "W": "7.3436085258929313622023151312511740291341900060353501329858990616568127820881924e-75"
        },
        {
          "t": -1,
          "E": "0.000000000000000042667534481481688123956955523120920374601328488711701456694804513770746342013996",
          "D": "0.000000000000000046488577403536690997903349257751100230991579149498851628053471154238568881260589",
          "W": "0.000000000000000044988660758110309129934579169492249144875561572531106803610392632279753709850677"
        },
        {
          "t": -3,
          "E": "0.00000000000000086541330644915372507082033531038410152689657002967545474603493219490170339421309",
          "D": "0.0000000000000010955322330389951072300527969971025616870258693728935026212111252651694297369741",
          "W": "0.00000000000000057918020748519332064340313274210716311607029712585606646033321857468085338397908"
        },
        {
          "t": -6,
          "E": "0.0000000000000042217446378260118778346550128690145922873985151281658867923093827724461364137204",
          "D": "0.0000000000000035584708448617376071092022780365563630624540848551935758908125871227904211040167",
          "W": "0.0000000000000025886002088545349857401061043043597296209556662018286874391436258441413670747455"
        },
        {
          "t": -9,
          "E": "0.000000000000040447406164462129609759290039063304698632171801317737100476587167957139734045543",
          "D": "0.000000000000063261881222620200021150477565802088710198742518989090127059769545187436831032304",
          "W": "0.000000000000015643207907180116501428172427419691096582986476088178573571171708151541799179404"
        },
        {
          "t": -12,
          "E": "0.00000000000089656811192805752972060967320021753268627663397280064034157276209360608103083594",
          "D": "0.00000000000074857955681379499253285911814650177000087457926854879889752798340235007889005803",
          "W": "0.00000000000012891106118152193701091038790784670956942859353683907278717530138233015246343051"
        }
      ]
    },
    {
      "tolerance": "1e-12",
      "F": {
        "0": [
          [
            [
              "1.0",
              "-2.3176466855732575456556545616959129677128411448142154591954246130234097213636495e-75"
            ],
            [
              "1.4193647122153150564041980633401002506743189828951696472163757407942916738360996e-76",
              "-5.4456109948572709303522820671642546066258759912020593211116671524385464753397859e-76"
            ]
          ],
          [
            [
              "5.1959932392750178909131639965171283853175947143024593661937865583552929296424362e-75",
              "5.9779477473167305042084267961888925149551650655906869375766857701263975887389453e-75"
            ],
            [
              "1.0",
              "-2.4300508039864020859193554141796604685474530075892971023532864303368343549063331e-75"
            ]
          ]
        ],
        "-1": [
          [
            [
              "0.46076784294915522160223964721122924207332461312777711786727270284581740677518337",
              "-2.637948389900401841136072678775307980818441384486433468534849062605372027659494e-71"
            ],
            [
              "-0.77859498079336756103826335118430343417216951742275226594686337279219210703503304",
              "-3.6741206403919780023617892322160878626244247409254196475277824392968510419461855e-71"
            ]
          ],
          [
            [
              "1.1188921518305528951751297771536986833914591866957246033432999312320662505415952",
              "2.1044648300957130096664900325811355944696356921204117802400673987817384613734866e-71"
            ],
            [
              "0.27961193149031837809783272982161061307897780374953156205958795034794020304696765",
              "4.1278434774279423899934013139547676538861795298626036193624573704938578660833014e-71"
            ]
          ]
        ],
        "-3": [
          [
            [
              "-0.20937970432994531930070373148835375084460363923564017175861020678048885407446735",
              "5.681116940787123982838510744864281713217554120174542691301452860670010256177544e-71"
            ],
            [
              "0.67647075832441588101265687965738443090362020083826868357788960727720744095877007",
              "8.907300266960172482379705302896602761401262979029626272142829235475478824975757e-71"
            ]
          ],
          [
            [
              "-1.4754321284625511082195326677513449825189641861467127731138312519831110752487643",
              "-9.6794596776350633611996596703257377792731551316269056298708363215589614982026517e-71"
            ],
            [
              "-0.0091379878907271133022809854399194031191854706921519952386631820244936429623600708",
              "-1.8641705806879458945474895854318573508543738149050994028916925981023194469252513e-71"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.27195386565697416942428706416283917276134093736955226955468871907029490459051726",
              "-1.3415351534176636827065113819848944873806252698576317639778926019319756524441704e-70"
            ],
            [
              "0.45495840584669082953945775962908609424294707901108680111127537277606401225496814",
              "-2.9885139782804532702441054253822260823753103219943959489443862254790597525536888e-70"
            ]
          ],
          [
            [
              "-1.6288937892585110450222899648162472442211393861128738317086780899500863165433381",
              "5.0751699259263972159466300238326200930867593219676084464669186662184093053547542e-70"
            ],
            [
              "0.95207721250765130054733945564512582538492812469047717763340062086262031248975743",
              "1.0647067642607749728056689125701007048807067083312075384097830837787286244506492e-69"
            ]
          ]
        ],
        "-9": [
          [
            [
              "0.18922747177797734853642458020419802267572442938569588915871555142984832608915348",
              "-6.7551942494268480572000058792121820382657193743964528247302824093199805224329611e-69"
            ],
            [
              "-0.52006489110631847360856525371207337033212099305708356617897924386031541114414572",
              "-7.9423875509205210303928874462968816065845870195890973925471160026486433808227054e-69"
            ]
          ],
          [
            [
              "1.8999828429282359640497137303456829510500502520842805194876849304674094963799323",
              "1.444158148924233045437301537834082385950615016005212077246466883149208910373179e-68"
            ],
            [
              "0.06281133271494059660007537239919154818365450741944351522329733826563987011560773",
              "1.0300622677800826006999913162751177860093261759449597610533944503055080176798774e-68"
            ]
          ]
        ],
        "-12": [
          [
            [
              "0.24060505495047794503494651165452095704673192494365589275718629531588748431673644",
              "-5.0802110363042645454008776287854035548455871146424103228977972386328624506109034e-69"
            ],
            [
              "0.37575778266053470767791623308352622140786162674999663707688765093962460158615565",
              "2.8617712640878815167941493481687159338903549674434996336749165865403307879764804e-69"
            ]
          ],
          [
            [
              "-1.9566562873642341681116288250041168592081312318487097087823671970650961543135383",
              "8.4310670241061791710885108891733775426300103928708252562462531910973269356213977e-68"
            ],
            [
              "1.1004389416744272040629119635499419004662057940763200451501787471308305911397214",
              "-1.7427532513707234179240214746149165118531095472185909705972662459431840125667761e-67"
            ]
          ]
        ]
      },
      "diagnostics": {
        "0": {
          "direction_defect": "0.0",
          "amplitude_correction": "0.0",
          "inner_boundary_defect": "3.3354971904994522602653696100284925957601407023752371812890394149396787661506827e-72",
          "outer_boundary": "1.4250646299473021745325746067753226275613527313753596543727374688582678706288314e-73"
        },
        "-1": {
          "direction_defect": "0.0000000000000000000000073110638799265034825798334237845697078454715959451789536942573729717323940118477",
          "amplitude_correction": "0.000000000000000000000014251356272032935392788741908730890541681750610959776083922048951417471046374314",
          "inner_boundary_defect": "0.0000000000000000000000037304920388076611657980888675897778265799320212805827059830713252009297405628585",
          "outer_boundary": "1.0989383094045351431582833313511696508817220683274405922415798038657046065784068e-71"
        },
        "-3": {
          "direction_defect": "0.0000000000000000000000059731599489974891590192715473140407859314662017913936699729146944678499664947257",
          "amplitude_correction": "0.00000000000000000000001238828174385061077721201406179328917760793510119833895644316931657615091530765",
          "inner_boundary_defect": "0.000000000000000000000001582956898858426868146335343935452757764361892604501707483374905083120752724373",
          "outer_boundary": "3.7497282098536094904737272029964546512197487323177671843583033565752876722093407e-68"
        },
        "-6": {
          "direction_defect": "0.0000000000000000000000063409479891303241568540342445845545468776808751441625273003783397389226913475752",
          "amplitude_correction": "0.000000000000000000000058650910125771780930109196263395325252046088861173860789545246814445466848720473",
          "inner_boundary_defect": "0.0000000000000000000000019039032315779434491444254199401445771137752311788831713555627755832549437646994",
          "outer_boundary": "5.4276218023988626415096467077231738346369302223211529114991289906152207328421671e-63"
        },
        "-9": {
          "direction_defect": "0.0000000000000000000000061200735454106657315100980657021599325920603320914755578940360439776242138392107",
          "amplitude_correction": "0.0000000000000000000076355043425312705200429882099281373621943961152806897445850275178420399985764865",
          "inner_boundary_defect": "0.0000000000000000000000021032032592332443849213296189230409932919316256177842769410950710367946011859306",
          "outer_boundary": "9.165798792181326054420138155503813985944505879952133325600468497061360561567879e-58"
        },
        "-12": {
          "direction_defect": "0.0000000000000000000000063130871307656794318691992988109964360590886505957691891542500658301649457154924",
          "amplitude_correction": "0.0000000000000000010277990222253784598510983952785420667515909325802414419569568276728380451621336",
          "inner_boundary_defect": "0.0000000000000000000000019388803193177142993152832547438406888268426274803640750431299800620050790601397",
          "outer_boundary": "1.2523471319940525199294153157738271283897804052727112632271509089047922614332286e-52"
        }
      },
      "seconds": 7.994329583016224,
      "E": "0.0000000000000000042692741795411608047309752263903442678820564292171664813151197421905648096666069",
      "D": "0.0000000000000000032896974376208716709268835922318103523512469300112352817742994351574109544007591",
      "W": "0.0000000000000000022897010633697180919735835886802760382134025027311673332743316416228232453437541",
      "points": [
        {
          "t": 0,
          "E": "7.9204927253448611536167139861068852949656820256132760559836120648077417045037447e-75",
          "D": "5.3081476918280582130426357568438987713696264118061823632440232882352150492335372e-75",
          "W": "4.7476974895596596315750099758755734362602941524035125615487110433602440762699826e-75"
        },
        {
          "t": -1,
          "E": "0.00000000000000000020255181479014022239544257212673979220770060098850193188337300203486555927051028",
          "D": "0.00000000000000000016895204818317555839216786145852679477277031022560135271476960148971657194151812",
          "W": "0.00000000000000000013588410670728555823708587082136020727928266742714650229338639953363349260410181"
        },
        {
          "t": -3,
          "E": "0.00000000000000000020859922764193920053225596853648887910695336281945963306168599215457651057113118",
          "D": "0.00000000000000000036082973121313113171659931207639632010917878487862160636448550545678533448714872",
          "W": "0.00000000000000000028094333118641551468728013743480198060575935424346333963421254794164717602909062"
        },
        {
          "t": -6,
          "E": "0.00000000000000000048244023393299846598149604653721110741913011652299686761849239028885881769689017",
          "D": "0.00000000000000000033590683366652456699088682259466012541791864864301906757332542344800217893003761",
          "W": "0.00000000000000000054831388318277058414364456522482805102205900933782375885646855170319944593147654"
        },
        {
          "t": -9,
          "E": "0.0000000000000000011713871708849162936287874212811310293572084061250118592842735355484699689932137",
          "D": "0.0000000000000000017288475048460686466113396851797215821787293526914181270182617244052675114405624",
          "W": "0.00000000000000000030185885612271271612338206915396768423296918197322444043761997585558920953562457"
        },
        {
          "t": -12,
          "E": "0.0000000000000000042692741795411608047309752263903442678820564292171664813151197421905648096666069",
          "D": "0.0000000000000000032896974376208716709268835922318103523512469300112352817742994351574109544007591",
          "W": "0.0000000000000000022897010633697180919735835886802760382134025027311673332743316416228232453437541"
        }
      ]
    }
  ],
  "rk_trials": {
    "8.9656811192806e-14": {
      "accepted_steps": 3738,
      "rejected_steps": 1,
      "nfev": 22435,
      "seconds": 1.6500024590059184,
      "F": {
        "0.0": [
          [
            "1.0",
            "0.0"
          ],
          [
            "0.0",
            "1.0"
          ]
        ],
        "-1.0": [
          [
            [
              "0.46076784294914931861037915196046561743671263319275837106652684739069729111991346",
              "0.0"
            ],
            [
              "-0.77859498079335851442750456113864413170514928568628132348932434221545910511668719",
              "0.0"
            ]
          ],
          [
            [
              "1.1188921518305396473891834557320110537423236128159864646515883589409884016500001",
              "0.0"
            ],
            [
              "0.2796119314903148689359452023991954951821991972254444052016410052111677831818055",
              "0.0"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "-0.20937970432993374408590795734732151032577626317226378198785647719344068186646298",
              "0.0"
            ],
            [
              "0.67647075832438170657689712580341202780327233140839463212173629020666480112551526",
              "0.0"
            ]
          ],
          [
            [
              "-1.4754321284624762660452594577054299263552735929294325122733667062335600107041165",
              "0.0"
            ],
            [
              "-0.009137987890725938639471998764426448365746411549302115164792403731801125779049164",
              "0.0"
            ]
          ]
        ],
        "-6.0": [
          [
            [
              "0.27195386565693974548501480009689078723439700768875577955511079212726589695591634",
              "0.0"
            ],
            [
              "0.45495840584663040659719368786455978716713693818964045332630181346057805981375379",
              "0.0"
            ]
          ],
          [
            [
              "-1.6288937892582936457038732346961386122631582010320633128467747847136017360148921",
              "0.0"
            ],
            [
              "0.95207721250752778817938541498100097855679266144529237052568215804624653223422858",
              "0.0"
            ]
          ]
        ],
        "-9.0": [
          [
            [
              "0.18922747177792940933435764004197882698506825069883693394321850058744183739054274",
              "0.0"
            ],
            [
              "-0.5200648911061941619374511225963449424454182378573206569488534243800175798374494",
              "0.0"
            ]
          ],
          [
            [
              "1.8999828429277825291348173796927942538669016122689271801149119414589310848274235",
              "0.0"
            ],
            [
              "0.062811332714920671612324429536687553038630357244631467968711262856694138338027036",
              "0.0"
            ]
          ]
        ],
        "-12.0": [
          [
            [
              "0.24060505495039458255707800256873686442045465174279727869895848784786489072432735",
              "0.0"
            ],
            [
              "0.37575778266039830901050092380549120817052772357304236184109225137266815543676071",
              "0.0"
            ]
          ],
          [
            [
              "-1.9566562873635244161387664143529544053049949260388772283185514864282875770599984",
              "0.0"
            ],
            [
              "1.100438941674038310839602338156638593801984700594251068111948692606655738000201",
              "0.0"
            ]
          ]
        ]
      },
      "E": "0.00000000000036273944264296591288194190347464393602397820241867061647997674307584709300380092",
      "D": "0.0000000000003615992641605477120844349081642385632585154568263427778555503011468050287649982",
      "W": "0.00000000000071888741973418247152534515873542643012954528597840011781058989117349017154081479",
      "points": [
        {
          "t": 0.0,
          "E": "0.0",
          "D": "0.0",
          "W": "0.0"
        },
        {
          "t": -1.0,
          "E": "0.000000000000011840043974894490733005208661482248563076704660281986917224570141893669139946615",
          "D": "0.000000000000011797495021031009906216846706648853409163917169311657901477705135754320796026023",
          "W": "0.000000000000023704161448160050820866687217392076051463533821552690132445972381071122668032884"
        },
        {
          "t": -3.0,
          "E": "0.00000000000005072538753591824070709359279410020876565099849528642608642028110903635588807754",
          "D": "0.000000000000050807292487734032644053930057679618194137236006910266355471084430232411090044905",
          "W": "0.00000000000010140204665820244227853180798828724589751723245770326163336722719585846696415537"
        },
        {
          "t": -6.0,
          "E": "0.00000000000013346409587840514732162524863981977481238407705863878808220893962053729339475614",
          "D": "0.00000000000013239750293553403120382790110847081148465057793622521334465507529162216847496541",
          "W": "0.00000000000026369356847522196729113370923416389545192578724591550243790462235648406532573758"
        },
        {
          "t": -9.0,
          "E": "0.00000000000023865307439511616163005597511988939226268625408095449890705716063143519474526766",
          "D": "0.00000000000024069698933064482876445846847065518953254096737551358099064092888946741677380192",
          "W": "0.00000000000047878680030148008033057674943704368153258701764305637221265830852148662086400288"
        },
        {
          "t": -12.0,
          "E": "0.00000000000036273944264296591288194190347464393602397820241867061647997674307584709300380092",
          "D": "0.0000000000003615992641605477120844349081642385632585154568263427778555503011468050287649982",
          "W": "0.00000000000071888741973418247152534515873542643012954528597840011781058989117349017154081479"
        }
      ]
    },
    "2.2160104053461e-13": {
      "accepted_steps": 3119,
      "rejected_steps": 1,
      "nfev": 18721,
      "seconds": 1.3391543329926208,
      "F": {
        "0.0": [
          [
            "1.0",
            "0.0"
          ],
          [
            "0.0",
            "1.0"
          ]
        ],
        "-1.0": [
          [
            [
              "0.46076784294914054773643799002647817580001683819361032020755138356323904934729085",
              "0.0"
            ],
            [
              "-0.7785949807933452256585495656672976541733570349701350936033100886369765865231701",
              "0.0"
            ]
          ],
          [
            [
              "1.1188921518305202617085513429860699393479705901004028759978639316903398193510374",
              "0.0"
            ],
            [
              "0.27961193149030951730364816862504301945991371446445899955070920673983419946740131",
              "0.0"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "-0.20937970432991634241838356180797052175651565533266994962921466654210714977234619",
              "0.0"
            ],
            [
              "0.67647075832433119400911970689559429536589617817933331987803326458830076470073138",
              "0.0"
            ]
          ],
          [
            [
              "-1.4754321284623658672546075388357651132126402512906180083000540882671510622760135",
              "0.0"
            ],
            [
              "-0.0091379878907235741717890776369502913420124590235138027672468515784181282754061441",
              "0.0"
            ]
          ]
        ],
        "-6.0": [
          [
            [
              "0.27195386565688949657410774184953641872381379470785969382409033374867408648952043",
              "0.0"
            ],
            [
              "0.45495840584654072030686565932418614687241658365059991420050021430438110487235085",
              "0.0"
            ]
          ],
          [
            [
              "-1.6288937892579717359348897542668154016343187951405668668478796542507974000117471",
              "0.0"
            ],
            [
              "0.95207721250734654136828404001329159499740787490527886665201016041043392053936549",
              "0.0"
            ]
          ]
        ],
        "-9.0": [
          [
            [
              "0.18922747177785754918532989500577127156935248533090335989243850180517325148838971",
              "0.0"
            ],
            [
              "-0.52006489110601053532601838179987320281358519336046088841868931724726062575428863",
              "0.0"
            ]
          ],
          [
            [
              "1.8999828429271136761117654298793835659163201398065567516257269546106520080419357",
              "0.0"
            ],
            [
              "0.062811332714888074876226500235035071195118648468875789695350945039280727562054352",
              "0.0"
            ]
          ]
        ],
        "-12.0": [
          [
            [
              "0.24060505495027293121810992648910333207761642379775821580496658239569047669706533",
              "0.0"
            ],
            [
              "0.37575778266019610033874504415108279242553226896714464376291169321452760455131317",
              "0.0"
            ]
          ],
          [
            [
              "-1.9566562873624745268468792189160355531530398300608229672391201973039731900364262",
              "0.0"
            ],
            [
              "1.1004389416734680601050258523673553512898669203282821496939266980153916077526263",
              "0.0"
            ]
          ]
        ]
      },
      "E": "0.0000000000008993126255096801768598412202658807242407886824822066479966157754440471340907086",
      "D": "0.00000000000089683932297160433630700277493593592010634538437836639559997730614073439531873991",
      "W": "0.0000000000017801194410784356881904709898178891277057619356989389113274256567158792009447971",
      "points": [
        {
          "t": 0.0,
          "E": "0.0",
          "D": "0.0",
          "W": "0.0"
        },
        {
          "t": -1.0,
          "E": "0.000000000000029165825195539382170863442615456163664249241364885590006328774046244049450019357",
          "D": "0.000000000000029262409508485061355887860152998160117983782356597994832908507990230990801954623",
          "W": "0.000000000000058584755452127118372379031309777994986656482576010908736932711224009400935547852"
        },
        {
          "t": -3.0,
          "E": "0.00000000000012555010398489380088423805081100985393537302327513532781884978404189097165450385",
          "D": "0.00000000000012615908549622663616442743298385780920364554177257428139332775908107820480009359",
          "W": "0.0000000000002512655534500013923445288328759833525914449577131992409551066107698034536286407"
        },
        {
          "t": -6.0,
          "E": "0.00000000000033108887111314713592291445994330594809714716901256257882768816921279788454260455",
          "D": "0.00000000000032862405562800928489837482037325908004992229189026582776009940369430029410784361",
          "W": "0.0000000000006533701790402503650583674984911239177849807804416058088733850113483562827685673"
        },
        {
          "t": -9.0,
          "E": "0.0000000000005906841601185639202882060420259991448769468359613524777150669597199950802349895",
          "D": "0.00000000000059731857020274992844567890558253322427048929644178342386651461264847057322035256",
          "W": "0.0000000000011862030158176390907356170041083739111308870877630902493751445955303279944196043"
        },
        {
          "t": -12.0,
          "E": "0.0000000000008993126255096801768598412202658807242407886824822066479966157754440471340907086",
          "D": "0.00000000000089683932297160433630700277493593592010634538437836639559997730614073439531873991",
          "W": "0.0000000000017801194410784356881904709898178891277057619356989389113274256567158792009447971"
        }
      ]
    }
  },
  "initial": {
    "u0": ".2",
    "w0": ".15",
    "x0": "-1",
    "span": 12
  },
  "reference_settings": [
    [
      55,
      "1e-27",
      32
    ],
    [
      70,
      "1e-36",
      40
    ]
  ],
  "reference": {
    "F": {
      "0": [
        [
          [
            "1.0",
            "0.0"
          ],
          "0.0"
        ],
        [
          "0.0",
          [
            "1.0",
            "0.0"
          ]
        ]
      ],
      "-1": [
        [
          [
            "0.46076784294915522169132439462734560011300619784759398524696005743911026135967363",
            "0.0"
          ],
          [
            "-0.77859498079336756102522894260612944209966573750756071197641488998327231298081956",
            "0.0"
          ]
        ],
        [
          [
            "1.1188921518305528951214642938015470695761149004896516039052019283675393464236231",
            "0.0"
          ],
          [
            "0.27961193149031837787119909391388700986526509931748622918642468238674729067137045",
            "0.0"
          ]
        ]
      ],
      "-3": [
        [
          [
            "-0.20937970432994531946109187503028076843965921904393344700094964462010292939163197",
            "0.0"
          ],
          [
            "0.67647075832441588099178825556100687380510983868044318015677043520503315064009112",
            "0.0"
          ]
        ],
        [
          [
            "-1.4754321284625511079117586653159544019757228996345765254001506342075042759381728",
            "0.0"
          ],
          [
            "-0.0091379878907271130949132037809802477178434390204550294080024673703685232901927433",
            "0.0"
          ]
        ]
      ],
      "-6": [
        [
          [
            "0.27195386565697416925503640593343521601940026308707472944112436726061099388108006",
            "0.0"
          ],
          [
            "0.45495840584669082930506456403046026028582021592183203701601822756555619416563884",
            "0.0"
          ]
        ],
        [
          [
            "-1.6288937892585110445407385712826706494122650934799141330105255763163038801225553",
            "0.0"
          ],
          [
            "0.95207721250765130133318335638701019757121252614047733003091256735962585477500096",
            "0.0"
          ]
        ]
      ],
      "-9": [
        [
          [
            "0.18922747177797734794823089410233972220093369050637302920212991219919066029818387",
            "0.0"
          ],
          [
            "-0.52006489110631847318937438882695250235654497011784248756419398319584425435503435",
            "0.0"
          ]
        ],
        [
          [
            "1.8999828429282359658815801762955100182321054639619094360672450725823074766736404",
            "0.0"
          ],
          [
            "0.062811332714940594374459845291604931695072601340104831210460734127504072331388628",
            "0.0"
          ]
        ]
      ],
      "-12": [
        [
          [
            "0.24060505495047794673874274528979941345430573446654869444709149553019444837436444",
            "0.0"
          ],
          [
            "0.37575778266053470601036314983250244495174444258713620576942629823579655094956341",
            "0.0"
          ]
        ],
        [
          [
            "-1.9566562873642341725498887716034638197466271791316087927995873717536343082049419",
            "0.0"
          ],
          [
            "1.1004389416744272124164141294309365124948277942905506800912598844518680726497941",
            "0.0"
          ]
        ]
      ]
    },
    "state": {
      "0": [
        [
          "0.20000000000000000000000000000000000000000000000000000000000000000000000045278395",
          "0.0"
        ],
        [
          "0.15000000000000000000000000000000000000000000000000000000000000000000000090556791",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ],
        [
          "1.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ],
        [
          "1.0",
          "0.0"
        ]
      ],
      "-1": [
        [
          "-0.030352896527003819403804455314668067748424757376679989820765012115633254297998711",
          "0.0"
        ],
        [
          "0.26989784849141168408834197241722334601969730448212684031506052192173935350632888",
          "0.0"
        ],
        [
          "-0.095812194009575211275652911762471248247508295006529100123793373382413881124736172",
          "0.0"
        ],
        [
          "0.46076784294915522169132439462734560011300619784759398524696005743911026135967363",
          "0.0"
        ],
        [
          "1.1188921518305528951214642938015470695761149004896516039052019283675393464236231",
          "0.0"
        ],
        [
          "-0.77859498079336756102522894260612944209966573750756071197641488998327231298081956",
          "0.0"
        ],
        [
          "0.27961193149031837787119909391388700986526509931748622918642468238674729067137045",
          "0.0"
        ]
      ],
      "-3": [
        [
          "0.072409412929084749264492214015052251522387302478014705263814728471115175432223256",
          "0.0"
        ],
        [
          "-0.28948963053628810956644297132536429760510693777430122305819412388926372024286836",
          "0.0"
        ],
        [
          "0.10649285274252374458531190068357846586714833000518402496403509870103522664940039",
          "0.0"
        ],
        [
          "-0.20937970432994531946109187503028076843965921904393344700094964462010292939163197",
          "0.0"
        ],
        [
          "-1.4754321284625511079117586653159544019757228996345765254001506342075042759381728",
          "0.0"
        ],
        [
          "0.67647075832441588099178825556100687380510983868044318015677043520503315064009112",
          "0.0"
        ],
        [
          "-0.0091379878907271130949132037809802477178434390204550294080024673703685232901927433",
          "0.0"
        ]
      ],
      "-6": [
        [
          "0.13142050260842756580835320772586863164935077382092964427316471966460672487091199",
          "0.0"
        ],
        [
          "-0.14156632485589424380425730306391566005529034362587162123480389652486467657472911",
          "0.0"
        ],
        [
          "0.053986397394170108504763441424050048063899133146157857413349467619226358020952523",
          "0.0"
        ],
        [
          "0.27195386565697416925503640593343521601940026308707472944112436726061099388108006",
          "0.0"
        ],
        [
          "-1.6288937892585110445407385712826706494122650934799141330105255763163038801225553",
          "0.0"
        ],
        [
          "0.45495840584669082930506456403046026028582021592183203701601822756555619416563884",
          "0.0"
        ],
        [
          "0.95207721250765130133318335638701019757121252614047733003091256735962585477500096",
          "0.0"
        ]
      ],
      "-9": [
        [
          "-0.059051706496181671158159558576359439691329216648005520205791201007235718204841886",
          "0.0"
        ],
        [
          "0.36595353853288860137720501049693908145346952569253675422521532156691247372025497",
          "0.0"
        ],
        [
          "-0.0060922648817808672791688727198738700358122225316598669608904192579686628697822926",
          "0.0"
        ],
        [
          "0.18922747177797734794823089410233972220093369050637302920212991219919066029818387",
          "0.0"
        ],
        [
          "1.8999828429282359658815801762955100182321054639619094360672450725823074766736404",
          "0.0"
        ],
        [
          "-0.52006489110631847318937438882695250235654497011784248756419398319584425435503435",
          "0.0"
        ],
        [
          "0.062811332714940594374459845291604931695072601340104831210460734127504072331388628",
          "0.0"
        ]
      ],
      "-12": [
        [
          "0.11390806524711821858344880714592656492019080277643985880378154555892304972869111",
          "0.0"
        ],
        [
          "-0.15648994930367622199562166316070242682792225779353092534183867228137170231071947",
          "0.0"
        ],
        [
          "0.043839233914581118424537083614082029802189243878777410346021713957289603104189219",
          "0.0"
        ],
        [
          "0.24060505495047794673874274528979941345430573446654869444709149553019444837436444",
          "0.0"
        ],
        [
          "-1.9566562873642341725498887716034638197466271791316087927995873717536343082049419",
          "0.0"
        ],
        [
          "0.37575778266053470601036314983250244495174444258713620576942629823579655094956341",
          "0.0"
        ],
        [
          "1.1004389416744272124164141294309365124948277942905506800912598844518680726497941",
          "0.0"
        ]
      ]
    },
    "F_increment": "9.3326758835438076995512940993340341136670767466232735266571296930995726761679731e-36",
    "background_increment": "5.1101980403696389753247617540733219516646010227178222372699515737601217259300924e-37"
  },
  "monitors": [
    {
      "J": {
        "0": [
          [
            [
              "1.51336486575349797764319521898595797455776743244942895455913866491990291542524",
              "-0.21786018292520041942026017466500026636036646587002890817324647156957484643442032"
            ],
            [
              "-0.60189409743278387882822258290171125589578677498576406833523493509563323793658196",
              "-1.6667382386848653837411133245454857131736287564490244607025744496676285550867148"
            ]
          ],
          [
            [
              "3.573613439925819815160044902943581090695489927032817080356489289821761818599817e-37",
              "1.2644840881529731483724644580660419113418019800143207413292693960092947779604931"
            ],
            [
              "2.6166470427579816476643752283684417297626247495080256061087808923913169624527607e-37",
              "4.3753764005434962598627062895130594339806356582023777755630860129463196400870063"
            ]
          ],
          [
            [
              "-1.5133648657534979776431952189859579740671383109967702048244092336471438503059174",
              "-0.21786018292520041942026017466500026634006446597990585911207726495403131616267614"
            ],
            [
              "0.60189409743278387882822258290171125596626636143239643912123546756326029201101371",
              "-1.6667382386848653837411133245454857129823248943889980038368424533054440775931815"
            ]
          ],
          [
            [
              "1.5133648657534979776431952189859579745577674324494289542606777458117045469692684",
              "-0.21786018292520041942026017466500026636036646587002890788576310426783216478858294"
            ],
            [
              "-0.60189409743278387882822258290171125589578677498576406833520938002653988572194069",
              "-1.6667382386848653837411133245454857131736287564490244607026974391008326868817404"
            ]
          ]
        ],
        "-1": [
          [
            [
              "1.0966094550135979629164814397147576885183822980417288664603833315056203170034266",
              "1.803984027877825340578184011126131248190697317342559705694620569323807918362543"
            ],
            [
              "0.90096484362676954193368654583269137210633246593057843675162520437955954754313946",
              "-0.93760422793998560739362119628028010565638680232593888685116144291448073079384147"
            ]
          ],
          [
            [
              "1.1366975407242427951201355290248609696902098266895812541568708586633885693265235e-37",
              "-4.5420094776455048036210883935624302422026045900981246421354687683802939237257335"
            ],
            [
              "-8.1336191278807762605632000931347274217572848099858571301681486744629541053737608e-37",
              "3.0005537104980487786035924427016962712325626373742905349873273912329640505858674"
            ]
          ],
          [
            [
              "-1.09660945501359796291648143971475768891406269603282701579261588857001953741874",
              "1.8039840278778253405781840111261312485093952043437889044703700246510133015969299"
            ],
            [
              "-0.90096484362676954193368654583269137295236266606374176758994462408224233383870567",
              "-0.93760422793998560739362119628028010586115693222322423058177579324150413632362377"
            ]
          ],
          [
            [
              "1.0966094550135979629164814397147576885183822980417288664603850666610422460282023",
              "1.8039840278778253405781840111261312481906973173425597056946187148382123997422625"
            ],
            [
              "0.90096484362676954193368654583269137210633246593057843675162520437955954754313862",
              "-0.9376042279399856073936211962802801056563868023259388868511614429144807307938397"
            ]
          ]
        ],
        "-3": [
          [
            [
              "-0.90188299910180576457281473185419775877557583773281484667114667125057518217613064",
              "-2.4571683433792923982289148153660647981450832941540727221087704881345238888838715"
            ],
            [
              "-0.89772267019938102556896918589067177711044726210103094607616473439304427624257599",
              "0.4963572027633572321523085896292053417831208490876176303886592290577796477796173"
            ]
          ],
          [
            [
              "8.7740269906767894501894022315301738655776711103000497534298368514839485602928942e-35",
              "6.4440160751931472608155025103107889619033831941699933134404826094380601907244529"
            ],
            [
              "-2.9211848838548551158944284462332340799688911518830285760621499216547799647637498e-35",
              "-1.7715015270800169353464190036582375220130448787887888521671081351036899035487169"
            ]
          ],
          [
            [
              "0.90188299910180576457281473185419781620682130988618843779706297025725961239188864",
              "-2.4571683433792923982289148153660647556078973899786513383256727960019199068825587"
            ],
            [
              "0.89772267019938102556896918589067174446943058236797560255902011462594902953664114",
              "0.49635720276335723215230858962920533837727399279475521785988379980262815582122129"
            ]
          ],
          [
            [
              "-0.90188299910180576457281473185419775877557583773281484667339479203136770606001293",
              "-2.4571683433792923982289148153660647981450832941540727221110882825043130625318956"
            ],
            [
              "-0.89772267019938102556896918589067177711044726210103094607618137196440781990173599",
              "0.49635720276335723215230858962920534178312084908761763038865824390039600746625779"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.4604186457939875002609788160755812944385895842100173788271385284560462849087026",
              "-2.922359280989278820168951798520544482460492601207675900093195008380380677700919"
            ],
            [
              "-0.85220549330056374450269059327610186862980973219523003348003535648347837415444827",
              "-0.35415858552752799176043234281497077347452107148682142910096662014752615657678878"
            ]
          ],
          [
            [
              "2.7194266551807816489331849180441828616171270382066994520038800531378076415429806e-33",
              "8.33090993042252230307776729410279317303834627190272928405573636619106909909411"
            ],
            [
              "6.0782513617352242809988081416313410154935436226722187254327086970646077353787124e-34",
              "0.61461286086751804357519824362439931678875757260070192002919009238391878343154099"
            ]
          ],
          [
            [
              "-0.46041864579398750026097881607557801973196466159316279459651933135827080482757927",
              "-2.9223592809892788201689517985205439570429269099761231483454778257474703668134342"
            ],
            [
              "0.8522054933005637445026905932761025616736319570612683413277728002509790426754207",
              "-0.35415858552752799176043234281497073459216649767579097891074804641135872955246215"
            ]
          ],
          [
            [
              "0.46041864579398750026097881607558129443858958421001737882938953216877349238915495",
              "-2.9223592809892788201689517985205444824604926012076759000908888543818221192829464"
            ],
            [
              "-0.85220549330056374450269059327610186862980973219523003348002167003856567284217067",
              "-0.35415858552752799176043234281497077347452107148682142910101094639113809712418549"
            ]
          ]
        ],
        "-9": [
          [
            [
              "1.2386449224840097352190778314504476250917282212664743699389916917889547566733954",
              "3.1530899687186186696634542821034113099579275830123924363260165817662520085674109"
            ],
            [
              "0.67315303577692794097039691054296724696626796926791370866751301981698408807378367",
              "-0.42869409533141301649304943545681180248846489343895212890824919554177186066969979"
            ]
          ],
          [
            [
              "1.609220940613948911411254555076744716754564907802628704890595228131609935932449e-30",
              "-8.2337161616120194389136374732398484187494419307070007450050990580971422592611423"
            ],
            [
              "-7.8708785393226332949231924047061600552322278482903544438426522192952181485602747e-31",
              "1.4855551939628209404808193257613782471171061079435671425227290685466104105755064"
            ]
          ],
          [
            [
              "-1.238644922484009735219077831449862791092728065697064552729923411374268623306005",
              "3.1530899687186186696634542821043713229412818427132811601585918668234783749434713"
            ],
            [
              "-0.6731530357769279409703969105437833368856503969137147406384826932224979890031219",
              "-0.42869409533141301649304943545690297562123485496422592497777808436926370607176419"
            ]
          ],
          [
            [
              "1.2386449224840097352190778314504476250917282212664743699389855115011243669188151",
              "3.1530899687186186696634542821034113099579275830123924363260000537332650557487967"
            ],
            [
              "0.67315303577692794097039691054296724696626796926791370866752110295555274350879303",
              "-0.42869409533141301649304943545681180248846489343895212890823563971879620455005212"
            ]
          ]
        ],
        "-12": [
          [
            [
              "0.48766576116776339437981177853457576584477174267046117365749335430459142639879927",
              "-3.5009756832443361556967178440208617835765495608563942247490197405067617764341846"
            ],
            [
              "-0.71347738869907546792546724828306318090014365998471239216011952295939490054911096",
              "-0.31916298624084307010721278097118628428909417976235217799178148197499594881485785"
            ]
          ],
          [
            [
              "1.8688349699029954900761225492913910740302679331423290217296901174384221208684875e-28",
              "9.9525952754397346727819726948500549517748397235962883228846282228249486927033099"
            ],
            [
              "7.6316736052931831710008214710007680454210539247388183583279092966900185756473921e-31",
              "0.57759794210790303198989726763218472781012915323960986956846759352906579884557396"
            ]
          ],
          [
            [
              "-0.48766576116776339437981177837951355599358607047940459202364122342781266886247429",
              "-3.5009756832443361556967178439732197597969347865175369334053454757998262711992912"
            ],
            [
              "0.71347738869907546792546724827485657634203963146045866102679603337538479522815364",
              "-0.31916298624084307010721278096458722408934226513746660081053451337496806755521964"
            ]
          ],
          [
            [
              "0.48766576116776339437981177853457576584477174267046117365749335430459142639880588",
              "-3.5009756832443361556967178440208617835765495608563942247490197405067617764342491"
            ],
            [
              "-0.71347738869907546792546724828306318090014365998471239216010875843218611117740508",
              "-0.31916298624084307010721278097118628428909417976235217799182190306911648047888508"
            ]
          ]
        ]
      },
      "m": {
        "0": [
          [
            [
              "0.28541696800660277554896519761927383841920631672194559551022298668863492129974308",
              "-0.27184204923226983538985088238309131061740088705719460009634673170364200830957216"
            ]
          ],
          [
            [
              "3.3999481696992521592071661409004769265915862285995644491711414059229977265118935e-38",
              "0.643688088392100596944738098007204607407193007402796728376179396039714376812395"
            ]
          ],
          [
            [
              "-0.28541696800660277554896519761927383837909963570134717009649247771687622135932425",
              "-0.27184204923226983538985088238309131060795314132290458024381849670135611367869167"
            ]
          ],
          [
            [
              "0.28541696800660277554896519761927383841920631672194559551022298668863492129974278",
              "-0.2718420492322698353898508823830913106174008870571946000963467317036420083095726"
            ]
          ]
        ],
        "-1": [
          [
            [
              "0.28541696800660277554896519761927383838733187978715511537088139485467068249785749",
              "-0.27184204923226983538985088238309131050440735140587737055378703982330759484008375"
            ]
          ],
          [
            [
              "-6.3719283282864095417613315558804348929528482315505396258475295204422949974583029e-38",
              "0.64368808839210059694473809800720460757214908931839764748244749418071325362472456"
            ]
          ],
          [
            [
              "-0.28541696800660277554896519761927383846163672105713061935342084339543295487947158",
              "-0.27184204923226983538985088238309131052129441911186254208570670961479928439946785"
            ]
          ],
          [
            [
              "0.28541696800660277554896519761927383838733187978715511537088139485467068249785721",
              "-0.27184204923226983538985088238309131050440735140587737055378703982330759484008323"
            ]
          ]
        ],
        "-3": [
          [
            [
              "0.28541696800660277554896519761927383964769443973896487492799963742830518252802246",
              "-0.27184204923226983538985088238309131537489410625645836369315388934353303147621155"
            ]
          ],
          [
            [
              "4.2762600126130173467996166928127361991912132398454221521085123110005574659069349e-36",
              "0.64368808839210059694473809800720460059614746529730736594694385587066976770764509"
            ]
          ],
          [
            [
              "-0.28541696800660277554896519761927383479592071137291736058592693674359688862778363",
              "-0.27184204923226983538985088238309131437006451191037622413954711476348169177117452"
            ]
          ],
          [
            [
              "0.28541696800660277554896519761927383964769443973896487492799963742830518252802117",
              "-0.27184204923226983538985088238309131537489410625645836369315388934353303147621083"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.28541696800660277554896519761927383370134716383354745922339687461912759963947024",
              "-0.27184204923226983538985088238309128377091514387085416898707207756723306913110405"
            ]
          ],
          [
            [
              "-2.6399187935333356584292245185199721700932141871530712316782986278009210000963048e-35",
              "0.64368808839210059694473809800720464322314903140389031373968218726402555521230207"
            ]
          ],
          [
            [
              "-0.28541696800660277554896519761927386070560206683385172780710019653937964511911333",
              "-0.27184204923226983538985088238309128716653689215587689604829908637614121950475347"
            ]
          ],
          [
            [
              "0.2854169680066027755489651976192738337013471638335474592233968746191275996394692",
              "-0.2718420492322698353898508823830912837709151438708541689870720775672330691311024"
            ]
          ]
        ],
        "-9": [
          [
            [
              "0.28541696800660277554896519761925196944972530900896775718693803744475077658739415",
              "-0.27184204923226983538985088238298690146160899487320640977110001374863417564293109"
            ]
          ],
          [
            [
              "-9.8836474001097270964770331192942543785936118014457284288372929066021705373571244e-32",
              "0.64368808839210059694473809800734806318811639989185058314795593196161856570624693"
            ]
          ],
          [
            [
              "-0.28541696800660277554896519761935731955378147174148261714547301790969452895506442",
              "-0.27184204923226983538985088238300366065155158127834562200784447433808203999988847"
            ]
          ],
          [
            [
              "0.28541696800660277554896519761925196944972530900896775718693803744475077658739417",
              "-0.2718420492322698353898508823829869014616089948732064097711000137486341756429311"
            ]
          ]
        ],
        "-12": [
          [
            [
              "0.2854169680066027755489651976201192806720297787679449846700317617888937510723988",
              "-0.27184204923226983538985088238745911624755777748377627988428176257906871166582708"
            ]
          ],
          [
            [
              "4.2128627437696812225431784487483462951392598435102044374175388457602602854937642e-30",
              "0.64368808839210059694473809800128542764880910288180057563167800814122493513680845"
            ]
          ],
          [
            [
              "-0.28541696800660277554896519761571549000257808980081042327871883375424929807675275",
              "-0.27184204923226983538985088238682735147288286154351674757689286139772673860898786"
            ]
          ],
          [
            [
              "0.28541696800660277554896519762011928067202977876794498467003176178889375107239978",
              "-0.27184204923226983538985088238745911624755777748377627988428176257906871166582934"
            ]
          ]
        ]
      },
      "digits": 80,
      "reference_defect": "2.7804878101706137832984550497864212418294363617604717785186411032961315444631026e-29"
    },
    {
      "J": {
        "0": [
          [
            [
              "1.5133648657534979776431952189859579743355810450864319012211327395462522670689364",
              "-0.21786018292520041942026017466500026592250922329264173764594381025734937169178316"
            ],
            [
              "-0.60189409743278387882822258290171125576438215615690957561392455742155745217207679",
              "-1.666738238684865383741113324545485713018809242144108250837873470636913308055061"
            ]
          ],
          [
            [
              "-1.5160065218350328538169136680893128428497217467976029948564557923363604961605144e-48",
              "1.2644840881529731483724644580660419119517683265577271137551883101300856372186451"
            ],
            [
              "-9.0556676301752269326723175518439196142323502872145659686142183371360695648745459e-48",
              "4.375376400543496259862706289513059434429102379636458499587414532477708507466687"
            ]
          ],
          [
            [
              "-1.5133648657534979776431952189859579743355810450851480442698914145642723133601512",
              "-0.217860182925200419420260174665000265922509223290878552818303090133319822377142"
            ],
            [
              "0.60189409743278387882822258290171125576438215615654143154221999160399776310681283",
              "-1.6667382386848653837411133245454857130188092421365399098021298456066069271186232"
            ]
          ],
          [
            [
              "1.5133648657534979776431952189859579743355810450864319012211327395490716437875185",
              "-0.21786018292520041942026017466500026592250922329264173764594381027037291184436034"
            ],
            [
              "-0.6018940974327838788282225829017112557643821561569095756139245572909154528576096",
              "-1.6667382386848653837411133245454857130188092421441082508378734705010974975754794"
            ]
          ]
        ],
        "-1": [
          [
            [
              "1.0966094550135979629164814397147576889874640177493697053352281930806664483574397",
              "1.8039840278778253405781840111261312479943618228237454500688181029153533334142752"
            ],
            [
              "0.90096484362676954193368654583269137233061791370780471062193069681993083422882906",
              "-0.9376042279399856073936211962802801064974259888454030716002051793455343897029508"
            ]
          ],
          [
            [
              "-1.1901879622975729020335713859202296627856576549705374265519466656623023938625698e-46",
              "-4.5420094776455048036210883935624302420128338161096489609235207506053140031481151"
            ],
            [
              "1.2904513780227102510026808535153506340406231901126669258909316955536283357973135e-46",
              "3.0005537104980487786035924427016962698647962360070499580753470077651774075999135"
            ]
          ],
          [
            [
              "-1.0966094550135979629164814397147576889874640177901082234173263072728641535025658",
              "1.8039840278778253405781840111261312479943618229180882146739386103287019448522592"
            ],
            [
              "-0.90096484362676954193368654583269137233061791374807451508389884847688372387968882",
              "-0.93760422793998560739362119628028010649742598898261902594577866316986144036049107"
            ]
          ],
          [
            [
              "1.0966094550135979629164814397147576889874640177493697053352281930808376541065261",
              "1.8039840278778253405781840111261312479943618228237454500688181029151614493789482"
            ],
            [
              "0.90096484362676954193368654583269137233061791370780471062193069682016936638571768",
              "-0.93760422793998560739362119628028010649742598884540307160020517934518370689028166"
            ]
          ]
        ],
        "-3": [
          [
            [
              "-0.90188299910180576457281473185419774560919094004019071895926574730353674099868849",
              "-2.4571683433792923982289148153660647277460343781044279531871711284115363665097455"
            ],
            [
              "-0.89772267019938102556896918589067176579752909490816698565156932869296103758035399",
              "0.49635720276335723215230858962920531098060952017519183965168869270824527117694262"
            ]
          ],
          [
            [
              "-5.2637930061467372090591854509255365940063126738611036925369936043016392883542581e-45",
              "6.4440160751931472608155025103107891022905100014216149891200881932945613122419106"
            ],
            [
              "5.1766916246463701482574638476556535548609607586904704772893013502579572404310691e-45",
              "-1.7715015270800169353464190036582375688758424183679274575813604578639249026041589"
            ]
          ],
          [
            [
              "0.90188299910180576457281473185419774560919093628797709910012789297418273322089082",
              "-2.4571683433792923982289148153660647277460343762103512441416169895660752450226185"
            ],
            [
              "0.89772267019938102556896918589067176579752909318081118033652912953848698558239255",
              "0.49635720276335723215230858962920531098060951476906142287322009907716515755843069"
            ]
          ],
          [
            [
              "-0.90188299910180576457281473185419774560919094004019071895926574730525674177868245",
              "-2.4571683433792923982289148153660647277460343781044279531871711284116147992024253"
            ],
            [
              "-0.8977226701993810255689691858906717657975290949081669856515693286933364108134247",
              "0.49635720276335723215230858962920531098060952017519183965168869270891758495040425"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.46041864579398750026097881607558036554832465870687220139739863119592485590435593",
              "-2.9223592809892788201689517985205412801737526976890958287677980964364645796011929"
            ],
            [
              "-0.85220549330056374450269059327610205603996676085156847809479000033520984881136277",
              "-0.35415858552752799176043234281497010330637369996848400704407390903796508096443018"
            ]
          ],
          [
            [
              "-5.7168882047754902717411041651720155409353843301612703182268683438044191405351617e-42",
              "8.3309099304225223030777672941027975080175612898736806187514357050841299399743749"
            ],
            [
              "7.4555705939468342166860668584466302710829168390111391892974061972946198073292507e-43",
              "0.61461286086751804357519824362440016870338985882131497521655201936018326770012964"
            ]
          ],
          [
            [
              "-0.4604186457939875002609788160755803655483240361313967947256131590330986897686848",
              "-2.9223592809892788201689517985205412801737466305486892259192498506844332388807699"
            ],
            [
              "0.85220549330056374450269059327610205603996544089749430214010214209468997503473205",
              "-0.35415858552752799176043234281497010330637499695405000529530867555929123195464157"
            ]
          ],
          [
            [
              "0.46041864579398750026097881607558036554832465870687220139739863093398645520497849",
              "-2.922359280989278820168951798520541280173752697689095828767798096705422103591821"
            ],
            [
              "-0.85220549330056374450269059327610205603996676085156847809479000059714824951074021",
              "-0.3541585855275279917604323428149701033063736999684840070440739093069226049550583"
            ]
          ]
        ],
        "-9": [
          [
            [
              "1.2386449224840097352190778314511224514465000137427326039436083409575602815464845",
              "3.1530899687186186696634542821042968563084997858745091656255779597752015178821103"
            ],
            [
              "0.67315303577692794097039691054317954673762714343367454619105726711240941405408856",
              "-0.42869409533141301649304943545760541490459031628509775297972076604675861046994216"
            ]
          ],
          [
            [
              "-9.809948757338061627198329423019607003029077402010214262675520598647574336185029e-40",
              "-8.2337161616120194389136374732374923218868668239115864518449621501975187068291885"
            ],
            [
              "4.9026664568425387326868257059629773930525525049277750468406053102559777348365074e-40",
              "1.485555193962820940480819325760225866747795793856346260078183303697608756690267"
            ]
          ],
          [
            [
              "-1.2386449224840097352190778314511224514471002755546509338853628173287392455944151",
              "3.1530899687186186696634542821042968563086851945722344510577968925581312582424486"
            ],
            [
              "-0.67315303577692794097039691054317954673766739849365617546424325489154806619652517",
              "-0.42869409533141301649304943545760541490499869417430579084103464633536668409988498"
            ]
          ],
          [
            [
              "1.2386449224840097352190778314511224514465000137427326039436083409559614658112388",
              "3.1530899687186186696634542821042968563084997858745091656255779597750436044165661"
            ],
            [
              "0.67315303577692794097039691054317954673762714343367454619105726737377009335522621",
              "-0.42869409533141301649304943545760541490459031628509775297972076577754876900488809"
            ]
          ]
        ],
        "-12": [
          [
            [
              "0.48766576116776339437981177852817102817765448372639601319204959824278649374937624",
              "-3.5009756832443361556967178438588707785667176431548699054644435024945321323863237"
            ],
            [
              "-0.7134773886990754679254672482732272049509866070176489741057809424669398300374756",
              "-0.3191629862408430701072127809766021307928392711828396241886823790253441447315486"
            ]
          ],
          [
            [
              "-2.0592069840197111697409147280273965493319048233549061523089940758781217590881352e-37",
              "9.952595275439734672781972695113537323249910358373967422701840589350280475494507"
            ],
            [
              "-3.1371768842157166878437459421472621477441851936658853868954048484517032429061603e-40",
              "0.57759794210790303198989726763194745023833996459131878919780185643943936169841197"
            ]
          ],
          [
            [
              "-0.48766576116776339437981177852817102834045802252216291345019034424149859100083938",
              "-3.500975683244336155696717843858870778631312025355264783551481495075276027182099"
            ],
            [
              "0.71347738869907546792546724827322720495824133892646678467072932839405764352263272",
              "-0.31916298624084307010721278097660213080634231767523627479345791417143000456525257"
            ]
          ],
          [
            [
              "0.48766576116776339437981177852817102817765448372639601319204959771818428606142973",
              "-3.500975683244336155696717843858870778566717643154869905464443503028814013583696"
            ],
            [
              "-0.71347738869907546792546724827322720495098660701764897410578094247054470403969557",
              "-0.31916298624084307010721278097660213079283927118283962418868237902862215663413509"
            ]
          ]
        ]
      },
      "m": {
        "0": [
          [
            [
              "0.28541696800660277554896519761927383840781692580406917634581720123244282257825047",
              "-0.27184204923226983538985088238309131057780180197093095496285918978888439176098439"
            ]
          ],
          [
            [
              "-4.639088391837929365166013921346211184890495758802620599609799898407605478107246e-49",
              "0.64368808839210059694473809800720460746526139815557465775106242314181386349198732"
            ]
          ],
          [
            [
              "-0.28541696800660277554896519761927383840781692580398255435086769925933742031570908",
              "-0.27184204923226983538985088238309131057780180197045615201450006787964915267665301"
            ]
          ],
          [
            [
              "0.28541696800660277554896519761927383840781692580406917634581720123244282257825047",
              "-0.27184204923226983538985088238309131057780180197093095496285918978888439176098439"
            ]
          ]
        ],
        "-1": [
          [
            [
              "0.28541696800660277554896519761927383840781692579491638909378755207642912788707362",
              "-0.27184204923226983538985088238309131057780180196674940498381891504396779118444021"
            ]
          ],
          [
            [
              "1.1002376144266793874261557946188187343744687443634510619750705232414279654125307e-47",
              "0.64368808839210059694473809800720460746526139817626207615258514217761869543614376"
            ]
          ],
          [
            [
              "-0.28541696800660277554896519761927383840781692579903985080698379717730832179280512",
              "-0.27184204923226983538985088238309131057780180197998082024420097427882994771955039"
            ]
          ],
          [
            [
              "0.28541696800660277554896519761927383840781692579491638909378755207642912788707362",
              "-0.27184204923226983538985088238309131057780180196674940498381891504396779118444021"
            ]
          ]
        ],
        "-3": [
          [
            [
              "0.28541696800660277554896519761927383840781692645656346330685061905320886885782078",
              "-0.27184204923226983538985088238309131057780180208215715903110847123726842816962528"
            ]
          ],
          [
            [
              "-5.8103290587624725108479357340597091961672835044001022115958376829789561788626696e-46",
              "0.64368808839210059694473809800720460746526139722867026427133383069104646490458378"
            ]
          ],
          [
            [
              "-0.28541696800660277554896519761927383840781692630284112304317026526071814556601313",
              "-0.27184204923226983538985088238309131057780180144440023110279837528591932117491913"
            ]
          ],
          [
            [
              "0.28541696800660277554896519761927383840781692645656346330685061905320886885782078",
              "-0.27184204923226983538985088238309131057780180208215715903110847123726842816962528"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.28541696800660277554896519761927383840781727387605187225643065814682839298876187",
              "-0.27184204923226983538985088238309131057780192258411449340925770350960320976981222"
            ]
          ],
          [
            [
              "-2.4939162867804637546068357186131224864088260010371915526319898498252544529496993e-43",
              "0.64368808839210059694473809800720460746526085070469976364081657274850828613285008"
            ]
          ],
          [
            [
              "-0.28541696800660277554896519761927383840781713645576786220260310394164907631830033",
              "-0.27184204923226983538985088238309131057780158080371422314064052271225468788381591"
            ]
          ],
          [
            [
              "0.28541696800660277554896519761927383840781727387605187225643065814682839298876187",
              "-0.27184204923226983538985088238309131057780192258411449340925770350960320976981222"
            ]
          ]
        ],
        "-9": [
          [
            [
              "0.28541696800660277554896519761927383840775292551933305938356833343150983018907899",
              "-0.27184204923226983538985088238309131057780178793321419436440831397588121274153558"
            ]
          ],
          [
            [
              "7.2066303289708307784767186264589301500027596478541256230184988506781319785781841e-41",
              "0.6436880883921005969447380980072046074653370964163278255720870960651374240118869"
            ]
          ],
          [
            [
              "-0.28541696800660277554896519761927383840775605579693366638448173160137326938197023",
              "-0.27184204923226983538985088238309131057786571162929037830507668914461455214924195"
            ]
          ],
          [
            [
              "0.28541696800660277554896519761927383840775292551933305938356833343150983018907899",
              "-0.27184204923226983538985088238309131057780178793321419436440831397588121274153558"
            ]
          ]
        ],
        "-12": [
          [
            [
              "0.28541696800660277554896519761927383840780384655009065112252278961476974573296416",
              "-0.27184204923226983538985088238309131057171584963731469521844345292108510010165401"
            ]
          ],
          [
            [
              "-7.1821106719487969916022198706893695139800837710482901803494956844296089383816061e-39",
              "0.64368808839210059694473809800720460747213141244855345333031942530125293384585108"
            ]
          ],
          [
            [
              "-0.28541696800660277554896519761927383841388321698846096842782287980047642057277026",
              "-0.27184204923226983538985088238309131057143257969941733482386552739484473449204717"
            ]
          ],
          [
            [
              "0.28541696800660277554896519761927383840780384655009065112252278961476974573296416",
              "-0.27184204923226983538985088238309131057171584963731469521844345292108510010165401"
            ]
          ]
        ]
      },
      "digits": 90,
      "reference_defect": "3.1096791790575121846894202214485588839669542779573582458517429945308622993564483e-38"
    }
  ],
  "refinement": {
    "contour_increment": "0.00000000000074857686641319859124820437132346634028972490576870860604718910277537159272475812",
    "reference_increment": "1.8818268160274298532078393662566184674467221175893167983849009345542304381048241e-35",
    "monitor_increment": "2.7804878412498511843234178369312007764684150063701928948080685476691578373734299e-29",
    "reference_conservation_defect": "3.1096791790575121846894202214485588839669542779573582458517429945308622993564483e-38",
    "max_condition_factor": "8.9015464447181048204836633241418192831562481370220581678759593710732455482652739",
    "previous_contour_increment": "0.0000000019343163891536559847817175686978432099295228830156729164752222933063259658495083",
    "contraction": "0.00038699815118701039409890470992824805830490945083829476676886747721982108631323377"
  },
  "pair": {
    "contour_level": 1,
    "rk_tolerance": "2.2160104053461e-13",
    "matched": true,
    "E_ratio": "1.0030611322721712776650074654783606168513149238867731191669792499711680621035626",
    "D_ratio": "1.1980547889777440679356509632575664611580374881396267287890006174217918654520977"
  },
  "resolved": true,
  "total_seconds": 73.43967958301073,
  "source_hashes": {
    "parameter_study.py": "d1f424fe5a8510a673e296601768fc3deb39920190155987b3c027c71a2e4373",
    "high_precision.py": "cf1d570312123e1766fff5682b026111c3ea30c43439633336f5d146c7c9714c",
    "pii_core.py": "85ca2b34751e6e92f9b5ec63b17c8377b755058f1598bee9bbdb80437d5d2480",
    "anchored_psi.py": "1406cc273ae2eaba6030227ccbc2b8be042349c418e07de1fcba6b756096b5e3",
    "rk45_multiprecision.py": "e535898415835be33d146bf8265b8732eabaafbf91d18288076818918e5affe0"
  }
}


==> anc/computational_preprint/results/parameter_study/pii_w015/truncation_check.json <==
{
  "source_sha256": "4d62bd6e4b740717313c02d03daba56301c9bd1b281bbcd23d4cba78597d2186",
  "settings": {
    "radius": 4.5,
    "formal_order": 64,
    "tolerance": "1e-12"
  },
  "F": {
    "0": [
      [
        [
          "1.0",
          "-1.0476582724727953914535600377019042875834250773124074389475280662179359166759124e-75"
        ],
        [
          "-1.8756587171800092471752547037945580373323028652577947058293210468059251885800263e-75",
          "-4.0835669543713910902899504724489778133864177785118512103613680678346272370645978e-76"
        ]
      ],
      [
        [
          "1.5160723952577059613018750034192422685997028530481346681973847282752199291531927e-75",
          "1.9975201459472578058448841778886050401577633368160746623173584098706456809391301e-75"
        ],
        [
          "1.0",
          "3.3757140223500613276433722605989469256461196259294734721079079751679504036836514e-75"
        ]
      ]
    ],
    "-1": [
      [
        [
          "0.4607678429491552217321553365462742966608636140430926212253151984440083098339595",
          "2.1903882775499708648123226998235587940196252002444171467668210322058448412477862e-71"
        ],
        [
          "-0.77859498079336756099315152295014413705762862727401086388828404906406980480675755",
          "1.4289262790624371503260841635509728136694952223679885239610866701588820190210128e-71"
        ]
      ],
      [
        [
          "1.118892151830552895223762023580865802870209712481727390335218688968586167469661",
          "-1.2552134032643343463000075434038536645227756124093575291816554910795263022360641e-71"
        ],
        [
          "0.27961193149031837751546400267110648687903806564977999479915847795531015539330173",
          "-3.0787899041995296494466170399576617378248956947587924888317422037175370780310452e-71"
        ]
      ]
    ],
    "-3": [
      [
        [
          "-0.20937970432994531939930208982702283472105080473552373522478825037846562611927795",
          "-1.4413627717387106205194544846239127002463078519515537113853920251046232742598466e-71"
        ],
        [
          "0.67647075832441588106018627168387275414834396367866143122783519548054736885614782",
          "3.4190582403165523938676863324138448494940039748424252719715277742114737741062222e-72"
        ]
      ],
      [
        [
          "-1.4754321284625511083687672968619435596993868732085121426204671427935233756595948",
          "-5.6767312738867086946125247912074490068914067859240701327371333057263171332633606e-71"
        ],
        [
          "-0.0091379878907271130310705548930674782680257612729885533620417605442096745201347867",
          "-6.9096031850144613549188297011586505974855430978698191375369709767844968972827822e-71"
        ]
      ]
    ],
    "-6": [
      [
        [
          "0.27195386565697416893122216735367249630555081276290768447700816351255611983757043",
          "1.0387829204574261298162372102568208246505034172031472554532427227948758593149308e-70"
        ],
        [
          "0.45495840584669082944831578052918180254713048574508378141173836702753577330781958",
          "2.803456454182121659346853395957108060215750475441615916469862207482321186422359e-70"
        ]
      ],
      [
        [
          "-1.6288937892585110437452531903355741194351190270871020071889912566974040853242942",
          "2.1926458505706247771269952222236099805272715177940739120872969925760073542843349e-70"
        ],
        [
          "0.95207721250765130089592944853762300569949961385076701944254363370051463064354694",
          "3.5314116972463888731111109850486033244916589554154294836478880075717990874804433e-70"
        ]
      ]
    ],
    "-9": [
      [
        [
          "0.18922747177797734745475680741841084479945262760626452144868226428285782194729574",
          "7.4011474122461608433623265130994055698765136039073856826706613542612249488331175e-69"
        ],
        [
          "-0.52006489110631847359734298363992485003695617757411115740942596825621283339935278",
          "8.7792769390837695141139894690783123187395729912689593004099481643087959960457662e-69"
        ]
      ],
      [
        [
          "1.8999828429282359681564111594195431041872088053168647973486786636955899218147791",
          "-1.9103153310121003845038327099404921738679863945942050847831797440588809178716518e-68"
        ],
        [
          "0.062811332714940594765636685481787411450701634641035655903853180077455190257016118",
          "-9.043326073003339816573509683480190587331319434262367674138582050526029469797459e-69"
        ]
      ]
    ],
    "-12": [
      [
        [
          "0.24060505495047794511149986869510793738634641019215677651899928059964806167034131",
          "-1.9971903273509017542299403903619238671506632425386938455455494055309740045936254e-67"
        ],
        [
          "0.37575778266053470789442996944690928226325044898425212706816834877192207073572684",
          "-1.8720840644488456962427129997058839978912036060333835269633234921220654601160744e-67"
        ]
      ],
      [
        [
          "-1.9566562873642341690942913497586727510067937935716344909085910120421339438308278",
          "5.9026551536834880437402038597480046563403642945523700604339934000237455718241659e-68"
        ],
        [
          "1.1004389416744272039980035518872122533156526605925869939074203788354219929684049",
          "1.524785551999505905219573916213064322062296740183419691597130041047891240489052e-67"
        ]
      ]
    ]
  },
  "increment": "0.0000000000000000034298468849929210751015829911299225635826691590224761224981372517802236400134265",
  "E": "0.0000000000000000043024473086604126316691991617921235371581290245563713728748674360531354263296351",
  "D": "0.0000000000000000032452850923213286689738652957994304771815351279026851550390091592813394615970738",
  "W": "0.0000000000000000020012186975642488639786392404235214672913313619502213632537021475754038998937968",
  "points": [
    {
      "t": 0,
      "E": "3.3757140223500613276433722605989469256461196259294734721079079751679504036836514e-75",
      "D": "3.2576989085859400410652427949423901805466348429867653559117182288985881586432982e-75",
      "W": "2.328055749877265936189812222897042638062694548617066033160379908950014487007739e-75"
    },
    {
      "t": -1,
      "E": "0.00000000000000000031793510273602643490889953935250806335749439470405931857950057800856354912803367",
      "D": "0.00000000000000000027725573322745376749226220773039739921538884314391145535840522804064079377401218",
      "W": "0.00000000000000000010873714627005953737402850912341293272403294066822101233574482925000992488690141"
    },
    {
      "t": -3,
      "E": "0.00000000000000000030974561467778745596330452774396001906857197774204683057157734157047459358494588",
      "D": "0.0000000000000000002760370188162484264115397216614397641129736837753210762823124356929685359807087",
      "W": "0.00000000000000000039613761679674506029755669833495522668597006859206340552042034658335401179135365"
    },
    {
      "t": -6,
      "E": "0.00000000000000000048835926945808390280404266972125551029820306315617653827796153449009363581306535",
      "D": "0.00000000000000000050481410233867103905798201934592727058380879275572804322624399390610315010010713",
      "W": "0.00000000000000000055578079208211199227299731089648101238977710480373894223016029479810138439153617"
    },
    {
      "t": -9,
      "E": "0.0000000000000000011972902763785406804322312688734758296491695091867271495063637818204868391614366",
      "D": "0.0000000000000000017009993801468524284902433059502009814039398232773966971858717913662872370662386",
      "W": "0.0000000000000000020012186975642488639786392404235214672913313619502213632537021475754038998937968"
    },
    {
      "t": -12,
      "E": "0.0000000000000000043024473086604126316691991617921235371581290245563713728748674360531354263296351",
      "D": "0.0000000000000000032452850923213286689738652957994304771815351279026851550390091592813394615970738",
      "W": "0.0000000000000000014281900051596989017315513054774307116756964844547569667724190470886116447402185"
    }
  ]
}


==> anc/computational_preprint/results/parameter_study/piv_theta035/results.json <==
{
  "case": "piv_theta035",
  "kind": "PIV",
  "status": "complete",
  "points": [
    -6.0,
    -3.0,
    0.0,
    0.62,
    3.0,
    6.0
  ],
  "digits": 70,
  "python": "3.12.10",
  "contours": [
    {
      "tolerance": "1e-23",
      "F": {
        "-6.0": [
          [
            [
              "-9.5767128439477427341023802622548159683590945467717306824904178516793722345290343",
              "-25.887905416002249091163116855453826066798846768621148321378010366189965946863085"
            ],
            [
              "5.9402231367750734869828639859543356428893823395706408385962700571449564132204349",
              "10.140070408284356312161635835109326557727189742047018868097554914460186871658588"
            ]
          ],
          [
            [
              "299.94816076219544542789219875625287026982631170380779632750923246661699418299517",
              "-168.92277872467135090014100382937895373846396314856175277173794456000039942043911"
            ],
            [
              "-113.18829246474346403953825801149710483564970020764620403929964919685114861267379",
              "93.158409739637677711753381156486063875182070779877535570091973296218195658757181"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.1111230593229676347001747523076234520645071788819871415486722366454838365796789",
              "5.5622039523836875875971114873861732577297642396005549034498248562712443024220324"
            ],
            [
              "-4.1170476274985429061267457268863228051270916852415033994189610431181555217998146",
              "-1.6479471670077380235707635797735213352531400677765877628237323571859222878452997"
            ]
          ],
          [
            [
              "-0.76013315326549501465613982223055951977341474034186644515361887283994244467077696",
              "26.644154123238482497071591145556703223435350145042794740861977881659022334097171"
            ],
            [
              "-1.4524069917407904294155260476301338230302717609946294425581131395455110704482871",
              "-11.015547444580288484342698908853567425349315836462428483508451268041700174071196"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "1.8923421563236123235047665408521005485614880100201691635937966535210452896482756e-74"
            ],
            [
              "4.6041485642585081033224989998467464021846904311956573481855659187381815098445612e-75",
              "-7.0026600983789214698289653079880047511680074714619660283418464857969440753499309e-75"
            ]
          ],
          [
            [
              "-1.81116704287512873585484456282532623896727839897429878227750459084588237021702e-74",
              "3.309969867976630878800130309642136834512751701451302756148188656134610161115872e-74"
            ],
            [
              "1.0",
              "-1.0638371776499645056899718302012842984488247011280621249584077848713987361462995e-74"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-179.63892777163553908026280948061657457190491263140926693894515078384785389529431",
              "154.37683753719222153111699379339171440783152119660098046458203427898202891744184"
            ],
            [
              "-42.763840037595633817925300296290950618919796794836192262313631506600703599258536",
              "42.875680158083156625163558418645051260959272177199286034071718916769052845790051"
            ]
          ],
          [
            [
              "-21981.091199357540682811912891234238024269475653678199349151737579624647765522885",
              "-25425.449273364121483273920147205441065201439873993968270390067488505179229786938"
            ],
            [
              "-6101.9039743998923257049977719233272633065394618629055059350013000579255310825756",
              "-6050.0708940210103615475569778611676502576536378601879006168648993137227323834493"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.025932313051611694240176942641072344693797258194579558036651787526929735770385783",
              "0.989671275447432104250540259748727025509468124776919995426125352939765596896742"
            ],
            [
              "-0.30804184537044813410717785329473363917451580425435791925184204643821184617679413",
              "-0.38965488194031416200266976734512414998760711736642474696671322491419396603419306"
            ]
          ],
          [
            [
              "-1.539011911360569453936189764215122278362086327132610562562780625905522969450088",
              "-3.1999297488280161019892297291514284364384088032162491745395007545292506987449651"
            ],
            [
              "1.59483102561819065909690735443713069427203069385389748056678845533491632246504",
              "-0.27137240901031884183563200500595460528746480299181336596858988587868021894956639"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.54068059432211635367471410973333545322931512020564660152489107350400096697625023",
              "-0.5343860787565340318218749341294632935708023386697960465828705938937771998422109"
            ],
            [
              "-0.015776816149251671654671770801122995781629453880656387504159117278888732807875176",
              "0.49703780182271527575757207490544471595409819546241955366734369569802229053479741"
            ]
          ],
          [
            [
              "6.3362951106221528678409698339692043645051137581565393410535349899858269501066292",
              "7.0895157704051953302311564476716531867586882397464283865705128955120905129811866"
            ],
            [
              "-5.2635203304437813717938389732111287204319415251398777655377851548404382991283484",
              "0.41572828615817926667134047173978968979962750353819354431431583386799174398196123"
            ]
          ]
        ]
      },
      "diagnostics": {
        "-6.0": {
          "max_direction_residual": 2.1748369018358648e-18,
          "max_relative_amplitude_correction": 4.519290646868112e-11,
          "max_anchor_determinant_error": 3.1145503972543174e-47
        },
        "-3.0": {
          "max_direction_residual": 2.431278739057884e-27,
          "max_relative_amplitude_correction": 4.3734440484227376e-21,
          "max_anchor_determinant_error": 1.5016630938155728e-47
        },
        "0.0": {
          "max_direction_residual": 0.0,
          "max_relative_amplitude_correction": 0.0,
          "max_anchor_determinant_error": 0.0
        },
        "0.62": {
          "max_direction_residual": 7.4107291283942465e-31,
          "max_relative_amplitude_correction": 8.304042353802968e-30,
          "max_anchor_determinant_error": 4.472300122758933e-48
        },
        "3.0": {
          "max_direction_residual": 1.992084970153825e-26,
          "max_relative_amplitude_correction": 3.7209695317877676e-20,
          "max_anchor_determinant_error": 3.2926096176098246e-47
        },
        "6.0": {
          "max_direction_residual": 3.45342266353246e-18,
          "max_relative_amplitude_correction": 1.027585934516824e-09,
          "max_anchor_determinant_error": 3.7816584131707107e-47
        }
      },
      "seconds": 31.694452041992918,
      "E": "0.0000000029980701053911107755554025915790702020396744807238112000494674975509794786702598",
      "D": "0.000000034092601304104637598923936074433458731217237919072297135790907022386595313291822",
      "W": "0.000000052824355379508202109421530787282629827840689613935895409513682444089134771795494",
      "points": [
        {
          "t": -6.0,
          "E": "0.000000000097068280484089980464195546680241619241995051902014725772105500913540236211428874",
          "D": "0.000000034092601304104637598923936074433458731217237919072297135790907022386595313291822",
          "W": "0.000000052824355379508202109421530787282629827840689613935895409513682444089134771795494"
        },
        {
          "t": -3.0,
          "E": "0.000000000000000000025859028951532545937093482480733775422647613187809401389352526573937960681304187",
          "D": "0.00000000000000000039899735037321025498017258695102843919061450649926208131764055918736996395053639",
          "W": "0.00000000000000000062765069828655313054220921109087395466904932840109886225765840856624206824340865"
        },
        {
          "t": 0.0,
          "E": "3.7730924430909817906503036757343558366832830412362263147894743219615015908330766e-74",
          "D": "0.0",
          "W": "8.2850497867364781781479471065081625011266330889210703863538886864964655350197604e-75"
        },
        {
          "t": 0.62,
          "E": "4.2611934004842769542292645921949892793469143385154428352014293113200185896283621e-29",
          "D": "0.000000000000000000000017516071788091546001105025103308685510634891329522257871966115454968668205470605",
          "W": "0.000000000000000000000019923603226308983529332972812767540750649386302447951693797171789061955564880016"
        },
        {
          "t": 3.0,
          "E": "0.000000000000000012779292378120337417176750944851822827659707301500028076775886017748530337049947",
          "D": "0.000000000000000014453823311204372404638962437640755519372311908958433950803278785230534307903593",
          "W": "0.0000000000000000094485835205082302654436030683039267521782886375874408097301802390496244094619464"
        },
        {
          "t": 6.0,
          "E": "0.0000000029980701053911107755554025915790702020396744807238112000494674975509794786702598",
          "D": "0.0000000082891442396626855310128325688168681776327801116436903280151083241018380726408613",
          "W": "0.0000000057154409811013844505751241429968153215215084028783775818616683496232143331505922"
        }
      ]
    },
    {
      "tolerance": "1e-26",
      "F": {
        "-6.0": [
          [
            [
              "-9.5767128434474963076119624254045953710379196903860503332017804359623245247967955",
              "-25.88790541794793498700814037593666861679949377066821684103047076794029399320744"
            ],
            [
              "5.9402231366952183631434277698344372572973024341589901462394301989951026037598133",
              "10.140070409260894187131617562354510867194637929171806553078251255945249199194057"
            ]
          ],
          [
            [
              "299.94816077515002800859947706694890674024909686452735549273949260087402964662126",
              "-168.92277869387009824854140572492770332353752305836529339364727501705014119614026"
            ],
            [
              "-113.18829247351284522363656511878215135906974881253470011941598804021643409747127",
              "93.158409725901530441650788300509542737068988109714174668715779978389534642563288"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.1111230593229676347146878575198719408739714023333513646769923162858317142692151",
              "5.5622039523836875875300403015339854219105463487650174953380425825327273165231724"
            ],
            [
              "-4.1170476274985429061281856172874466646167588989031848811005837923287911227335952",
              "-1.6479471670077380235373260633609575390149671089809138724891517325417404446465565"
            ]
          ],
          [
            [
              "-0.76013315326549501492105327333747549706104944666126074299686257356551333880137864",
              "26.644154123238482497706822074409921005992375207094040576814118118859484030935798"
            ],
            [
              "-1.452406991740790429340621829459095663245973226349975101490493575757683724723277",
              "-11.015547444580288484669906358800522597489152384976131443377966634277415493066461"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "1.193748296613778811326251683282680012578982168997299567335847740571925032506018e-74"
            ],
            [
              "-3.9095705684533995547119412625432859006779861429550334902228453123936352747789427e-75",
              "2.8590703667606016746773486391974596654492121962193485487014242219669650264717242e-75"
            ]
          ],
          [
            [
              "-2.7837948492945493294884515559798434255220051761562183278380884317256750418234235e-74",
              "3.9887337698794508230278888144064177537731795390207874108858908190493732724910219e-74"
            ],
            [
              "1.0",
              "-1.1299609112334936810982344169393043775405589090968649500324602069207585424706987e-74"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-179.63892777163553908026280948758470117851452636386464729663670493438564116819238",
              "154.37683753719222153111699378596008386051115829956840410424719639594640034909053"
            ],
            [
              "-42.763840037595633817925300291988286377646144041076481405754730286066527903699731",
              "42.875680158083156625163558422111428346657021920425344452772835096051341210145812"
            ]
          ],
          [
            [
              "-21981.091199357540682811912890269252219261631353803345620205345117704817444814393",
              "-25425.449273364121483273920148261995059361454142906295638108070619486678351660788"
            ],
            [
              "-6101.9039743998923257049977723623526549926842552124119849053866120794465094231498",
              "-6050.0708940210103615475569772247625499801362243145998520729301002951921606907048"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.025932313051611689704691464897875766903760850269474869369411829055778670002096248",
              "0.98967127544743210437812874367380626712294350866143117227429899662957383193312366"
            ],
            [
              "-0.30804184537044813591084619695742241719353443108612907456807224850915794371333872",
              "-0.38965488194031416116235805875838611697642635755198132135494979489724787610750397"
            ]
          ],
          [
            [
              "-1.5390119113605694086044179289527628690889562339800298129676636293342105241431232",
              "-3.1999297488280161034523433368225052824180851720168402241520160217397450531616373"
            ],
            [
              "1.5948310256181906416069607434089313318476086556702117561199940249132798624548202",
              "-0.27137240901031883236293017389935961631159157951839271069662856599999154026117807"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.54068059669797384025952835332228742930063687391926476280787313061512343450744062",
              "-0.53438607897637485012012574980323264992826308720278754577966965103799769035660021"
            ],
            [
              "-0.015776817037804381586328558932888891199192276103964704146345843193979570224724225",
              "0.49703780237532407040445667190979541338945520814380842662150172658049601987184086"
            ]
          ],
          [
            [
              "6.3362951390521650719982120030289646240628346982942903348283911787638387978953155",
              "7.0895157690674508334229526015599865338639168938700884192454811901367239360682189"
            ],
            [
              "-5.2635203413301989397501786453240340196373186143808396394807683182433708305297477",
              "0.41572829226378636791062596870633793231460559537542437471575938417659281192745791"
            ]
          ]
        ]
      },
      "diagnostics": {
        "-6.0": {
          "max_direction_residual": 1.2083893945021743e-21,
          "max_relative_amplitude_correction": 4.519290646868112e-11,
          "max_anchor_determinant_error": 3.1145503972543174e-47
        },
        "-3.0": {
          "max_direction_residual": 1.3508756419276224e-30,
          "max_relative_amplitude_correction": 4.3734440489031954e-21,
          "max_anchor_determinant_error": 1.5016630938155728e-47
        },
        "0.0": {
          "max_direction_residual": 0.0,
          "max_relative_amplitude_correction": 0.0,
          "max_anchor_determinant_error": 0.0
        },
        "0.62": {
          "max_direction_residual": 4.942800498956467e-34,
          "max_relative_amplitude_correction": 7.594315686492982e-30,
          "max_anchor_determinant_error": 4.472300122758933e-48
        },
        "3.0": {
          "max_direction_residual": 1.3037706816658154e-29,
          "max_relative_amplitude_correction": 3.7209695290322945e-20,
          "max_anchor_determinant_error": 3.2926096176098246e-47
        },
        "6.0": {
          "max_direction_residual": 2.2601805147975107e-21,
          "max_relative_amplitude_correction": 1.027585934516824e-09,
          "max_anchor_determinant_error": 3.7816584131707107e-47
        }
      },
      "seconds": 39.90697941702092,
      "E": "0.0000000000047761249032913516320357689535112845060070060719639032435979934712951107985820012",
      "D": "0.000000000012902309971888495035563388744110557313351859739223400914239348395035923442092013",
      "W": "0.000000000011483822102766288613520929556361148202216352252848566434807887347780668541564367",
      "points": [
        {
          "t": -6.0,
          "E": "0.000000000000021416980485984992871413693232530284957632971352587498943333417999028374459449094",
          "D": "0.0000000000074117478820295684922734528613813863491751645315090041626440820848620857391550984",
          "W": "0.000000000011483822102766288613520929556361148202216352252848566434807887347780668541564367"
        },
        {
          "t": -3.0,
          "E": "0.000000000000000000000066579978116569589300551352031796991199387714727748814444096820851142887750917914",
          "D": "0.0000000000000000000010264393380420563927558688266083544037183779864960557016255300943681511063326614",
          "W": "0.000000000000000000001614808839777980016265097917417447529062911299574682178275380275666415536819187"
        },
        {
          "t": 0.0,
          "E": "4.8641043214486671171093050302916502245049451709542776099097592981434706531628952e-74",
          "D": "0.0",
          "W": "6.3787385380285130228017266343375635038423259900434617303387533651166490035319326e-76"
        },
        {
          "t": 0.62,
          "E": "5.3663255618647608164472124729047724110755204341878991215155014620201728456043195e-32",
          "D": "1.6877879056157780717906248280800143152259527265537296764727639294808645885059148e-26",
          "W": "1.8596737360184125677246689119361434605646408687283442634100789081253384123138221e-26"
        },
        {
          "t": 3.0,
          "E": "0.0000000000000000000059788033420287734328289217546977651051128999744707740205207872336431377157218316",
          "D": "0.000000000000000000006791353612677098996145597537420827953420783001574187374114590445243734705654536",
          "W": "0.0000000000000000000044445112257320944550774872037007998468721687130229446208028053304093927989297871"
        },
        {
          "t": 6.0,
          "E": "0.0000000000047761249032913516320357689535112845060070060719639032435979934712951107985820012",
          "D": "0.000000000012902309971888495035563388744110557313351859739223400914239348395035923442092013",
          "W": "0.0000000000089159237086923225779597490305785012607354041488667034745863000817442085729896553"
        }
      ]
    },
    {
      "tolerance": "1e-29",
      "F": {
        "-6.0": [
          [
            [
              "-9.5767128434479084743558609414876470948951601752090748427700384963035668387838707",
              "-25.887905417948078226168694963369238525843355715222077242546396623287789052948155"
            ],
            [
              "5.9402231366954283054988147960666250760986236262197838119019498044944081047080973",
              "10.140070409260929017614280636436935345213598106458146326458708794752727239315218"
            ]
          ],
          [
            [
              "299.94816077515699260681392198122725032516772089371452579570810276589001364377513",
              "-168.92277869387248454797050077077292653438089717459298280458808902278255459307343"
            ],
            [
              "-113.18829247351599597405657208333491477031081609155478023933878201154587861388805",
              "93.158409725903252356048972417208882376630549786375204142105899510799563180821398"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.111123059322967634714567514077058402928800777340010161540973983591321940210156",
              "5.5622039523836875875299138402560262637361029393354984684785377465028912850257424"
            ],
            [
              "-4.1170476274985429061281173325425320218573732313074405716080840567575335938189186",
              "-1.6479471670077380235372752097957582160349467672100342654546662314344825441086863"
            ]
          ],
          [
            [
              "-0.76013315326549501492009925173659596888661223089488912736438780258343104941325781",
              "26.644154123238482497708318132114005158639201270746055389022752677805666792343355"
            ],
            [
              "-1.4524069917407904293412038939617636227219861962901931218881370353006996808829003",
              "-11.015547444580288484670546731848126109544989049380778514639208793756291803289351"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "-3.4819761770657337118843429553498586099994384068147752496312495371552128482297423e-75"
            ],
            [
              "-4.6474277932763916398886919952344124806006440136658948280158421805666761409904001e-75",
              "-6.3104280469762990753938472892225364347638226390068155732142051871993034875731671e-75"
            ]
          ],
          [
            [
              "9.0395461656666968037430342056462301313400999883364961054394669238379250272141283e-75",
              "2.6585129593398676636855923918274991470861302545347931967000653784264179784263732e-75"
            ],
            [
              "1.0",
              "-1.4426093183931915175905228598378057325350989884980172075255553266032073917520567e-74"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-179.63892777163553908026280948759771448069958295795392245621531914525852278804177",
              "154.37683753719222153111699378596001909534522578659549390640378520464441239649838"
            ],
            [
              "-42.763840037595633817925300291982160015351065223266000423637485215804688810699532",
              "42.875680158083156625163558422109737468427085231060637229335076859725479108265335"
            ]
          ],
          [
            [
              "-21981.091199357540682811912890269341832430402415833554093927656342864609894156361",
              "-25425.44927336412148327392014826379541509931059280874226764365746650810998650094"
            ],
            [
              "-6101.9039743998923257049977723620704172096000756596495309648871402969033349538011",
              "-6050.0708940210103615475569772239276328273123766137714880840733469138533711005462"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.025932313051611689702547287334826074809018204675516237016131465391274508722145754",
              "0.98967127544743210437808310198122203102276644924035419964132485768251628785860127"
            ],
            [
              "-0.30804184537044813591167809161561677819149058297882238415543819097501003681238246",
              "-0.38965488194031416116191924338030782805022377651890764159847012361184357001158704"
            ]
          ],
          [
            [
              "-1.5390119113605694085832760454730417085885601386376919878333777381932945046904254",
              "-3.1999297488280161034540735942996831135315993304508562563399449607926878721565764"
            ],
            [
              "1.5948310256181906415990094671748979489178746590914985207771975297748082782725269",
              "-0.27137240901031883235810134487148041027322400475386482804869674891488383297007487"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.54068059670158997554614872891238057491724970192434707149659916408452991443363641",
              "-0.53438607897670261892858550765278276754265124309712723003019269602519775041805448"
            ],
            [
              "-0.01577681703915813082086131311579308990594547690163380888215406431778256703185897",
              "0.49703780237616247872625516992800192582044069554442940816684788560772413012152304"
            ]
          ],
          [
            [
              "6.3362951390975106608052107489555071595932676892747664943215240201910444276087814",
              "7.0895157690653612736094081757937992830710121411666931484066681591484172208290999"
            ],
            [
              "-5.2635203413475713312067275755778669378508663560387243787011139460390883671535155",
              "0.41572829227350744530007228735194379457959691106315579781697347678212523379089023"
            ]
          ]
        ]
      },
      "diagnostics": {
        "-6.0": {
          "max_direction_residual": 1.2812737751830156e-24,
          "max_relative_amplitude_correction": 4.519290646868112e-11,
          "max_anchor_determinant_error": 3.1145503972543174e-47
        },
        "-3.0": {
          "max_direction_residual": 1.4323534267191288e-33,
          "max_relative_amplitude_correction": 4.37344404890366e-21,
          "max_anchor_determinant_error": 1.5016630938155728e-47
        },
        "0.0": {
          "max_direction_residual": 0.0,
          "max_relative_amplitude_correction": 0.0,
          "max_anchor_determinant_error": 0.0
        },
        "0.62": {
          "max_direction_residual": 2.8101039455029853e-37,
          "max_relative_amplitude_correction": 7.594235777774827e-30,
          "max_anchor_determinant_error": 4.472300122758933e-48
        },
        "3.0": {
          "max_direction_residual": 7.521475445201596e-33,
          "max_relative_amplitude_correction": 3.720969529030872e-20,
          "max_anchor_determinant_error": 3.2926096176098246e-47
        },
        "6.0": {
          "max_direction_residual": 1.3039022372429702e-24,
          "max_relative_amplitude_correction": 1.027585934516824e-09,
          "max_anchor_determinant_error": 3.7816584131707107e-47
        }
      },
      "seconds": 50.03469104197575,
      "E": "0.0000000000000020664401050811193160785887359528802688061613019815889936627080052269625667990961",
      "D": "0.000000000000014928770105271518024382490746862641484764650726063969658108268740102396953723611",
      "W": "0.000000000000023131383467706486619775474322873471456463766238064206125609689005098364225280644",
      "points": [
        {
          "t": -6.0,
          "E": "0.000000000000000042572252603546320429069861675926434832510090670578849337813854584160268013396424",
          "D": "0.000000000000014928770105271518024382490746862641484764650726063969658108268740102396953723611",
          "W": "0.000000000000023131383467706486619775474322873471456463766238064206125609689005098364225280644"
        },
        {
          "t": -3.0,
          "E": "1.3844022559606985917147643966723111691884894494784011240885080523466168234102604e-26",
          "D": "0.00000000000000000000000021383260737424216137471113884820084652878292454103096010827646013660945181109368",
          "W": "0.00000000000000000000000033633930905390175748364998393734155337091147271176975963383551093610082340889374"
        },
        {
          "t": 0.0,
          "E": "1.4426093183931915175905228598378057325350989884980172075255553266032073917520567e-74",
          "D": "0.0",
          "W": "1.7908069360997648887789571553727915935350428291794947324886802803187286765750309e-74"
        },
        {
          "t": 0.62,
          "E": "3.1851771430950884315239311890575366717641375163045465686109539352094468692408945e-35",
          "D": "8.7784428001799039225326592637653374683875651462561358246885667725067288617117321e-30",
          "W": "9.6681996761286877513286294287347613696824691554816920747530845016717376295383973e-30"
        },
        {
          "t": 3.0,
          "E": "0.0000000000000000000000047612802473209947776035527813877671089337773460465345812937548639224799317964577",
          "D": "0.0000000000000000000000053379917212094529062781927595550940259725835693095849597747395806985421843842663",
          "W": "0.0000000000000000000000034815029687121286769552212212686983261472619691939572232668051550539455932219533"
        },
        {
          "t": 6.0,
          "E": "0.0000000000000020664401050811193160785887359528802688061613019815889936627080052269625667990961",
          "D": "0.000000000000005613017676170232984105815146859437941471530461113650726667892391556536429219063",
          "W": "0.0000000000000038765350094104985311276682393010187576861234021323681557447417486816352370641355"
        }
      ]
    }
  ],
  "rk_trials": {
    "4.7761249032914e-13": {
      "accepted_steps": 7397,
      "rejected_steps": 2,
      "nfev": 44396,
      "seconds": 4.585230417025741,
      "tolerance": "4.7761249032914e-13",
      "digits": 70,
      "F": {
        "0.0": [
          [
            [
              "1.0",
              "0.0"
            ],
            "0.0"
          ],
          [
            "0.0",
            [
              "1.0",
              "0.0"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.1111230593242728100717017003323225961799816740154607612855885872410929278718506",
              "5.5622039523848256353641902522117491343972200107270552081045066467530759640812011"
            ],
            [
              "-4.1170476274990218236514293439709214993135168783463780020903399708098832661644918",
              "-1.6479471670080594322055836741362543716280266668850302664764178308908298942406315"
            ]
          ],
          [
            [
              "-0.76013315326670268616123451450730654647404975553029643380373501714051492848910617",
              "26.644154123242633443749063924731888573068411116865317028286553505934087962007438"
            ],
            [
              "-1.4524069917405238452707953541990181909683670173615969549933854898121004120117552",
              "-11.015547444581715317210222215335642134809990338131283357152893893284272201855214"
            ]
          ]
        ],
        "-6.0": [
          [
            [
              "-9.5767128434399091534866201647908546873546984957522976488605252293347521626246523",
              "-25.887905417955444450463176979782477114050510619459781059499795251370227504874574"
            ],
            [
              "5.9402231366924562614604034623143755981856331331133361014165044574035285945416634",
              "10.140070409264241734025525638172620603419908744009399661843898955320695285587621"
            ]
          ],
          [
            [
              "299.94816077527013058315602893069694130817438332659223198825737826502819325641667",
              "-168.92277869378108746575057983119235975971404498989550575285701837052808498946892"
            ],
            [
              "-113.18829247356598557964963671447350437198711571403850509161353498441874991204275",
              "93.15840972587058036963747906249792575861682666151098737327773009715860734447017"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-179.63892777169452038685231943589314614905883994256603222557059126564958752199584",
              "154.37683753718265823471605270119705873790017294417151555861551960621128982381271"
            ],
            [
              "-42.7638400376108834584705791267956135839532295897733176908514555518579345384477",
              "42.875680158081864438380460423924220163491511710000477834328297761881136104929844"
            ]
          ],
          [
            [
              "-21981.091199356475148173365578955119215683240059639320789810751322492534211387792",
              "-25425.449273372179169227458328621789151473529281886569411040549441266840057328739"
            ],
            [
              "-6101.9039743997771664887259619948541763407201928096819259481354730026944997107582",
              "-6050.070894023089102445406099104967108249959021491013295126546232870812107035108"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.025932311636167931634579508406704925852976128850250393034258154394923486880278507",
              "0.98967127860252604413019445640722572432460781812213351650181650971346509677670819"
            ],
            [
              "-0.30804184494770731154430612635776806849504106736436138441361479216084738527370898",
              "-0.389654881163966346343972774690251253467712115734557403653249912157465168882498"
            ]
          ],
          [
            [
              "-1.5390119211205617147029929639209350511209863513299802037648530039199668432899616",
              "-3.1999297517111176696792577033560492336443655528837987837536551134226497147598607"
            ],
            [
              "1.5948310230739690363278369418119093955645600373548792446504866996062946558252583",
              "-0.27137240955345596539221090035976202829931124750627642736742086143955549037139604"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.54068059751828104978072134166982627168920502981611614083497362913411899273712808",
              "-0.53438608204513142912235825436983499394375251177058943367422513499674560956417038"
            ],
            [
              "-0.015776816891362630541188529322043654256509679244172312023187616872812752156117847",
              "0.49703780157722785885353737035943425653587680031747443093741085313044567478436492"
            ]
          ],
          [
            [
              "6.3362951725989403591341077399854039587669421236958767118820624614263182541048543",
              "7.0895157765570035184360170745391750507935636550266459809285448113780198201681942"
            ],
            [
              "-5.263520332652633922369415364382826575205058494582028078920880070313820088903577",
              "0.4157282935237522748517684631580302309965580083971925378095016827933704893915211"
            ]
          ]
        ]
      },
      "E": "0.0000000036103657025056203954908490498414417021139156181530109835155830091944770237951893",
      "D": "0.000000066927349921827985696220153201971834397387857436835365163673235863945188967908095",
      "W": "0.0000000000023196842380458782459466637703545961093668390248459433798613235857448573081202873",
      "points": [
        {
          "t": 0.0,
          "E": "0.0",
          "D": "0.0",
          "W": "0.0"
        },
        {
          "t": -3.0,
          "E": "0.00000000000016218562941954703442341402934179905196770769673577594680943796540242597935980413",
          "D": "0.00000000000031349665225973717960168110157357647159950199849054313076681689375632735393073104",
          "W": "0.00000000000027410479289768959214353876331231977798879639459327031356143429446180719865778321"
        },
        {
          "t": -6.0,
          "E": "0.0000000000004224582975565713222509798073313224919302123530441255160112833035123263149072356",
          "D": "0.000000000011240182315626726174327591655114170600880513578901116109258957052401614543784695",
          "W": "0.00000000000034181689347670196844238964438775820600247064898733572498849627140858091389225508"
        },
        {
          "t": 0.62,
          "E": "0.00000000000024182891302714104650772153483530130297687637291704425558425967196052952077140755",
          "D": "0.000000066927349921827985696220153201971834397387857436835365163673235863945188967908095",
          "W": "0.0000000000004570057858022380051795752569369177997046460552531995654523239757384949106755145"
        },
        {
          "t": 3.0,
          "E": "0.0000000028661007265430132751245027657443817680997074370373628584387535383034492448181177",
          "D": "0.000000003292988777503192730725072540396939992101117249349544333958912233936099341468583",
          "W": "0.00000000000046729167647786172901607597574509320178688250940179786252410170776475751050770999"
        },
        {
          "t": 6.0,
          "E": "0.0000000036103657025056203954908490498414417021139156181530109835155830091944770237951893",
          "D": "0.0000000032916550087076429212900296872659535330880661955503086045539841554994152049411026",
          "W": "0.0000000000023196842380458782459466637703545961093668390248459433798613235857448573081202873"
        }
      ]
    },
    "6.318298746304e-16": {
      "accepted_steps": 27860,
      "rejected_steps": 4,
      "nfev": 167186,
      "seconds": 17.215303167002276,
      "tolerance": "6.318298746304e-16",
      "digits": 70,
      "F": {
        "0.0": [
          [
            [
              "1.0",
              "0.0"
            ],
            "0.0"
          ],
          [
            "0.0",
            [
              "1.0",
              "0.0"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.1111230593229693450590880193240710280295824891072316796225890197712004707473279",
              "5.5622039523836890689925865588111823107988244407489034482114581349281482912020537"
            ],
            [
              "-4.1170476274985435399225922355561057874163791533686947052484766240139329391518935",
              "-1.6479471670077384503540544479097795115238622305605697972492980475043072216911976"
            ]
          ],
          [
            [
              "-0.76013315326549652417482219877219318516378217145430441635323168330313341129221981",
              "26.644154123238487975168781124513929161157244748177605865390078035871767327961526"
            ],
            [
              "-1.452406991740790099706400773470711709797576179329735599572043837234383866229559",
              "-11.015547444580290391485457368453220840806175931943917866604730449838447426958123"
            ]
          ]
        ],
        "-6.0": [
          [
            [
              "-9.5767128434478983354517279710454518979795778125662618025982372572350862583220063",
              "-25.887905417948087828855687257633260777588138320531237589836172828324590599325033"
            ],
            [
              "5.9402231366954245831657755435985156809436875558270849164562320932971348351021485",
              "10.140070409260933392529165318181367135269872194110023400534052408870987374452374"
            ]
          ],
          [
            [
              "299.94816077515714407898958544375111790102087512684736732413897766209255409864994",
              "-168.92277869387235640681394995833024243710876398960902475576862226314882327654079"
            ],
            [
              "-113.18829247351606476514990270595667183125725784120182496791112795175197252656415",
              "93.158409725903206080790942648371420005544775308673029750798085866126052643261788"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-179.63892777163561567669511259800863535540127450527033953946863814869851110641944",
              "154.37683753719220878743285280251640430881722994113356622916486353831391339373899"
            ],
            [
              "-42.763840037595653621647785294382609754108016836666137056775482975428253391014139",
              "42.875680158083154865316026456397602280195094807382710215780680674674681460663461"
            ]
          ],
          [
            [
              "-21981.091199357539290918237141350429348342224654611355639653719345797999572789301",
              "-25425.449273364131973400176177444566920934625248429684857643915944584366886462286"
            ],
            [
              "-6101.9039743998921747162851041774020126061883601425063855838547523834668848013262",
              "-6050.0708940210130669471907115910335306706842814178215533891651835006222020243468"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.02593231305113406649055857570261911530581934941943261387656107188316115637345475",
              "0.98967127544882451106791370533396769674082326186551338196771530348422323889131654"
            ],
            [
              "-0.3080418453702990231038466276651627628953899883741453332262246890043639496250449",
              "-0.38965488193996879037386380248225137776873981169351744826642312842157050375651586"
            ]
          ],
          [
            [
              "-1.5390119113645947263561299316348851501718647934249759829241827056753719951216646",
              "-3.1999297488296170834783941535127510712806754129517157010447730859298685587625685"
            ],
            [
              "1.5948310256171334747539546021208048478179907823309435984902085113238765060678759",
              "-0.27137240901064753373183926654297849082271099025953727176112508565078212072084586"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.5406805967020564065327130350461133270463988429960597328728987127596287240677803",
              "-0.53438607897797104985849043257443824504490501661465198729542786460090656504697551"
            ],
            [
              "-0.015776817039065337306306797434273478023762104105822074714602396704287956112126176",
              "0.49703780237582945470836999924133756778697888327751968595627672832835466063768816"
            ]
          ],
          [
            [
              "6.3362951391114315403409966514625925439674356682626145937489455968519426384087503",
              "7.0895157690698305447195574347988546083152320387982555965483549754952339264359151"
            ],
            [
              "-5.2635203413439368478582430793839049051146352899043569023761982038667004852549118",
              "0.41572829227437561873303283963440994973184181860827583786976621410957823790411288"
            ]
          ]
        ]
      },
      "E": "0.0000000000015357247966979714503730532957424724677735667695619003190813289732802294641485309",
      "D": "0.000000000087990929606882804969465393528224676628558544369739026607243627716696126363741487",
      "W": "0.0000000000000030444089182284664203540603194410829959646312039502888661964571699425222534957239",
      "points": [
        {
          "t": 0.0,
          "E": "0.0",
          "D": "0.0",
          "W": "0.0"
        },
        {
          "t": -3.0,
          "E": "0.00000000000000021315278180088512851880910781117067745909727413022357431022680193899701299568587",
          "D": "0.00000000000000037597784487402009630286609817401643199370407953800064724293597289347374373665564",
          "W": "0.00000000000000036278128979096712162255855531844213173865514448345014840203748683651752951369923"
        },
        {
          "t": -6.0,
          "E": "0.0000000000000005354217040636289064817567680228929587249041445397988712661273941476931446763973",
          "D": "0.000000000000014475514204624956894389634405523947947358631440834421129894458317829290906807828",
          "W": "0.00000000000000044950517122187983038083469951754877683095756597145904019073603368394698375615791"
        },
        {
          "t": 0.62,
          "E": "0.00000000000000031485015961756015391165921441794544480858693182427191422131763034476268931878521",
          "D": "0.000000000087990929606882804969465393528224676628558544369739026607243627716696126363741487",
          "W": "0.00000000000000058799537257209057138551450991140086836521692945954214798686645043385226463904164"
        },
        {
          "t": 3.0,
          "E": "0.0000000000012200133979287871466412769785724786783551266612128201069271554649950882366978395",
          "D": "0.0000000000014018307797523766095543817177557888853952387460372281794985822632466747045244819",
          "W": "0.00000000000000060421855744113208271354637299977756018418431620850053277056627642868014244919058"
        },
        {
          "t": 6.0,
          "E": "0.0000000000015357247966979714503730532957424724677735667695619003190813289732802294641485309",
          "D": "0.0000000000014001720228746144728218048372926521605924439879820160223248800859987785050756453",
          "W": "0.0000000000000030444089182284664203540603194410829959646312039502888661964571699425222534957239"
        }
      ]
    },
    "1.9649994617227e-15": {
      "accepted_steps": 22204,
      "rejected_steps": 4,
      "nfev": 133250,
      "seconds": 13.80013049999252,
      "tolerance": "1.9649994617227e-15",
      "digits": 70,
      "F": {
        "0.0": [
          [
            [
              "1.0",
              "0.0"
            ],
            "0.0"
          ],
          [
            "0.0",
            [
              "1.0",
              "0.0"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.1111230593229729580960369123063807402714610242585404089527127794934970485373278",
              "5.5622039523836922010929203659302230977792345869049725943106459887613933295575871"
            ],
            [
              "-4.1170476274985448769974475070151577199528117736686068951842584213361296651313182",
              "-1.6479471670077393502553184236825915708304049869889272455508343369764171326518966"
            ]
          ],
          [
            [
              "-0.76013315326549974260917627857892053492558697441146430163911940470170102617088189",
              "26.644154123238499532862659468335830879481348112859164652755634153774732802959704"
            ],
            [
              "-1.4524069917407893938129834442049683905625683640798195303431219222089949526697702",
              "-11.015547444580294408605158029316062441682764857195677208585393574880396260328794"
            ]
          ]
        ],
        "-6.0": [
          [
            [
              "-9.5767128434478760573761114035767675420560735286837146125350913151574376959378019",
              "-25.887905417948106745528176966630343799088188258253574033997125460251866236743341"
            ],
            [
              "5.9402231366954161906753188646608505623515722180883185140880256905288238257966032",
              "10.140070409260942020580799950131305895350803849010573346828170439634573285361243"
            ]
          ],
          [
            [
              "299.94816077515743930215614566621658109796715157271286292385370138360783767275246",
              "-168.92277869387209937729977290596719533351599210651086257521393262076465798391903"
            ],
            [
              "-113.18829247351619672490779679204819297319894213035702665331849066533601377246361",
              "93.158409725903112757499175662816237326812651993005486675923582559664569400334164"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-179.63892777163577775179755112812706362597306302515631262124430651539459009033302",
              "154.37683753719218197678495150505626023742628296249872675396702886577722563469964"
            ],
            [
              "-42.763840037595695524335265799349197793822287203005001974723646087088540553956352",
              "42.875680158083151180697191419448532632535660814332358926230210420212185083415392"
            ]
          ],
          [
            [
              "-21981.091199357536350113119456747537630008313496625347476365865020452775939569657",
              "-25425.449273364154156553981836061120985533680145412560566349950415244371626175869"
            ],
            [
              "-6101.9039743998918560506677228174545792663849341001735046691869527545146926950806",
              "-6050.0708940210187881846703672449663193893738392636117171033391527482823319353337"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.025932313049525795680899911414128153960156383877485999252501174642859468429888156",
              "0.98967127545318328631466421514555328163526232744344806265902216148557179495440851"
            ],
            [
              "-0.30804184536980345409951645190785506277566200229857726499676714466481985651871324",
              "-0.38965488193888966233491000086639573008303797847192088995134426583716677561443367"
            ]
          ],
          [
            [
              "-1.5390119113774126472516772158392720853904706686445560833441265512073333074309643",
              "-3.199929748834375866238509955036774014092077239932435399560810425590732833215795"
            ],
            [
              "1.5948310256137734112229869303392012663151568398112862905002510298313846065280919",
              "-0.27137240901160822153230917138014674468765298553004052203346564822180291663102351"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.54068059670343154308397648018116351984340009418117851049922349531929199381359326",
              "-0.5343860789820079259471473356804345827726116821390339893233304411193752986692931"
            ],
            [
              "-0.015776817038794480085113884964682803356127066345671430876346784856384278071044282",
              "0.49703780237477138403202842910842380197304500561710818280966386457104972258566711"
            ]
          ],
          [
            [
              "6.3362951391556348809296385502546646110424178427062202090622483045562109958637906",
              "7.0895157690829327416123024510978914665890081808351864988012566774086061393665526"
            ],
            [
              "-5.2635203413323892765194620242199917903780600284500271992517592380838830658639793",
              "0.41572829227684237755191766534688439258313813992220831604285366877050453664453558"
            ]
          ]
        ]
      },
      "E": "0.0000000000063842046466715088294110181977650583917691494169786130566361112294651199144915608",
      "D": "0.00000000027373475106472543703813105271938423999896679589587518388687614002701205221011201",
      "W": "0.0000000000000094749751300310153415526359689570027884128027893806656665085171813412855170192065",
      "points": [
        {
          "t": 0.0,
          "E": "0.0",
          "D": "0.0",
          "W": "0.0"
        },
        {
          "t": -3.0,
          "E": "0.00000000000000066325331689499163890944748910863027391085725048410891307664360204341708845406825",
          "D": "0.000000000000001184607678098345523028555873099496987265094088510146840554252628121021036568989",
          "W": "0.000000000000001128211415066347193070031818596380837714853451699597887605113543446169330500758"
        },
        {
          "t": -6.0,
          "E": "0.0000000000000016724977624793854864615204785987251741699487756531531642874044938409403236906255",
          "D": "0.000000000000045079495063998183867718686054927751505879344667539986105787264033178033215936677",
          "W": "0.0000000000000013986368463921150186364642161097145462905266310647550813263599763721127120365143"
        },
        {
          "t": 0.62,
          "E": "0.00000000000000098064416713772282102077931699301454495456096933770661780230003454301305103924707",
          "D": "0.00000000027373475106472543703813105271938423999896679589587518388687614002701205221011201",
          "W": "0.0000000000000018335440895945898996478833639566819873659967102198226412545666439291212521763219"
        },
        {
          "t": 3.0,
          "E": "0.0000000000050703997975958834271083902290353507229196100781938598316723202123265400301996395",
          "D": "0.0000000000058258784518844117374003446897724335260469493226296019276416295881517906274643679",
          "W": "0.0000000000000018842318295204733516358763979035375761501580136107558423635511800710660316922212"
        },
        {
          "t": 6.0,
          "E": "0.0000000000063842046466715088294110181977650583917691494169786130566361112294651199144915608",
          "D": "0.0000000000058206749373081532528800007074910931541576416166307003854997527100258652868797313",
          "W": "0.0000000000000094749751300310153415526359689570027884128027893806656665085171813412855170192065"
        }
      ]
    },
    "1.4700473094923e-15": {
      "accepted_steps": 23530,
      "rejected_steps": 4,
      "nfev": 141206,
      "seconds": 14.550718458020128,
      "tolerance": "1.4700473094923e-15",
      "digits": 70,
      "F": {
        "0.0": [
          [
            [
              "1.0",
              "0.0"
            ],
            "0.0"
          ],
          [
            "0.0",
            [
              "1.0",
              "0.0"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.1111230593229716167852349874974369400310782381265100415745273117588156411521041",
              "5.5622039523836910378509282578864051362315827226827814048895936382545374316000434"
            ],
            [
              "-4.1170476274985443808051473557357937560427147430445738857859391114999961531229718",
              "-1.6479471670077390162410115794766789995644513783152226647500220452937434942907335"
            ]
          ],
          [
            [
              "-0.76013315326549852834790852150935672923339675466913363142840718707482945060481048",
              "26.644154123238495246108575131147206659029374372762657509289911570271036106478977"
            ],
            [
              "-1.4524069917407896638182922009096398671448246465188993415625403169442281411769335",
              "-11.01554744458029291834321136120801615478069414720600859162650521425348468163829"
            ]
          ]
        ],
        "-6.0": [
          [
            [
              "-9.5767128434478843228858870102997173871015682368786933288955471513002734048298846",
              "-25.887905417948099644688165024689355805934276536404337711896218293568728967279169"
            ],
            [
              "5.9402231366954192987849022725302419053016927180127974474373064789973496066697117",
              "10.140070409260938786574596979542361333342488140038233824367158655529882231926913"
            ]
          ],
          [
            [
              "299.94816077515732874417416122050715157021299573603433969941051478863258781340697",
              "-168.92277869387219459445120845574126551218365790562802340900808754722499521630097"
            ],
            [
              "-113.18829247351614736666268871571883335074743737102342844614045731005643145123603",
              "93.158409725903147254489126524582869176241151528380993769124205769024361867319929"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-179.63892777163571755559927378849930796658102997231090200898593073485118127277357",
              "154.37683753719219193873162927730591025458425267367464161887432038259570378428948"
            ],
            [
              "-42.7638400375956799610394777696113498379866205020782539548579151966842640103917",
              "42.875680158083152550298745543716962739723909016403697151678953797835193920641146"
            ]
          ],
          [
            [
              "-21981.091199357537442609122026376289735408440578280614131847711884300795200822327",
              "-25425.449273364145916996271120238166734945830412738975339328976007921129886375567"
            ],
            [
              "-6101.903974399891974463588161569896165245370491397026306081753276114938145339965",
              "-6050.0708940210166631007561819859046342274820336512586323032003991210328098396728"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.0259323130500100925208411421911030085395176854110773357971528589305580050478284",
              "0.98967127545184065716520651302905916005732980291461387211220331139278755150446362"
            ],
            [
              "-0.30804184536995328275925065663051851964142371290835403742352948889269219372885975",
              "-0.38965488193922225547117798328109772134614015873268943762321926578847168518008101"
            ]
          ],
          [
            [
              "-1.5390119113734856665139346034331891524625903938467519935204109169038983856997653",
              "-3.1999297488328852095163502262341509577998579744891294871310131732033829086746541"
            ],
            [
              "1.5948310256148034193877083302705294648708979847915708170450564035679653504566376",
              "-0.27137240901130562147929333702130658334623670187708331697432507937135525286956167"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.5406805967030001318496161772446050434072593782604538588526931120769559947105794",
              "-0.53438607898077102813436619081090974829776277300859175740143304520099714889011"
            ],
            [
              "-0.015776817038880003965266728557486806496641891870064316464619297447975381519823712",
              "0.49703780237509590798103480211768737142528860783840753083157954199149076827856745"
            ]
          ],
          [
            [
              "6.3362951391420868458497684435663395760756459857922749531212434570626235346544457",
              "7.0895157690788097451019754887242469908297516233364360475042658797327738455031683"
            ],
            [
              "-5.263520341335932108559556389076368566696393536427583957408144888669257196755074",
              "0.41572829227605939611272480711104991833791068428775533661701091195788383735376895"
            ]
          ]
        ]
      },
      "E": "0.0000000000048948409141752685232539514856880665122328433494002723277108399769334257798234393",
      "D": "0.0000000002047672789872112040303108968264741287545679283667276344015614317446688177437419",
      "W": "0.0000000000000070861226097911967932105499522458139918958561120708903527948092184246060339580059",
      "points": [
        {
          "t": 0.0,
          "E": "0.0",
          "D": "0.0",
          "W": "0.0"
        },
        {
          "t": -3.0,
          "E": "0.00000000000000049610538453563451978351852684463446472959822290405937405272302989400890316338954",
          "D": "0.00000000000000087584936393665482986135643529045732983641505199750341203864042652426333674569306",
          "W": "0.00000000000000084393732727739676396106773105981782776338152942271388026160021283387570015680491"
        },
        {
          "t": -6.0,
          "E": "0.0000000000000012486610369642411602049390105338231300872422505256575177606017735325898757476899",
          "D": "0.000000000000033699972576194615912882852286973186797627304256765340596867864646752716753611859",
          "W": "0.0000000000000010460749637265085394440187348214525026484492917552777901115938391913965369296834"
        },
        {
          "t": 0.62,
          "E": "0.00000000000000073334551266938532631417945071465386631850177947043846463513210521066583164859106",
          "D": "0.0000000002047672789872112040303108968264741287545679283667276344015614317446688177437419",
          "W": "0.000000000000001370763224777544979582422045632405006681774428908932239948367550233037363900103"
        },
        {
          "t": 3.0,
          "E": "0.0000000000038874582738836129703993966229529385831911469099635676664355926133357037966847891",
          "D": "0.0000000000044666714279451533736928099556693354039145327001462430387950728993621490100129786",
          "W": "0.0000000000000014079369431189072963985014447782728184282577029069629640767380405762617362557452"
        },
        {
          "t": 6.0,
          "E": "0.0000000000048948409141752685232539514856880665122328433494002723277108399769334257798234393",
          "D": "0.0000000000044627822585113053862534658867100802936214611061908541078451264793939219638935686",
          "W": "0.0000000000000070861226097911967932105499522458139918958561120708903527948092184246060339580059"
        }
      ]
    }
  },
  "initial": {
    "x0": [
      "0.2300000000000000099920072216264088638126850128173828125",
      "0.070000000000000006661338147750939242541790008544921875"
    ],
    "q0": [
      "1.1699999999999999289457264239899814128875732421875",
      "0.190000000000000002220446049250313080847263336181640625"
    ],
    "h0": [
      "0.00500000000000000444089209850062616169452667236328125",
      "-0.48499999999999998667732370449812151491641998291015625"
    ],
    "a": [
      "0.34999999999999999999999999999999999999999999999999999999999999999999999909443209",
      "0.11000000000000000000000000000000000000000000000000000000000000000000000036222716"
    ],
    "b": [
      "-0.2300000000000000099920072216264088638126850128173828125",
      "0.070000000000000006661338147750939242541790008544921875"
    ]
  },
  "reference_settings": [
    [
      55,
      "1e-27",
      32
    ],
    [
      70,
      "1e-36",
      40
    ]
  ],
  "reference": {
    "F": {
      "-6.0": [
        [
          [
            "-9.5767128434479088844548084006679864448193218852819693199603752387031469204105322",
            "-25.887905417948078999262061658958611657157369426518905135477703546601210299251335"
          ],
          [
            "5.9402231366954285664369703628440846768528073796554145837035934748960970837678248",
            "10.140070409260929355371817596685501576905159418957474999869954700832609987153627"
          ]
        ],
        [
          [
            "299.94816077515700590724778450956328032981493187634155477727434501948929685207557",
            "-168.92277869387247839375552516811769812247833422716746072669252117884472586130399"
          ],
          [
            "-113.18829247351600287525231896443709208865631438266250534251331017361175070636194",
            "93.158409725903250495711029205129620990304053946143396360067114694887950058681737"
          ]
        ]
      ],
      "-3.0": [
        [
          [
            "9.1111230593229676347145675036703103160984444112469685944231993134974776408271438",
            "5.5622039523836875875299138044516375724228512791576790000410678981588662565469467"
          ],
          [
            "-4.1170476274985429061281173245848643322181955721944287303714156294978644471547304",
            "-1.647947167007738023537275193444415388538727566254053985952353519602674027242537"
          ]
        ],
        [
          [
            "-0.76013315326549501492009921109742490252228527162337938434361344596235512833120255",
            "26.644154123238482497708318498881741501292662082034682758847733851033778703328207"
          ],
          [
            "-1.4524069917407904293412039437700037105987767628034568570856169990667933484324318",
            "-11.015547444580288484670546904790442022922452788161664287546915941143518760275403"
          ]
        ]
      ],
      "0.0": [
        [
          [
            "1.0",
            "0.0"
          ],
          "0.0"
        ],
        [
          "0.0",
          [
            "1.0",
            "0.0"
          ]
        ]
      ],
      "0.62": [
        [
          [
            "-179.63892777163553908026280948759772181244442328310285879951506988051156699447251",
            "154.37683753719222153111699378596001697855664950922369589385395137817315807058484"
          ],
          [
            "-42.763840037595633817925300291982156317350849354181292377211028445207794991549195",
            "42.875680158083156625163558422109737347265299580136979292394675710023141325263147"
          ]
        ],
        [
          [
            "-21981.091199357540682811912890269341589325263087907162656562669616585364123239961",
            "-25425.449273364121483273920148263796457664020117595669338424560398797602745543903"
          ],
          [
            "-6101.9039743998923257049977723620703721924924887813073040280693587727416546701106",
            "-6050.0708940210103615475569772239271149907930804487000419521713632086912223224082"
          ]
        ]
      ],
      "3.0": [
        [
          [
            "-0.025932313051611689702545633121698034311747556263024839287914183984662454295834024",
            "0.98967127544743210437808305874520437862009113771660846015826938925234231497280714"
          ],
          [
            "-0.30804184537044813591167873183934895559184546480465155162237637469954190703635988",
            "-0.38965488194031416116191890169171761683053779076552699850388618063247453327778983"
          ]
        ],
        [
          [
            "-1.539011911360569408583259202281552902246755357778458771271081164243247671715969",
            "-3.1999297488280161034540750537712933038358504924511056967770150781084279111916532"
          ],
          [
            "1.5948310256181906415990031485046907608904297454412834389934021453039103394786345",
            "-0.27137240901031883235809746609651065000315904312036546926373677292746228866902489"
          ]
        ]
      ],
      "6.0": [
        [
          [
            "0.54068059670159155882789704281320363979284526593883772640028330979232441700043719",
            "-0.53438607897670276239566464504102354550797315657682545767563632875605992710241921"
          ],
          [
            "-0.015776817039158723552193724087697050998167518089068603511230421585188758765597987",
            "0.49703780237616284579664768154025639089472734251536733916147845330683241937880632"
          ]
        ],
        [
          [
            "6.3362951390975302887839438394030577179721842140094531491770300243395772565225132",
            "7.0895157690653603745038692960206254107351438964658043422083308857338660024577538"
          ],
          [
            "-5.2635203413475788519538004012478394437380246788045210877389905318798283908295768",
            "0.41572829227351165099389489071908838194204991482322608233261202757657695299114117"
          ]
        ]
      ]
    },
    "state": {
      "-6.0": [
        [
          "6.202883367584778884294092899007511138128927980913551254457684086770695441192106",
          "7.4880107377811921482054128537258776902887430008350571210294859752587021398216146"
        ],
        [
          "0.66636987108762348902876442877561595472419403273373090129159509851837921153354297",
          "0.087771254624226091113738740939763381544026561363534837266612667634181904662291045"
        ],
        [
          "0.065606995322110107309018142354260936173446080053793151995209642473926875609340541",
          "-0.079199600626507584073396433999203716442776541860029640447561506573021753644525301"
        ],
        [
          "2.2745435979709457035646566826035947880092944981604170049074444016308967731211267",
          "0.87899122898353315597077795696097652678764100166566000560335340387910142146978452"
        ],
        [
          "10.396442137501462707254614061629500799310885402470041015405406888206946472928739",
          "-0.90981607633331189358900223233368188494805536939878019387076730193260812581667442"
        ],
        [
          "-9.5767128434479088844548084006679864448193218852819693199603752387031469204105322",
          "-25.887905417948078999262061658958611657157369426518905135477703546601210299251335"
        ],
        [
          "299.94816077515700590724778450956328032981493187634155477727434501948929685207557",
          "-168.92277869387247839375552516811769812247833422716746072669252117884472586130399"
        ],
        [
          "5.9402231366954285664369703628440846768528073796554145837035934748960970837678248",
          "10.140070409260929355371817596685501576905159418957474999869954700832609987153627"
        ],
        [
          "-113.18829247351600287525231896443709208865631438266250534251331017361175070636194",
          "93.158409725903250495711029205129620990304053946143396360067114694887950058681737"
        ]
      ],
      "-3.0": [
        [
          "0.19367742870860944970841708464530521775778270036383403390826309958065560091639475",
          "-0.91207903964556187806390805278288709881785184166581130130082910638753955426631946"
        ],
        [
          "5.9452283855770656937050277307401788553231328445270834754325639892703069340814375",
          "-1.7220684248646291404225830370114880797983204139222554797103018748259534059750046"
        ],
        [
          "0.22277159481889315455351703128373705118865745625942405868015320848944446706596443",
          "1.0490912834681504522414652881764628342961152307600126167934625474548205036659801"
        ],
        [
          "-0.06997648576266187191460741626922078334941190110001795602248764691352638185766298",
          "-1.3615571382327261078204294859247110614732213984216095607168871357475873585299006"
        ],
        [
          "1.6472239005341102739229460349656054068055138379258770621351040542858818661472033",
          "-0.30408092278335270885997496428067724199707890548748122817204358138507163488061045"
        ],
        [
          "9.1111230593229676347145675036703103160984444112469685944231993134974776408271438",
          "5.5622039523836875875299138044516375724228512791576790000410678981588662565469467"
        ],
        [
          "-0.76013315326549501492009921109742490252228527162337938434361344596235512833120255",
          "26.644154123238482497708318498881741501292662082034682758847733851033778703328207"
        ],
        [
          "-4.1170476274985429061281173245848643322181955721944287303714156294978644471547304",
          "-1.647947167007738023537275193444415388538727566254053985952353519602674027242537"
        ],
        [
          "-1.4524069917407904293412039437700037105987767628034568570856169990667933484324318",
          "-11.015547444580288484670546904790442022922452788161664287546915941143518760275403"
        ]
      ],
      "0.0": [
        [
          "1.1699999999999999289457264239899814128875732421875",
          "0.190000000000000002220446049250313080847263336181640625"
        ],
        [
          "0.00500000000000000444089209850062616169452667236328125",
          "-0.48499999999999998667732370449812151491641998291015625"
        ],
        [
          "0.83274021352313172007138993103403892968900090427499168376255619678060706793622172",
          "-0.13523131672597866518921519551924349777191166133877469871459196392262055384115085"
        ],
        [
          "0.17001865139285448495723454047465333362517131749703762119337899329851154825117079",
          "0.16098781377080749420552216926405195152024782355379260771253849653522825619032436"
        ],
        [
          "0.0",
          "0.0"
        ],
        [
          "1.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ],
        [
          "1.0",
          "0.0"
        ]
      ],
      "0.62": [
        [
          "-0.28738989221813447667822713559856908014916700083686411670894129425507021324031552",
          "94.548618331502018744931899654188291451332009400529393085143412925811581019507674"
        ],
        [
          "-0.0013324376627005869567400400730930209355707950842318344603216125611488699960267455",
          "-0.0047038280687486162437453549503729206815122209872461005695492267616015377089183738"
        ],
        [
          "-0.000032148232720393029611527478578868437152485795684963772671979841088855806119055618",
          "-0.010576471434164609905979043632544813848509429368349821407782813707054718295578915"
        ],
        [
          "4.5491188014587345330667842951575939827311697689435308574168145316100566036130592",
          "1.5738359165024349421556658451051408038633024855085821337668709692466046786623537"
        ],
        [
          "2.1715987736128737714297514190122340089966183561548014233006480058270194756708432",
          "0.82628690126849718458740125587035044584501229956251377371502404550086437729657414"
        ],
        [
          "-179.63892777163553908026280948759772181244442328310285879951506988051156699447251",
          "154.37683753719222153111699378596001697855664950922369589385395137817315807058484"
        ],
        [
          "-21981.091199357540682811912890269341589325263087907162656562669616585364123239961",
          "-25425.449273364121483273920148263796457664020117595669338424560398797602745543903"
        ],
        [
          "-42.763840037595633817925300291982156317350849354181292377211028445207794991549195",
          "42.875680158083156625163558422109737347265299580136979292394675710023141325263147"
        ],
        [
          "-6101.9039743998923257049977723620703721924924887813073040280693587727416546701106",
          "-6050.0708940210103615475569772239271149907930804487000419521713632086912223224082"
        ]
      ],
      "3.0": [
        [
          "-3.6131863900697193654945375399798175225046813479851011650936500702757636027208919",
          "-1.0925042488418115599028481591247754128167943584280161287210368029711068285693682"
        ],
        [
          "-1.2335205668908614860030266190372790229487471305550554372199383903752441061818625",
          "0.59769697103127409568056919683328187345807021481167978792220105517039183691403853"
        ],
        [
          "-0.25358040388258778323221113448340280020544779510296957745161479691300765405309009",
          "0.076674059612906959660386380065976709552038396566494240157768571378820579598041634"
        ],
        [
          "1.3283321853613161003875885944670911809573279250130343297959586447147907407853595",
          "3.4352185558134382092006053089464923604973867797892952027511739983574785653932005"
        ],
        [
          "2.9346761598543679753268802820159446115663408122785590015585184736118963829778762",
          "2.135379656478274934749816697570272712182364793220383818782209511997470015482922"
        ],
        [
          "-0.025932313051611689702545633121698034311747556263024839287914183984662454295834024",
          "0.98967127544743210437808305874520437862009113771660846015826938925234231497280714"
        ],
        [
          "-1.539011911360569408583259202281552902246755357778458771271081164243247671715969",
          "-3.1999297488280161034540750537712933038358504924511056967770150781084279111916532"
        ],
        [
          "-0.30804184537044813591167873183934895559184546480465155162237637469954190703635988",
          "-0.38965488194031416116191890169171761683053779076552699850388618063247453327778983"
        ],
        [
          "1.5948310256181906415990031485046907608904297454412834389934021453039103394786345",
          "-0.27137240901031883235809746609651065000315904312036546926373677292746228866902489"
        ]
      ],
      "6.0": [
        [
          "-3.5358990237933656002192204893046440656431762755308338911296499458970124400363027",
          "0.90979864773345867122959663280226686418175719091862679199590510199394041270662084"
        ],
        [
          "-3.8916744757378274415004554358596724184295441233913792534616111238847662900124398",
          "-0.47224704709548560198124544258876456281045296107285070915888133119073755559606283"
        ],
        [
          "-0.26525246364488493973511021722283189677673831813945959900793355247225038214059937",
          "-0.068250346265031689293607836964449560397159040655147601681442887133818520322375742"
        ],
        [
          "1.295020400634213607140936212488805718857195263172367354950252668789801418676478",
          "2.8897521531377226526310619748515877453993537282475530407047273518783121514379893"
        ],
        [
          "11.900375245089365317960195844391602664975939534728782867169391731339177546120369",
          "2.2271576849969513508912514713583854737171598167782330074369432993010127544441847"
        ],
        [
          "0.54068059670159155882789704281320363979284526593883772640028330979232441700043719",
          "-0.53438607897670276239566464504102354550797315657682545767563632875605992710241921"
        ],
        [
          "6.3362951390975302887839438394030577179721842140094531491770300243395772565225132",
          "7.0895157690653603745038692960206254107351438964658043422083308857338660024577538"
        ],
        [
          "-0.015776817039158723552193724087697050998167518089068603511230421585188758765597987",
          "0.49703780237616284579664768154025639089472734251536733916147845330683241937880632"
        ],
        [
          "-5.2635203413475788519538004012478394437380246788045210877389905318798283908295768",
          "0.41572829227351165099389489071908838194204991482322608233261202757657695299114117"
        ]
      ]
    },
    "F_increment": "6.8632950548736829916322252416085496422026203323842934102496196013347926904794044e-34",
    "background_increment": "2.5995339761409030531279045793987017361809607280299573692069605091416035980800436e-33"
  },
  "monitors": [
    {
      "J": {
        "-6.0": [
          [
            [
              "303.24772132471960123012254312647306657275989837100212310841760770049416991416661",
              "1113.4877241334821833783064652713620269304817679957186392657907125369028156232689"
            ],
            [
              "-92.163435215889952592969210613303229160025349105236095598571505900017375469381338",
              "9.7272304416340599234113121971074109321585127011177272510372596516626367413227713"
            ]
          ],
          [
            [
              "219.79083740153015673553024748384200750641533363340742045141455184737207833779157",
              "-318.26048282578198709306793714202069143784014943984425212761774136650264115641035"
            ],
            [
              "22.408593033360556902010611337116604345736362869599615527055537669180669721159385",
              "21.457410278280463329236155347963734440063411053913920891427865272785213010556313"
            ]
          ],
          [
            [
              "9.0900915629619637702472915149220119079245977560784087073800083621970049393556546",
              "20.377808076971328840594469337393410216277481169404891232532782985670172202535211"
            ],
            [
              "-1.7258964530122498831684604225045721644596716390516777922030044404483408918757665",
              "0.46221350189109915546482566905263740185066305026353454860682147598890976293274214"
            ]
          ],
          [
            [
              "-351.53784862607243269218939372413961038856713746178989677920140570348336118252979",
              "-132.833693743873190159073040964350677665415302443633525190697579244227749934105"
            ],
            [
              "14.965958349498835046082803560905873975103347064345424959171212668111673145507172",
              "-26.202802625152285682167569292182450324311772933473916438006918744339803045310322"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "-96.935768904979425941899451871411090089466392332311752244453246366384033784281294",
              "-47.097446808948117645818537063088486359210132289251404555175538274400436961323223"
            ],
            [
              "34.688421685946273951764885312280333242319193906223518537373373981740496702167271",
              "-21.327094176534540754316059169549758701940798904415464996629575145780755274841648"
            ]
          ],
          [
            [
              "10.931131524008759247811474050495930003000640267734166280610635270326587771466723",
              "29.589422816335236561559974695245389823931391856957002468434396029940589262058993"
            ],
            [
              "-12.133649026036062297295768412465208237739419758053596792024989319138402226346072",
              "-2.1713938261976575780364397453012598106758790848997461301229502284281176273151375"
            ]
          ],
          [
            [
              "-1.4647433699053163499698353016799721000054554314935729673213072161280767064302177",
              "-0.084096400933805039725025723198232833735097291584462502033576820819766596306150618"
            ],
            [
              "0.30856927197136140271791235402237466573377877733622867060339694989185637553824569",
              "-0.52532136135076443321500605402200928487683049046651851735340445278301202228853978"
            ]
          ],
          [
            [
              "23.998969184838969108966830780501731650807330412817078344980328469550553386117736",
              "-23.198380835605468615510426041987647379657987364079380633446892870366482612744997"
            ],
            [
              "2.7443346458588432326806910693406111765295676667228319269330317535212379462839679",
              "13.325746564263721482128775937852109867358634240003775439937820903905058037403548"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "-79.353549672981936406345034844318661645254566626412265747142851424527672088302301",
              "-27.832065548232456006462037015651656682229969857281461870456931742501250029151749"
            ],
            [
              "36.163749402119454241316078293951054977750847105093718868865570602146962059863057",
              "2.5111232310604185485517703366139234686192752695036667816240999516196902930460306"
            ]
          ],
          [
            [
              "2.0906206173530004263239213226356976667666864954720837025701178039876485214150095",
              "8.7537892099380718250905005616375954143223016467743035148360143917391106881879503"
            ],
            [
              "-2.5382786358264288369368898990563214312317526195073846771773786562925296944195641",
              "-3.0224561350455351258153750392473868136060025808760003676937011392371604170793462"
            ]
          ],
          [
            [
              "0.88449382247528838359368580513493925028922668486514761180152019455294773259709135",
              "-0.29253259608748822621358775412894129066768764496678516127800743576264074758981864"
            ],
            [
              "-0.34303875736992989303410658897578819660119829006054644855395131697184050808053358",
              "0.12396953757103200949603478302216949019921552251450057053853889730365414672935888"
            ]
          ],
          [
            [
              "-9.4476179007563189918677593770731642119820059166522488184065648667246014903155834",
              "-14.885007802699860907417530299524696340899118622467960477948180626706189272995814"
            ],
            [
              "5.7698975637233739041343249990763694954077555777472128753483901197109578835040013",
              "6.375049526409799871634213704440157696942233765768876022019690588694684360427868"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "1046894.0078266682322339728685134195102302889344926423220825688631596431867297775",
              "1624599.9973112811186929245186199664221355870479540523436598940529983241484570072"
            ],
            [
              "-11470.857675091766962896175331068513863225403265064818122575037270259464565002035",
              "7343.8811976234373304710259466199356681030333528568934565033443469800860348256138"
            ]
          ],
          [
            [
              "61257.450016539727586391741262384875985321937221179576952240953019658924150966579",
              "-197036.94276603000504393375843690938599501747626984450093542716975682984675159885"
            ],
            [
              "1387.2985042450912864236403152689813065232612440479177395640142084734599541581751",
              "435.80821132437985843519184830001257156462897984975125044572499457032843098899963"
            ]
          ],
          [
            [
              "-17859.286715452826641140292411378986063842072672772054696232883661725839235657145",
              "-9563.1733336073454970957795579166916929162313251432505705346887609948979555761826"
            ],
            [
              "67.766907709798257634412703415664395088635408257834972079222953195843833195365869",
              "-125.66008470018241434788053277273942775693171941202151105988300415636790670317586"
            ]
          ],
          [
            [
              "-67666.749036915476158969913577925005084751190047459521763940934107380304050027743",
              "434818.4292088561550252968201449662559116714045764361977077615967871537675597168"
            ],
            [
              "-3062.8794510729585969865755831481570206741638493474458524154428671145917035439314",
              "-485.9355718785756638286888722639612338068987624913895889769807704268561253167492"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-86.487334527685610843584180442963226274345497126455151486811154412049544043541233",
              "96.733028399416475330543846097962174632379091243429933330025450325493511533116666"
            ],
            [
              "-17.022309864114312063691441184947201393179445874406297250870387122708398909695519",
              "-3.7688340993015938097798845922614580615152661232164526359984455816006180742771004"
            ]
          ],
          [
            [
              "11.474929735392075333164082302362118491068667200412659370260614483123178485779914",
              "0.61956855947777005818427606848940296263298425875363059829718534938993887148171701"
            ],
            [
              "0.29010338616100808142068954614728070713223385013827379666488863393750494663723051",
              "1.0774717357693662609978334647677132761916832553354298289417388778515086331005329"
            ]
          ],
          [
            [
              "0.40659836986426557988503293100140574853287690383386539519984688716426501769032545",
              "-1.6134766093461796724375074200341218382667825777348005263198253350380463935857787"
            ],
            [
              "0.27265456156661450712491722280198066728555169460753769748313171276176027175442455",
              "-0.088175366147608378350897580038695181807293058660002112598364843869108967623900642"
            ]
          ],
          [
            [
              "-30.626504123778102739700522659393059813375514028865114140215428304914377023578503",
              "7.0992945873296209338131550579580551791203999814826722975169908442401476988469889"
            ],
            [
              "-3.5690758802029272080673184766816252356823197268776788274391520977419074222135811",
              "-2.7215336085808318833524380758838699873131678035656160128977615220799239634562578"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "217.90805813916553356458088865891917586034862409096130257581138032452807638856829",
              "-158.78956211404625668344994590226905857894063034020077224312104809021806691531631"
            ],
            [
              "5.8094117726972538751219332861953982222371851215015455209969959569568666918211185",
              "21.034923897096562929380818331269579522163892363569602451532501477458365507262648"
            ]
          ],
          [
            [
              "-19.987689833499550537109722519025207300758466469654448423645252558585542934865462",
              "-8.0602768997363236708549692118845141436700738538155345459206835569692328211862632"
            ],
            [
              "1.3963910000504588991398316582331054542740449688670219469490055966152076364239432",
              "-1.1787731655380642186682551789221076551209990607909123490633593688133397730214795"
            ]
          ],
          [
            [
              "-1.4814583474504503286814770925902912710562991572708499349180378097480263121116506",
              "3.5539314778250369667363241636054996424507045955274772893984624126335540571419772"
            ],
            [
              "-0.25067206640466743236238096660586138425972795874633972280596906172820967922270615",
              "-0.1938990389501883786977496293746068577544922965664361815620267916088053477526619"
            ]
          ],
          [
            [
              "64.552088132148542889997629629745378860077987921897573885966056595210879177654554",
              "-6.8800757949110288280217130544829656252302173747487566307367527844679494778949667"
            ],
            [
              "-1.0210555283206566251789185863550800191664155474413024387411240408986287136462113",
              "4.8244978411180575706849875404664436408297527516364882944371596913222897661611134"
            ]
          ]
        ]
      },
      "m": {
        "-6.0": [
          [
            [
              "0.14764974270538116997420704121642754734515641600416515717739109514379268298758747",
              "-14.917157280161317511689384266567935532163066939070937490859923182237341156549909"
            ]
          ],
          [
            [
              "-3.6594568861843341960383092072833996155701881511488114582113358578611952730582849",
              "0.75523587568090296835612382465100937612252507351175870782735648744614550455236097"
            ]
          ],
          [
            [
              "-1.4445560260618812921486323028258559776337772015999269172006392793793315793310343",
              "-0.44387638051050581694542975587126097221770444935236056782776628916406393178625527"
            ]
          ],
          [
            [
              "2.9534425732209034590996587084644780862639078793124616857719691084739832094097059",
              "-5.2610499366776752239969087989157807465553699149923191776030348020441344174184711"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "0.14764974270538116997420704121642754734515191756626865741941200503236424234753382",
              "-14.917157280161317511689384266567935532162985263044508360518092413152824755268711"
            ]
          ],
          [
            [
              "-3.6594568861843341960383092072834018727956656691769076733479901452584904536544749",
              "0.75523587568090296835612382465100725073522035563208721576182224428063860580838979"
            ]
          ],
          [
            [
              "-1.4445560260618812921486323028258564734683117224620903308586403012356497405922459",
              "-0.44387638051050581694542975587126234634313124457259925795291373580621747953688621"
            ]
          ],
          [
            [
              "2.9534425732209034590996587084644788862369940355800813468028032902640928810541779",
              "-5.2610499366776752239969087989157810174199834467283408873780082842660377624580822"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "0.14764974270538116997420704121642754734515178107598112759945073362048555377572747",
              "-14.917157280161317511689384266567935532162985704975328164845480958165821849875495"
            ]
          ],
          [
            [
              "-3.659456886184334196038309207283401872795751390124564111029236541930122115701104",
              "0.75523587568090296835612382465100725073527562137605128648852954224583512922048688"
            ]
          ],
          [
            [
              "-1.4445560260618812921486323028258564734681305141860425800395778390478363829355133",
              "-0.44387638051050581694542975587126234634305484552912401729541672131805650119488921"
            ]
          ],
          [
            [
              "2.9534425732209034590996587084644788862365193751402357826896087901306302874397935",
              "-5.2610499366776752239969087989157810174191781745356264259284405484615115455934869"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "0.14764974270538116997420704121642754734515685118076737696238757438862809707903791",
              "-14.917157280161317511689384266567935532162985317692999331685656362996167794212413"
            ]
          ],
          [
            [
              "-3.6594568861843341960383092072834018727957513190869632275814938575345099873201527",
              "0.7552358756809029683561238246510072507352764872987232001362733762539994741255529"
            ]
          ],
          [
            [
              "-1.444556026061881292148632302825856473468130408219049206277623935028726281222966",
              "-0.44387638051050581694542975587126234634305493565976877121193252692162650719095655"
            ]
          ],
          [
            [
              "2.9534425732209034590996587084644788862365224907081178236587144233514946568080458",
              "-5.2610499366776752239969087989157810174191757313605075959867966962102305195669737"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "0.14764974270538116997420704121642754735451415088266382003148827842832718335309803",
              "-14.917157280161317511689384266567935532178964604589288332082762857243633278532209"
            ]
          ],
          [
            [
              "-3.6594568861843341960383092072834018727954195781757769166247407189038078670654848",
              "0.75523587568090296835612382465100725073409402613841091759434024786322738089666188"
            ]
          ],
          [
            [
              "-1.4445560260618812921486323028258564734680596091804390803020543289222304325575704",
              "-0.44387638051050581694542975587126234634320618729077528124745093850170174819116791"
            ]
          ],
          [
            [
              "2.9534425732209034590996587084644788862423882018179901352750104981055529702507052",
              "-5.2610499366776752239969087989157810174242744877995481751804016102155051105197568"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.14764974270538116997420704121768098579069522673956964157574860792590101805931343",
              "-14.917157280161317511689384266567944624975456968363838528924620083589066709535686"
            ]
          ],
          [
            [
              "-3.6594568861843341960383092072835963698838044474252802674969541446333612461985532",
              "0.75523587568090296835612382465078101158308308140301253986173776805531020938164444"
            ]
          ],
          [
            [
              "-1.4445560260618812921486323028258276183213664705293222692539221036304703430652689",
              "-0.44387638051050581694542975587115191403360711979481626943844254551143602417705919"
            ]
          ],
          [
            [
              "2.9534425732209034590996587084639881148539771468163168493112569458359418056378344",
              "-5.2610499366776752239969087989155236583281148959715114994500896048881775115373351"
            ]
          ]
        ]
      },
      "digits": 80,
      "reference_defect": "7.9414514541694437698132083062017684704387944540702507267383015525903953688241593e-32"
    },
    {
      "J": {
        "-6.0": [
          [
            [
              "303.24772132471960123012254312647306657275276332470140348997913153202152229879714",
              "1113.4877241334821833783064652713620269304724537589349480173116103907110298864797"
            ],
            [
              "-92.163435215889952592969210613303229160024516213380713334897509856240397634985795",
              "9.7272304416340599234113121971074109321580668054185752346030102634729434506880892"
            ]
          ],
          [
            [
              "219.79083740153015673553024748384221228246706955650202252182359955040194763230568",
              "-318.26048282578198709306793714202071204802599810745417598989862432728863006839532"
            ],
            [
              "22.408593033360556902010611337116603327263733717322086122482591020594269689918399",
              "21.457410278280463329236155347963750887103730313451907535186485752881022434381804"
            ]
          ],
          [
            [
              "9.0900915629619637702472915149219555808585151526578112003520590023507511211586902",
              "20.3778080769713288405944693373933997146240829819524588575826121294619137960758"
            ],
            [
              "-1.7258964530122498831684604225045706264656705731639582291198356662396259883674447",
              "0.46221350189109915546482566905263305540144991652811439012897151749204360421405214"
            ]
          ],
          [
            [
              "-351.53784862607243269218939372413962630740664835360344800894882662726943002653693",
              "-132.83369374387319015907304096435075617407354718991211852779793711833651832659242"
            ],
            [
              "14.96595834949883504608280356090588040850793226414006692061606959470407512654422",
              "-26.202802625152285682167569292182450599917950739428427351532041439786351468705996"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "-96.935768904979425941899451871411090089466396146760111109365784194717230598073267",
              "-47.097446808948117645818537063088486359210130199910918584386006608727281695745409"
            ],
            [
              "34.688421685946273951764885312280333242319193973379490632579691624667006821928151",
              "-21.327094176534540754316059169549758701940800609516451575329828465940258031698936"
            ]
          ],
          [
            [
              "10.931131524008759247811474050495930003001242903601476877411032892282314157331978",
              "29.589422816335236561559974695245389823932504098648144802109723843402307162755454"
            ],
            [
              "-12.133649026036062297295768412465208237739914970186701770365314145509578247381586",
              "-2.1713938261976575780364397453012598106759000972597725093346571016152436721230398"
            ]
          ],
          [
            [
              "-1.4647433699053163499698353016799721000060935388806646161483647446926011944551045",
              "-0.084096400933805039725025723198232833736354005745893247344862663259817698795486131"
            ],
            [
              "0.30856927197136140271791235402237466573434674085495095882319962048042744746871661",
              "-0.52532136135076443321500605402200928487676546410645865952166184384800836842751773"
            ]
          ],
          [
            [
              "23.998969184838969108966830780501731650809860258204548790675409659680298249126037",
              "-23.198380835605468615510426041987647379656157132316022280360243662747923583618071"
            ],
            [
              "2.7443346458588432326806910693406111765283841622178614434809324941351625824748402",
              "13.325746564263721482128775937852109867359069978688577904294659025013693846508205"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "-79.353549672981936406345034844318661645254566406493716842699449009636622750625594",
              "-27.832065548232456006462037015651656682229969143881417402784263900812486673636262"
            ],
            [
              "36.163749402119454241316078293951054977750846929739445663600316033999155670159005",
              "2.5111232310604185485517703366139234686192750001067754973126186400242812006155666"
            ]
          ],
          [
            [
              "2.0906206173530004263239213226356976667666862097711324599894007425786863439079604",
              "8.7537892099380718250905005616375954143223015584583466288986882994651410486386153"
            ],
            [
              "-2.5382786358264288369368898990563214312317524903289303234991189331824311224236929",
              "-3.0224561350455351258153750392473868136060025942832738374619585024054952797181498"
            ]
          ],
          [
            [
              "0.8844938224752883835936858051349392502892267174485290402031326510964165396481894",
              "-0.29253259608748822621358775412894129066768762871539370621943059228081638917833211"
            ],
            [
              "-0.34303875736992989303410658897578819660119831041712717728446215032917715563174183",
              "0.1239695375710320094960347830221694901992155255039646322891166195850159495916784"
            ]
          ],
          [
            [
              "-9.4476179007563189918677593770731642119820068043690218640670099425766448038354611",
              "-14.885007802699860907417530299524696340899118197174417303909132621666774507637823"
            ],
            [
              "5.7698975637233739041343249990763694954077559042029142925884429012705641503743539",
              "6.375049526409799871634213704440157696942233452057692905964274318802391655747661"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "1046894.0078266682322339728685134195102302895830286847092601954978405924426928999",
              "1624599.9973112811186929245186199664221355868423446209101066676003631818250744023"
            ],
            [
              "-11470.857675091766962896175331068513863225401829601662868283449531518747025791956",
              "7343.8811976234373304710259466199356681030379275652840765777124751961894012751617"
            ]
          ],
          [
            [
              "61257.45001653972758639174126238487598532200489902291878880274752974429609060747",
              "-197036.94276603000504393375843690938599501740823081317973134576305363045026448419"
            ],
            [
              "1387.2985042450912864236403152689813065232607631458025882125068602592172678483047",
              "435.80821132437985843519184830001257156462945537600173253338692569508363156834641"
            ]
          ],
          [
            [
              "-17859.286715452826641140292411378986063842068528317004704749437083308622072164556",
              "-9563.1733336073454970957795579166916929162313401327452026156164120156788674902582"
            ],
            [
              "67.766907709798257634412703415664395088635408277037362510013243564094965455224134",
              "-125.66008470018241434788053277273942775693169020453999849654737653275487187334976"
            ]
          ],
          [
            [
              "-67666.749036915476158969913577925005084750825006144688283925788743380260509898374",
              "434818.42920885615502529682014496625591167160210665900978299656633069815062160224"
            ],
            [
              "-3062.8794510729585969865755831481570206741652490130519169963134574766470457637622",
              "-485.9355718785756638286888722639612338068961940597285513436051854962693027940246"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-86.487334527685610843584180442963226274258427857756513259120504346271682735673901",
              "96.73302839941647533054384609796217463232045437645143928236930592277134461947432"
            ],
            [
              "-17.022309864114312063691441184947201393167573782462638976745030230180393657917569",
              "-3.7688340993015938097798845922614580615122837381864277899739548149653892514349472"
            ]
          ],
          [
            [
              "11.474929735392075333164082302362118491072376622193314293545964262321284151906033",
              "0.61956855947777005818427606848940296263054881970242987487013623989113907452780841"
            ],
            [
              "0.29010338616100808142068954614728070713293102358605408701374530153196794184972824",
              "1.0774717357693662609978334647677132761922654734457046141790547473570043491040656"
            ]
          ],
          [
            [
              "0.40659836986426557988503293100140574853354665577589248793677318218018376762050424",
              "-1.6134766093461796724375074200341218382688490634542610545430723065232790443816803"
            ],
            [
              "0.27265456156661450712491722280198066728562562360617895183563356818837041020850457",
              "-0.088175366147608378350897580038695181807443965040187767836816908988190900172335301"
            ]
          ],
          [
            [
              "-30.62650412377810273970052265939305981334711450628591701123890505116074398218067",
              "7.0992945873296209338131550579580551791131930511516182050089439915276469030266519"
            ],
            [
              "-3.5690758802029272080673184766816252356770171203980684337902507578689036008446573",
              "-2.721533608580831883352438075883869987312695678420287017834407709568422838336788"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "217.90805813916553356458088865891729559072595471066090892430199781398803011064584",
              "-158.78956211404625668344994590228075641570182981012243141316504307756497877927592"
            ],
            [
              "5.8094117726972538751219332861962825411878872315790239571335144483421450507526626",
              "21.03492389709656292938081833126969210202425017072070856313004376123305860621555"
            ]
          ],
          [
            [
              "-19.987689833499550537109722519026212475215236111465324290604789021895958705228558",
              "-8.0602768997363236708549692118781555978030343492165860928622156447580183582696596"
            ],
            [
              "1.3963910000504588991398316582326516546959712162002937568757796327940527765158011",
              "-1.1787731655380642186682551789223962757614438528117992625875877312591043562518224"
            ]
          ],
          [
            [
              "-1.481458347450450328681477092590548207156424440183777949904939548056204400209625",
              "3.5539314778250369667363241636053772774317841868292793775448310660229390774905343"
            ],
            [
              "-0.25067206640466743236238096660583720213014126570961589023682112531219291906762991",
              "-0.1938990389501883786977496293746030960809405963149863021017039815369338935322194"
            ]
          ],
          [
            [
              "64.552088132148542889997629629758641933606590665701527765725210509952764298950825",
              "-6.8800757949110288280217130544690455991322528323135553409854592265749525606600099"
            ],
            [
              "-1.0210555283206566251789185863565834953226860591372555342631071368755850749344426",
              "4.8244978411180575706849875404670153242058743488954449673840933285166852571828619"
            ]
          ]
        ]
      },
      "m": {
        "-6.0": [
          [
            [
              "0.14764974270538116997420704121642754734515165309739374669981486172502087965256859",
              "-14.917157280161317511689384266567935532162985607062024237478960179780400888565398"
            ]
          ],
          [
            [
              "-3.6594568861843341960383092072834018727374615880531266295794038477769240610555595",
              "0.75523587568090296835612382465100725080732688870861309086286296153082460484552882"
            ]
          ],
          [
            [
              "-1.4445560260618812921486323028258564734573751904507371792470772542279799351187893",
              "-0.44387638051050581694542975587126234629318915709525593722753733887883046414035778"
            ]
          ],
          [
            [
              "2.9534425732209034590996587084644788861824108649436952327265269191016123924682105",
              "-5.2610499366776752239969087989157810174141650488958898320244749524821196693700754"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "0.14764974270538116997420704121642754734515169406162514839401066957893349215759253",
              "-14.917157280161317511689384266567935532162985581787068494455985004480402979582287"
            ]
          ],
          [
            [
              "-3.6594568861843341960383092072834018727957513869116076525551467752868246619908972",
              "0.75523587568090296835612382465100725073527555817489790165594596262542820516994307"
            ]
          ],
          [
            [
              "-1.4445560260618812921486323028258564734681305397135965005775087985159074495336887",
              "-0.4438763805105058169454297558712623463430548346695555907355028457139337487958054"
            ]
          ],
          [
            [
              "2.9534425732209034590996587084644788862365192258892324823753364798153016436501057",
              "-5.2610499366776752239969087989157810174191783273882094344781662026398542124125043"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "0.1476497427053811699742070412164275473451516775902697260803609119982705568637786",
              "-14.917157280161317511689384266567935532162985623292940928510812218864021857103538"
            ]
          ],
          [
            [
              "-3.6594568861843341960383092072834018727957513933471411513427843580156887770759431",
              "0.75523587568090296835612382465100725073527557492209528502852832718430014582566077"
            ]
          ],
          [
            [
              "-1.4445560260618812921486323028258564734681305275104234100901879896720395898122139",
              "-0.44387638051050581694542975587126234634305483559708314178308901077676355395720278"
            ]
          ],
          [
            [
              "2.953442573220903459099658708464478886236519235024879982234702921306491190807202",
              "-5.2610499366776752239969087989157810174191782713351060086892213625249031039746138"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "0.14764974270538116997420704121642754734515167492538078800616490524869349094953968",
              "-14.917157280161317511689384266567935532162985622919119692875541122319084123331788"
            ]
          ],
          [
            [
              "-3.6594568861843341960383092072834018727957513930423987424598282266195902338711278",
              "0.75523587568090296835612382465100725073527557517709719514277770643751677742319613"
            ]
          ],
          [
            [
              "-1.4445560260618812921486323028258564734681305274928028422792006184761342842641893",
              "-0.44387638051050581694542975587126234634305483562377255808075238609433491578996683"
            ]
          ],
          [
            [
              "2.9534425732209034590996587084644788862365192347299375233490688426609892102384469",
              "-5.2610499366776752239969087989157810174191782717310578604220264143041405297398596"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "0.1476497427053811699742070412164275473451524205050324001289264075312154138571049",
              "-14.91715728016131751168938426656793553216298614748658846228071722682626441669197"
            ]
          ],
          [
            [
              "-3.6594568861843341960383092072834018727957514452165846854952209831353856914028171",
              "0.75523587568090296835612382465100725073527560920196031964099311129774141861049555"
            ]
          ],
          [
            [
              "-1.4445560260618812921486323028258564734681305092155560580535926573724324603727781",
              "-0.44387638051050581694542975587126234634305483714250694620899077131874718450941504"
            ]
          ],
          [
            [
              "2.9534425732209034590996587084644788862365195778539710314279868035968355655442997",
              "-5.2610499366776752239969087989157810174191781405181548196960262697852625752628541"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.1476497427053811699742070412164276316217271208058795868146968727495577042311184",
              "-14.917157280161317511689384266567935537139951535817049168835175459086099165088462"
            ]
          ],
          [
            [
              "-3.6594568861843341960383092072834018838883181552245248792637666053139472007196441",
              "0.75523587568090296835612382465100724045610328579970524289856150130288107368271915"
            ]
          ],
          [
            [
              "-1.4445560260618812921486323028258564713913504126201660876939104484932970752578754",
              "-0.44387638051050581694542975587126234095332811655925628466893918556681200768707274"
            ]
          ],
          [
            [
              "2.9534425732209034590996587084644788700283064020750387445900727622941272021460502",
              "-5.2610499366776752239969087989157809966069866875661381433904990982634748058495647"
            ]
          ]
        ]
      },
      "digits": 90,
      "reference_defect": "4.2182150915245912034763363572516323625036266874735113426188819437446533185396053e-36"
    }
  ],
  "refinement": {
    "contour_increment": "0.000000000012896697158691161307284865336276297033280121403940925330542925954307717446585192",
    "reference_increment": "1.7322872639160520214514532735717607594408035146003572701024197516210752534107915e-28",
    "monitor_increment": "7.9410315517184642729110247096683269499753941256098501211670719175877203353718406e-32",
    "reference_conservation_defect": "4.2182150915245912034763363572516323625036266874735113426188819437446533185396053e-36",
    "max_condition_factor": "1544901689.4023480419720776544796349524684512772721532712636348967426318520378973",
    "previous_contour_increment": "0.000000034092142405985378121600184326263501709043435959023586849641795992533583173487962",
    "contraction": "0.00037828943118655271198879816591215533766529685707014877974531645176135997246725352"
  },
  "pair": {
    "contour_level": 1,
    "rk_tolerance": "1.4700473094923e-15",
    "matched": true,
    "E_ratio": "1.0248561361538318662734646529209174978759389755310265092840627404786579019983314",
    "D_ratio": "15.870590571250992238023581769204162709316045815273295547609233719131553317677753"
  },
  "resolved": true,
  "total_seconds": 362.7005436249892,
  "source_hashes": {
    "parameter_study.py": "d1f424fe5a8510a673e296601768fc3deb39920190155987b3c027c71a2e4373",
    "high_precision.py": "cf1d570312123e1766fff5682b026111c3ea30c43439633336f5d146c7c9714c",
    "pii_core.py": "85ca2b34751e6e92f9b5ec63b17c8377b755058f1598bee9bbdb80437d5d2480",
    "anchored_psi.py": "1406cc273ae2eaba6030227ccbc2b8be042349c418e07de1fcba6b756096b5e3",
    "rk45_multiprecision.py": "e535898415835be33d146bf8265b8732eabaafbf91d18288076818918e5affe0"
  }
}


==> anc/computational_preprint/results/parameter_study/piv_theta035/truncation_check.json <==
{
  "source_sha256": "1035cafbf03f0887c6e9de67953e99014c73cf8f141cc8eda91849246c77fcfc",
  "settings": {
    "radius": 15,
    "formal_order": 48,
    "tolerance": "1e-29"
  },
  "F": {
    "-6.0": [
      [
        [
          "-9.5767128434479084743558608445209077557522366679581720822407485430949056790064323",
          "-25.887905417948078226168695009303837791554107976006067636965412175196635711774439"
        ],
        [
          "5.9402231366954283054988147478263056980407260144222705492845768492474208233418305",
          "10.140070409260929017614280662572380722888616173408222922750205128627606035123871"
        ]
      ],
      [
        [
          "299.9481607751569926068139209979966224836951957483257979289259833525346825598802",
          "-168.92277869387248454797049948056879892239311340681978183944744579383195386616774"
        ],
        [
          "-113.18829247351599597405657160530469502959584775245618954026587461776353562565038",
          "93.158409725903252356048971683035459752185809308793888758480159662581581697289611"
        ]
      ]
    ],
    "-3.0": [
      [
        [
          "9.1111230593229676347145675140770631205513476872697580743200663721869536989304926",
          "5.562203952383687587529913840256025405517559757708202595680609160274019177997117"
        ],
        [
          "-4.1170476274985429061281173325425346454169552283321477196183982220811639606604418",
          "-1.647947167007738023537275209795757290834149883635990165066767116120309473376937"
        ]
      ],
      [
        [
          "-0.76013315326549501492009925173664478421990146484973519736817226267044374537972183",
          "26.644154123238482497708318132113998644990137267571871291337580788478590040532801"
        ],
        [
          "-1.4524069917407904293412038939617361246385543364463750848065059195159247782659572",
          "-11.015547444580288484670546731848128563007018768464482597594412773983537801348903"
        ]
      ]
    ],
    "0.0": [
      [
        [
          "1.0",
          "1.7802754434627962712878260359977120355520389263086999055977230755609819483740714e-74"
        ],
        [
          "1.1151531086778051236115292032140626535863570147335942534947672087518500402804306e-75",
          "8.0108507152766721417875580383815100772797044740748997386927386387668109875177909e-75"
        ]
      ],
      [
        [
          "-3.1536667455626179861231061679777571963753519965762013855396558594413815871696347e-74",
          "8.8694996502146912616761449939705217833201371752705031683091840039102595065694898e-74"
        ],
        [
          "1.0",
          "-1.4281735749663277613580930043592595138272113185649707347362796898834733076405155e-74"
        ]
      ]
    ],
    "0.62": [
      [
        [
          "-179.63892777163553908026280948759771339058377360422792688354456304943110132496358",
          "154.3768375371922215311169937859600177433075248860318629684411308252351966507387"
        ],
        [
          "-42.763840037595633817925300291982160405361896615140103810329380520845338765196438",
          "42.875680158083156625163558422109738218840307607174314956851769746865790210763817"
        ]
      ],
      [
        [
          "-21981.091199357540682811912890269341634662797990663748437213565123527184771887844",
          "-25425.449273364121483273920148263795275724976457440476154464589340845974208837783"
        ],
        [
          "-6101.9039743998923257049977723620705250224941271834205954430795575069916534358821",
          "-6050.0708940210103615475569772239276802192841273344551611719898716236560341335791"
        ]
      ]
    ],
    "3.0": [
      [
        [
          "-0.025932313051611689702547287335262235041107643425735501619982239842528899161768696",
          "0.98967127544743210437808310198095464614881868426523332196113022281534902069749119"
        ],
        [
          "-0.30804184537044813591167809161537334948134083219156615667702989230069872500967448",
          "-0.38965488194031416116191924338021820468064419553390388745242764686585814663837042"
        ]
      ],
      [
        [
          "-1.5390119113605694085832760454771573611703246247890563484168071294618800800593054",
          "-3.1999297488280161034540735943005245011922145721292271343006643061406949143509364"
        ],
        [
          "1.5948310256181906415990094671770295470375758704250408120320965351723263748367417",
          "-0.27137240901031883235810134487143305753595887336213524735204188529660817550258087"
        ]
      ]
    ],
    "6.0": [
      [
        [
          "0.54068059670158997554614758497295532314777550423311796362732297853330921875432038",
          "-0.53438607897670261892858391002465487000899745376910467648869644990056711009610366"
        ],
        [
          "-0.015776817039158130820860892991564911182910735424118848381206002810005372410292112",
          "0.49703780237616247872625426342141667403483221190310944355466205577772000534469493"
        ]
      ],
      [
        [
          "6.3362951390975106608052043652340061281888271090845830762808000931792377324191763",
          "7.0895157690653612736094271325137280457608125245971041929193547581010177412606909"
        ],
        [
          "-5.2635203413475713312067260067445072516141476288517493195596664834592000292456934",
          "0.41572829227350744530006227480083275870199255605606957546886596440247863959033569"
        ]
      ]
    ]
  },
  "increment": "0.0000000000000000000000079040147793705295472108155245098125453873874525298093428628898346115276342636553",
  "E": "0.0000000000000020664401058430218305357691236227848713745057778686170843530587091623354074368953",
  "D": "0.000000000000014928770105728516070987553536262840546173816704712195374697704037625465325416119",
  "W": "0.00000000000002313138347037829969452716575469717284821587993189984533822327930941556849102779",
  "points": [
    {
      "t": -6.0,
      "E": "0.000000000000000042572252604564601293347396010416157426548089188161758613237754410771459005907122",
      "D": "0.000000000000014928770105728516070987553536262840546173816704712195374697704037625465325416119",
      "W": "0.00000000000002313138347037829969452716575469717284821587993189984533822327930941556849102779"
    },
    {
      "t": -3.0,
      "E": "1.3844023004178176476642148574709195106543392962601492713903751149718726419672228e-26",
      "D": "0.00000000000000000000000021383261348269175132818817132812794171151785078319716606637673168375573644518481",
      "W": "0.00000000000000000000000033633931686433677848096747015707384286316191705171328888219689518518014112482274"
    },
    {
      "t": 0.0,
      "E": "9.4134817143937792286100490600112644486825662819163484331390210130851148214018772e-74",
      "D": "0.0",
      "W": "3.521018684964685099297330316384525217248276077437291708614433856775086407335558e-75"
    },
    {
      "t": 0.62,
      "E": "3.5192312922928570165763080626353811704329663193227111491117411584438288129811693e-35",
      "D": "9.901642574426088904333527606853804035604047471909342899891334887392916749692171e-30",
      "W": "1.1007805987503685295478094517978556444796262652564530455645723106653065191219218e-29"
    },
    {
      "t": 3.0,
      "E": "0.0000000000000000000000047612813816189983339654448540854541679134369163456771956791609511715292008741742",
      "D": "0.0000000000000000000000053379931755753272953885445844618060261066480314449207789378481112323786717644338",
      "W": "0.0000000000000000000000034815048296193638716241972012071782687315654726420810734104228174068035651213082"
    },
    {
      "t": 6.0,
      "E": "0.0000000000000020664401058430218305357691236227848713745057778686170843530587091623354074368953",
      "D": "0.0000000000000056130176795254470315261513430095530630550808891706258483353056942522360851051995",
      "W": "0.0000000000000038765350100663243209189616437175890124224722412865093617219900738598622206685479"
    }
  ]
}


==> anc/computational_preprint/results/parameter_study/piv_theta039/results.json <==
{
  "case": "piv_theta039",
  "kind": "PIV",
  "status": "complete",
  "points": [
    -6.0,
    -3.0,
    0.0,
    0.62,
    3.0,
    6.0
  ],
  "digits": 70,
  "python": "3.12.10",
  "contours": [
    {
      "tolerance": "1e-23",
      "F": {
        "-6.0": [
          [
            [
              "-25.845422064545099163055692590583874939306583569296455014782929670121058694431792",
              "-15.140541913114829090562250941154240326958069310856229193496396132394017134572455"
            ],
            [
              "11.752036026349770651432759555618956160194315314405924601198424018185472815261521",
              "4.9970598267536044812621936403921532890794038621233189689074733377772984201146718"
            ]
          ],
          [
            [
              "-26.533343871459908579406390739340018452057317158277494397760021974387050285391308",
              "-444.12261676726135271357176307108941436697082820033520481399524038481905903719261"
            ],
            [
              "35.33745643916641455074989391086001880002786423263762931749421951794664941409213",
              "186.37364276058936559436662570242112573172086331644676757704257549815294263948633"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.4844226658814349363112058675838211171166523976950352751387987897855006841784696",
              "2.3228949536714435022136225125708339046923750799058607661654001636609530293572095"
            ],
            [
              "-4.0042561714680227688379250923326194597834353055786249585620158769013207221460578",
              "-0.46070611987814217091061370504466139066644361394684409596160896966875740710466919"
            ]
          ],
          [
            [
              "8.2258906307483788181736473592087520847124602648002445406582127042591937380815545",
              "19.618301753611749456992028210879230524678578576200792749100267961749032699942183"
            ],
            [
              "-4.2839826246476600250330106519953414813828795375843912872295960108182582225265919",
              "-7.6330615953751980960355000427170452767870197003172145404439253560201709898627496"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "-2.7064502562274728746808327359535504747858431748337172733408359787541417613392523e-77"
            ],
            [
              "-3.3450699812871396163210879590998087475351196324390053237388782087390618037194475e-76",
              "4.4899429399434888293525926165474814595529732528454690956009757586842694310814287e-75"
            ]
          ],
          [
            [
              "3.8847221788529342174176746344214103877253817281002227448370921983554606162793763e-74",
              "-1.4762780412452484610282950533193638716284385223401036569467647048065165044342785e-74"
            ],
            [
              "1.0",
              "2.1913662822364882549596739929532784479373428553374982041797935913128428461768626e-74"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-144.59360808653281326900521720608229339762095138897980350275126714743448037474244",
              "194.03253551675130508502658730828345108535209209815854562156473967201720248239988"
            ],
            [
              "-32.930552186213698724848102680649683495061032858563905530397493867047566071461669",
              "52.058991578009511020143448632947288567736142986522128255358724010980876800136545"
            ]
          ],
          [
            [
              "-30400.536559176144575553430543232387525420924947047888511356480773942285597051505",
              "-16202.940176127973690628708265440553771319335048677356950032565537616371321562422"
            ],
            [
              "-8031.1147752342235860701597441122134507567539343004815890422522200070948624147128",
              "-3521.9264526474650661810422780539802090415996195154783646382006692487365067416161"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.14968829547956262517613728028837565848072445600183313949307995970592833837703297",
              "1.016597752993489868808672615684788908926364009871547946610208606922225350656518"
            ],
            [
              "-0.31290338558038361770389779157843812938217809666383031913383605625818941586285714",
              "-0.43115029703107449003396856940289696250790626497435563836209997014235608963822973"
            ]
          ],
          [
            [
              "-1.9666362754837722674127324654413816616786955335289933573438938428512877613594222",
              "-3.0638472281015831696562196336559506792429499754366173394857879156052112359332387"
            ],
            [
              "1.6976618090868379597376938737670509507098180297656057970518246100562847644386361",
              "-0.53955323749049099213513945238381622418828035152806256434139997363832974290802802"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.67465750465546784682652509036069326688382355421997765240382245851978845449188915",
              "-0.72315554548761431709170900346478841956440188046548478471603946164374128383588257"
            ],
            [
              "0.045233107498259058499142959835161865689927603908688067218663867260196178907551151",
              "0.62779418030628513308929830356672949227644181011892895590745233121480322742388116"
            ]
          ],
          [
            [
              "7.4208233062821567756742483816392535729316132725553764922724629923222115858353522",
              "7.3703286291971384522027802486733814963403339192055062324533044477029611422324375"
            ],
            [
              "-5.9610926824530416205622680950063014967004884545444184226233797461099921849175482",
              "1.0098980827862292818753091716428635957809278686378163619875126052221150811621804"
            ]
          ]
        ]
      },
      "diagnostics": {
        "-6.0": {
          "max_direction_residual": 2.7686788188595896e-18,
          "max_relative_amplitude_correction": 4.189356297844604e-11,
          "max_anchor_determinant_error": 2.594898765035593e-47
        },
        "-3.0": {
          "max_direction_residual": 2.424202760454456e-27,
          "max_relative_amplitude_correction": 4.734046935603982e-21,
          "max_anchor_determinant_error": 1.5211743925663746e-47
        },
        "0.0": {
          "max_direction_residual": 0.0,
          "max_relative_amplitude_correction": 0.0,
          "max_anchor_determinant_error": 0.0
        },
        "0.62": {
          "max_direction_residual": 7.692122165989104e-31,
          "max_relative_amplitude_correction": 8.377075765526907e-30,
          "max_anchor_determinant_error": 4.543897540424551e-48
        },
        "3.0": {
          "max_direction_residual": 2.1667827108213102e-26,
          "max_relative_amplitude_correction": 3.562525920330307e-20,
          "max_anchor_determinant_error": 1.3720584944091648e-47
        },
        "6.0": {
          "max_direction_residual": 3.855751728502469e-18,
          "max_relative_amplitude_correction": 9.83811233424903e-10,
          "max_anchor_determinant_error": 2.8192473893568847e-47
        }
      },
      "seconds": 31.971122250019107,
      "E": "0.0000000023261347699446507561635963064486745527544347513866258996564901107753224830495679",
      "D": "0.00000005021654010468217840971630780288839203540839635609673281024596462730306666453346",
      "W": "0.000000086713595684287665270689349138810608347393587538007874515399714992463994295799374",
      "points": [
        {
          "t": -6.0,
          "E": "0.000000000067038109865778603084199817714511565023224137562256106142648584265527435456665736",
          "D": "0.00000005021654010468217840971630780288839203540839635609673281024596462730306666453346",
          "W": "0.000000086713595684287665270689349138810608347393587538007874515399714992463994295799374"
        },
        {
          "t": -3.0,
          "E": "0.000000000000000000022530437437707921469568463304853381304542288638741739367539672485789405688058429",
          "D": "0.00000000000000000031407146990806893405836559070120074451504602443732761316516897464642088362371703",
          "W": "0.00000000000000000055479051771600591153233555503696475997037101990134530996254956505701918936555922"
        },
        {
          "t": 0.0,
          "E": "4.1557746885430153385469149315199616440570513144500050683203410405098901072133771e-74",
          "D": "0.0",
          "W": "2.1886598319802607820849931602173248974625570121626644869064527553340887044155234e-74"
        },
        {
          "t": 0.62,
          "E": "1.9821721554067737275128335230625378212113275735615409323815619754606610423354273e-29",
          "D": "0.0000000000000000000000083319995038816817181955762273995303458565139580984180224153048315457445252795871",
          "W": "0.000000000000000000000010333729860551826112056614026912910410941258535336022935131225925209779929389133"
        },
        {
          "t": 3.0,
          "E": "0.000000000000000010408909645174776232902383036198031177335451489554785725489136938074172422124901",
          "D": "0.000000000000000014417103088910639621876974299169533368476095027716326682691910117308194117207473",
          "W": "0.0000000000000000093216783459383891521210126930656028931628961720433688069547819896267381496921335"
        },
        {
          "t": 6.0,
          "E": "0.0000000023261347699446507561635963064486745527544347513866258996564901107753224830495679",
          "D": "0.000000010151338102078717956624074474989949582021111297892773951047693963179148390352051",
          "W": "0.0000000068663697761455436990860804081269043741721802585846573637684693952833602923733573"
        }
      ]
    },
    {
      "tolerance": "1e-26",
      "F": {
        "-6.0": [
          [
            [
              "-25.845422065178014994593978414113990158040274964986725624707829472169589137867767",
              "-15.140541915113902683820610321277617852674079365800063024557447858161197993376614"
            ],
            [
              "11.752036026748392492156705831100157051019464539164181963276436498579923082373507",
              "4.9970598277479305346982381594066281455736955862536020038759471099185248246592854"
            ]
          ],
          [
            [
              "-26.533343842494511004094690318509180804684856133583966974957593283480617139548731",
              "-444.12261676014793720762223710782223555864875393759057667768395673578446015654152"
            ],
            [
              "35.337456424138690113407455133984791063613847600046029336711116322035240524005671",
              "186.37364275806914873367208031174850155881647629330319306712947706378353607908273"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.4844226658814349363002981744253304221751803694354827777800689069455872273407519",
              "2.3228949536714435021662939297966715843179071470676850875566723422563650240074283"
            ],
            [
              "-4.0042561714680227688305645516291401046039464051125575196399149283033285922817228",
              "-0.46070611987814217088691743038635551975620938768167799364613170310077602739022692"
            ]
          ],
          [
            [
              "8.2258906307483788182041627693229809290088708290687353840136218210518336127918829",
              "19.618301753611749457469499952311044707756933116993573645889248370415744616013827"
            ],
            [
              "-4.2839826246476600250667517663750904208967609046327268576094653413919909313845455",
              "-7.6330615953751980962775890525471653412434394414494191720845975760667105390394727"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "1.5202859103897874811062917107175528548228696959409152838069203294765827569210605e-76"
            ],
            [
              "2.8943932787658389225355289921345112493906302325821514376715300827732605218377107e-75",
              "-1.873630192063708005512331012111680923797863279481951757861739623556070162174113e-75"
            ]
          ],
          [
            [
              "-2.4202616333208591265268701866384424555115251519756086918976463446628157221231382e-74",
              "-2.6461687284301078478533662356536733209293802037633010722182930376711054830713931e-74"
            ],
            [
              "1.0",
              "9.8954988921336640911245458360357364528271121949779483036622289461418660480700143e-75"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-144.59360808653281326900521720997367169243480897430682585305859522918421266600519",
              "194.03253551675130508502658730544262652946345428501499087934701181024020454026377"
            ],
            [
              "-32.930552186213698724848102677796493959767221732342076005257997445544708897549709",
              "52.058991578009511020143448634701077914639208417075753717739474902288929568376006"
            ]
          ],
          [
            [
              "-30400.536559176144575553430542962033765808405288840043861523279843721616909993763",
              "-16202.940176127973690628708266066847261277399885392764920565436764354030157152418"
            ],
            [
              "-8031.1147752342235860701597442689595635748852794781704293337516736663838358752947",
              "-3521.9264526474650661810422776073512847867138993042453498659741310942837462514657"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.149688295479562621340429021204812953906843817427634318592919373387230287396778",
              "1.0165977529934898688038933736474387942090857129539138088904829392407956799061876"
            ],
            [
              "-0.31290338558038361924231845560753128095383055758510353785630569430646216014384781",
              "-0.43115029703107448924291060585495432475256060441619066414480203794084603023775149"
            ]
          ],
          [
            [
              "-1.9666362754837722295914101802578417351386037497854025011280374532824062896633756",
              "-3.0638472281015831717302501516909344038965052482960010151745263664853286673165882"
            ],
            [
              "1.6976618090868379449853756475846849792218195087112221000481783995722102230899013",
              "-0.53955323749049098352158509399972616646967670550249330882586956367564070114941797"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.67465750663658423713685945922800396864620411357004988593489542243026509657265987",
              "-0.72315554578858790499398701085380882963057641744204574773847488687416217362071479"
            ],
            [
              "0.045233106765088519294067979564838546727807877631239980330984736490740653578556189",
              "0.62779418083466144146142657050354088905349937198911216052802024538408485197378099"
            ]
          ],
          [
            [
              "7.4208233303948249766720135143968557045264797159302945804967256354492246442851817",
              "7.3703286262627623918402139638648477763694950036207210709543166488572314748327424"
            ],
            [
              "-5.9610926915265954163277782623263643621390922738719109696641812245483720396582521",
              "1.0098980889247180250874104305639077236936107494857139188966733764957032925144953"
            ]
          ]
        ]
      },
      "diagnostics": {
        "-6.0": {
          "max_direction_residual": 1.5544095774813109e-21,
          "max_relative_amplitude_correction": 4.189356297844604e-11,
          "max_anchor_determinant_error": 2.594898765035593e-47
        },
        "-3.0": {
          "max_direction_residual": 1.3610126717469245e-30,
          "max_relative_amplitude_correction": 4.73404693609125e-21,
          "max_anchor_determinant_error": 1.5211743925663746e-47
        },
        "0.0": {
          "max_direction_residual": 0.0,
          "max_relative_amplitude_correction": 0.0,
          "max_anchor_determinant_error": 0.0
        },
        "0.62": {
          "max_direction_residual": 5.123341623810222e-34,
          "max_relative_amplitude_correction": 7.594491165314771e-30,
          "max_anchor_determinant_error": 4.543897540424551e-48
        },
        "3.0": {
          "max_direction_residual": 1.417925036930735e-29,
          "max_relative_amplitude_correction": 3.5625259172361275e-20,
          "max_anchor_determinant_error": 1.3720584944091648e-47
        },
        "6.0": {
          "max_direction_residual": 2.5231728689562618e-21,
          "max_relative_amplitude_correction": 9.83811233424903e-10,
          "max_anchor_determinant_error": 2.8192473893568847e-47
        }
      },
      "seconds": 40.08076824998716,
      "E": "0.0000000000036760809991884714620075240628629639361428128451936325108253941670124072107874936",
      "D": "0.000000000015741747051567534819324396863030356399509359063185672268876235855498144197781242",
      "W": "0.00000000001869176092161603749129398265843174008433235084696321825671508818357045064459353",
      "points": [
        {
          "t": -6.0,
          "E": "0.000000000000014707958053528974713868291613333674287961664689471356465952864047362482381988368",
          "D": "0.000000000010824204085346506243989062642625548201506589106791933585304914756378273298154309",
          "W": "0.00000000001869176092161603749129398265843174008433235084696321825671508818357045064459353"
        },
        {
          "t": -3.0,
          "E": "0.000000000000000000000051228050217822128587364765280520818333681160079829475468588437949510920119593995",
          "D": "0.00000000000000000000071534626216990461457323131307297138995845637788595697583344920862137428648330555",
          "W": "0.0000000000000000000012634425104327941217878479384040011258809016954171352209927391432716031928076415"
        },
        {
          "t": 0.0,
          "E": "3.5860668305326333688795082036211672145501049497759581238413748025154011842848814e-74",
          "D": "0.0",
          "W": "1.004752748317264283923517500710749173830939916457203983204292097908952432376212e-74"
        },
        {
          "t": 0.62,
          "E": "4.427294989158629210800351116801834272051500103832031242852316272514470066540259e-32",
          "D": "1.4469036092191858405285407761263365386354906317098688357450267367299467579898847e-26",
          "W": "1.635935313639825578254490008774102837282790424332460243841138312933951309146265e-26"
        },
        {
          "t": 3.0,
          "E": "0.0000000000000000000048757675289926711557656616227696847682355857097963150986064474093110300780323524",
          "D": "0.0000000000000000000067780267942887526672871191385978299486856893347974409455891902822037306819787595",
          "W": "0.0000000000000000000043865525194816406141602817762752113127082270548864131455034221341573727354847712"
        },
        {
          "t": 6.0,
          "E": "0.0000000000036760809991884714620075240628629639361428128451936325108253941670124072107874936",
          "D": "0.000000000015741747051567534819324396863030356399509359063185672268876235855498144197781242",
          "W": "0.000000000010655712266754753726480979828677258221907390998509154171925143119534016856513374"
        }
      ]
    },
    {
      "tolerance": "1e-29",
      "F": {
        "-6.0": [
          [
            [
              "-25.845422065178447140487930923322483848822297996256416213809042287187922542777503",
              "-15.140541915113779510659956338598035927366970516428484008832730779533585570291701"
            ],
            [
              "11.752036026748607958690603124221868483897400163869625303065583743533179322426842",
              "4.9970598277478513155567261678411253808743893664779915388098053181543568761900341"
            ]
          ],
          [
            [
              "-26.533343842492817424583330712668329347039188505075204422937974965309405521879432",
              "-444.12261676015424887709810356887053368138672609524141366112375364541900918850279"
            ],
            [
              "35.33745642413806782131609554959524306632752323714434088202439116401069761391627",
              "186.37364275807242880134421195508664476640708055933000267326420494098257684090046"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.4844226658814349363002098663797184229066113939584064331407956569804200188185719",
              "2.3228949536714435021662268029921018393847769770080711000147740647219932731591196"
            ],
            [
              "-4.00425617146802276883051700440874494169165352849646886572114249644121962818769",
              "-0.4607061198781421708868865972050320889169551790293761218617431151525490835481986"
            ]
          ],
          [
            [
              "8.2258906307483788182049033774957448336111267948921836127478632723038235587867879",
              "19.618301753611749457470299065419959085031248945387348647571580026120428589882964"
            ],
            [
              "-4.2839826246476600250671595266431194672604227332641974063630321131109424069667949",
              "-7.6330615953751980962779679451934259972855001266258149401481680534192933324029339"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "1.0",
              "1.3467688905410774385008067948923511604987236811920834174331238820885194050439593e-74"
            ],
            [
              "-1.7129941137010477072323005153103224326598316128900752762734392175239061449109091e-75",
              "-6.9178530545645697462745300760268371575265546852129532968511305800563274952073518e-75"
            ]
          ],
          [
            [
              "-5.0003840376586332142864325922534957577288916556231162183380207602279076653895378e-75",
              "6.8920756912949288223587709379624602394611615273548420060913555939280587684258384e-74"
            ],
            [
              "1.0",
              "-3.5876321834008184492095142065602299156907122070742185775711268860148548834561083e-74"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-144.59360808653281326900521720998322955073751039924975191726494021387181990119141",
              "194.03253551675130508502658730544779337071499470429409465718425198409629158896234"
            ],
            [
              "-32.930552186213698724848102677792102743576741493857628145124144154676116826974579",
              "52.058991578009511020143448634697490525833765384635043019082399999597977209881467"
            ]
          ],
          [
            [
              "-30400.536559176144575553430542963016448589107368956594312230379427155237531528865",
              "-16202.94017612797369062870826606801267881440062947687406853585409888584442773625"
            ],
            [
              "-8031.1147752342235860701597442683393706569099796127543024631805017353693913929786",
              "-3521.9264526474650661810422776068502841793179421209286901827348924639075380976279"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.14968829547956262133861505035516973072471158425306977193814154356096707685532189",
              "1.0165977529934898688038396949644434089459197383974866488777365546998256753748197"
            ],
            [
              "-0.31290338558038361924303542248757240911372215399812583527543473086447331184073742",
              "-0.43115029703107448924251586496097239897022527084976880984333646093653513034877808"
            ]
          ],
          [
            [
              "-1.9666362754837722295737340780050402015828417483327418515209112951114119706343429",
              "-3.0638472281015831717317240693873441402675747944643564588436323004533297131679157"
            ],
            [
              "1.6976618090868379449785848435297186518141368477401110260502809960850197376053876",
              "-0.53955323749049098351735696091214679013300232939910567036992718792117509213228581"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.67465750663957604763507517773696287220910426206372926907467432385436955758764795",
              "-0.72315554578905470796004148980735514385691971020047149914045886080142486738871911"
            ],
            [
              "0.045233106763983838745727419989716776635144744412558972107956410877906477173746959",
              "0.62779418083546430610416536534386466887835536740906304156278447393330728693624757"
            ]
          ],
          [
            [
              "7.4208233304329531019726347642409128367849808362401345966289498015186016312404117",
              "7.3703286262579437605388297452366058929096775365185786206902023065784430737581333"
            ],
            [
              "-5.9610926915409062063152627534695558157644400041415430737089382590645217212341401",
              "1.0098980889344962021411131678295535087539580673479512901269073234252876664903434"
            ]
          ]
        ]
      },
      "diagnostics": {
        "-6.0": {
          "max_direction_residual": 1.6305480919136598e-24,
          "max_relative_amplitude_correction": 4.189356297844604e-11,
          "max_anchor_determinant_error": 2.594898765035593e-47
        },
        "-3.0": {
          "max_direction_residual": 1.4276775752997967e-33,
          "max_relative_amplitude_correction": 4.734046936091666e-21,
          "max_anchor_determinant_error": 1.5211743925663746e-47
        },
        "0.0": {
          "max_direction_residual": 0.0,
          "max_relative_amplitude_correction": 0.0,
          "max_anchor_determinant_error": 0.0
        },
        "0.62": {
          "max_direction_residual": 2.8539150142452943e-37,
          "max_relative_amplitude_correction": 7.594335220387642e-30,
          "max_anchor_determinant_error": 4.543897540424551e-48
        },
        "3.0": {
          "max_direction_residual": 8.180441751740159e-33,
          "max_relative_amplitude_correction": 3.562525917234491e-20,
          "max_anchor_determinant_error": 1.3720584944091648e-47
        },
        "6.0": {
          "max_direction_residual": 1.4556955516583068e-24,
          "max_relative_amplitude_correction": 9.83811233424903e-10,
          "max_anchor_determinant_error": 2.8192473893568847e-47
        }
      },
      "seconds": 49.871565916982945,
      "E": "0.0000000000000015935551198137104198065006710095409888038174725544635476063265672250275717807156",
      "D": "0.000000000000021282039862247441047805929814701491705296586238806584196461157625916384102729293",
      "W": "0.000000000000036750074907039139254788281521247581855144585257953314556467216452855567353008999",
      "points": [
        {
          "t": -6.0,
          "E": "0.000000000000000028444045605528591181566728494069191502153871333779266782094708390184203833531089",
          "D": "0.000000000000021282039862247441047805929814701491705296586238806584196461157625916384102729293",
          "W": "0.000000000000036750074907039139254788281521247581855144585257953314556467216452855567353008999"
        },
        {
          "t": -3.0,
          "E": "1.1982243086840398467987127190221760811871832110055450872953254314678293570049461e-26",
          "D": "0.00000000000000000000000016736174252643368171279508220767614655696605240665248156119845927219048538434485",
          "W": "0.00000000000000000000000029561193827584447282958357340143013918304988871245467736808362447712635442992632"
        },
        {
          "t": 0.0,
          "E": "6.9101914401685850522022804153655835188205705510144238267775645054806765737859455e-74",
          "D": "0.0",
          "W": "2.2408632928597410107087074116678787551919885258821351601380030039263354784121491e-74"
        },
        {
          "t": 0.62,
          "E": "2.2081498949054260185295024401762710143914374149676101721637002542822920604849536e-35",
          "D": "5.9670434585502209099836155287031244779087612487898028640002994979067449860719528e-30",
          "W": "6.8438061057523896118831569669626029675629014599855053257585713322644894613323699e-30"
        },
        {
          "t": 3.0,
          "E": "0.0000000000000000000000038019520448728032741752345297187471576095548548933260255890496120643005284498448",
          "D": "0.0000000000000000000000052273530542239846669490345631098581783655858557929165396242419778934673040425279",
          "W": "0.0000000000000000000000033735073693094959334989588372674190940916585624729599581186730817123875536490603"
        },
        {
          "t": 6.0,
          "E": "0.0000000000000015935551198137104198065006710095409888038174725544635476063265672250275717807156",
          "D": "0.0000000000000068550625039529179920845236840957677244478096722585941262958624445013818827786678",
          "W": "0.0000000000000046393172521497255729411208813291429131012083850923256921100566471197804316297772"
        }
      ]
    }
  ],
  "rk_trials": {
    "3.6760809991885e-13": {
      "accepted_steps": 8581,
      "rejected_steps": 2,
      "nfev": 51500,
      "seconds": 5.28580700000748,
      "tolerance": "3.6760809991885e-13",
      "digits": 70,
      "F": {
        "0.0": [
          [
            [
              "1.0",
              "0.0"
            ],
            "0.0"
          ],
          [
            "0.0",
            [
              "1.0",
              "0.0"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.4844226658825447105893879311481326088073098772751931874291006950256895659515537",
              "2.3228949536716314478706881588687299602507216924238203074526491146387205152437389"
            ],
            [
              "-4.0042561714684049942036350777544357990002646110900894912920611624369458322704561",
              "-0.4607061198781597801914990923710254655860092383620814181588770125431389449395325"
            ]
          ],
          [
            [
              "8.2258906307498298520988368979409993388841663588172485723629869697145743190133977",
              "19.618301753614618667683656645298925142115815856630539782529636317031099292842725"
            ],
            [
              "-4.2839826246482924702747235187154888776536200843481882929781239120691146288612586",
              "-7.6330615953761499946410557865912286808952927463312661193436193075185463221204416"
            ]
          ]
        ],
        "-6.0": [
          [
            [
              "-25.845422065179388656528656119281702907125786672887843036514328337471781911148799",
              "-15.140541915113854066371159256007029617384467636761116775321713380389076080711385"
            ],
            [
              "11.75203602674873445327773005175817012553282546600134656844193865211274050820159",
              "4.9970598277477946778628325219252604394643494132428889340213098300436231561262906"
            ]
          ],
          [
            [
              "-26.53334384250427994746718665012754953870966596257879261112244914870015411646512",
              "-444.12261676016814998224145170368533148241574057873724929333071947697784352207301"
            ],
            [
              "35.337456424141846694264965870978825420122624730894721806466229938375254705982397",
              "186.37364275807397167192226109537771637094638918463316111236806009130727902404737"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-144.593608086580701157652803316791998322579564331100158442304975973868170507011",
              "194.0325355167579552571653659419788285769642409086827043935678573170662788916604"
            ],
            [
              "-32.930552186225751715326585723443082952567013126150643381368086129366879253172094",
              "52.058991578012122690923210826076573038141681470202006140212684658535617647863705"
            ]
          ],
          [
            [
              "-30400.536559177941495788615996179987924500091441090280562040389664582245412961642",
              "-16202.940176134287632574303818534018171488357650952212975804394598903799120996163"
            ],
            [
              "-8031.1147752348019951253558246513852121663504685392662020300890798718070400482474",
              "-3521.9264526490367438267162139834027126232090586161659420895686889945628708545716"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.14968829359721456216813232781455391984527744581452364471995232832282154089754172",
              "1.0165977532415201990597761256996634910249845886769530501359994229033896790801669"
            ],
            [
              "-0.31290338509775476448536192267730297765919987557683832729585208361867596075795366",
              "-0.43115029700483786523729279682848955618245851169887213462085894272478274269565655"
            ]
          ],
          [
            [
              "-1.966636278814381533781787330671820522191703750769144785196029376083965331593674",
              "-3.0638472234546531663427778164931215394421761927952536422896441601757958769656742"
            ],
            [
              "1.6976618083320753539914724155801767494874462130060270569792796978462860890479131",
              "-0.53955323624601583261063797003130237521494415188664879831350717879156207041518707"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.67465750499113242636062578741020077121541807125367146868490644358784107859970705",
              "-0.72315554708981235295852857911023484093556009751814012499246851613529302871254054"
            ],
            [
              "0.045233106320036552786909693884422720910827171226173621503657248741678095303498882",
              "0.62779418053668867839650750356436164893414869448688542864634180343363121773337435"
            ]
          ],
          [
            [
              "7.4208233422347441877211208648106852525655226305550529386693194501439451841840812",
              "7.3703286098137089070475300866361395517846278049490719687942014888834254990085825"
            ],
            [
              "-5.9610926888585881279119184724676898808731169044402727245758143001595982828847488",
              "1.0098980845284648836757094583210721135003432588600990994559505525156360247771317"
            ]
          ]
        ]
      },
      "E": "0.0000000019352658262710815284963984037826814092605974742326698460362212224634704111136173",
      "D": "0.000000054937263219308855959539291951705596696165217257490358098454842726128264281096737",
      "W": "0.0000000000016897505226598691645868507538365006627490041455407836924394685062204741552144921",
      "points": [
        {
          "t": 0.0,
          "E": "0.0",
          "D": "0.0",
          "W": "0.0"
        },
        {
          "t": -3.0,
          "E": "0.00000000000015114212255861601262183531258078023849318991259730504814033565725521192878619732",
          "D": "0.0000000000003093213782639384940385922003402766395999872340227871211222993768910194583017461",
          "W": "0.00000000000018235489390458069574514961548095603837488980569780798268480421584142299468407555"
        },
        {
          "t": -6.0,
          "E": "0.000000000000040501584705263194402471169861779709542007063312827438804704520171342020691006332",
          "D": "0.0000000000074680086098781355174151162886725540763747837694593568469109737150675935537286736",
          "W": "0.00000000000010623961641147204170189292197922948987488186650093109697865396695066401337741597"
        },
        {
          "t": 0.62,
          "E": "0.00000000000019056221190150594299961130902281213805070768835120193829380548748554789253110118",
          "D": "0.000000054937263219308855959539291951705596696165217257490358098454842726128264281096737",
          "W": "0.0000000000003613887470038505485221049289549380035436716416600985779475179244198093887176962"
        },
        {
          "t": 3.0,
          "E": "0.0000000015703631412564214574151187141090749135944767201001707440726602411177735207625794",
          "D": "0.0000000017508003357087858287082593962041155302392981298151316289063829217134445080153653",
          "W": "0.00000000000041251730930614827115245946021843786967218634006823933452315480981616375596380633"
        },
        {
          "t": 6.0,
          "E": "0.0000000019352658262710815284963984037826814092605974742326698460362212224634704111136173",
          "D": "0.0000000017501195667969076547956945258941313099607388951683763402040509864635626828358943",
          "W": "0.0000000000016897505226598691645868507538365006627490041455407836924394685062204741552144921"
        }
      ]
    },
    "6.9827986053125e-16": {
      "accepted_steps": 30062,
      "rejected_steps": 4,
      "nfev": 180398,
      "seconds": 18.64016404096037,
      "tolerance": "6.9827986053125e-16",
      "digits": 70,
      "F": {
        "0.0": [
          [
            [
              "1.0",
              "0.0"
            ],
            "0.0"
          ],
          [
            "0.0",
            [
              "1.0",
              "0.0"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.4844226658814370404349325612577245849005812328703333213570795022976178457426671",
              "2.3228949536714438425898304734244353478340031647375417249066356004451801233571378"
            ],
            [
              "-4.0042561714680234996484456005510328831199820741794031200360132507175113117119087",
              "-0.46070611987814220480045048359397635443243418723997348804609966451215805816431253"
            ]
          ],
          [
            [
              "8.2258906307483816576040501010188575737111000588068734434642072359482174170725662",
              "19.618301753611754859489698225345126131712450183019367365249190222118027859207822"
            ],
            [
              "-4.2839826246476612549760611317733289360577628274701676815423346677567953671528491",
              "-7.6330615953751999018491227000034440673122237178355276191187756609750462526020974"
            ]
          ]
        ],
        "-6.0": [
          [
            [
              "-25.845422065178449133607191786487756191571970705675918825622936288155788462867607",
              "-15.140541915113779596735350172790537935887430083905103775448915088025586781885048"
            ],
            [
              "11.752036026748608360830336083077688517518931175031759684650084710062569304567702",
              "4.9970598277478512525565923293732044391085016253367188722810369702601063290218508"
            ]
          ],
          [
            [
              "-26.533343842492829923643978360330196110791658340401827925823981719959928606517593",
              "-444.12261676015426963292312921624440546286429534493572666844690376857704202262385"
            ],
            [
              "35.33745642413806950534411617028267073657700405428000464181558435134875196425983",
              "186.37364275807243067692386740841508448136902123882949829146297501053396855843305"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-144.59360808653290298975319708342817635150317040754309735653422473849155322581545",
              "194.03253551675131714896512646225851407786019708775810562305712901655869907123695"
            ],
            [
              "-32.930552186213721306818428965874046209532819271289211088627706804802533595319515",
              "52.058991578009515811845777635476829352940649847681601193441810571175325942788522"
            ]
          ],
          [
            [
              "-30400.536559176147936707794976722549415267067387824145019927105638923081381082376",
              "-16202.940176127985490494882463173947437739336788764389027253562068685643279643441"
            ],
            [
              "-8031.1147752342246674779574375838625974186624813949012840888128401443657376967609",
              "-3521.9264526474680023245006049388829105765803770280946814509440729585364931729922"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.14968829547847777421402047848183133312589664473204800644406650260006294691332692",
              "1.0165977529948158089033674244129878797972643191599412465429543217020826108728247"
            ],
            [
              "-0.31290338558008244858087763767307887950612893061352818984180059804001040109717554",
              "-0.43115029703075928275281047890341033003756178484204513641640197781219443279239775"
            ]
          ],
          [
            [
              "-1.9666362754888332637162503421369737636580068294959083224874125265182720160176852",
              "-3.063847228100584580484954757602478378607962245287750895983901312035501304668293"
            ],
            [
              "1.6976618090855733578138847344423779865889002012982505088401444907668103196275578",
              "-0.53955323749013868960486489173527023528318257997959279472434176203467466552698917"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.67465750663929669102133657118654745699296773425416285738446989700460611978103809",
              "-0.72315554579092745693404743460934457531295553839397108744015819092590821598863977"
            ],
            [
              "0.045233106763875270989978637375627445524009431280262730186235945769090340262469376",
              "0.62779418083499359231951572018134474057235716680069160724158282726736681229038343"
            ]
          ],
          [
            [
              "7.4208233304508760063897461924345271474703583630692739209306793311604899460813828",
              "7.3703286262544165384948574624809570612155878312416380262174182711836745429701338"
            ],
            [
              "-5.9610926915364238914162211240863924826448011153121355137710386120149238749756541",
              "1.0098980889332526620173402812665625526000315238467331065075473377930361024495369"
            ]
          ]
        ]
      },
      "E": "0.0000000000017449169369208847645287832097868107476765020578916785612593484681145746193517656",
      "D": "0.00000000010481516494256796416444005355244486902450853490152194915716007951319589750729826",
      "W": "0.0000000000000031855898071500116549202976438854817324428074691314802434904404622689905939254734",
      "points": [
        {
          "t": 0.0,
          "E": "0.0",
          "D": "0.0",
          "W": "0.0"
        },
        {
          "t": -3.0,
          "E": "0.00000000000000028687864454862007308574347967225174091559184542305176457245182966350841068024072",
          "D": "0.00000000000000059199275434934676200533072534945206505494774080392175677823445177605918420249057",
          "W": "0.00000000000000034513870712581685187770940027584597240387689651709319670000509574329187212657803"
        },
        {
          "t": -6.0,
          "E": "0.000000000000000062205068632920987645197447721429120048927636615391616655644209402262291847018185",
          "D": "0.000000000000014442082221331651488674480387498545322632335199899993238294565257333382544333986",
          "W": "0.00000000000000019786717741502897804000373509849596682244839698486359719146476262353432588949894"
        },
        {
          "t": 0.62,
          "E": "0.00000000000000035615743491684187134664528773427603988937763594294928741439298580529188672616221",
          "D": "0.00000000010481516494256796416444005355244486902450853490152194915716007951319589750729826",
          "W": "0.00000000000000066929320554807052481715899880854268202558117723651412629721880667889189945346418"
        },
        {
          "t": 3.0,
          "E": "0.000000000001416921403099724258732171783819029084591197626136810368210692854884685762412415",
          "D": "0.0000000000015798893379188684069703527218569881534051372696206193331699521434489864157563715",
          "W": "0.00000000000000076773355732181916980613433675909846798278361025098997922052050089712426687321651"
        },
        {
          "t": 6.0,
          "E": "0.0000000000017449169369208847645287832097868107476765020578916785612593484681145746193517656",
          "D": "0.0000000000015781065173983912655084302998386028673145380032312180066094940905156938146054371",
          "W": "0.0000000000000031855898071500116549202976438854817324428074691314802434904404622689905939254734"
        }
      ]
    },
    "1.471091989023e-15": {
      "accepted_steps": 25900,
      "rejected_steps": 4,
      "nfev": 155426,
      "seconds": 16.256509124999866,
      "tolerance": "1.471091989023e-15",
      "digits": 70,
      "F": {
        "0.0": [
          [
            [
              "1.0",
              "0.0"
            ],
            "0.0"
          ],
          [
            "0.0",
            [
              "1.0",
              "0.0"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.4844226658814393689779025432385733390021718449255450274702554325335002102892444",
              "2.3228949536714442211362369685038857505137816495452999956348245575102610025019548"
            ],
            [
              "-4.0042561714680243075547971269008390546947459849814282755796484857629383199116304",
              "-0.46070611987814224213279984963444194114981362496410489901796020103222378280439484"
            ]
          ],
          [
            [
              "8.2258906307483847841675962439427389467672867563390840595575267954906356655877729",
              "19.618301753611760846289757281863362387535175018268215117616976084899327509279989"
            ],
            [
              "-4.2839826246476626105041728364084076967397505965094779462646829276983030358123941",
              "-7.6330615953752019015084330167221401752252508834186895910890276991054832845155636"
            ]
          ]
        ],
        "-6.0": [
          [
            [
              "-25.845422065178450584565700660902234732719017398284660918270152383195046162604523",
              "-15.140541915113779277886694244835032978945593849429953219834315402154619967703445"
            ],
            [
              "11.752036026748608395293878991833492664464317056870496246928142905927871828195802",
              "4.9970598277478509898196763569413584958680480212769589623448325535170705665915524"
            ]
          ],
          [
            [
              "-26.533343842492855976144987443763149245781484656947469429641432761085738772245323",
              "-444.12261676015428757568846190331088961603686768524696463188507641976090653968082"
            ],
            [
              "35.337456424138077456947394551028098038681652738391931746030732059403764974901937",
              "186.37364275807242950305648445295567818785377763038664962214524875125274644880741"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-144.59360808653300244590109615317857315070401735489998198196144489031789005376379",
              "194.032535516751330594017212714378206594811201523135819458741834354949879696702"
            ],
            [
              "-32.930552186213746338691773054811219290858498223385518151066341937378817993933138",
              "52.05899157800952114192272220013566258262239067162243234295623907021282805484188"
            ]
          ],
          [
            [
              "-30400.536559176151663849713397279595773048739516486550827157083431231494597689503",
              "-16202.940176127998575174525921601160142637151807096861635312775525914038443301221"
            ],
            [
              "-8031.1147752342258666780001749055452947750782183050452711269326403152086575000364",
              "-3521.926452647471258299033837251642276664953447678000217701563460987934203749215"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.14968829547655595164004340551745561442884533990417874114876575051876425155555381",
              "1.0165977529961070890510639880223485282236896767315385515018938358043689370756589"
            ],
            [
              "-0.31290338557956950317196431584669814655875492680424097514368786450620504590105116",
              "-0.43115029703046916630351045495629789926807904517878086506211632154750060773329691"
            ]
          ],
          [
            [
              "-1.9666362754949903422569848888070646893189115714145099279103319298750862702891157",
              "-3.0638472280973139596143252585887571332015928211876414563040036028562723044897534"
            ],
            [
              "1.6976618090840747848136079321977845128277180522743993920997688469738665891751037",
              "-0.53955323748918835430748884661458736272654927843464858277817387425022695098346689"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.67465750663820106423533330064605674494902581299552357949409830138840919748647728",
              "-0.72315554579324086965604237293914813123805238402312908697469768892001952760810814"
            ],
            [
              "0.045233106763551714723035215056635692252440830301546670928109461908294340889788291",
              "0.62779418083442632988245311211796912534006969027648338163806627546253405619993356"
            ]
          ],
          [
            [
              "7.4208233304726701369457693828124047968906277383673616417113719008041059840061266",
              "7.3703286262428505944686256599208110660206460626240084365901080672184553300700618"
            ],
            [
              "-5.961092691531103525146540520404343832175301380156643442845749934040114873784335",
              "1.0098980889298878529987519724669236417643962986866143617572719277161711159437869"
            ]
          ]
        ]
      },
      "E": "0.0000000000040608148126804371581966596036178039807695289655490178352101819011095773537839141",
      "D": "0.00000000022070239816044404654035937488734669918876501034738588501678768276369162953201198",
      "W": "0.000000000000006714762559691201606015441668040954053592941492127064956802354979147070143215511",
      "points": [
        {
          "t": 0.0,
          "E": "0.0",
          "D": "0.0",
          "W": "0.0"
        },
        {
          "t": -3.0,
          "E": "0.00000000000000060437118297078078310677676704573490833341736576796071788627918455926576506162819",
          "D": "0.0000000000000012472160202989924143954518173092512512303347551045833195544369990231289930266558",
          "W": "0.00000000000000072726211269852601179126576941901164138894051885754495108068938898279933363567212"
        },
        {
          "t": -6.0,
          "E": "0.00000000000000013326528653421589047391748228610271715129637470207497560271198016126691955473423",
          "D": "0.000000000000030389784889390582322179703877580162491923585454187903284773783174248075955274672",
          "W": "0.00000000000000041740261521575522088633865274387264157014239324102095299984472297741686988734397"
        },
        {
          "t": 0.62,
          "E": "0.00000000000000075109472020090956349403667682554436137895624672552715807392538987003470760146762",
          "D": "0.00000000022070239816044404654035937488734669918876501034738588501678768276369162953201198",
          "W": "0.0000000000000014122698556051796541525244867494398364696289590355048671428548243812848479746775"
        },
        {
          "t": 3.0,
          "E": "0.000000000003296880796384325054773261534031657326268805209058093840404453851297778879727154",
          "D": "0.0000000000036760347947424936425213071227123419636910721883271733005439956344230675498487424",
          "W": "0.0000000000000016201035689883361896190385109765246399661561277682833835644973214463241047391159"
        },
        {
          "t": 6.0,
          "E": "0.0000000000040608148126804371581966596036178039807695289655490178352101819011095773537839141",
          "D": "0.000000000003672348554686923441787993099261405900177745837444153290721360695308853193391241",
          "W": "0.000000000000006714762559691201606015441668040954053592941492127064956802354979147070143215511"
        }
      ]
    },
    "1.3317163077762e-15": {
      "accepted_steps": 26420,
      "rejected_steps": 4,
      "nfev": 158546,
      "seconds": 16.391183166997507,
      "tolerance": "1.3317163077762e-15",
      "digits": 70,
      "F": {
        "0.0": [
          [
            [
              "1.0",
              "0.0"
            ],
            "0.0"
          ],
          [
            "0.0",
            [
              "1.0",
              "0.0"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "9.4844226658814389492244676088939247040650502212505745113254154785079441650308176",
              "2.3228949536714441528695905904016890068045057392392744426772328874586413747310806"
            ],
            [
              "-4.0042561714680241619709801262583956510504436401540720327470825320897505898151108",
              "-0.46070611987814223543222256098367096562344320342569041514569266997087493349808514"
            ]
          ],
          [
            [
              "8.2258906307483842226347144432084773584434989204879335446164053622097181385898895",
              "19.61830175361175976538251835761008766620720938404182568620200919637095053059495"
            ],
            [
              "-4.2839826246476623669157092543568838384331361027281194958770536221459227824770704",
              "-7.6330615953752015403833706962697481231079293113543257347657297948975665257696329"
            ]
          ]
        ],
        "-6.0": [
          [
            [
              "-25.84542206517845031158806096421840049185498908447218520448701127430403067830467",
              "-15.140541915113779334191268525293043057528594666044546454539919006851187788021668"
            ],
            [
              "11.752036026748608384436796093408253426840978346066257710112581700029731491558253",
              "4.9970598277478510374340173312099425752540885979354256191489684214246087112716289"
            ]
          ],
          [
            [
              "-26.533343842492851202451889782006267485906587257531663174607426777463181949129238",
              "-444.12261676015428418090524231674854538483592955156692917810488574323351404355672"
            ],
            [
              "35.337456424138075982608766411363858087751395685388164591060662975333159831748217",
              "186.37364275807242965520121380239261881633924622886333331862148010251721366376093"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "-144.59360808653298450086194970088260017413749983972845525606212483943291355339485",
              "194.03253551675132816960703180839809102397827074679223936614791723341781700881128"
            ],
            [
              "-32.93055218621374182207782783496827860485010614933516980630404910567243378647741",
              "52.05899157800952018058317515372255883479571742013646863713413859465155770863956"
            ]
          ],
          [
            [
              "-30400.536559176150991472383543545333341423663547155442641339358714936977366090663",
              "-16202.940176127996214233372805062310280233049551327247343668323691881267973926801"
            ],
            [
              "-8031.1147752342256503312853988490997728560617890936644862852895884967079023808583",
              "-3521.9264526474706707972347498049167357106823307778829041503962463397389261547392"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-0.14968829547683945993198824223011927040352886710140878929357819421398537958499833",
              "1.0165977529958582139224102953393343138145072603921587781047242424505178327096016"
            ],
            [
              "-0.31290338557964630962966309824192223210217669565262782938764183178290109845239023",
              "-0.43115029703052677391912287846857510893556032532210486318048827979731722510400153"
            ]
          ],
          [
            [
              "-1.9666362754939270034746989296074730280910117462123472484757879850808650714074883",
              "-3.0638472280977135513825666217735008939092601559621334964737399290609471306756536"
            ],
            [
              "1.6976618090843367970074226477779659102401813390730030710898152213772603565308735",
              "-0.53955323748931053961664293311618971570161857817605080067606660451732149980682146"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.67465750663832965758355201784107139512985898068218771938436888595317207404479322",
              "-0.72315554579284417911392641464266388040732011370504796564977479153938056330462281"
            ],
            [
              "0.045233106763592154460892832989878103053467614725698175486556024690694856718719402",
              "0.62779418083452476478269837759861402954099399343211832445288325589530733324463713"
            ]
          ],
          [
            [
              "7.4208233304689070353284668678647330359730097965109323731231008416247936130970502",
              "7.370328626244263072809676389048910863922841210352806893232766811618985151068046"
            ],
            [
              "-5.9610926915320336319581522792470687812307636493871165251131037227133256473703017",
              "1.009898088930320506488082286226917444226126330695532264455569380414546312939501"
            ]
          ]
        ]
      },
      "E": "0.0000000000036765119749967254778062954873911647148306976526374768740336803320356706371424196",
      "D": "0.00000000019980150266428797599787974392147126174093416299386189506056993879244400367105089",
      "W": "0.0000000000000060785775276234101889533956160025079401014760645684044336949364325681969336343952",
      "points": [
        {
          "t": 0.0,
          "E": "0.0",
          "D": "0.0",
          "W": "0.0"
        },
        {
          "t": -3.0,
          "E": "0.00000000000000054711303085450341488221030172409795333339757353641683000337616196222593455328534",
          "D": "0.0000000000000011287530111811532878243736955350031311312247740195553558904531863076710157900323",
          "W": "0.00000000000000065833940009179501397222352834640714915353122846980970725512716691140966527225206"
        },
        {
          "t": -6.0,
          "E": "0.00000000000000012010988338511791388451480747090327332300071084940659154745620098699102719657513",
          "D": "0.000000000000027515342486547135706523924415361259914205361658251518487587635746522207144192045",
          "W": "0.00000000000000037779297941627510249093904796778163969137528836700214123688458090841150614941011"
        },
        {
          "t": 0.62,
          "E": "0.00000000000000067983504623400903218044768536321577209216876132548635410632827073888001465588432",
          "D": "0.00000000019980150266428797599787974392147126174093416299386189506056993879244400367105089",
          "W": "0.0000000000000012781736622238218571145756045149829704641409158795010953386976402667649301682284"
        },
        {
          "t": 3.0,
          "E": "0.0000000000029848734130209282001686789602851677352058779136290645832381213517103356257899463",
          "D": "0.0000000000033281452551322199188140290429929129822275332941388333492691363277040624928416667",
          "W": "0.0000000000000014661264124052187135092125921853061876647911538035805968873429291867366795093384"
        },
        {
          "t": 6.0,
          "E": "0.0000000000036765119749967254778062954873911647148306976526374768740336803320356706371424196",
          "D": "0.0000000000033248089580279089211103999877224201361071474760176674405678469225294246311985542",
          "W": "0.0000000000000060785775276234101889533956160025079401014760645684044336949364325681969336343952"
        }
      ]
    }
  },
  "initial": {
    "x0": [
      "0.2300000000000000099920072216264088638126850128173828125",
      "0.070000000000000006661338147750939242541790008544921875"
    ],
    "q0": [
      "1.1699999999999999289457264239899814128875732421875",
      "0.190000000000000002220446049250313080847263336181640625"
    ],
    "h0": [
      "0.00500000000000000444089209850062616169452667236328125",
      "-0.48499999999999998667732370449812151491641998291015625"
    ],
    "a": [
      "0.38999999999999999999999999999999999999999999999999999999999999999999999963777284",
      "0.11000000000000000000000000000000000000000000000000000000000000000000000036222716"
    ],
    "b": [
      "-0.2300000000000000099920072216264088638126850128173828125",
      "0.070000000000000006661338147750939242541790008544921875"
    ]
  },
  "reference_settings": [
    [
      55,
      "1e-27",
      32
    ],
    [
      70,
      "1e-36",
      40
    ]
  ],
  "reference": {
    "F": {
      "-6.0": [
        [
          [
            "-25.84542206517844791232187716946655383895870638196026022585035560585607036982915",
            "-15.140541915113779941261648692817893894825824779067738791702380073702688511110062"
          ],
          [
            "11.752036026748608368316403835696091419115702069942754648986962203964572355588206",
            "4.9970598277478515055183507095663222922324821629990557895059652695935041181028633"
          ]
        ],
        [
          [
            "-26.533343842492806388599363087641794605495569842133497278694110273575120368208843",
            "-444.12261676015425507067115375616633365074733611657807938561235481831746262350119"
          ],
          [
            "35.337456424138062434959965559293629241014894612133981710845796910243934366864314",
            "186.3736427580724323772531956299534933258189727166226914652081898260034297708002"
          ]
        ]
      ],
      "-3.0": [
        [
          [
            "9.4844226658814349363002098512146598748015448985292096850732978537328638460332255",
            "2.322894953671443502166226781499687839437909448488777862502243229879719064477465"
          ],
          [
            "-4.0042561714680227688305169958637811780419235059207437966236562850679773021315127",
            "-0.46070611987814217088688658683343588119445185371673412396301388254845002766805656"
          ]
        ],
        [
          [
            "8.2258906307483788182049034902153624507220479467567264749669135740487369493901924",
            "19.618301753611749457470299294041414526026172170272303519029520835062543249963661"
          ],
          [
            "-4.283982624647660025067159592781014193960874734244317217250974383364568270529379",
            "-7.6330615953751980962779680573711233415729888978382142417332141391790206250830101"
          ]
        ]
      ],
      "0.0": [
        [
          [
            "1.0",
            "0.0"
          ],
          "0.0"
        ],
        [
          "0.0",
          [
            "1.0",
            "0.0"
          ]
        ]
      ],
      "0.62": [
        [
          [
            "-144.5936080865328132690052172099832347837883672506384322565131882070245533929369",
            "194.03253551675130508502658730544779460795081758950951900865874194939729218966163"
          ],
          [
            "-32.930552186213698724848102677792100280049661830506364683880777882959548527664517",
            "52.058991578009511020143448634697489192034464323622081893383410023716361102192624"
          ]
        ],
        [
          [
            "-30400.536559176144575553430542963016765047985726501133749039135422744299723348242",
            "-16202.940176127973690628708266068013370546655495404289708352464044406395373928223"
          ],
          [
            "-8031.1147752342235860701597442683391162019866543947337884036611031726928099769374",
            "-3521.9264526474650661810422776068499791639348723925386143538649541625279584029225"
          ]
        ]
      ],
      "3.0": [
        [
          [
            "-0.14968829547956262133861367800891647874565961618667895561739578214527598243267501",
            "1.0165977529934898688038396658767582478797737167483009960739146090022373240043756"
          ],
          [
            "-0.3129033855803836192430359672739771151109185112698388254992517833133799100246162",
            "-0.43115029703107448924251557094710887978945198482095141764641964567331798438460789"
          ]
        ],
        [
          [
            "-1.9666362754837722295737202746054425663172489370003167615856125615464081388183564",
            "-3.0638472281015831717317251001276059773008994032386403761406364213348487946859644"
          ],
          [
            "1.6976618090868379449785795158012678619811118581187798682172430912981389306471755",
            "-0.53955323749049098351735370739447486950025951178795676644779168096645307530178864"
          ]
        ]
      ],
      "6.0": [
        [
          [
            "0.67465750663957736018204461411653651976228954521104766213264839420691875052006867",
            "-0.72315554578905491061830508977791929893269540544012092193452106410666534689132394"
          ],
          [
            "0.045233106763983353668591592950062286446856915660083321619749080604942379007538993",
            "0.6277941808354646574749322642509879614152044413248216514211646445724494275783118"
          ]
        ],
        [
          [
            "7.4208233304329696409461236857185082385273981037576914931548282835067158463597926",
            "7.3703286262579416989365651449669270822807601292659413006824856363482001917517753"
          ],
          [
            "-5.9610926915409124198404162679977910545254253253913461089758780857679892139847484",
            "1.0098980889345004321807485250739775504891949375915822027462956550427968574809169"
          ]
        ]
      ]
    },
    "state": {
      "-6.0": [
        [
          "10.479131677122683051909053293662691118830635954301847974954514730713125092215012",
          "8.3739553162367639280930259952929420710581832501611403717014792859127197287121862"
        ],
        [
          "0.32916747577895631822670141698956203312578914489952846598778104889792183918966344",
          "0.34120827754932753296298415746029580998046632661429667081805918918246170649236533"
        ],
        [
          "0.058238322476849899324021722440821049571709549195023136660898278314615167307912536",
          "-0.04653869472586251635406291902820875917061423148312417837859803821433158262352335"
        ],
        [
          "2.596298749678940968738770714640931993806803230356003759435013668316743245235565",
          "0.6741966493218532088321380990555103851143297616260526984019885458383932472878884"
        ],
        [
          "10.476424554496466676448724472181244209543956913549590668828365433190006184522515",
          "-1.105259764990733620616830599012956449103707142599635997872482379311378849346102"
        ],
        [
          "-25.84542206517844791232187716946655383895870638196026022585035560585607036982915",
          "-15.140541915113779941261648692817893894825824779067738791702380073702688511110062"
        ],
        [
          "-26.533343842492806388599363087641794605495569842133497278694110273575120368208843",
          "-444.12261676015425507067115375616633365074733611657807938561235481831746262350119"
        ],
        [
          "11.752036026748608368316403835696091419115702069942754648986962203964572355588206",
          "4.9970598277478515055183507095663222922324821629990557895059652695935041181028633"
        ],
        [
          "35.337456424138062434959965559293629241014894612133981710845796910243934366864314",
          "186.3736427580724323772531956299534933258189727166226914652081898260034297708002"
        ]
      ],
      "-3.0": [
        [
          "0.077928905779454449012967603951029291909020172353704062145040028150131092717279031",
          "-0.54829364493312378843111949974532801233881217296409127538989638894199286604456659"
        ],
        [
          "6.7586910831907944755486701360011308557040834793377475143824247902999087162185299",
          "-3.0732768368322255655675172975435752981093941676199405507742474255469421625379435"
        ],
        [
          "0.25408934360701929833312977630120039539040928852386486605195689351746479900872116",
          "1.7877265303741420240578510361576674569439735496157154695527636333638102164431568"
        ],
        [
          "-0.59094450248358622101999068289174139423662581157317157752337237367612716203024169",
          "-1.4296120697161082197032913094673466933851286915333058426420225641558494725205463"
        ],
        [
          "1.6951798723734160872240386012716755183669606446982547211174422226913729945807149",
          "-0.25458534112463378282212008718171266345635118807490471242599732352079956795837294"
        ],
        [
          "9.4844226658814349363002098512146598748015448985292096850732978537328638460332255",
          "2.322894953671443502166226781499687839437909448488777862502243229879719064477465"
        ],
        [
          "8.2258906307483788182049034902153624507220479467567264749669135740487369493901924",
          "19.618301753611749457470299294041414526026172170272303519029520835062543249963661"
        ],
        [
          "-4.0042561714680227688305169958637811780419235059207437966236562850679773021315127",
          "-0.46070611987814217088688658683343588119445185371673412396301388254845002766805656"
        ],
        [
          "-4.283982624647660025067159592781014193960874734244317217250974383364568270529379",
          "-7.6330615953751980962779680573711233415729888978382142417332141391790206250830101"
        ]
      ],
      "0.0": [
        [
          "1.1699999999999999289457264239899814128875732421875",
          "0.190000000000000002220446049250313080847263336181640625"
        ],
        [
          "0.00500000000000000444089209850062616169452667236328125",
          "-0.48499999999999998667732370449812151491641998291015625"
        ],
        [
          "0.83274021352313172007138993103403892968900090427499168376255619678060706793622172",
          "-0.13523131672597866518921519551924349777191166133877469871459196392262055384115085"
        ],
        [
          "0.17001865139285448495723454047465333362517131749703762119337899329851154825117079",
          "0.16098781377080749420552216926405195152024782355379260771253849653522825619032436"
        ],
        [
          "0.0",
          "0.0"
        ],
        [
          "1.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ],
        [
          "1.0",
          "0.0"
        ]
      ],
      "0.62": [
        [
          "13.685247213678132601275838808055620614317678786210513300055575428764291908475607",
          "93.781310488558342927243578867145662665756701007963108288899834685774539281932011"
        ],
        [
          "-0.00063943355499092500210575485972780261126450708963228132908609351392425081197740236",
          "-0.0048143678770705416168146642626238870378841645658207859857938955654691957785873824"
        ],
        [
          "0.0015235929343592608504877795412395811801882200583582903587007334403936548735441338",
          "-0.010440771716020538708668409621310737231007442692432247378251480714008219584774436"
        ],
        [
          "4.5515011838685990787498070137313965721793906300706226408633959118905722373981674",
          "1.425891884834837098959932653310906459637475263679100714197785815780524355707814"
        ],
        [
          "2.1754647754236822938611518771040235850670937434590828829083525003786149722594825",
          "0.75274227046138688333604545821705765519572728219072313748740548413069905374720142"
        ],
        [
          "-144.5936080865328132690052172099832347837883672506384322565131882070245533929369",
          "194.03253551675130508502658730544779460795081758950951900865874194939729218966163"
        ],
        [
          "-30400.536559176144575553430542963016765047985726501133749039135422744299723348242",
          "-16202.940176127973690628708266068013370546655495404289708352464044406395373928223"
        ],
        [
          "-32.930552186213698724848102677792100280049661830506364683880777882959548527664517",
          "52.058991578009511020143448634697489192034464323622081893383410023716361102192624"
        ],
        [
          "-8031.1147752342235860701597442683391162019866543947337884036611031726928099769374",
          "-3521.9264526474650661810422776068499791639348723925386143538649541625279584029225"
        ]
      ],
      "3.0": [
        [
          "-3.754702588138611579926058688696182226411068482895970768266080475020062760166381",
          "-1.0911528921303368134503374360837059961026081418401192130845771638308155012499882"
        ],
        [
          "-1.1764175787421641444656393072674672000619194266925239096543801375224750854442077",
          "0.6740715347599139947567927068287982579258074961833707313899250394051931503611655"
        ],
        [
          "-0.2455914991397035233901713818347371554509288844441093832243700456994600053419126",
          "0.071371265307530595052429403226644444183295517009895985876740306356366503083094498"
        ],
        [
          "1.3635473868933718541176293061474171587025901813512998268029766899935319481459189",
          "3.4244123610875954579861662421463018739234070622457906120025831597796548955222325"
        ],
        [
          "2.9525813266631671605648683036020790424794143144670547659723591050459090537963648",
          "2.1613560089604598272978144288699139770932389514554972867497166830200901162605996"
        ],
        [
          "-0.14968829547956262133861367800891647874565961618667895561739578214527598243267501",
          "1.0165977529934898688038396658767582478797737167483009960739146090022373240043756"
        ],
        [
          "-1.9666362754837722295737202746054425663172489370003167615856125615464081388183564",
          "-3.0638472281015831717317251001276059773008994032386403761406364213348487946859644"
        ],
        [
          "-0.3129033855803836192430359672739771151109185112698388254992517833133799100246162",
          "-0.43115029703107448924251557094710887978945198482095141764641964567331798438460789"
        ],
        [
          "1.6976618090868379449785795158012678619811118581187798682172430912981389306471755",
          "-0.53955323749049098351735370739447486950025951178795676644779168096645307530178864"
        ]
      ],
      "6.0": [
        [
          "-3.3830062154220547304000716871309657632390121126619362360114351602743316825367108",
          "0.97944836364036442978213926336619609966103178661254862932056861616441136188731385"
        ],
        [
          "-3.8331620330163787183739881303416127976617283368962145813232904591090564309680246",
          "-0.71169351144796597299283542549907098281223757977891803060756196441101214995632646"
        ],
        [
          "-0.27273400013240053772237887413628635029260857160677545464849213084820460330597977",
          "-0.078961980300542949224788484601826983381623278013618002518833279200238774274968435"
        ],
        [
          "1.259011522165403238029647572739582718590123608683283342278795211046311561915117",
          "2.8597779417950114995507519206893963413799348414915050010557295977582366679243844"
        ],
        [
          "11.931697888529472955632864335246744025549449080506795083151554057433173956507429",
          "2.2113871567137499118110191466122553204055545590130621169221960942156460506656385"
        ],
        [
          "0.67465750663957736018204461411653651976228954521104766213264839420691875052006867",
          "-0.72315554578905491061830508977791929893269540544012092193452106410666534689132394"
        ],
        [
          "7.4208233304329696409461236857185082385273981037576914931548282835067158463597926",
          "7.3703286262579416989365651449669270822807601292659413006824856363482001917517753"
        ],
        [
          "0.045233106763983353668591592950062286446856915660083321619749080604942379007538993",
          "0.6277941808354646574749322642509879614152044413248216514211646445724494275783118"
        ],
        [
          "-5.9610926915409124198404162679977910545254253253913461089758780857679892139847484",
          "1.0098980889345004321807485250739775504891949375915822027462956550427968574809169"
        ]
      ]
    },
    "F_increment": "7.8276909692835630263395808471328597474819289210458285955102611806017033575536443e-34",
    "background_increment": "2.6468563830269902447765023713003834866469104030499077358859407488637609901887534e-33"
  },
  "monitors": [
    {
      "J": {
        "-6.0": [
          [
            [
              "1896.5901584914073595349290868337585213321040707387023490663818479730996585554356",
              "700.13288758646148271814773321825357704014593873808255554026082858615068153272761"
            ],
            [
              "-110.10408763887232629323929048756810615941526340016331083538329529575498435670176",
              "79.733295026640597774493102802134631115057178585551666944580261662338488843076"
            ]
          ],
          [
            [
              "-312.57003104799405780856807902859364742865653087704916113684226396604950193096197",
              "-484.78350697094436188047454453446040474953864780652929715796398618274241536898443"
            ],
            [
              "38.810090737922989129730745632643997072574622055074200446374121046224056796893232",
              "0.66247468329085437902415760649011525807025450595197214829744029552100246272701782"
            ]
          ],
          [
            [
              "4.5724674175831291741950811945098258934420411814591242611879648256340764827968525",
              "3.2028347118062774066554217154709593366673483649902969479860575758494033681521367"
            ],
            [
              "-0.34984155929914729812005167208270913203567489366344133697652695205607999804922159",
              "0.13804955164271423364828352162919816281071984829001867873067189179035206220049392"
            ]
          ],
          [
            [
              "-596.83968833314440471865913965744982740764731709204141401380999962089439184044548",
              "244.70597651348136105057856849235374975653093878764663404568207284432196725906847"
            ],
            [
              "8.6821120689335026018029838288799037293678760541124348611432283437922571600702855",
              "-42.574477769271999858636236974082405498324453916129932220844412966035995780087427"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "-113.00544648998863511313656391124583664770361458352733307286876025814389611015203",
              "-26.875302171128508748771281918683543621026076808611611851353660531406674898486797"
            ],
            [
              "38.082929442205714676960850694777847283796225205458256592477307335620469675225356",
              "-31.14970679706899032414790790422246831608699718251264959407120932319965538608355"
            ]
          ],
          [
            [
              "20.864481513179081399099245905827244433926813672489305390253251237470464224989711",
              "19.645778520012412151143889234667545891670187313687777489710383781232944131811713"
            ],
            [
              "-12.547843547015774134062414335137587882453688839807336241980876943561471568362807",
              "2.3425786499429006584517967162229110043700617551164289367638816487982785545992751"
            ]
          ],
          [
            [
              "0.043926231325636491666146427972545178852865500693302043484071599638594221442211604",
              "0.047062253492286878734851348298886733937282982142807716969688357510076952208232893"
            ],
            [
              "-0.02578726392964553044455380873077066959471974646698629784329132374311499179614183",
              "-0.041467725702299893584872628238024839054582288635071846812102134160000630619684413"
            ]
          ],
          [
            [
              "24.054835718294891632449357805258093679853980158461685633381722066905477708252181",
              "-25.96675415536846056657837374382126581753015927577038091782218610160245819568786"
            ],
            [
              "2.2422436032865701791506621309246649235889651794271601419960727758589452340333075",
              "16.056839184910265481231477763058163406971713107598875986870297053288210045309434"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "-84.992554294468275694390726763211410054111240555287756750416216973029435948512987",
              "-26.50818628711870942091506210851737445246299345998252989418645356141685224793201"
            ],
            [
              "39.206901647226014277788825370655771136335863168077411182748291532362632342803222",
              "2.4333518731377802116807282135449681885188348241518561156867583003085723560075318"
            ]
          ],
          [
            [
              "3.0778780847343729513856482484202189097024482046240047946080049942771731879170103",
              "7.8972806079182218389589097388610193085308953016873456008190414168050297679881329"
            ],
            [
              "-2.8600076104496629769573967091742097049643484699099051887266631752545811060881775",
              "-2.5362277529829331923262702393728407113033840163200842912814966894112555048765496"
            ]
          ],
          [
            [
              "0.90869741597819261961298673242418187036834796242004199036095676583900530865561562",
              "-0.29861697669497747658592593525772309803075211420402567703507133772096727976575544"
            ],
            [
              "-0.36026352856983241661010715478288722842477107882247632089008090239503501874783409",
              "0.16579638775890341127813941427353763984554023404727786433860163849917650422426169"
            ]
          ],
          [
            [
              "-8.0991943892736514416843704046863461540853307079834058420916772003596734051571818",
              "-14.332000544156330280251816890556237423827953899082321382127813379688749156789462"
            ],
            [
              "4.6723429573659423909473313069113696045607390259210044037098545933087307371280178",
              "6.9929219409056073654135317563337860091315699361971649526398865759121572937226782"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "1741708.4681534884082338445065880386600256089961559815336539833603293407254047185",
              "1221470.09626490528579371374025377648241461472455491598937429979300217897214306"
            ],
            [
              "-10320.057996118604617774222328092161710942966386868075868352723034616548853910132",
              "10807.264865605445214124345954971105562837636559270938657769397485021110482331302"
            ]
          ],
          [
            [
              "-42756.570052051838840590284025263879342226173293373330387341263825635784605070307",
              "-197707.24396141407879729122083233051927405655628843698437534859470410561144087774"
            ],
            [
              "1418.1302106580323961823447927556135495365391079108274365385499925334655206732888",
              "-88.381624622853585029626177736641452407625987869562524576716445970433777119716413"
            ]
          ],
          [
            [
              "-21988.153796611893055426319656154523580022943060104635063914662371486327145214451",
              "-1599.167506729064826464744556774782496939159599440274020225199683604573573459748"
            ],
            [
              "34.300118965052183151765192942399352904358887634068806181767783028327722007203006",
              "-151.01543687650091362533074349697440148510244921934700919020014393147134966603682"
            ]
          ],
          [
            [
              "43305.144918953947078300944066222795995419544178897552935442372020650481157358007",
              "431920.98083407477971691436477412826849359230852721155003720231718985524470453045"
            ],
            [
              "-3045.2657404144067915016016203332610226013320820945806997960219612049695495961719",
              "-154.8700630337959754464329106115850103967484571792857985027771942611132196276772"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-88.940894576424087934329659046498212521078413971346514404393205451978701217405121",
              "125.76554734339979669258849293849934230002935195006539986854346241930399493867685"
            ],
            [
              "-23.507999921499894387378651744332466557374500446010196386371637512305201168743399",
              "-5.4456624421099384068188684624516742416488429826895287003978748300077695919688591"
            ]
          ],
          [
            [
              "11.632219052793134955573793428377245585208275986953995444582200344908558446454274",
              "-2.004231293045175646341338344839830132691863733437619683933258241015848325926837"
            ],
            [
              "0.5645966923043310221868105762187292701602943318151374935159431561514800543951238",
              "1.2702801885191500574994580621841547472715268474614980778132417271602520291475703"
            ]
          ],
          [
            [
              "0.16505901549308754612424085370512571824774459794455011367231053307851243034086706",
              "-1.7749724924542583022561222908743183301964643399307772493160313959187183136119895"
            ],
            [
              "0.29846229439321600700792460453310997857433461944632680681868727072799037811804582",
              "-0.092713974499165813579530488245026429966975084054829024898264953616429573272318204"
            ]
          ],
          [
            [
              "-33.719015645872698779890333370079887411210107879786838040566407685724706142351477",
              "8.1069355614483884462590086032705007318924169735579660784454722120183972573116308"
            ],
            [
              "-4.1634028383824110060153183805752768526958449604826293712774433241288015249928549",
              "-4.2733667731367836545052213203005827692890758406830334411076716027487421344884955"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "260.40617342325007358807083768940775432423105740450021423344578869118970269748687",
              "-234.8412865222600544826895819498939365683582173388349634180156379383828258116593"
            ],
            [
              "15.413714597286159695911433689237077956161090071828583756536456719277440595839219",
              "27.845869368964620605545057020823732709648984242223892422896386738706975001285687"
            ]
          ],
          [
            [
              "-23.792185959759374810537295430362796281819703364804504227723799185262478727435781",
              "-4.0679844759224021237100165230998266941705236200504481834900261693454864519989622"
            ],
            [
              "1.0550320536725992581136627425982469590203341915791072254104585696588452955740612",
              "-1.9323472154023316806877196891282333689884222609348091977123647038891985431389367"
            ]
          ],
          [
            [
              "-1.2198309503773356493296337863341784752211066119325191650982043377851280854578439",
              "4.1226901563947187424323894097123130791870284447195822622959790818795910742444388"
            ],
            [
              "-0.35173112413933950765432295028197215369029751565293736625878349328474361721825065",
              "-0.18458523009687280483132208298715676145600022251596367863291001772018378117588121"
            ]
          ],
          [
            [
              "79.621409577858506669803825719227363822891816423213882093742631586990677414504984",
              "-9.0749185740436388752447676750427433099567408308137517588986067497116671801230342"
            ],
            [
              "-0.4219932842224395731669085433939866199499397958360161228677893097501624942209457",
              "7.0719045771254902900597952835637325436834988345733015893682919805575348641020057"
            ]
          ]
        ]
      },
      "m": {
        "-6.0": [
          [
            [
              "0.56218930237828337291338322195369726461600711155178858391284016540314470738122817",
              "-18.040215143660584292509326826138638649796155256235637251410869676367350312179736"
            ]
          ],
          [
            [
              "-3.522805427959849830654471135110954279578809991819697716276504335262659023807928",
              "1.1823495999405691261853098798753767594995866409556671833457005075379187872021327"
            ]
          ],
          [
            [
              "-1.416977278408090968677312216829038110423704738370465803859278610071567359137171",
              "-0.43213672640717521604423142332029217532837780203562322261016809514297274892904413"
            ]
          ],
          [
            [
              "4.3602049010591003871861071399384905676899503736647632092850690320280040203733012",
              "-5.7239453621091101778083385462499407418134890439100886465265504597368283088454863"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "0.56218930237828337291338322195369726461602362081318182191965361549660934749055122",
              "-18.04021514366058429250932682613863864979596829949097706222397973769727949473554"
            ]
          ],
          [
            [
              "-3.5228054279598498306544711351109563719187401414582943575197504600596738672540458",
              "1.1823495999405691261853098798753740573427032227730929908813693787182185818139971"
            ]
          ],
          [
            [
              "-1.4169772784080909686773122168290382106701795148474223743363603833962115229090376",
              "-0.43213672640717521604423142332029373049112751712474828832385680704227635669322491"
            ]
          ],
          [
            [
              "4.3602049010591003871861071399384915295294537143071206090232264303459772201508577",
              "-5.7239453621091101778083385462499406289657959850294840194622696536755392007774069"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "0.56218930237828337291338322195369726461602347112401207423501773869625840340118413",
              "-18.040215143660584292509326826138638649795968545926757722324704132911675188828659"
            ]
          ],
          [
            [
              "-3.5228054279598498306544711351109563719187687418737443409734669358526874993429176",
              "1.1823495999405691261853098798753740573427445541779067166768676689006695707158901"
            ]
          ],
          [
            [
              "-1.4169772784080909686773122168290382106700064532410526154915429173436139146060488",
              "-0.43213672640717521604423142332029373049110743361318357117413561948805705695312746"
            ]
          ],
          [
            [
              "4.3602049010591003871861071399384915295290691919518637382469180580845151377108944",
              "-5.723945362109110177808338546249940628964944491861832889964753872920246253755659"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "0.56218930237828337291338322195369726461602898909392332887239576455392541371984155",
              "-18.040215143660584292509326826138638649795967745751966010535712447133501188748024"
            ]
          ],
          [
            [
              "-3.5228054279598498306544711351109563719187685399328788792987207625417615329739501",
              "1.1823495999405691261853098798753740573427453505407849808737122464218556885134442"
            ]
          ],
          [
            [
              "-1.4169772784080909686773122168290382106700063486623918270717554962755882577862938",
              "-0.43213672640717521604423142332029373049110751828579973009589048755045346014952354"
            ]
          ],
          [
            [
              "4.3602049010591003871861071399384915295290721955823243307524996381240025889198547",
              "-5.7239453621091101778083385462499406289649412784233160492808540063607986023887392"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "0.56218930237828337291338322195369726463216163626570841490087966723807802288542176",
              "-18.040215143660584292509326826138638649806467818124049250942276455751146259383442"
            ]
          ],
          [
            [
              "-3.522805427959849830654471135110956371919970725351365928811939080197568657121103",
              "1.1823495999405691261853098798753740573435402768505486587391573266964249959956547"
            ]
          ],
          [
            [
              "-1.4169772784080909686773122168290382106697244227814755531419316987538976656676582",
              "-0.43213672640717521604423142332029373049126322577431617490835485816319005316318056"
            ]
          ],
          [
            [
              "4.3602049010591003871861071399384915295359096820441569738540370199233229071600925",
              "-5.7239453621091101778083385462499406289604850940154677960640849108554236398584623"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.56218930237828337291338322195290899742525081716470924207117332416765200080034359",
              "-18.04021514366058429250932682614100277724878543790886244670901612234610301992341"
            ]
          ],
          [
            [
              "-3.522805427959849830654471135111036745853199620693425723996600167063813236456106",
              "1.1823495999405691261853098798747504053746370314469739369302238852935958761824176"
            ]
          ],
          [
            [
              "-1.4169772784080909686773122168290796997667884572403670489629586104873316485831904",
              "-0.43213672640717521604423142332020129389510523089603380545632501852618904953306733"
            ]
          ],
          [
            [
              "4.3602049010591003871861071399376255733939543540006025187306442343585016492000665",
              "-5.7239453621091101778083385462521474072251449054087750286467611635966411929333126"
            ]
          ]
        ]
      },
      "digits": 80,
      "reference_defect": "1.7642414835399638864007174842232622853376509418400783505356764515004483834100169e-31"
    },
    {
      "J": {
        "-6.0": [
          [
            [
              "1896.5901584914073595349290868337585213320672728046177869124315524462978302489027",
              "700.13288758646148271814773321825357704015080551464161478410021697638009110190587"
            ],
            [
              "-110.10408763887232629323929048756810615941415619307681669288962092741356811897972",
              "79.733295026640597774493102802134631115054942900397911340318725697512512649261364"
            ]
          ],
          [
            [
              "-312.57003104799405780856807902859345154463742902386750736666770127072456037740511",
              "-484.78350697094436188047454453446066888310089357558985920219277096193025203494437"
            ],
            [
              "38.810090737922989129730745632644004508798615473119799376391038636497353194331465",
              "0.66247468329085437902415760649013605372310766025165651993468589584776407952242547"
            ]
          ],
          [
            [
              "4.572467417583129174195081194509735787837044840965575759847885121695739780491414",
              "3.2028347118062774066554217154709905908590045293775305806019113425744956539308493"
            ],
            [
              "-0.34984155929914729812005167208270750030938734204209244239068153662112913265208469",
              "0.13804955164271423364828352162919193725476422340621654595347697426954205128940762"
            ]
          ],
          [
            [
              "-596.83968833314440471865913965744990542889675384006774835153758932140202049642349",
              "244.70597651348136105057856849235363919896848177727976224944745838771168472977425"
            ],
            [
              "8.6821120689335026018029838288799128480660412825483290396662596298451971784839214",
              "-42.574477769271999858636236974082405716694929486260273784924564615229100016403931"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "-113.00544648998863511313656391124583664770361643221730863739500494410852815742942",
              "-26.875302171128508748771281918683543621026073571753021790999138586504633478484776"
            ],
            [
              "38.082929442205714676960850694777847283796224529786658308939685076539908114858632",
              "-31.14970679706899032414790790422246831608699870087616200827249624812271456714301"
            ]
          ],
          [
            [
              "20.864481513179081399099245905827244433927310693673388174333864405317197595304589",
              "19.645778520012412151143889234667545891670421127635956064695964507698353467339061"
            ],
            [
              "-12.547843547015774134062414335137587882453903688936976469568420242941509235487087",
              "2.3425786499429006584517967162229110043701787311854465590775622569636545710013747"
            ]
          ],
          [
            [
              "0.043926231325636491666146427972545178851455879996844234016039148628749332564955161",
              "0.047062253492286878734851348298886733936792739166525256699696647587508318121927786"
            ],
            [
              "-0.02578726392964553044455380873077066959415074708164883051303617614701579614543227",
              "-0.041467725702299893584872628238024839054933103308493807313872051588832819808457999"
            ]
          ],
          [
            [
              "24.054835718294891632449357805258093679856661291571753012689972647471941964458252",
              "-25.966754155368460566578373743821265817531561715659185135282987558802965797666443"
            ],
            [
              "2.2422436032865701791506621309246649235887084616641009785901563373015845752702742",
              "16.056839184910265481231477763058163406973010484713889861701736956673241134827138"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "-84.992554294468275694390726763211410054111240367758143721310766935178562285415562",
              "-26.508186287118709420915062108517374452462992811349302316442361182627117780842214"
            ],
            [
              "39.206901647226014277788825370655771136335863011125658937557623546409471218712159",
              "2.4333518731377802116807282135449681885188345688704336704658401340533884726321288"
            ]
          ],
          [
            [
              "3.0778780847343729513856482484202189097024480637227786083340837555912785040545951",
              "7.8972806079182218389589097388610193085308952793939690953291069859231352260239181"
            ],
            [
              "-2.8600076104496629769573967091742097049643484090966009897600347463366296043445368",
              "-2.5362277529829331923262702393728407113033840321650858896806882681104652449378166"
            ]
          ],
          [
            [
              "0.90869741597819261961298673242418187036834797756650060580033125173458095401823931",
              "-0.29861697669497747658592593525772309803075212595865192361428318111040751187290508"
            ],
            [
              "-0.3602635285698324166101071547828872284247710833014795641253884618640138971750809",
              "0.16579638775890341127813941427353763984554024587434410926983347910551414043311068"
            ]
          ],
          [
            [
              "-8.0991943892736514416843704046863461540853311534023000908524968142360809678248263",
              "-14.332000544156330280251816890556237423827953597063902768470930858132403108737294"
            ],
            [
              "4.672342957365942390947331306911369604560739185922842676863158311506927391268135",
              "6.9929219409056073654135317563337860091315697461244334587829171063516724746176763"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "1741708.4681534884082338445065880386600256095543177818864845510793148637461224769",
              "1221470.0962649052857937137402537764824146143293519919313383078148911386609092275"
            ],
            [
              "-10320.057996118604617774222328092161710942964231060069824986344147062026009484501",
              "10807.264865605445214124345954971105562837640852448994046204747596890596486078335"
            ]
          ],
          [
            [
              "-42756.570052051838840590284025263879342226089503753228960371012517568282324592443",
              "-197707.24396141407879729122083233051927405653541076335806969411883346617192489657"
            ],
            [
              "1418.1302106580323961823447927556135495365388745346929579355344669174456738809019",
              "-88.381624622853585029626177736641452407625427994119558002992407081969066998737746"
            ]
          ],
          [
            [
              "-21988.153796611893055426319656154523580022940299450430111173574455086425206816526",
              "-1599.1675067290648264647445567747824969391587234285796000109520698655512283703683"
            ],
            [
              "34.300118965052183151765192942399352904358878638296728539718561132819611396212608",
              "-151.01543687650091362533074349697440148510243097134435505423279306785809935267769"
            ]
          ],
          [
            [
              "43305.144918953947078300944066222795995419918363924513248446016507158861462233411",
              "431920.98083407477971691436477412826849359241177546976054088331267739136417574911"
            ],
            [
              "-3045.2657404144067915016016203332610226013331938390336727066337120133316113650752",
              "-154.87006303379597544643291061158501039674596746799191238413623646210948568775349"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "-88.940894576424087934329659046498212521003983001209991985838142141458037320889367",
              "125.76554734339979669258849293849934230006804356069547075807001376766510385570226"
            ],
            [
              "-23.507999921499894387378651744332466557378124731828367759328964952460256972951358",
              "-5.4456624421099384068188684624516742416379904118128028226173953240831944414063106"
            ]
          ],
          [
            [
              "11.632219052793134955573793428377245585196564204506173348590534950917632741265829",
              "-2.004231293045175646341338344839830132688946175998364353684122423024911620469979"
            ],
            [
              "0.56459669230433102218681057621872927015947581908177420256877471612617164803358458",
              "1.2702801885191500574994580621841547472702614351809381064041214951387653954514333"
            ]
          ],
          [
            [
              "0.16505901549308754612424085370512571824695551407435773612877252366620016152723038",
              "-1.7749724924542583022561222908743183301976176416241207593858370140968472155521785"
            ],
            [
              "0.29846229439321600700792460453310997857434062867241023026791680837565386707351019",
              "-0.0927139744991658135795304882450264299671000321206212826047267594589338234807895"
            ]
          ],
          [
            [
              "-33.71901564587269877989033337007988741124216236627596588757382077438695290821333",
              "8.1069355614483884462590086032705007319300639253038885029166998102116134915937563"
            ],
            [
              "-4.1634028383824110060153183805752768527029441488993651844030036262979435681152409",
              "-4.2733667731367836545052213203005827692921327128938107194822082655098319718741589"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "260.406173423250073588070837689394573948426007179824438682152092593677019958752",
              "-234.841286522260054482689581949826285440125782690460453944155019285102193373672"
            ],
            [
              "15.413714597286159695911433689231246488365054502740067712563533176770160712403165",
              "27.845869368964620605545057020821310964419872279475578271610339507783442856105231"
            ]
          ],
          [
            [
              "-23.792185959759374810537295430368283734028992810344256234795811404383203839120095",
              "-4.0679844759224021237100165230903004168490737403718934910561662425114531988126615"
            ],
            [
              "1.0550320536725992581136627425975146690417029602210087913097030302550447334125739",
              "-1.9323472154023316806877196891289490356876945863135297111493391728041718785148342"
            ]
          ],
          [
            [
              "-1.219830950377335649329633786334491163067688373170487762900579460683105832960891",
              "4.1226901563947187424323894097123703720943109306514602370345273032156104334788163"
            ],
            [
              "-0.35173112413933950765432295028195512716162928444609878033517345423721477649292994",
              "-0.18458523009687280483132208298716940550877970447327336687223754427849877199331326"
            ]
          ],
          [
            [
              "79.621409577858506669803825719212615932194848509865454192283379854288778318203362",
              "-9.0749185740436388752447676749955231782178215941740193302554092027389913436932132"
            ],
            [
              "-0.4219932842224395731669085433981029036227516377830154422595492851867375806493133",
              "7.0719045771254902900597952835616811920975503968512681333392359306045975290951259"
            ]
          ]
        ]
      },
      "m": {
        "-6.0": [
          [
            [
              "0.56218930237828337291338322195369726461602323984717501792298226606543557426627272",
              "-18.040215143660584292509326826138638649795968557229765258586487249472981142270149"
            ]
          ],
          [
            [
              "-3.5228054279598498306544711351109563718677028353078351421375184035948960390571025",
              "1.1823495999405691261853098798753740574314708239040061643639692995682983082641478"
            ]
          ],
          [
            [
              "-1.416977278408090968677312216829038210673630001874665348243682922333085461035839",
              "-0.43213672640717521604423142332029373043816544307399484124269311156719317459893572"
            ]
          ],
          [
            [
              "4.3602049010591003871861071399384915294723456063170180288384167191789775078487166",
              "-5.7239453621091101778083385462499406289841433907860011318914241640608433786407038"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "0.56218930237828337291338322195369726461602336088853443613943104444756181290683601",
              "-18.040215143660584292509326826138638649795968537966758834605356117123745941734073"
            ]
          ],
          [
            [
              "-3.5228054279598498306544711351109563719187687545225240091654739196572259406461935",
              "1.1823495999405691261853098798753740573427445378749569334215680430686240772813654"
            ]
          ],
          [
            [
              "-1.416977278408090968677312216829038210670006470062123521103433361977813103173984",
              "-0.43213672640717521604423142332029373049110742281355535566633094002743399835034414"
            ]
          ],
          [
            [
              "4.3602049010591003871861071399384915295290690955566512381158108845231989750384117",
              "-5.7239453621091101778083385462499406289649446220254092095025482319893703940141662"
            ]
          ]
        ],
        "0.0": [
          [
            [
              "0.56218930237828337291338322195369726461602335694585740507251523965468671422758737",
              "-18.040215143660584292509326826138638649795968475656115049403065870944291658664641"
            ]
          ],
          [
            [
              "-3.5228054279598498306544711351109563719187687498667728903629674494266821882556903",
              "1.1823495999405691261853098798753740573427445297970102165739948602532772334464891"
            ]
          ],
          [
            [
              "-1.4169772784080909686773122168290382106700064582161233562134204140589219190624981",
              "-0.43213672640717521604423142332029373049110742542699313678134116289587826566706193"
            ]
          ],
          [
            [
              "4.3602049010591003871861071399384915295290690704323512692040503041498375548727512",
              "-5.723945362109110177808338546249940628964944562360985606535528020707997308804629"
            ]
          ]
        ],
        "0.62": [
          [
            [
              "0.56218930237828337291338322195369726461602335417440656023410214731322368069189819",
              "-18.040215143660584292509326826138638649795968474696642738973171584338271374087353"
            ]
          ],
          [
            [
              "-3.5228054279598498306544711351109563719187687495044140399138465017530204630568071",
              "1.1823495999405691261853098798753740573427445299641300318271122068043356353938326"
            ]
          ],
          [
            [
              "-1.4169772784080909686773122168290382106700064581986903031232167163270262837231265",
              "-0.43213672640717521604423142332029373049110742546103190204292366172078245003634487"
            ]
          ],
          [
            [
              "4.3602049010591003871861071399384915295290690701987467947828512126452789209881523",
              "-5.7239453621091101778083385462499406289649445626806486643209055039309738736953808"
            ]
          ]
        ],
        "3.0": [
          [
            [
              "0.56218930237828337291338322195369726461602424810886462679092557399642869928589529",
              "-18.040215143660584292509326826138638649795968811719773913155444456224618900850854"
            ]
          ],
          [
            [
              "-3.5228054279598498306544711351109563719187688535692515280724300787789913946505543",
              "1.1823495999405691261853098798753740573427446356846837571125996210499906160189091"
            ]
          ],
          [
            [
              "-1.4169772784080909686773122168290382106700064296206750207382651879006892612766091",
              "-0.43213672640717521604423142332029373049110742608576915291823079878198901146344239"
            ]
          ],
          [
            [
              "4.3602049010591003871861071399384915295290693410828571923647040414378213565927653",
              "-5.7239453621091101778083385462499406289649440512822667137188633747312528127223968"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "0.56218930237828337291338322195369723779227767080211481565707147358875839689194057",
              "-18.040215143660584292509326826138638758149912956672261837255852742633351409766625"
            ]
          ],
          [
            [
              "-3.5228054279598498306544711351109563795851766528711893400856009900906767684540654",
              "1.182349599940569126185309879875374027127306004556648118013987566084882511847411"
            ]
          ],
          [
            [
              "-1.4169772784080909686773122168290382121390324236536158678626423429527933361992991",
              "-0.43213672640717521604423142332029372565164775921819392271192284604315552417648755"
            ]
          ],
          [
            [
              "4.3602049010591003871861071399384914812275099279564375775128369171652593451743312",
              "-5.7239453621091101778083385462499407252863506634401230280463544883891686510790563"
            ]
          ]
        ]
      },
      "digits": 90,
      "reference_defect": "8.396693080851454724982463205933594775118279231365263098622933116500727065974151e-36"
    }
  ],
  "refinement": {
    "contour_increment": "0.000000000015734892095684998130164287158018844559381298849058371217873433126531615988708257",
    "reference_increment": "1.6446464510630483033563253823930034504952807457619656417205502563272711170275614e-28",
    "monitor_increment": "1.7641580165662207466849057336242681931884265002661438149257031519144243628164001e-31",
    "reference_conservation_defect": "8.396693080851454724982463205933594775118279231365263098622933116500727065974151e-36",
    "max_condition_factor": "1646274181.087036381599386275495911868194615166449016882073591101565689380467326",
    "previous_contour_increment": "0.000000050216437257542889118644133237315953378800985784124381350808597923853855164656751",
    "contraction": "0.00031334146655976670650068127478907685420250071878389975286871614115884112996205885"
  },
  "pair": {
    "contour_level": 1,
    "rk_tolerance": "1.3317163077762e-15",
    "matched": true,
    "E_ratio": "1.0001172378433307529552169882599115911049638699879955137414382773203918561139118",
    "D_ratio": "12.692460500716284995832619377504690082244898162793583019152088775685777927518408"
  },
  "resolved": true,
  "total_seconds": 373.9901949579944,
  "source_hashes": {
    "parameter_study.py": "d1f424fe5a8510a673e296601768fc3deb39920190155987b3c027c71a2e4373",
    "high_precision.py": "cf1d570312123e1766fff5682b026111c3ea30c43439633336f5d146c7c9714c",
    "pii_core.py": "85ca2b34751e6e92f9b5ec63b17c8377b755058f1598bee9bbdb80437d5d2480",
    "anchored_psi.py": "1406cc273ae2eaba6030227ccbc2b8be042349c418e07de1fcba6b756096b5e3",
    "rk45_multiprecision.py": "e535898415835be33d146bf8265b8732eabaafbf91d18288076818918e5affe0"
  }
}


==> anc/computational_preprint/results/parameter_study/piv_theta039/truncation_check.json <==
{
  "source_sha256": "76149f3777b9a1750767a02c33160f62d5f943d3d10441d954da8b2c532b031b",
  "settings": {
    "radius": 15,
    "formal_order": 48,
    "tolerance": "1e-29"
  },
  "F": {
    "-6.0": [
      [
        [
          "-25.845422065178447140487930883293843355443241783542092205598482821928344195936287",
          "-15.140541915113779510659956439709723248158982655898234205736739303660203823915423"
        ],
        [
          "11.752036026748607958690603098242134237125931023911403192795499496160641340931984",
          "4.9970598277478513155567262155290236793363247251564163153188875007472262884041628"
        ]
      ],
      [
        [
          "-26.533343842492817424583330089631567695241141487411069166485647582189762867854947",
          "-444.12261676015424887709810258755540804092773884838688005353564759336435848811442"
        ],
        [
          "35.337456424138067821316095323179443176595498149558714803100587422679046060215545",
          "186.37364275807242880134421135763814833969187950813078423252297383403509727500322"
        ]
      ]
    ],
    "-3.0": [
      [
        [
          "9.4844226658814349363002098663797198932871087786476523221083538203761653709956826",
          "2.3228949536714435021662268029921006926442069319654771992357839504864685159537432"
        ],
        [
          "-4.0042561714680227688305170044087460838089311540997431330269210680957862048717279",
          "-0.46070611987814217088688659720503146625772987113976142840759394000824183899311988"
        ]
      ],
      [
        [
          "8.22589063074837881820490337749572424197790135717932042557911645817299218746242",
          "19.618301753611749457470299065419963262212700160306852844117245316099880513534478"
        ],
        [
          "-4.2839826246476600250671595266431054899561198379614261383063473083786653045203611",
          "-7.6330615953751980962779679451934295298294603833136834257663166955900606658403355"
        ]
      ]
    ],
    "0.0": [
      [
        [
          "1.0",
          "1.9028330474075858650832446402067879750009300405308092012800354867787318340247319e-74"
        ],
        [
          "1.7382989417068201656515186453247556512402620285178133272253322268396324079111747e-75",
          "1.0572360441045107634065388532112801236914464004160357144858910807098944917760461e-74"
        ]
      ],
      [
        [
          "2.008716542108102622294543740567539564135251131421030778664345158849152840130118e-75",
          "1.4281948055263091371350720621451032159009891141920813261867598585164994285981889e-75"
        ],
        [
          "1.0",
          "3.3277230500949175646963792673068662301986548598409643703083577072755232647450262e-74"
        ]
      ]
    ],
    "0.62": [
      [
        [
          "-144.59360808653281326900521720998322853557120137493510607469013212881781507723825",
          "194.03253551675130508502658730544779210931824492988279398592437275796024316262774"
        ],
        [
          "-32.930552186213698724848102677792103192665060056768968528120589296846735837243917",
          "52.058991578009511020143448634697491225244755449242989771518759813059155134637939"
        ]
      ],
      [
        [
          "-30400.536559176144575553430542963016244645988495238824361172784833191659765088922",
          "-16202.940176127973690628708266068012576866541704620787200333166351466389950814338"
        ],
        [
          "-8031.1147752342235860701597442683394803324945712472234337365833093389024424217341",
          "-3521.9264526474650661810422776068503249868348798673137665406029632286317556787864"
        ]
      ]
    ],
    "3.0": [
      [
        [
          "-0.14968829547956262133861505035566735523382215336526942641403232618889744552847763",
          "1.0165977529934898688038396949643041110931875424589414126724882763690010193205667"
        ],
        [
          "-0.31290338558038361924303542248729975162750287356467274992829122831966360487479569",
          "-0.43115029703107448924251586496092475948599544025455378381259510771002168878725783"
        ]
      ],
      [
        [
          "-1.9666362754837722295737340780092139752465625894144429655825530443542072416069238",
          "-3.0638472281015831717317240693869478038989831990571637255587356580101738593966716"
        ],
        [
          "1.6976618090868379449785848435319226057915182871610638780132091895173881772335062",
          "-0.53955323749049098351735696091253670757129538851048368870941617055038174789848266"
        ]
      ]
    ],
    "6.0": [
      [
        [
          "0.67465750663957604763507449410660935844400856354248077984001198618025836530564998",
          "-0.72315554578905470796004013270934997724963211798437727681318591564645436171422406"
        ],
        [
          "0.04523310676398383874572773155618480057089444417239716871822587006892763928298149",
          "0.62779418083546430610416459713226194779092800225470326506584336717291450948334792"
        ]
      ],
      [
        [
          "7.4208233304329531019726326836247855679717414050743087946849517179914596673168685",
          "7.3703286262579437605388453808208749966953356661399241801865195066864034114331455"
        ],
        [
          "-5.9610926915409062063152620923149770908185880460508399158983861944810163747263304",
          "1.0098980889344962021411047279175717448439480845984253826891616749909195581425803"
        ]
      ]
    ]
  },
  "increment": "0.0000000000000000000000086465481941321713462418067376057600486858869350846457260011733456215579730313047",
  "E": "0.0000000000000015935551201960289965106235926285193994181651922524874446584389969287993437605689",
  "D": "0.000000000000021282039862515630420441092176742448673113751789933945331085301680180424803224383",
  "W": "0.000000000000036750074911474139259994886723368381755154197775029331221989045216190941804016442",
  "points": [
    {
      "t": -6.0,
      "E": "0.000000000000000028444045605386866409697907088403513451116059858915838318532081163225552660165102",
      "D": "0.000000000000021282039862515630420441092176742448673113751789933945331085301680180424803224383",
      "W": "0.000000000000036750074911474139259994886723368381755154197775029331221989045216190941804016442"
    },
    {
      "t": -3.0,
      "E": "1.1982243338770833624037503888955930326813273923745760438609091164424840557730414e-26",
      "D": "0.00000000000000000000000016736174518599819058908116615293399185426812107291562438313712908035308499562897",
      "W": "0.00000000000000000000000029561195257622047792298692386149528578934421710161361755111024920908091392633025"
    },
    {
      "t": 0.0,
      "E": "3.3277230500949175646963792673068662301986548598409643703083577072755232647450262e-74",
      "D": "0.0",
      "W": "5.2305560975025034297796239075136542051995849003717735715883931940542550667364286e-74"
    },
    {
      "t": 0.62,
      "E": "2.7550258817342185546404572484681907207013586254790421257728243824358259320265007e-35",
      "D": "8.0146332609769226873822172550354851818307094913097792794688330319053555542686886e-30",
      "W": "9.2080419314582941856547393205078749946360626979618182713531824575235859924731126e-30"
    },
    {
      "t": 3.0,
      "E": "0.0000000000000000000000038019531962117568153163272473691445939988237634448582668888284096548182847050735",
      "D": "0.0000000000000000000000052273549186610760930356404811589458223968994052434003291186672463527191612818132",
      "W": "0.0000000000000000000000033735098741202995416784940560009105975354569297735774958679936542666874095369192"
    },
    {
      "t": 6.0,
      "E": "0.0000000000000015935551201960289965106235926285193994181651922524874446584389969287993437605689",
      "D": "0.0000000000000068550625067315145598398987788304618993896878382833942530422227547450429106389194",
      "W": "0.0000000000000046393172524589483961945038859367113228013382919396852018298996911672117377933774"
    }
  ]
}


==> anc/computational_preprint/results/pii_comparison/compare_pii.py <==
#!/usr/bin/env python3
"""First matched-accuracy PII comparison; independent Stokes sensitivities."""
import argparse
import hashlib
import json
from pathlib import Path
import shutil
from time import perf_counter

from mpmath import mp

import pii_core as p
import rk45_multiprecision as rk


POINTS = [0, -1, -3, -6, -9, -12]
ROOT = Path(__file__).resolve().parent
SOURCE = Path('<RCD-2024-source>')


def encode(value):
    if isinstance(value, mp.matrix):
        return [[encode(value[i,j]) for j in range(value.cols)] for i in range(value.rows)]
    if isinstance(value, dict):
        return {str(k): encode(v) for k,v in value.items()}
    if isinstance(value, (tuple, list)):
        return [encode(v) for v in value]
    if isinstance(value, mp.mpc):
        return [mp.nstr(value.real, 80), mp.nstr(value.imag, 80)]
    if isinstance(value, mp.mpf):
        return mp.nstr(value, 80)
    return value


def relative(a, b):
    return float(max(map(abs, a-b))/max(map(abs, b)))


def metrics(values, ref, jac):
    rows = [{'t':t, 'x':float(ref.x0+t), 'solution_error':relative(values[t],ref.matrix(t)),
             'variation_drift':relative(jac[t]*values[t],jac[0]),
             'wronskian_error':float(abs(mp.det(values[t])-1))} for t in POINTS]
    return {**{'max_'+key:max(row[key] for row in rows)
               for key in ('solution_error','variation_drift','wronskian_error')}, 'points':rows}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--output', type=Path, default=ROOT/'results/pii_first')
    parser.add_argument('--spectral-tolerances', nargs='+', default=['1e-6','1e-9','1e-12'])
    parser.add_argument('--match-factor', type=float, default=1.1)
    parser.add_argument('--reuse-monitor', type=Path)
    parser.add_argument('--reuse-results', type=Path)
    args = parser.parse_args()
    if args.match_factor <= 1:
        parser.error('match-factor must exceed one')
    args.output.mkdir(parents=True, exist_ok=False)
    mp.dps = 70
    start_all = perf_counter()
    protected = [SOURCE, ROOT.parent/'piv2026_manuscript.tex',
                 ROOT.parent/'ms_source.zip', ROOT.parent/'ms_submission.zip',
                 *sorted((ROOT.parent/'verification').glob('*'))]
    hashes = {str(v):hashlib.sha256(v.read_bytes()).hexdigest() for v in protected if v.is_file()}
    data = {'equation':'u_xx=2*u^3+x*u; alpha=0', 'initial':{'x0':'-1','u0':'.2','w0':'.1'},
            'points':POINTS, 'digits':70, 'protected_hashes':hashes,
            'matching_rule':'Max pointwise relative max-entry error in F, same six points; monodromy not used in matching.',
            'match_factor':args.match_factor,'contours':{},'rk_trials':{},'pairs':{},'status':'running'}
    for name in ('compare_pii.py','pii_core.py','rk45_multiprecision.py','high_precision.py','test_pii.py'):
        shutil.copy2(ROOT/name, args.output/name)
    def checkpoint():
        (args.output/'results.json').write_text(json.dumps(encode(data),indent=2)+'\n')
    print('PII: two independently refined Taylor references', flush=True)
    start = perf_counter()
    coarse = p.Reference(digits=50, tolerance='1e-26', order=32)
    ref = p.Reference()
    data['reference'] = {'seconds':perf_counter()-start,
                         'refinement_F':max(relative(coarse.matrix(t),ref.matrix(t)) for t in POINTS),
                         'refinement_u_absolute':float(max(abs(coarse.at(t)[0]-ref.at(t)[0]) for t in POINTS)),
                         'steps':len(ref.segments), 'F':{t:ref.matrix(t) for t in POINTS},
                         'state':{t:ref.at(t) for t in POINTS}}
    jac, stokes = {}, {}
    start = perf_counter()
    def decode(raw):
        return mp.matrix([[mp.mpc(*v) if isinstance(v,list) else mp.mpf(v) for v in row] for row in raw])
    if args.reuse_monitor:
        old = json.loads(args.reuse_monitor.read_text())
        if old['points'] != POINTS or old['initial'] != data['initial']:
            raise ValueError('Monitor background/points mismatch')
        for t in POINTS:
            if relative(decode(old['reference']['F'][str(t)]),ref.matrix(t)) > 1e-32:
                raise ValueError('Monitor reference does not match')
            record = old['monitor'][str(t)]
            jac[t],stokes[t] = decode(record['J']),decode(record['s'])
        data['monitor'] = old['monitor']
        data['monitor_refinement_at_minus13'] = old['monitor_refinement_at_minus13']
        data['reused_monitor_sha256'] = hashlib.sha256(args.reuse_monitor.read_bytes()).hexdigest()
    else:
        with mp.workdps(80):
            for t in POINTS:
                print(f'  independent Stokes monitor x={ref.x0+t}',flush=True)
                s,j,defect = p.monodromy(ref.x0+t,*ref.at(t)[:2],radius=5,formal_order=64,
                                         tolerance='1e-36',order=40)
                jac[t],stokes[t] = j,s
                data.setdefault('monitor',{})[t] = {'s':s,'J':j,'adjacent_determinant_defect':defect}
                checkpoint()
            s,j,defect = p.monodromy(ref.x0-12,*ref.at(-12)[:2],radius=5.5,formal_order=80,
                                     tolerance='1e-40',order=44)
            data['monitor_refinement_at_minus13'] = {'s_absolute':float(max(map(abs,s-stokes[-12]))),
                                                     'J_relative':relative(j,jac[-12]),
                                                     'adjacent_determinant_defect':float(defect)}
    data['monitor_seconds'] = perf_counter()-start
    data['monitor_stokes_drift_absolute'] = float(max(max(map(abs,s-stokes[0])) for s in stokes.values()))
    data['monitor_reference_variation_drift'] = metrics({t:ref.matrix(t) for t in POINTS},ref,jac)['max_variation_drift']
    trials = {}
    reused = json.loads(args.reuse_results.read_text()) if args.reuse_results else None
    if reused:
        if reused['initial'] != data['initial'] or reused['points'] != POINTS or reused['digits'] != 70:
            raise ValueError('Reused comparison settings mismatch')
        if (args.reuse_results.parent/'pii_core.py').read_bytes() != (ROOT/'pii_core.py').read_bytes():
            raise ValueError('Reused contour implementation differs')
        for t in POINTS:
            if relative(decode(reused['reference']['F'][str(t)]),ref.matrix(t)) > 1e-32:
                raise ValueError('Reused comparison reference mismatch')
        data['rk_trials'] = reused['rk_trials']
        trials = {key:{float(t):decode(f) for t,f in record['F'].items()}
                  for key,record in reused['rk_trials'].items()}
        data['reused_results_sha256'] = hashlib.sha256(args.reuse_results.read_bytes()).hexdigest()
    def trial(tol):
        key = mp.nstr(mp.mpf(tol),14)
        if key not in trials:
            start = perf_counter()
            def rhs(t,y):
                potential = ref.potential(t)
                return [y[1],potential*y[0],y[3],potential*y[2]]
            states, stats = rk.integrate(rhs,POINTS,list(map(mp.mpf,[1,0,0,1])),key)
            elapsed = perf_counter()-start
            values = {t:mp.matrix([[s[0],s[2]],[s[1],s[3]]]) for t,s in states.items()}
            trials[key] = values
            data['rk_trials'][key] = {**metrics(values,ref,jac),**stats,'seconds':elapsed,'F':values}
            print('  RK',key,'E',data['rk_trials'][key]['max_solution_error'],flush=True)
            checkpoint()
        return key
    for tolerance in args.spectral_tolerances:
        print('Contour tolerance',tolerance,flush=True)
        if reused and tolerance in reused['contours']:
            record = dict(reused['contours'][tolerance], timing_reused=True)
            elapsed = record['seconds']
        else:
            start = perf_counter()
            contours = p.Contours(ref,radius=4,formal_order=48,tolerance=tolerance)
            values, diagnostics = {}, {}
            for t in POINTS:
                values[t], diagnostics[t] = contours.at(t)
            elapsed = perf_counter()-start
            record = {**metrics(values,ref,jac), 'seconds':elapsed,'F':values,'diagnostics':diagnostics,
                      'initial_raw_F':contours.initial_matrix,'raw_W':mp.det(contours.initial_matrix),
                      'weights':contours.weights,'radius':4,'formal_order':48,'spectral_tolerance':tolerance}
        data['contours'][tolerance] = record
        target = mp.mpf(record['max_solution_error'])
        print('  contour E',target,flush=True)
        tol = mp.mpf(min(data['rk_trials'],key=lambda k: abs(mp.log(mp.mpf(data['rk_trials'][k]['max_solution_error'])/target)))) if data['rk_trials'] else target/10
        for iteration in range(10):
            key = trial(tol)
            ratio = mp.mpf(data['rk_trials'][key]['max_solution_error'])/target
            if 1/args.match_factor <= ratio <= args.match_factor:
                break
            tol = mp.mpf(key)/ratio
        best = min(data['rk_trials'],key=lambda k: abs(mp.log(mp.mpf(data['rk_trials'][k]['max_solution_error'])/target)))
        selected = data['rk_trials'][best]
        ratio = selected['max_solution_error']/float(target)
        data['pairs'][tolerance] = {'rk_tolerance':best,'error_ratio_RK_over_contour':ratio,
                                    'matched':1/args.match_factor <= ratio <= args.match_factor,
                                    'drift_ratio_RK_over_contour':selected['max_variation_drift']/record['max_variation_drift'],
                                    'cost_ratio_contour_over_RK':elapsed/selected['seconds']}
        checkpoint()
    print('Independent finite-difference residual from contour values',flush=True)
    fine = p.Contours(ref,radius=4,formal_order=48,tolerance='1e-26')
    center, h = mp.mpf(-6), mp.mpf('0.001')
    values = {k:fine.at(center+k*h/2)[0] for k in (-4,-2,-1,0,1,2,4)}
    residuals = {}
    for stride in (2,1):
        step = stride*h/2
        d2 = (-values[2*stride]+16*values[stride]-30*values[0]+16*values[-stride]-values[-2*stride])/(12*step*step)
        potential = ref.potential(center)
        residuals[str(step)] = float(max(abs(d2[0,j]-potential*values[0][0,j]) for j in range(2))/
                                     max(1,max(abs(potential*values[0][0,j]) for j in range(2))))
    data['finite_difference_residual'] = {'x':str(ref.x0+center),'relative_by_step':residuals,
                                         'spectral_tolerance':'1e-26',
                                         'note':'Centered five-point second derivative of contour values; denominator max(1, |potential*F_row1|).'}
    data['total_seconds'] = perf_counter()-start_all
    data['protected_unchanged'] = all(hashlib.sha256(Path(path).read_bytes()).hexdigest() == old for path,old in hashes.items())
    data['status'] = 'complete'
    checkpoint()
    print(json.dumps({'pairs':data['pairs'],'monitor_floor':data['monitor_reference_variation_drift'],
                       'residual':data['finite_difference_residual'],'seconds':data['total_seconds'],
                       'protected_unchanged':data['protected_unchanged']},indent=2),flush=True)


if __name__ == '__main__':
    main()


==> anc/computational_preprint/results/pii_comparison/high_precision.py <==
"""Multiple-precision Taylor continuation and local canonical Lax columns.

All Taylor coefficients come from algebraic recurrences, not numerical
differentiation. Error controls are refinement diagnostics, not enclosures.
"""
from bisect import bisect_right

import mpmath as mpm
from mpmath import mp
import numpy as np

import compare_monodromy as c


def mc(z):
    return mp.mpc(float(z.real), float(z.imag))


class Parameters:
    def __init__(self):
        # Embed the pilot's binary initial data exactly; do not silently change
        # them to decimal data while investigating sensitive continuation.
        self.x0, self.q0, self.h0 = map(mc, (c.core.X0, c.core.Q0, c.core.H0))
        self.a, self.b = map(mc, (c.core.THETA0, c.core.THETAINF))


def conv(a, b, n):
    return sum((a[k]*b[n-k] for k in range(n+1)), mp.mpc(0))


def horner(coeff, step):
    value = coeff[-1]
    for term in reversed(coeff[:-1]):
        value = value*step+term
    return value


def step_radius(coefficients, tol, cap):
    order = len(coefficients[0])-1
    radius = mp.mpf(cap)
    for series in coefficients:
        scale = max(1, abs(series[0]))
        for n in range(order-2, order+1):
            if series[n]:
                radius = min(radius, (tol*scale/abs(series[n]))**(mp.mpf(1)/n))
    return radius*mp.mpf('.7')


def reference_coefficients(x, state, p, order):
    series = [[v] for v in state]
    q, h, r, logq, logd, y1, v1, y2, v2 = series
    potential = []
    for n in range(order):
        qh, qq, hh, rr = (conv(a, b, n) for a, b in ((q,h),(q,q),(h,h),(r,r)))
        xq = x*q[n]+(q[n-1] if n else 0)
        xh = x*h[n]+(h[n-1] if n else 0)
        xr = x*r[n]+(r[n-1] if n else 0)
        xx = x*x if n == 0 else 2*x if n == 1 else 1 if n == 2 else 0
        potential.append(xx-(2*p.b-1 if n == 0 else 0)+6*xq+mp.mpf(15)/4*qq+12*p.a*p.a*rr)
        rhs = [2*qh+qq+2*xq,
               -hh-2*qh-2*xh-(2*p.b if n == 0 else 0)-4*p.a*p.a*rr,
               -2*conv(r,h,n)-conv(r,q,n)-2*xr,
               2*h[n]+q[n]+(2*x if n == 0 else 2 if n == 1 else 0),
               q[n]/2+(x if n == 0 else 1 if n == 1 else 0),
               v1[n], conv(potential,y1,n), v2[n], conv(potential,y2,n)]
        for seq, value in zip(series, rhs):
            seq.append(value/(n+1))
    return series


class TaylorReference:
    def __init__(self, span=6, digits=50, tolerance='1e-28', order=32):
        self.digits, self.order = digits, order
        self.segments, self.cost = {}, {}
        with mp.workdps(digits):
            self.p = Parameters()
            p = self.p
            initial = [p.q0, p.h0, 1/p.q0, mp.log(p.q0), mp.mpc(0),
                       mp.mpc(1), mp.mpc(0), mp.mpc(0), mp.mpc(1)]
            self.initial = initial
            for sign in (-1, 1):
                t, state, segments = mp.mpf(0), initial, []
                while abs(t) < span:
                    coeff = reference_coefficients(p.x0+t, state, p, order)
                    size = min(step_radius(coeff, mp.mpf(tolerance), '.2'), span-abs(t))
                    if size < mp.mpf('1e-12'):
                        raise RuntimeError('Reference step below 1e-12')
                    step = sign*size
                    segments.append((t, t+step, coeff))
                    state = [horner(seq, step) for seq in coeff]
                    t += step
                self.segments[sign] = segments
                self.cost[sign] = len(segments)
        self.starts = {sgn: [float(abs(a)) for a, _, _ in seq]
                       for sgn, seq in self.segments.items()}
        self.qdouble = {sgn: [np.array([complex(v) for v in cf[0]]) for _, _, cf in seq]
                        for sgn, seq in self.segments.items()}

    def at(self, t):
        with mp.workdps(self.digits):
            sign = 1 if t >= 0 else -1
            index = max(0, bisect_right(self.starts[sign], abs(float(t)))-1)
            origin, end, coeff = self.segments[sign][index]
            if abs(t) > abs(end)+mp.mpf('1e-12'):
                raise ValueError('Requested point outside reference interval')
            return [horner(seq, mp.mpf(t)-origin) for seq in coeff]

    def matrix(self, t):
        s = self.at(t)
        return mp.matrix([[s[5],s[7]],[s[6],s[8]]])

    def q_float(self, t):
        sign = 1 if t >= 0 else -1
        index = max(0, bisect_right(self.starts[sign], abs(float(t)))-1)
        origin = float(self.segments[sign][index][0])
        return np.polynomial.polynomial.polyval(t-origin, self.qdouble[sign][index])


def lax_parts(x, q, h, p):
    chi = q*h+2*p.b
    a0 = mp.matrix([[x,1],[-chi,-x]])
    residue = mp.matrix([[q*h/2,-q/2],[(q*h*h-4*p.a*p.a/q)/2,-q*h/2]])
    return a0, residue


def formal_series(x, q, h, p, order):
    _, d = lax_parts(x,q,h,p)
    chi = q*h+2*p.b
    out = [mp.eye(2)]
    b, cc = -mp.mpf(1)/2, -chi/2
    for n in range(1,order+1):
        prev = out[-1]
        dp = d*prev
        a = ((x+q/2)*cc-((n-1+p.b)*prev[1,0]+dp[1,0])/2)/n
        dd = -(chi*((n-1-p.b)*prev[0,1]+dp[0,1]+2*x*b)/2+d[1,0]*b)/n
        out.append(mp.matrix([[a,b],[cc,dd]]))
        b, cc = -((n-1-p.b)*prev[0,1]+dp[0,1]+2*x*b+dd)/2, ((n-1+p.b)*prev[1,0]+dp[1,0]-2*x*cc-chi*a)/2
    return out


def formal_value(z, series):
    result = series[-1].copy()
    for coefficient in reversed(series[:-1]):
        result = result/z+coefficient
    return result


def spectral_coefficients(z, state, x, q, h, p, order, sensitivity):
    a0, d = lax_parts(x,q,h,p)
    za = a0+mp.matrix([[z,0],[0,-z]])
    aq = mp.matrix([[0,0],[-h,0]])
    ah = mp.matrix([[0,0],[-q,0]])
    dq = mp.matrix([[h/2,-mp.mpf(1)/2],[h*h/2+2*p.a*p.a/q**2,-h/2]])
    dh = mp.matrix([[q/2,0],[q*h,-q/2]])
    groups = 3 if sensitivity else 1
    coeff = [[v] for v in state]
    divided = [[] for _ in state]
    for n in range(order):
        for j in range(len(state)):
            divided[j].append((coeff[j][n]-(divided[j][n-1] if n else 0))/z)
        for g in range(groups):
            off = 2*g
            u = mp.matrix([coeff[off][n],coeff[off+1][n]])
            v = mp.matrix([divided[off][n],divided[off+1][n]])
            rhs = za*u+d*v
            if n:
                rhs += mp.matrix([coeff[off][n-1],-coeff[off+1][n-1]])
            if g:
                base = mp.matrix([coeff[0][n],coeff[1][n]])
                divbase = mp.matrix([divided[0][n],divided[1][n]])
                rhs += (aq if g == 1 else ah)*base+(dq if g == 1 else dh)*divbase
            coeff[off].append(rhs[0]/(n+1))
            coeff[off+1].append(rhs[1]/(n+1))
    return coeff


def kernel_coefficients(z, coeff, x, q, h, root, p):
    u, v = coeff[:2]
    nterms = len(u)-1
    chi, bdiag = q*h+2*p.b, z+x+q/2
    w1 = [bdiag*u[n]+(u[n-1] if n else 0)+v[n] for n in range(nterms)]
    w2 = [-chi*u[n]-bdiag*v[n]-(v[n-1] if n else 0) for n in range(nterms)]
    qp = q*(2*h+q+2*x)
    hp = -h*h-2*h*(q+x)-2*p.b-4*p.a*p.a/q**2
    aa, uw, out, dxout = [], [], [], []
    for n in range(nterms):
        aa.append(conv(u,u,n))
        uw.append(conv(u,w1,n))
        bracket = (h-z)*aa[n]-(aa[n-1] if n else 0)-conv(u,v,n)
        derivative = (qp/(2*q)*bracket+hp*aa[n]+2*(h-z)*uw[n]
                      -2*(uw[n-1] if n else 0)-conv(w1,v,n)-conv(u,w2,n))
        out.append((root*bracket/2-(out[n-1] if n else 0))/z)
        dxout.append((root*derivative/2-(dxout[n-1] if n else 0))/z)
    return out, dxout


def spectral_path(state, vertices, x, q, h, p, tol, order=32, sensitivity=False, root=None):
    integrals = [mp.mpc(0),mp.mpc(0)]
    steps = 0
    for start, end in zip(vertices[:-1],vertices[1:]):
        z = start
        while abs(end-z) > mp.mpf('1e-60'):
            coeff = spectral_coefficients(z,state,x,q,h,p,order,sensitivity)
            size = min(step_radius(coeff,tol,min(mp.mpf('.7'),abs(z)/3)),abs(end-z))
            step = (end-z)/abs(end-z)*size
            if root is not None:
                for k, seq in enumerate(kernel_coefficients(z,coeff,x,q,h,root,p)):
                    integrals[k] += step*horner([v/(n+1) for n,v in enumerate(seq)],step)
            state = [horner(seq,step) for seq in coeff]
            z += step
            steps += 1
            if steps > 30000:
                raise RuntimeError('Spectral path exceeded step budget')
    return state, integrals


def vertices(radius,index,vertex_angle=0):
    angle = index*mp.pi/2
    inner = mp.mpf('1.45')
    path = [radius*mp.exp(1j*angle),inner*mp.exp(1j*angle)]
    pieces = int(mp.ceil(abs(angle-vertex_angle)/(mp.pi/4)))
    if pieces:
        path.extend(inner*mp.exp(1j*(angle+(vertex_angle-angle)*j/pieces)) for j in range(1,pieces+1))
    return path


def canonical_column(x,q,h,p,index,radius,formal_order,tol,*,sensitivity=False,root=None,vertex_angle=0):
    path = vertices(radius,index,vertex_angle)
    z = path[0]
    column = 0 if index % 2 else 1
    sign = 1 if column == 0 else -1
    formal = formal_value(z,formal_series(x,q,h,p,formal_order))
    initial = [formal[0,column],formal[1,column]]
    if sensitivity:
        # A high-precision central difference is used only on the explicit
        # formal coefficients; the spectral sensitivities obey differentiated ODEs.
        eps = mp.power(10,-mp.dps//3)
        for dq,dh in ((eps,0),(0,eps)):
            plus = formal_value(z,formal_series(x,q+dq,h+dh,p,formal_order))
            minus = formal_value(z,formal_series(x,q-dq,h-dh,p,formal_order))
            initial += [(plus[j,column]-minus[j,column])/(2*eps) for j in range(2)]
    result, pair = spectral_path(initial,path,x,q,h,p,tol,sensitivity=sensitivity,root=root)
    theta = z*z/2+x*z-p.b*(mp.log(radius)+1j*index*mp.pi/2)
    factor = mp.exp(sign*theta)
    return [v*factor for v in result], [v*factor**2 for v in pair]


def monodromy(x,q,h,p,radius=16,formal_order=48,tol='1e-30'):
    columns = {}
    for j in range(-4,2):
        values,_ = canonical_column(x,q,h,p,j,mp.mpf(radius),formal_order,mp.mpf(tol),sensitivity=True)
        columns[j] = mp.matrix([[values[0],values[2],values[4]],[values[1],values[3],values[5]]])
    def det(u,v):
        return u[0]*v[1]-u[1]*v[0]
    for index,left,right in ((1,1,0),(-1,-1,0),(-2,-1,-2),(-3,-3,-2),(-4,-3,-4)):
        u,v,target = columns[left],columns[right],columns[index].copy()
        determinant = det(u[:,0],v[:,0])
        dd = [det(u[:,j],v[:,0])+det(u[:,0],v[:,j]) for j in (1,2)]
        columns[index][:,0] = target[:,0]/determinant
        for j in (1,2):
            columns[index][:,j] = target[:,j]/determinant-target[:,0]*dd[j-1]/determinant**2
    frames = []
    for a,b in ((1,0),(-1,0),(-1,-2),(-3,-2),(-3,-4)):
        frames.append([mp.matrix([[columns[a][0,j],columns[b][0,j]],
                                  [columns[a][1,j],columns[b][1,j]]]) for j in range(3)])
    ss, ds = [], []
    for k in range(4):
        left,right = frames[k],frames[k+1]
        inv = left[0]**-1
        matrix = inv*right[0]
        row,col = (1,0) if k%2 == 0 else (0,1)
        ss.append(matrix[row,col])
        ds.append([(inv*(right[j]-left[j]*matrix))[row,col] for j in (1,2)])
    products = mp.matrix([ss[a]*ss[b] for a,b in c.PAIRS])
    jac = mp.matrix([[ss[a]*ds[b][j]+ss[b]*ds[a][j] for j in range(2)] for a,b in c.PAIRS])
    return ss, products, jac


def contour_basis(x,state,p,radius=16,formal_order=48,tol='1e-30',coefficients=None):
    q,h,_,logq,logd = state[:5]
    root = mp.exp(logq/2)
    answers, saved = [], {}
    for name,spec in c.old.CYCLES.items():
        cols,pairs = [], []
        vertex_angle = mp.pi if name == 'B' else mp.mpf(0)
        for j in spec['indices']:
            values,pair = canonical_column(x,q,h,p,j,mp.mpf(radius),formal_order,mp.mpf(tol),root=root,vertex_angle=vertex_angle)
            gauge = mp.exp((1 if j%2 else -1)*logd)
            cols.append([v*gauge for v in values])
            pairs.append([v*gauge*gauge for v in pair])
        if coefficients is None:
            square = mp.matrix([[u[0]**2 for u in cols],
                                [u[0]*u[1] for u in cols],[u[1]**2 for u in cols]])
            # Cofactors give the null vector without a double-precision SVD.
            coef = [(-1)**j*mp.det(mp.matrix([[square[r,k] for k in range(4) if k != j] for r in range(3)])) for j in range(4)]
            scale = max(abs(v) for v in coef)
            coef = [v/scale for v in coef]
        else:
            coef = coefficients[name]
        saved[name] = coef
        answers.append([sum(coef[k]*pairs[k][r] for k in range(4)) for r in range(2)])
    return mp.matrix([[answers[0][0],answers[1][0]],[answers[0][1],answers[1][1]]]), saved


def tangent_conversion(x,state):
    q,h = state[:2]
    root = mp.exp(state[3]/2)
    qp = q*(2*h+q+2*x)
    return mp.matrix([[root,0],[-qp/(4*q*root)-root/2,1/(2*root)]])


==> anc/computational_preprint/results/pii_comparison/pii_core.py <==
"""PII (alpha=0): Taylor background, canonical columns, and squared cycles.

The author's source article is read-only. Contours here are finite sums of
subdominant rays with cancelling symmetric-square boundaries at lambda=0.
"""
from bisect import bisect_right

from mpmath import mp

from high_precision import conv, horner, step_radius


def reference_coefficients(x, state, order):
    series = [[v] for v in state]
    u, w, integral_u, y1, v1, y2, v2 = series
    square, potential = [], []
    for n in range(order):
        square.append(conv(u, u, n))
        potential.append(6*square[n]+(x if n == 0 else 1 if n == 1 else 0))
        rhs = [w[n], 2*conv(square, u, n)+x*u[n]+(u[n-1] if n else 0),
               u[n], v1[n], conv(potential, y1, n), v2[n], conv(potential, y2, n)]
        for seq, value in zip(series, rhs):
            seq.append(value/(n+1))
    return series


class Reference:
    def __init__(self, span=12, digits=70, tolerance='1e-36', order=40,
                 x0='-1', u0='.2', w0='.1'):
        self.digits, self.span = digits, mp.mpf(span)
        self.segments = []
        with mp.workdps(digits):
            self.x0 = mp.mpf(x0)
            self.initial = list(map(mp.mpf, [u0, w0, '0', '1', '0', '0', '1']))
            t, state = mp.mpf(0), self.initial
            while -t < self.span:
                cf = reference_coefficients(self.x0+t, state, order)
                step = -min(step_radius(cf, mp.mpf(tolerance), '.25'), self.span+t)
                if abs(step) < mp.mpf('1e-14'):
                    raise RuntimeError('PII reference step below floor')
                self.segments.append((t, t+step, cf))
                state = [horner(seq, step) for seq in cf]
                t += step
        self.starts = [abs(a) for a, _, _ in self.segments]

    def at(self, t):
        with mp.workdps(self.digits):
            t = mp.mpf(t)
            if t > 0 or -t > self.span:
                raise ValueError('PII reference defined on [-span, 0]')
            index = max(0, bisect_right(self.starts, -t)-1)
            origin, _, cf = self.segments[index]
            return [horner(seq, t-origin) for seq in cf]

    def potential(self, t):
        # Evaluate only the background, never reference linearized solutions.
        index = max(0, bisect_right(self.starts, -t)-1)
        origin, _, cf = self.segments[index]
        u = horner(cf[0], t-origin)
        return self.x0+t+6*u*u

    def matrix(self, t):
        s = self.at(t)
        return mp.matrix([[s[3], s[5]], [s[4], s[6]]])

    def anchor(self, t):
        # At lambda=0, B=u*sigma_1; these matrices commute for different x.
        z = self.at(t)[2]
        return mp.matrix([[mp.cosh(z), mp.sinh(z)], [mp.sinh(z), mp.cosh(z)]])


def formal_column(x, u, w, sign, order):
    """Riccati ratio and its amplitude, with leading coefficient exactly one.

sign=+1 is column 1, exp(-i*Omega); sign=-1 is column 2.
Only algebraic recurrence is used; no coefficients are copied from print.
"""
    ii = mp.j*sign
    r = [mp.mpc(0), ii*u/2, w/4]
    for m in range(1, order+1):
        lhs = -(m-1)*r[m-1] if m >= 2 else 0
        square_next = sum(r[k]*r[m+1-k] for k in range(1, m+1))
        square = sum(r[k]*r[m-k] for k in range(1, m))
        r.append((lhs-ii*(2*x+4*u*u)*r[m]+4*u*square_next+2*ii*w*square)/(8*ii))
    log_amp = [mp.mpc(0)]
    for n in range(1, order+1):
        log_amp.append(-(4*u*r[n+2]+2*ii*w*r[n+1])/n)
    amp = [mp.mpc(1)]
    for n in range(1, order+1):
        amp.append(sum(k*log_amp[k]*amp[n-k] for k in range(1, n+1))/n)
    other = [conv(r, amp, n) for n in range(order+1)]
    return [amp, other] if sign == 1 else [other, amp]


def spectral_coefficients(z, state, x, u, w, order, sensitivity=False):
    cf = [[v] for v in state]
    groups = 3 if sensitivity else 1
    diagonal = -mp.j*(4*z*z+x+2*u*u)
    upper, lower = 4*u*z+2*mp.j*w, 4*u*z-2*mp.j*w
    for n in range(order):
        for g in range(groups):
            a, b = cf[2*g:2*g+2]
            ra, rb = diagonal*a[n]+upper*b[n], lower*a[n]-diagonal*b[n]
            if n:
                ra += -8*mp.j*z*a[n-1]+4*u*b[n-1]
                rb += 4*u*a[n-1]+8*mp.j*z*b[n-1]
            if n >= 2:
                ra -= 4*mp.j*a[n-2]
                rb += 4*mp.j*b[n-2]
            if g == 1:
                ra += -4*mp.j*u*cf[0][n]+4*z*cf[1][n]
                rb += 4*z*cf[0][n]+4*mp.j*u*cf[1][n]
                if n:
                    ra += 4*cf[1][n-1]
                    rb += 4*cf[0][n-1]
            elif g == 2:
                ra += 2*mp.j*cf[1][n]
                rb -= 2*mp.j*cf[0][n]
            a.append(ra/(n+1))
            b.append(rb/(n+1))
    return cf


def kernel_coefficients(z, cf, u):
    a, b = cf[:2]
    out, dx, minus = [], [], []
    for n in range(len(a)-1):
        aa, bb, ab = conv(a, a, n), conv(b, b, n), conv(a, b, n)
        out.append(aa+bb)
        minus.append(aa-bb)
        dx.append(-2*mp.j*(z*minus[n]+(minus[n-1] if n else 0))+4*u*ab)
    return out, dx


def canonical(x, u, w, index, radius=4, formal_order=40, tolerance='1e-26',
              sensitivity=False, quadrature=True, order=32):
    angle = -mp.pi/6+index*mp.pi/3
    sign = 1 if index % 2 == 0 else -1
    z = mp.mpf(radius)*mp.exp(mp.j*angle)
    initial_z = z
    def initial(uu, ww):
        return [horner(cf, 1/z) for cf in formal_column(x, uu, ww, sign, formal_order)]
    state = initial(u, w)
    boundary = -mp.j*(state[0]**2-state[1]**2)/2
    if sensitivity:
        eps = mp.power(10, -mp.dps//3)
        for du, dw in ((eps, 0), (0, eps)):
            plus, minus = initial(u+du, w+dw), initial(u-du, w-dw)
            state.extend((a-b)/(2*eps) for a, b in zip(plus, minus))
    integrals = [mp.mpc(0), mp.mpc(0)]
    steps = 0
    while abs(z) > mp.mpf('1e-60'):
        cf = spectral_coefficients(z, state, x, u, w, order, sensitivity)
        kernel = kernel_coefficients(z, cf, u) if quadrature else None
        controlled = cf
        if kernel is not None:
            # Products have faster phase variation than individual columns.
            # Include both accumulated integrals in Taylor step selection.
            controlled = cf+[[integrals[k]]+[v/(n+1) for n,v in enumerate(seq)]
                             for k,seq in enumerate(kernel)]
        size = min(step_radius(controlled, mp.mpf(tolerance), '.4'), abs(z))
        step = -z/abs(z)*size
        if quadrature:
            for k, seq in enumerate(kernel):
                integrals[k] += step*horner([v/(n+1) for n, v in enumerate(seq)], step)
        state = [horner(seq, step) for seq in cf]
        z += step
        steps += 1
        if steps > 30000:
            raise RuntimeError('PII spectral step budget exceeded')
    exponent = mp.exp(-sign*mp.j*(4*initial_z**3/3+x*initial_z))
    return {'column': mp.matrix([v*exponent for v in state[:2]]),
            'sensitivities': [mp.matrix([v*exponent for v in state[k:k+2]]) for k in (2, 4)]
                            if sensitivity else [],
            'integral': mp.matrix([v*exponent**2 for v in integrals]),
            'boundary': boundary*exponent**2, 'steps': steps}


def wedge(a, b):
    return a[0]*b[1]-a[1]*b[0]


def squared(column):
    a, b = column
    return mp.matrix([a*a, a*b, b*b])


def cycle_coefficients(columns):
    rows = mp.matrix([[squared(v)[k] for v in columns] for k in range(3)])
    cofactors = []
    for j in range(4):
        minor = mp.matrix([[rows[k, l] for l in range(4) if l != j] for k in range(3)])
        cofactors.append((-1)**j*mp.det(minor))
    scale = max(map(abs, cofactors))
    if not scale:
        raise ValueError('Degenerate four-ray cycle')
    return [v/scale for v in cofactors]


class Contours:
    groups = [(0, 1, 2, 3), (2, 3, 4, 5)]

    def __init__(self, reference, **settings):
        self.reference, self.settings = reference, settings
        self.base = self.columns(0)
        self.weights = [cycle_coefficients([self.base[j]['column'] for j in group])
                        for group in self.groups]
        self.initial_matrix, _ = self.assemble(self.base)
        self.inverse = self.initial_matrix**-1

    def columns(self, t):
        u, w = self.reference.at(t)[:2]
        x = self.reference.x0+t
        return [canonical(x, u, w, j, **self.settings) for j in range(6)]

    def assemble(self, data):
        matrix = mp.matrix(2, 2)
        boundary = mp.matrix(1, 2)
        for k, (group, weights) in enumerate(zip(self.groups, self.weights)):
            for j, c in zip(group, weights):
                for row in range(2):
                    matrix[row, k] += c*data[j]['integral'][row]
                boundary[k] -= c*data[j]['boundary']
        return matrix, boundary

    def at(self, t):
        data = self.columns(t) if t else self.base
        anchor = self.reference.anchor(t)
        direction_defect = mp.mpf(0)
        corrections = []
        for j, local in enumerate(data):
            target = anchor*self.base[j]['column']
            pivot = max(range(2), key=lambda k: abs(local['column'][k]))
            gamma = target[pivot]/local['column'][pivot]
            direction_defect = max(direction_defect,
                                   max(map(abs, gamma*local['column']-target))/max(map(abs, target)))
            corrections.append(abs(gamma-1))
            data[j] = dict(local, column=gamma*local['column'],
                           integral=gamma**2*local['integral'], boundary=gamma**2*local['boundary'])
        raw, boundary = self.assemble(data)
        inner = mp.mpf(0)
        for group, weights in zip(self.groups, self.weights):
            residual = sum((c*squared(data[j]['column']) for j, c in zip(group, weights)), mp.zeros(3, 1))
            scale = sum(abs(c)*max(map(abs, squared(data[j]['column']))) for j, c in zip(group, weights))
            inner = max(inner, max(map(abs, residual))/scale)
        return raw*self.inverse, {'direction_defect': direction_defect,
                                  'amplitude_correction': max(corrections),
                                  'inner_boundary_defect': inner,
                                  'outer_boundary': max(map(abs, boundary*self.inverse))}


def monodromy(x, u, w, **settings):
    """Four connection coefficients and their fixed-x (u,w) derivatives.

v[j+2] = a[j]*v[j] + b[j]*v[j+1]; b are Stokes coefficients
in the explicitly specified subdominant-column convention. No determinant
or conservation projection is applied. The four entries are redundant.
"""
    data = [canonical(x, u, w, j, sensitivity=True, quadrature=False, **settings) for j in range(6)]
    values, jacobian = mp.matrix(4, 1), mp.matrix(4, 2)
    adjacent = []
    for j in range(4):
        a, b, c = [data[k]['column'] for k in (j, j+1, j+2)]
        numerator, denominator = wedge(a, c), wedge(a, b)
        values[j] = numerator/denominator
        adjacent.append(abs(denominator-(-1)**j))
        for k in range(2):
            da, db, dc = [data[l]['sensitivities'][k] for l in (j, j+1, j+2)]
            dn = wedge(da, c)+wedge(a, dc)
            dd = wedge(da, b)+wedge(a, db)
            jacobian[j, k] = (dn*denominator-numerator*dd)/denominator**2
    return values, jacobian, max(adjacent)


==> anc/computational_preprint/results/pii_comparison/results.json <==
{
  "equation": "u_xx=2*u^3+x*u; alpha=0",
  "initial": {
    "x0": "-1",
    "u0": ".2",
    "w0": ".1"
  },
  "points": [
    0,
    -1,
    -3,
    -6,
    -9,
    -12
  ],
  "digits": 70,
  "protected_hashes": {
    "pii2024_manuscript.tex": "3925622cceb799099d6f36f1185a8ff65998f938fb43e1394351c14509683565",
    "piv2026_manuscript.tex": "a5f8155b24d60e796947b73983c3c2262b8fd08a43b00172604f8af0fb2a23d2",
    "ms_source.zip": "e6ec0a309d7ac0d8d428655e3bc4ae3206694690cc922101316c7fd3222fe55f",
    "ms_submission.zip": "59072bd5e7c8789be3bcff94e0dd1117402eaefb6bfb7ec7a13caa9f17c218f8",
    "integral_solution_results.json": "a2a6d12cc43d693e0540387a05c0b22d477b92dff2130aab3c3d4d286822d14e",
    "normalization_results.json": "b30d680b04bd58b5c7322c9eb2824ce5bff1cdbf3597c3d50bbf1be5264172a7",
    "numerical_results.json": "d16944f2498af0a629cc953f39a870a76051e6bd82295a96a71cbdf9f9c962c9",
    "piv_integral_solution.csv": "15943fbd689700e8f35da3b1e94029c54e6cac12868c3d3a670ef31e4f0295c0",
    "piv_integral_solution.pdf": "65118f00ae53781063385b8e154c9d7336df36f921b226f7a0ca48ea8585499a",
    "piv_two_contour_solutions.csv": "a391a7985793eb0e93164a9e0b9d263252562198df50c59bd851ca4fe8e73052",
    "piv_two_contour_wronskian.pdf": "24d723986822afc5b13d929670a6e941aca873f8b51512bad71fe59aa26792b9",
    "piv_verification_report.md": "fc6373aaf16e8800b278ef68128295afc77b4e73253f0107fa1162c6a6d82a41",
    "symbolic_results.json": "c15210927b3cab0d541b2c6cb09dda7bcb583e5a095925fdb14626ab3482f006",
    "two_contour_results.json": "2439d85640a5409ff9b6380abf3073b70a909c3e58f89f3dad6651e0fcf3237d"
  },
  "matching_rule": "Max pointwise relative max-entry error in F, same six points; monodromy not used in matching.",
  "match_factor": 1.1,
  "contours": {
    "1e-6": {
      "max_solution_error": 2.2362291853458374e-09,
      "max_variation_drift": 1.900878041408019e-09,
      "max_wronskian_error": 4.52772113140585e-09,
      "points": [
        {
          "t": 0,
          "x": -1.0,
          "solution_error": 3.1008022316913316e-75,
          "variation_drift": 2.6751418297114053e-75,
          "wronskian_error": 4.0389728105258593e-75
        },
        {
          "t": -1,
          "x": -2.0,
          "solution_error": 5.390516452470073e-17,
          "variation_drift": 5.238635624537635e-17,
          "wronskian_error": 6.904424845794468e-18
        },
        {
          "t": -3,
          "x": -4.0,
          "solution_error": 2.1315338008133428e-14,
          "variation_drift": 2.1976519834238097e-14,
          "wronskian_error": 3.876689881312337e-14
        },
        {
          "t": -6,
          "x": -7.0,
          "solution_error": 3.017148055041364e-12,
          "variation_drift": 2.830737378200425e-12,
          "wronskian_error": 4.29401771015707e-12
        },
        {
          "t": -9,
          "x": -10.0,
          "solution_error": 5.345766016262815e-11,
          "variation_drift": 7.84050732264524e-11,
          "wronskian_error": 1.249464831299898e-10
        },
        {
          "t": -12,
          "x": -13.0,
          "solution_error": 2.2362291853458374e-09,
          "variation_drift": 1.900878041408019e-09,
          "wronskian_error": 4.52772113140585e-09
        }
      ],
      "seconds": 5.183556500007398,
      "F": {
        "0": [
          [
            [
              "1.0",
              "1.8205085173081785403120611646105525651024540154586230960933195373437814912547272e-75"
            ],
            [
              "-2.812903615948655025518466754342471845417656258401329999333179713230726292754835e-75",
              "-7.8883822451819809153538434931075551706905418606516143802760175564447556902506e-76"
            ]
          ],
          [
            [
              "2.1809267772720647781271120753793341300810363465754772470535454805701802620953756e-75",
              "2.2042079920551121187816099473311806467501619791821511637534675870624052610550433e-75"
            ],
            [
              "1.0",
              "2.2184642932176806647552220602482257979804160364428746834195807600881569497207665e-75"
            ]
          ]
        ],
        "-1": [
          [
            [
              "0.46930337552912131166962438365177202855193496234502447648663418941110030283480279",
              "-1.7200627926395967357592252417577696624213568926635034971668076376377242821743103e-71"
            ],
            [
              "-0.78223275324869649865403683242993610757604004933156476649655861791765605101331215",
              "-7.4938928598438215045776922772259761179023483120322498856013047168061214451543512e-72"
            ]
          ],
          [
            [
              "1.1062767632174826891294912032302307945009861890932948945537214451438142286013353",
              "-2.7249641106438352548127161044851747111066237496250329820620092095005339494188509e-71"
            ],
            [
              "0.28688070163897185003100866821732771145475351775239067267347739205601717578942548",
              "-5.9587296561603339186994460340855358882745607188722181705191414436769244749833159e-71"
            ]
          ]
        ],
        "-3": [
          [
            [
              "-0.21578216254668048940597638363634167486936812855404247567404362456157304552292292",
              "-3.4106637514507457241231785540949908826753294139860613087912480040733399188947423e-71"
            ],
            [
              "0.68789477905116411321521424142625272122922372048276768392205995771704485936047944",
              "-6.2424612169748509947736572012832608746984781333825273968069030976429520695677167e-71"
            ]
          ],
          [
            [
              "-1.4563167931388407940811399699250525395577316187612688792744495263439433090876377",
              "-2.6988950834327424884753082215472569681682383175154594747176118414241756439538178e-72"
            ],
            [
              "0.0083080020310583973427131703011502753583349784994899303098342461664952206989002844",
              "-4.7430419123480593217727025154237831205522651611541726900021650227613028204564073e-71"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.26118241791220657424759054045970799714067445298250110371661565889140060441541073",
              "4.9364264124429576582451276011775520847160736657993969052543748929517472027630993e-70"
            ],
            [
              "0.45687465388659591385557581808108164859757042440266884525916135664153400526288892",
              "9.1572677731159492100650529522052273503715073164768670791995385754987855045785547e-70"
            ]
          ],
          [
            [
              "-1.6115659327385301535714169581832552544936472227119030938121560381785293872381458",
              "-1.6816966931081915184519642332170947686730576643948919531704146724013137535505248e-70"
            ],
            [
              "1.0097018565354046639764456142334985709990687700070279995927384311138215008780368",
              "1.6977422222266792586434776394422551631342091836395939719241588840022455436945107e-70"
            ]
          ]
        ],
        "-9": [
          [
            [
              "0.19190069910345811418294619034872140131788317065842784726769196732131549114575904",
              "-1.6369485945758897539649127265180128142718414597685080346551984707862546348449337e-68"
            ],
            [
              "-0.53724569016086147879250568853465615082733014419615496445963978147870764203469461",
              "-3.1340166381810956063276358805216973264994109013658549809443120630544450678874307e-68"
            ]
          ],
          [
            [
              "1.8582083331921200059249357437495590930683397682103803090277920554743052600044748",
              "1.2652911693593573015492787400049195131695112881828031845966334789691066838227321e-68"
            ],
            [
              "0.0087836128501034033286020722825442936372189027916948732328296763545788529873495261",
              "3.4654052662573250702700000275683017844108002923732476886172055047337969397028507e-68"
            ]
          ]
        ],
        "-12": [
          [
            [
              "0.23000085402174673166526793357156737190548838507155509048052759956721291059462376",
              "5.6927530598451564799939603000200358679096682134534037147189742280507752520420304e-67"
            ],
            [
              "0.37683530218484696978433223033153421860362611875509178103704872099143002490698782",
              "1.068235809889611987323423422068260492942582259848236861386217251740723408192835e-66"
            ]
          ],
          [
            [
              "-1.9245011197658998399981328749855690036097407117831098960854120974356058447250585",
              "-1.8693021001188182126432359330010719121246697385135360472471414424970970690189947e-66"
            ],
            [
              "1.1946913659035326894669047745589460105720334491169608257593436951765093320756422",
              "-3.8833754549821663858826857579715099587101342060589211652350600238812778090368579e-66"
            ]
          ]
        ]
      },
      "diagnostics": {
        "0": {
          "direction_defect": "0.0",
          "amplitude_correction": "0.0",
          "inner_boundary_defect": "5.8309382049014090192508551605772853846183672154548001795323399560890016773020418e-72",
          "outer_boundary": "1.4659430958771878900117395694270861122378331612476733712088910443417400386035277e-73"
        },
        "-1": {
          "direction_defect": "0.0000000000000000000010730822813792588890076960751532323771455048584541442733267915858955275255373215",
          "amplitude_correction": "0.000000000000000000095846723999155344983336547063624544406580979624541842314350483466148944818278854",
          "inner_boundary_defect": "0.00000000000000000000057319744832717011328408257423878583480399068513672193380225436017336748338408428",
          "outer_boundary": "1.1300451217187284164007958068945046958518467188342519356189770885934317605646485e-71"
        },
        "-3": {
          "direction_defect": "0.0000000000000000001895583536431638954988862215173868880462169378342423737016799461107734456559748",
          "amplitude_correction": "0.00000000000000000039532758840252988265476367801347031699977100917761131325914180194510551136467838",
          "inner_boundary_defect": "0.000000000000000000096596394297966266334730039361042806581757403049392776852865769241143916713989554",
          "outer_boundary": "3.6433618155961085205651432763654019833631677262873013929503988634860172625129147e-68"
        },
        "-6": {
          "direction_defect": "0.0000000000000000020086462737119465919650721153100102342009840335407782852080225828226165690782776",
          "amplitude_correction": "0.00000000000000000075005831788345280283249678417430813625056891160661868380321856865729292014185239",
          "inner_boundary_defect": "0.00000000000000000103615503673209838661346818769358896839307184786400398650298538833263220151977",
          "outer_boundary": "5.5719303850481548396167718143901025137198223446144129666339813265535236055559371e-63"
        },
        "-9": {
          "direction_defect": "0.0000000000000000067428762003344370890624907027518128715276476916623231580704190201271283038261152",
          "amplitude_correction": "0.00000000000000000029899405014279125425985954186710545084705768212757942978620938098377224376559263",
          "inner_boundary_defect": "0.0000000000000000019140810794498560992541196171526836641778102423400641691344266270339197074260366",
          "outer_boundary": "9.2385962498647551727702684553807149992494286017201502776054802005624278668029054e-58"
        },
        "-12": {
          "direction_defect": "0.000000000000000053234222908697688653093512580281730058070504225906730494784583078467799383327191",
          "amplitude_correction": "0.0000000000000000014868211972623910104165907698805384674803618248653851780589715902976588725857858",
          "inner_boundary_defect": "0.000000000000000012608580108691107904377615582742909374357899303885251047049167229975377384310844",
          "outer_boundary": "1.1985331757399591654121697250200565427650041139103975221480595678504985386220169e-52"
        }
      },
      "initial_raw_F": [
        [
          [
            "1.0999430302899726286129082961594205228821391941608320224008382664915482759963929",
            "-1.5686294179061480802483112476686498380313571051800528066233658779257793231097577"
          ],
          [
            "1.4647560910002207254446000453011003205253994212990056021649879584470673382823927e-69",
            "0.43284521407729268115979897399149660925415696414111199284427939493674473715608871"
          ]
        ],
        [
          [
            "-1.0588634511989387219266452192311596620975108822438993199293822717133225150772681",
            "0.30851520261287885372086971232364637455108657496104179001722049791913089372476899"
          ],
          [
            "-4.8459202670571444556633174605363295766377395074042063237003967929767351431119962e-69",
            "-1.4495791285834407780250034451527622129080650171115366718778181318060198001807632"
          ]
        ]
      ],
      "raw_W": [
        "-2.140313135757673214237899776939563569813037532236784707249151480830051023188306",
        "-1.1361304821263421447136198452650795620299427769381866052705225211882357089004913"
      ],
      "weights": [
        [
          [
            "1.100214666922337552479347789783562895490447443705650132885694142485897311119554e-69",
            "0.91726025509456679137377755846554164477093767151847589041701703166849696335612017"
          ],
          [
            "-0.76902468193267621591322693546808168858277005724215323829702911309588163968465116",
            "0.3401498680236413996649760570123998384940355866297590317835221625705595915815797"
          ],
          [
            "0.12462893096070127134040949902029544451835013714192563832602858347778213449653563",
            "-0.99220342146537307538011964015728757818751501850511724752460807144144599922537438"
          ],
          [
            "0.66101113376925489714186155912156950609984902326377206802615652945777516133253514",
            "-0.39748609724210228428442172836598407957253012287849526556287069430535751859882559"
          ]
        ],
        [
          [
            "0.85698950902644884104670654556631263755685839708405210540280575521694819164247061",
            "-0.51533385432999272379059836028997536183072620568409174934390413079145010965693918"
          ],
          [
            "0.74273667354142456611345039531198355625667099707776316323778999790578816284980763",
            "0.44663014972395303670011065057309939958239252821947535748731426060468749350533618"
          ],
          [
            "-0.74273667354142456611345039531198355625667099707776316323778999790578895069388748",
            "0.4466301497239530367001106505730993995823925282194753574873142606046913557524633"
          ],
          [
            "-0.85698950902644884104670654556631263755685839708405210540280575521695162374484149",
            "-0.51533385432999272379059836028997536183072620568409174934390413079144437741208229"
          ]
        ]
      ],
      "radius": 4,
      "formal_order": 48,
      "spectral_tolerance": "1e-6"
    },
    "1e-9": {
      "max_solution_error": 8.727516556036569e-13,
      "max_variation_drift": 6.680680274555412e-13,
      "max_wronskian_error": 2.149527444588189e-13,
      "points": [
        {
          "t": 0,
          "x": -1.0,
          "solution_error": 8.164260306127183e-75,
          "variation_drift": 6.009203309810476e-75,
          "wronskian_error": 5.013399801911067e-75
        },
        {
          "t": -1,
          "x": -2.0,
          "solution_error": 4.346494633905029e-17,
          "variation_drift": 4.591841853305061e-17,
          "wronskian_error": 4.5379554777920183e-17
        },
        {
          "t": -3,
          "x": -4.0,
          "solution_error": 8.372661683632563e-16,
          "variation_drift": 1.0202541094254168e-15,
          "wronskian_error": 5.212396664984274e-16
        },
        {
          "t": -6,
          "x": -7.0,
          "solution_error": 4.2471648992173215e-15,
          "variation_drift": 3.366034871890098e-15,
          "wronskian_error": 2.497121172144226e-15
        },
        {
          "t": -9,
          "x": -10.0,
          "solution_error": 3.8215097902867133e-14,
          "variation_drift": 6.303103362119874e-14,
          "wronskian_error": 7.575846246800872e-15
        },
        {
          "t": -12,
          "x": -13.0,
          "solution_error": 8.727516556036569e-13,
          "variation_drift": 6.680680274555412e-13,
          "wronskian_error": 2.149527444588189e-13
        }
      ],
      "seconds": 6.40963595797075,
      "F": {
        "0": [
          [
            [
              "1.0",
              "-6.3344287911869406587137708968490372415186920976849017022296499095585055927824592e-75"
            ],
            [
              "-1.9179292734191062789863711201516580712915197930823159874747161423229644551205425e-75",
              "-8.145456765930472885904520071200946481283034256538776699297147308627410448324225e-76"
            ]
          ],
          [
            [
              "2.8576482270708157408878801774880705091137365376208297046261044743904618825820598e-75",
              "7.6478096835971893724821166177014175147290483081165457887471891813513725327591656e-75"
            ],
            [
              "1.0",
              "1.3210289892758732833208867053941528249733401919643099120022834820557032661577752e-75"
            ]
          ]
        ],
        "-1": [
          [
            [
              "0.46930337552912132760787889790542034926187037454769456207178736215496510298749907",
              "-3.2568800842023907264084727586770801492168195204633132020030414069972345056075533e-72"
            ],
            [
              "-0.78223275324869652380303840934629248985968296981254359238291127933786900018680162",
              "-3.98597324657535267356594211866112451161390626360949670482985003585754324557148e-72"
            ]
          ],
          [
            [
              "1.1062767632174826499305295644487563455865833451960209074821560801214219618404346",
              "2.7449462915904034525305986563554820509229364907248946840164019614584899175278122e-71"
            ],
            [
              "0.28688070163897195774929974869524807136089805648373861070667146884446145786727751",
              "1.5952243743848832135480066160003458479436002179813602475598162358330082391036599e-71"
            ]
          ]
        ],
        "-3": [
          [
            [
              "-0.21578216254668737371444051495107703681821662009368629161371157001135080616581438",
              "-4.5784961930850641723819956161456754762272214965877301868288626074723082708243363e-71"
            ],
            [
              "0.6878947790511551180872455649453434678631838639522804973991020663961386138351866",
              "-4.1720071988615188998546631331560169982472427602290978904778937309289205534095319e-71"
            ]
          ],
          [
            [
              "-1.4563167931388093457180607771982052968131570703441750864088903304620051796102558",
              "-7.1666279812332915548841385848341002384580860040595133682157803315739182494334682e-71"
            ],
            [
              "0.008308002031074411380055467486855286449720876600154433938008327272902029107820373",
              "-1.0196343515063635185994887886128385161046731269405786576200027202049575910191172e-70"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.26118241791408923754415191743919324357691843600492972104048492624375733389905747",
              "-2.6877020439127265361226013532251708764410312729503103194181183349093239425217932e-70"
            ],
            [
              "0.45687465388617306312113552037704826512441416975178571641819770042931254764963313",
              "-7.3028116309046816415324997341281129786986381958042472947130751559141002409847654e-70"
            ]
          ],
          [
            [
              "-1.6115659327433939917520213273172271197837329522650777243450701962526766172988218",
              "6.4931162082045744884302030490999750291168927152023546444099514818310704689026497e-70"
            ],
            [
              "1.0097018565386777543526010135114543765882641777332739877291538198800735015992314",
              "1.1356479926990405133826770181526120660865555952761868810433341487823799542501484e-69"
            ]
          ]
        ],
        "-9": [
          [
            [
              "0.19190069908226733467390108018236850845625556808705549565453357040919588430408736",
              "6.8723398103563495790058583416877859929263938417819609163783163028256360513402789e-70"
            ],
            [
              "-0.53724569019450526045357463281077698528858816520572800040564731030132469962998697",
              "3.1452936409352162454972832876944889487024823175627541497418060481865671518322559e-69"
            ]
          ],
          [
            [
              "1.8582083332913958728223657041237176973565045674302070083143340670507088333912369",
              "-6.2096641210470713037896921825999963374753316776822256190627754314855190644181362e-69"
            ],
            [
              "0.008783612898500848206029487487955477321421437593166886120900875271847253825831741",
              "-2.0237870063740787546374228152890121606079783093429794696524442946770167032185525e-68"
            ]
          ]
        ],
        "-12": [
          [
            [
              "0.23000085512782041802388828765297621575219196093767144405150817542273967464434551",
              "1.5899648944068651472673973103649641678051681270431025610817512745216197263526236e-67"
            ],
            [
              "0.37683530299738949738071580813182949942573392049531667150961186466166250472185372",
              "5.2913527720479665311115864373895889053151652168079609200446541720221839046862662e-69"
            ]
          ],
          [
            [
              "-1.9245011240689763367207877361015855441826896384189470410690611823821925732430418",
              "4.5544899944894484548424409509679323966640488071280552688622190216959163639431289e-67"
            ],
            [
              "1.1946913659939643351406319972455998580267621321770628568997728997631056787373897",
              "2.1780428326081973818771974179979369507356206453823981481510247414234680207305989e-66"
            ]
          ]
        ]
      },
      "diagnostics": {
        "0": {
          "direction_defect": "0.0",
          "amplitude_correction": "0.0",
          "inner_boundary_defect": "4.9368616595408152072879138129637660250049893711632868994803359832028913281345518e-72",
          "outer_boundary": "1.4659430958771878935886303258051209192105695231009069364974303157251711989873338e-73"
        },
        "-1": {
          "direction_defect": "0.00000000000000000000060968520522491250506062434498620889818344272304853211096284277482574804197887026",
          "amplitude_correction": "0.0000000000000000000022998304267675744659301254803499420008607139974085800044720551203342629229545939",
          "inner_boundary_defect": "0.00000000000000000000033719155813153990599022217803921872607637269799120429412744487718911400913253844",
          "outer_boundary": "1.1300451217187284148483779607531790243455497311116237802185763921122522924512448e-71"
        },
        "-3": {
          "direction_defect": "0.0000000000000000000025031618756941184445467030598978265574384185767741845503408783848842039045063993",
          "amplitude_correction": "0.0000000000000000000027088080870596827615422871392241748615610277656812672090405176633324050618192829",
          "inner_boundary_defect": "0.00000000000000000000059508821914303178511453588060586425321236986672807650613762348327048168177593955",
          "outer_boundary": "3.643361815596108504231374239915586181589293915311832409147164586089059367735207e-68"
        },
        "-6": {
          "direction_defect": "0.00000000000000000000065351078593326372486574715864610807183723946949260554155791932883158053054096716",
          "amplitude_correction": "0.0000000000000000000015360134250184151129189748790337486966575091519923473866305802699953238369928173",
          "inner_boundary_defect": "0.00000000000000000000022188748590860079628614773792297644741943821927175068638239352577810372628469979",
          "outer_boundary": "5.5719303850481548239292026704390159295281011731750838508352214551631683663384823e-63"
        },
        "-9": {
          "direction_defect": "0.0000000000000000000012106517800605215225654359669166154548533828359135184928326224062347393266493763",
          "amplitude_correction": "0.000000000000000000006735588848724682091416958263210490884290532713358841684746918612878610122840714",
          "inner_boundary_defect": "0.00000000000000000000064660958295424473646867254926112593251537494787818611054404231487203781641521714",
          "outer_boundary": "9.2385962498647551321189539912872419326180212362735586832592748775140588668600691e-58"
        },
        "-12": {
          "direction_defect": "0.0000000000000000000045749003867454252540206526699307656810167251795111356751320755575957594044582317",
          "amplitude_correction": "0.00000000000000000083244190936281381806246970693798830661317709289523513394920616316129989667466196",
          "inner_boundary_defect": "0.0000000000000000000024331088897307489104664907656726713123857373819004679599596276304312300669836613",
          "outer_boundary": "1.1985331757399591614547583974334994823260749587710664944586272860343652063580877e-52"
        }
      },
      "initial_raw_F": [
        [
          [
            "1.0999430302899726311145663332579178406510869202037126308596340583296959560445026",
            "-1.5686294179061480826259037461281056464657266703382363807559195733414954115704586"
          ],
          [
            "4.7542315163840239929422876277160906848583288790230475495308728172161381922612437e-70",
            "0.43284521407729268304849685041051369498073405905411780788310938869170403805824741"
          ]
        ],
        [
          [
            "-1.0588634511989387306467442218653122575383554868505575961789118882043603479213673",
            "0.30851520261287886118493205972091306909132592384261950341193178677081588599868525"
          ],
          [
            "-1.6594531911949950413460461100551878438100738420589970732410141785806806166321389e-69",
            "-1.4495791285834407856827543884107876984259602314813594949137772996312019309766437"
          ]
        ]
      ],
      "raw_W": [
        "-2.1403131357576732258831059709126834804104531136678367836357425205883410107733691",
        "-1.1361304821263421509887346291616957920382624164983208071160243898808657383708601"
      ],
      "weights": [
        [
          [
            "-3.108874964413897396944551657846151375246927356008850030497879756805522265038022e-70",
            "0.91726025509456679142311401470284400069646828901987360565473728523140904105732953"
          ],
          [
            "-0.7690246819326762159777918283815603928590347658051037744966869903845783032143079",
            "0.34014986802364139963141264519605966279077214432265854587121162715284428930381303"
          ],
          [
            "0.12462893096070127137380005084008373367313316578184204215474357381688043483787604",
            "-0.99220342146537307537592551152654555784826274915573326007936155536407039855587456"
          ],
          [
            "0.66101113376925489717773763268522033591072192915330136707499601143832401113943982",
            "-0.3974860972421022843058212010957729803112454321474596327594958498275601979659587"
          ]
        ],
        [
          [
            "0.85698950902644884104680611679916118516527076584355475926204386281652739642578536",
            "-0.51533385432999272379043277539537731894798575337000284343193808048017333683807421"
          ],
          [
            "0.74273667354142456616851871096481699856018454304156260252991047068243443802874031",
            "0.44663014972395303669893281234749614869289908794423805063556323682515546171699564"
          ],
          [
            "-0.74273667354142456616851871096481699856018454304156260252991047068243815991284171",
            "0.44663014972395303669893281234749614869289908794423805063556323682515884401313158"
          ],
          [
            "-0.85698950902644884104680611679916118516527076584355475926204386281652858271974469",
            "-0.51533385432999272379043277539537731894798575337000284343193808048017138081139319"
          ]
        ]
      ],
      "radius": 4,
      "formal_order": 48,
      "spectral_tolerance": "1e-9"
    },
    "1e-12": {
      "max_solution_error": 4.030565995146309e-18,
      "max_variation_drift": 3.2787911420395598e-18,
      "max_wronskian_error": 2.8106218280379214e-18,
      "points": [
        {
          "t": 0,
          "x": -1.0,
          "solution_error": 4.973469673173992e-75,
          "variation_drift": 1.5026171101926088e-75,
          "wronskian_error": 3.008444547712122e-75
        },
        {
          "t": -1,
          "x": -2.0,
          "solution_error": 2.0452997195610765e-19,
          "variation_drift": 1.7128074929890439e-19,
          "wronskian_error": 1.4278032149209982e-19
        },
        {
          "t": -3,
          "x": -4.0,
          "solution_error": 2.0573236453777546e-19,
          "variation_drift": 3.5277567584750873e-19,
          "wronskian_error": 3.040969238360696e-19
        },
        {
          "t": -6,
          "x": -7.0,
          "solution_error": 5.186815306759264e-19,
          "variation_drift": 3.4857586232386893e-19,
          "wronskian_error": 5.609396730960581e-19
        },
        {
          "t": -9,
          "x": -10.0,
          "solution_error": 1.0724595257868245e-18,
          "variation_drift": 1.7143706900146506e-18,
          "wronskian_error": 2.621577619872918e-20
        },
        {
          "t": -12,
          "x": -13.0,
          "solution_error": 4.030565995146309e-18,
          "variation_drift": 3.2787911420395598e-18,
          "wronskian_error": 2.8106218280379214e-18
        }
      ],
      "seconds": 7.8843750830274075,
      "F": {
        "0": [
          [
            [
              "1.0",
              "-4.9734696731739916086619474953631832939055728426187128972638741047203216441604421e-75"
            ],
            [
              "-2.6398417356534978576673272699163010319597599388080569259364122425251322379902478e-75",
              "-1.7875498912092458460339537922243602540887757844943592101871612243854328001159852e-75"
            ]
          ],
          [
            [
              "-2.6618638130897965135556995495833855425172803465594241154241491975556798060588489e-75",
              "2.2294545226127600824619594408998515326863446931981664326207837796902421718347218e-75"
            ],
            [
              "1.0",
              "1.9650251254618696845698828276629298580381012381669357376294596348503823384500434e-75"
            ]
          ]
        ],
        "-1": [
          [
            [
              "0.46930337552912132854484314672526917412642828187076595912991705919395443558718767",
              "1.3803669426297854066118574620024108587038316060268643390965530313166075126687176e-71"
            ],
            [
              "-0.78223275324869651062252543536993672209603051301730044947297259716055642451290253",
              "7.3292191292059893727418352957344750971904254321202014894651845387159674619530274e-72"
            ]
          ],
          [
            [
              "1.1062767632174826391097625918032039694918682904239765477389067301789594331248628",
              "2.7353504963428951531434727346439855153878477478434441925952392827727068322762923e-71"
            ],
            [
              "0.28688070163897190989130635466568764482673010986840968644240992886813565558089611",
              "5.9533772646914353091466779381538322724827675145728930752952177559401677825461139e-71"
            ]
          ]
        ],
        "-3": [
          [
            [
              "-0.21578216254668717739802446891769766418453342556176955196805652183301048913190414",
              "2.3563373484401003629977013177844934115186130028080215405302060334701309675654991e-73"
            ],
            [
              "0.68789477905115474774999670691924169115270019713538012427922974687023933466861134",
              "1.1983760115175273614394440681370105139281275228639728021682967159146374029719745e-71"
            ]
          ],
          [
            [
              "-1.4563167931388097524960587926330029093266910561584091344522376364522301140356639",
              "-1.3811196922873150378999837818940745240387362532550997036701583834440333346949354e-72"
            ],
            [
              "0.0083080020310756304737473839714744847228016535322602456841656986986904980954451005",
              "-5.667105629672549485953532459572073433597043403631463781545773028519124407681446e-71"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.26118241791408937803501404911793613993200572513185823805414369222904806295123077",
              "-1.3946617942250431309418123872232999240631200478701347459639701086391477773167938e-70"
            ],
            [
              "0.45687465388617074337618172597683160386835983579958400200377623846114081519035559",
              "-2.6933899367682580530746296062879422927265353161528156666297245960776225240730243e-70"
            ]
          ],
          [
            [
              "-1.6115659327433924870516823298560426947319539074244638686713825441833823705577573",
              "2.3258851590701634972379329330559054817777535657951813134945343266367274828747826e-70"
            ],
            [
              "1.0097018565386845981029738508902909544459356191735889402004899907101213838309373",
              "1.2637573444736096028832606402257434209712993068057183837463647213130834105898386e-70"
            ]
          ]
        ],
        "-9": [
          [
            [
              "0.19190069908224399939390994223013322519032470340981333050331995845948084946754672",
              "4.9641536661516188781050681916535589724569557076050350369591323506062550132219662e-70"
            ],
            [
              "-0.53724569019449139530167387237467053962274069420681206335920138969143084992681928",
              "-2.76412697676937538083903346508093890527848976183615277295424230200487163903852e-69"
            ]
          ],
          [
            [
              "1.8582083332914554736441960779666650078513176550459462191208612239139599503977239",
              "-4.6864897149475713938710830745693841269367920163530483400573449804142041232393908e-69"
            ],
            [
              "0.0087836128984298385855020588970583836881217219955384812503965902522013661874521681",
              "-7.4825859304230371374241609612038296060663028942506989108547774225400818370752437e-69"
            ]
          ]
        ],
        "-12": [
          [
            [
              "0.23000085512814614177777570889291488203809322133214793617303154706452635607017975",
              "6.0859211067421294954085568443901468870994493683097394172410179182694145115192343e-68"
            ],
            [
              "0.37683530299699073831631235549355243677487049883273649716348764208557701330160163",
              "1.7790668605759998096727047191761213490133918148276532535755987469704431340991903e-67"
            ]
          ],
          [
            [
              "-1.9245011240695254162164677024049454133382142579671836578107209866082024646685497",
              "4.9196567961094943725304109847054113609731078635926646659914929268406756819448737e-67"
            ],
            [
              "1.1946913659956439389260459859869278932830399005327007997303176117173661755838129",
              "7.4223230674744336782993238135613587417869025491547377198627595551725716815417789e-67"
            ]
          ]
        ]
      },
      "diagnostics": {
        "0": {
          "direction_defect": "0.0",
          "amplitude_correction": "0.0",
          "inner_boundary_defect": "2.716297522472755644099270702267808661569166910133443761725699769415983382857611e-72",
          "outer_boundary": "1.4659430958771878931188103441234673501039475032857681818657200919659518178151795e-73"
        },
        "-1": {
          "direction_defect": "0.0000000000000000000000067111295647811767208250299453065179767322430237083365079303722210612351467618247",
          "amplitude_correction": "0.000000000000000000000014350354998601352012760605285080558292911174294947357875142461644729902627102472",
          "inner_boundary_defect": "0.0000000000000000000000036026266362554605989028235103467828333786818219350250697269774467224597730355612",
          "outer_boundary": "1.1300451217187284152344553597551788539210183215017634760095842938593418214361046e-71"
        },
        "-3": {
          "direction_defect": "0.0000000000000000000000050449877017710520874454485452298355347141912362049559264441404632167988314115339",
          "amplitude_correction": "0.000000000000000000000012751365770461078517432812405374655100863093804065642583996536323414861266504351",
          "inner_boundary_defect": "0.0000000000000000000000015270682864958436002397280017217972953229695203901327037555995227020212363805927",
          "outer_boundary": "3.6433618155961085141431124774883303114557905399458462585842449574349696680978758e-68"
        },
        "-6": {
          "direction_defect": "0.0000000000000000000000053891145784642433612505064085211373215962693719174840905438993062445662010989547",
          "amplitude_correction": "0.00000000000000000000004748489143700600941395998285922234236842728795862978963657517418011326624853052",
          "inner_boundary_defect": "0.0000000000000000000000018113069239397654408262632049526017816100055596078554632231162508915798287270775",
          "outer_boundary": "5.5719303850481548261095790200756904970298003538981893443377683807152990440570363e-63"
        },
        "-9": {
          "direction_defect": "0.0000000000000000000000051728481828973625821897598274655660849397276680454817690940732580644788363811453",
          "amplitude_correction": "0.0000000000000000000071671999004500404251863818933266139182515155851774511354832970538381823876375827",
          "inner_boundary_defect": "0.0000000000000000000000019944850411988095012397051343062093224211036840243347812267832442732269369325487",
          "outer_boundary": "9.2385962498647551529996466341056213748294077836468132129589723559261708587364366e-58"
        },
        "-12": {
          "direction_defect": "0.0000000000000000000000053623506859835469894424247936167384418273728805166876034473388566334529627921477",
          "amplitude_correction": "0.00000000000000000083366424498256202229390334823937022217186344159878868465100798489166481864064052",
          "inner_boundary_defect": "0.0000000000000000000000018528056695752369058903272526883194404241500685373985630536924806263425324001487",
          "outer_boundary": "1.198533175739959162673754230397343279565937292052645725389651212296576526242397e-52"
        }
      },
      "initial_raw_F": [
        [
          [
            "1.0999430302899726300137294136942252568948764104176673127471882503737297454891436",
            "-1.5686294179061480818810508669092473801406244522775525165714168195293529648740775"
          ],
          [
            "8.7613695087648442155650729139339385478103489341996161984211799060125975257385776e-70",
            "0.43284521407729268189903042700159021221343574500099650385332117024480198126020905"
          ]
        ],
        [
          [
            "-1.058863451198938727295582163064057715480371319583853063213756624224866250555665",
            "0.3085152026128788593425661781877035027902319047398767851284613397459159023168796"
          ],
          [
            "-3.0166730931341485574264753637769956369398682053801004094047085852097638767562415e-69",
            "-1.44957912858344078183678778400665793908779185523610262982752952242675717503555"
          ]
        ]
      ],
      "raw_W": [
        "-2.1403131357576732199225735482944564584365372286788867887206364054780703900572567",
        "-1.1361304821263421478303026882233673186149404730015791770715114421873473732981027"
      ],
      "weights": [
        [
          [
            "8.8925250204563269310635267245749504587428647462481222452417311173867998747510436e-70",
            "0.91726025509456679142553678849810973451410991477643921072036538238346177965453671"
          ],
          [
            "-0.76902468193267621598120740468840627427171040053841769899043565885455173924176696",
            "0.34014986802364139962946280430017149041346062897661280927828631390935252816438021"
          ],
          [
            "0.12462893096070127137563028443893377759982843231546721225035315535076197253392409",
            "-0.99220342146537307537569561909531793743609832930330164566602503535476515723482087"
          ],
          [
            "0.66101113376925489717961176221759923431019517364855243772956012494105381753292206",
            "-0.39748609724210228430684990044233760222422070249284030830676378432815381422386147"
          ]
        ],
        [
          [
            "0.85698950902644884104686238454822050853919472827726813084034111823955531180299154",
            "-0.51533385432999272379033920329597960529633961698690262036458817135896809764002473"
          ],
          [
            "0.74273667354142456617130332400361531221652949260367782308337862797071183866893962",
            "0.44663014972395303669866654308751902041567991718930247989837155291768118546650221"
          ],
          [
            "-0.74273667354142456617130332400361531221652949260367782308337862797071002753312385",
            "0.44663014972395303669866654308751902041567991718930247989837155291768219970255904"
          ],
          [
            "-0.85698950902644884104686238454822050853919472827726813084034111823955745799893323",
            "-0.51533385432999272379033920329597960529633961698690262036458817135896454781382583"
          ]
        ]
      ],
      "radius": 4,
      "formal_order": 48,
      "spectral_tolerance": "1e-12",
      "timing_reused": true
    }
  },
  "rk_trials": {
    "4.0305659951463e-19": {
      "max_solution_error": 1.5734172624387956e-18,
      "max_variation_drift": 1.5658100664767822e-18,
      "max_wronskian_error": 3.1367694389475142e-18,
      "points": [
        {
          "t": 0,
          "x": -1.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "wronskian_error": 0.0
        },
        {
          "t": -1,
          "x": -2.0,
          "solution_error": 5.1712683790237167e-20,
          "variation_drift": 4.991234988301825e-20,
          "wronskian_error": 1.0163207556300763e-19
        },
        {
          "t": -3,
          "x": -4.0,
          "solution_error": 2.224124890868056e-19,
          "variation_drift": 2.192953746453899e-19,
          "wronskian_error": 4.418189224259963e-19
        },
        {
          "t": -6,
          "x": -7.0,
          "solution_error": 5.805976259302347e-19,
          "variation_drift": 5.750233533985939e-19,
          "wronskian_error": 1.1546173390202332e-18
        },
        {
          "t": -9,
          "x": -10.0,
          "solution_error": 1.0466713543299807e-18,
          "variation_drift": 1.0418348654389421e-18,
          "wronskian_error": 2.088754531384473e-18
        },
        {
          "t": -12,
          "x": -13.0,
          "solution_error": 1.5734172624387956e-18,
          "variation_drift": 1.5658100664767822e-18,
          "wronskian_error": 3.1367694389475142e-18
        }
      ],
      "accepted_steps": 44110,
      "rejected_steps": 2,
      "nfev": 264673,
      "seconds": 18.89330845803488,
      "F": {
        "0.0": [
          [
            "1.0",
            "0.0"
          ],
          [
            "0.0",
            "1.0"
          ]
        ],
        "-1.0": [
          [
            [
              "0.46930337552912132861176658572143023088551475161137041930511065214048367606347317",
              "0.0"
            ],
            [
              "-0.78223275324869651056495899480096064893434083105175404100689115968736740550012059",
              "0.0"
            ]
          ],
          [
            [
              "1.1062767632174826389986879826521706639272797943689563287253805741208220746305004",
              "0.0"
            ],
            [
              "0.28688070163897190965043694436550418892284395668221310703476818352401884641362235",
              "0.0"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "-0.21578216254668717751028562258331523323005150649163131162515343258588300006132342",
              "0.0"
            ],
            [
              "0.68789477905115474756683492205282437598456249021736733463092511616573862776252081",
              "0.0"
            ]
          ],
          [
            [
              "-1.4563167931388097518725442524035679707869017618274192620389125025480814502579935",
              "0.0"
            ],
            [
              "0.0083080020310756307023538625546019602624693697252558773535588718463217387697450805",
              "0.0"
            ]
          ]
        ],
        "-6.0": [
          [
            [
              "0.26118241791408937772020967337169924410916707217910569786970872342908724686072981",
              "0.0"
            ],
            [
              "0.45687465388617074286362404352358730643369229092218113377206057079288552750808419",
              "0.0"
            ]
          ],
          [
            [
              "-1.6115659327433924856552932517954254139233696967929345639554128897399937751784044",
              "0.0"
            ],
            [
              "1.009701856538684598356807272709368285905647823438449079166517995367865317495861",
              "0.0"
            ]
          ]
        ],
        "-9.0": [
          [
            [
              "0.19190069908224399860155208251624501721581030390326086167913770108889994717726966",
              "0.0"
            ],
            [
              "-0.53724569019449139439456036932955467786623694255289201836547849850844547614172702",
              "0.0"
            ]
          ],
          [
            [
              "1.8582083332914554735724606024732710894298766617094667508614068331738234467659982",
              "0.0"
            ],
            [
              "0.0087836128984298365851701212868936728562960851027641372413436305167953142528159269",
              "0.0"
            ]
          ]
        ],
        "-12.0": [
          [
            [
              "0.23000085512814614316236133213929460267872672056461316487627644327311198309714066",
              "0.0"
            ],
            [
              "0.37683530299699073626510125670724423505256428367409143511498799504954293495010722",
              "0.0"
            ]
          ],
          [
            [
              "-1.9245011240695254178452329904594730459549484897211753414098074049070860375269166",
              "0.0"
            ],
            [
              "1.1946913659956439448107271679124827590610719028628160638355535209955772492166951",
              "0.0"
            ]
          ]
        ]
      }
    },
    "1.0324954879451e-18": {
      "max_solution_error": 4.0318125775855536e-18,
      "max_variation_drift": 4.0124835624399765e-18,
      "max_wronskian_error": 8.036956387134483e-18,
      "points": [
        {
          "t": 0,
          "x": -1.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "wronskian_error": 0.0
        },
        {
          "t": -1,
          "x": -2.0,
          "solution_error": 1.3246852620955386e-19,
          "variation_drift": 1.2794035110648658e-19,
          "wronskian_error": 2.6042584986425863e-19
        },
        {
          "t": -3,
          "x": -4.0,
          "solution_error": 5.698280064342089e-19,
          "variation_drift": 5.620048805843809e-19,
          "wronskian_error": 1.1320711273028024e-18
        },
        {
          "t": -6,
          "x": -7.0,
          "solution_error": 1.487775641165181e-18,
          "variation_drift": 1.4735686550013539e-18,
          "wronskian_error": 2.9583803597435492e-18
        },
        {
          "t": -9,
          "x": -10.0,
          "solution_error": 2.6815486803631507e-18,
          "variation_drift": 2.669795958172094e-18,
          "wronskian_error": 5.3518062977295306e-18
        },
        {
          "t": -12,
          "x": -13.0,
          "solution_error": 4.0318125775855536e-18,
          "variation_drift": 4.0124835624399765e-18,
          "wronskian_error": 8.036956387134483e-18
        }
      ],
      "accepted_steps": 36544,
      "rejected_steps": 2,
      "nfev": 219277,
      "seconds": 15.698895167035516,
      "F": {
        "0.0": [
          [
            "1.0",
            "0.0"
          ],
          [
            "0.0",
            "1.0"
          ]
        ],
        "-1.0": [
          [
            [
              "0.46930337552912132857339104125431018578850544419309705607617976224989535397849271",
              "0.0"
            ],
            [
              "-0.78223275324869651050425212284345886532284085318372251689743571346586591892949083",
              "0.0"
            ]
          ],
          [
            [
              "1.1062767632174826389093496706896279012931517246362454550655976755521009028666349",
              "0.0"
            ],
            [
              "0.28688070163897190962754638745148219724520357308549541215601980259564552075377428",
              "0.0"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "-0.21578216254668717743402946093322055899455056823643657453450795101944327987364203",
              "0.0"
            ],
            [
              "0.68789477905115474733087695161339810899365076749544101893712040832536278031989196",
              "0.0"
            ]
          ],
          [
            [
              "-1.4563167931388097513665972002935370566617107771505716585006553517030598687955017",
              "0.0"
            ],
            [
              "0.0083080020310756306987291457717503071580545484306240346092687159641249416986733684",
              "0.0"
            ]
          ]
        ],
        "-6.0": [
          [
            [
              "0.26118241791408937748542048018722202282815194265906367909396403607251827084268885",
              "0.0"
            ],
            [
              "0.45687465388617074245321772958100497580713612180182012482732149815950198398612235",
              "0.0"
            ]
          ],
          [
            [
              "-1.6115659327433924841933160675090195081681239414648169217473132144735493242431018",
              "0.0"
            ],
            [
              "1.0097018565386845974480218185720290544696810405031004753605565608952145472977468",
              "0.0"
            ]
          ]
        ],
        "-9.0": [
          [
            [
              "0.191900699082243998284662899441297142244503125086978508298552413161211954476833",
              "0.0"
            ],
            [
              "-0.53724569019449139351970784621372329430715178366383477335638607269999826323697944",
              "0.0"
            ]
          ],
          [
            [
              "1.8582083332914554705345179313291828638346517114944598214216457688273102322781125",
              "0.0"
            ],
            [
              "0.0087836128984298365722025893491118162779113059421283976169628599062589986561900674",
              "0.0"
            ]
          ]
        ],
        "-12.0": [
          [
            [
              "0.23000085512814614260102154195703107986839518028522134655949915465701225887896894",
              "0.0"
            ],
            [
              "0.37683530299699073534311255490491433710519996358821302131759407484282691198693967",
              "0.0"
            ]
          ],
          [
            [
              "-1.9245011240695254131140484430522829145887287810009647285833150634389798291765605",
              "0.0"
            ],
            [
              "1.1946913659956439418876358966344958232269724679170645184962875118930515303237098",
              "0.0"
            ]
          ]
        ]
      }
    },
    "5.7266961185567e-10": {
      "max_solution_error": 2.4555716291277158e-09,
      "max_variation_drift": 2.474820967009948e-09,
      "max_wronskian_error": 4.727066127332909e-09,
      "points": [
        {
          "t": 0,
          "x": -1.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "wronskian_error": 0.0
        },
        {
          "t": -1,
          "x": -2.0,
          "solution_error": 7.029362760755296e-11,
          "variation_drift": 8.34187452503657e-11,
          "wronskian_error": 1.5342741775902084e-10
        },
        {
          "t": -3,
          "x": -4.0,
          "solution_error": 3.3168276943140925e-10,
          "variation_drift": 3.5868505630884646e-10,
          "wronskian_error": 6.814885307565742e-10
        },
        {
          "t": -6,
          "x": -7.0,
          "solution_error": 9.110622471451823e-10,
          "variation_drift": 9.16908882615483e-10,
          "wronskian_error": 1.7508118384017777e-09
        },
        {
          "t": -9,
          "x": -10.0,
          "solution_error": 1.5399283109130707e-09,
          "variation_drift": 1.6554000806220885e-09,
          "wronskian_error": 3.162140297502578e-09
        },
        {
          "t": -12,
          "x": -13.0,
          "solution_error": 2.4555716291277158e-09,
          "variation_drift": 2.474820967009948e-09,
          "wronskian_error": 4.727066127332909e-09
        }
      ],
      "accepted_steps": 644,
      "rejected_steps": 0,
      "nfev": 3865,
      "seconds": 0.27612658304860815,
      "F": {
        "0.0": [
          [
            "1.0",
            "0.0"
          ],
          [
            "0.0",
            "1.0"
          ]
        ],
        "-1.0": [
          [
            [
              "0.4693033754862268191717802340043082999914809266342616119102140700883254858147917",
              "0.0"
            ],
            [
              "-0.78223275319156177431539768129642876476363088137971506404073996215029903690211338",
              "0.0"
            ]
          ],
          [
            [
              "1.1062767631397184322313977563997599934603960144184494274783294381475019925127325",
              "0.0"
            ],
            [
              "0.2868807016025663116078061834237124262081403804309921842559805282626896724260988",
              "0.0"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "-0.21578216244900493513673935620123442742938744409593881088097297922617735056252047",
              "0.0"
            ],
            [
              "0.6878947788176017467676867032927301827391649821449998203375875187555375649729562",
              "0.0"
            ]
          ],
          [
            [
              "-1.4563167926557745650786981057135826472722328024806906983720317888081164579432328",
              "0.0"
            ],
            [
              "0.0083080020769345392333134906500854443853401625834590067390884463666176619866519828",
              "0.0"
            ]
          ]
        ],
        "-6.0": [
          [
            [
              "0.26118241773313575420194418591025961386495717009483597102834588593692861392297717",
              "0.0"
            ],
            [
              "0.45687465345642007245120866615975254454241317843545633955257616242366826461665752",
              "0.0"
            ]
          ],
          [
            [
              "-1.6115659312751556064831477227409118235522990027330163656882889601308694708846301",
              "0.0"
            ],
            [
              "1.0097018557548229814980572178059841032930076048533073342525704474785208699760079",
              "0.0"
            ]
          ]
        ],
        "-9.0": [
          [
            [
              "0.19190069869765387149862050276788705196289704017108727262593704194643218656736453",
              "0.0"
            ],
            [
              "-0.53724568934858597583119788098689828834138553793563675453605148411743661077861545",
              "0.0"
            ]
          ],
          [
            [
              "1.8582083304299478555072907313876928659756427870128936822031333005203082696048321",
              "0.0"
            ],
            [
              "0.0087836126401656710315599509519602217109477083535581995035694819554328883227811583",
              "0.0"
            ]
          ]
        ],
        "-12.0": [
          [
            [
              "0.23000085469197361845447200437052997526327976069360984763305885776704860115765533",
              "0.0"
            ],
            [
              "0.37683530203894240526044724670659077682363608517607235239888191358052251079420254",
              "0.0"
            ]
          ],
          [
            [
              "-1.9245011193437750603837518292493134125303267939191503144541878867219367994354509",
              "0.0"
            ],
            [
              "1.1946913634679145484322521623688332376214050360116952865394999201353126036379037",
              "0.0"
            ]
          ]
        ]
      }
    },
    "2.0353645804194e-13": {
      "max_solution_error": 8.094030012985371e-13,
      "max_variation_drift": 8.075206474106343e-13,
      "max_wronskian_error": 1.6027650143420559e-12,
      "points": [
        {
          "t": 0,
          "x": -1.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "wronskian_error": 0.0
        },
        {
          "t": -1,
          "x": -2.0,
          "solution_error": 2.5966813787459366e-14,
          "variation_drift": 2.6085975723725274e-14,
          "wronskian_error": 5.204052205606642e-14
        },
        {
          "t": -3,
          "x": -4.0,
          "solution_error": 1.134717610462469e-13,
          "variation_drift": 1.1391357796839545e-13,
          "wronskian_error": 2.268673154648901e-13
        },
        {
          "t": -6,
          "x": -7.0,
          "solution_error": 2.990080145732034e-13,
          "variation_drift": 2.970926399900421e-13,
          "wronskian_error": 5.90720943889851e-13
        },
        {
          "t": -9,
          "x": -10.0,
          "solution_error": 5.324369167226863e-13,
          "variation_drift": 5.37888969987368e-13,
          "wronskian_error": 1.0682914943145574e-12
        },
        {
          "t": -12,
          "x": -13.0,
          "solution_error": 8.094030012985371e-13,
          "variation_drift": 8.075206474106343e-13,
          "wronskian_error": 1.6027650143420559e-12
        }
      ],
      "accepted_steps": 3182,
      "rejected_steps": 1,
      "nfev": 19099,
      "seconds": 1.3586177080287598,
      "F": {
        "0.0": [
          [
            "1.0",
            "0.0"
          ],
          [
            "0.0",
            "1.0"
          ]
        ],
        "-1.0": [
          [
            [
              "0.46930337552910837863037949126412124628546913562802789612962202532444546320315653",
              "0.0"
            ],
            [
              "-0.78223275324867670600108801681864037155607021671131908043824999370280149102930675",
              "0.0"
            ]
          ],
          [
            [
              "1.1062767632174539125731886614440715830387972987063213318265037644084903136691231",
              "0.0"
            ],
            [
              "0.28688070163896350306067492713845003413785309451220830553277540525701790471835",
              "0.0"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "-0.21578216254666072131239704422081810481829312388173514957471068142654323610516685",
              "0.0"
            ],
            [
              "0.68789477905107715069699932737127346617979018590630495024969074932701271282026273",
              "0.0"
            ]
          ],
          [
            [
              "-1.4563167931386445013652886116585876389238256266689301479833103950803991875845624",
              "0.0"
            ],
            [
              "0.0083080020310775126279666546643989355480056542210431169018166138995929325041534121",
              "0.0"
            ]
          ]
        ],
        "-6.0": [
          [
            [
              "0.26118241791401544377807818902561752900660835207096849806075683862897276212873852",
              "0.0"
            ],
            [
              "0.45687465388603435795842053691278701674635341514604534992182480449370549479388066",
              "0.0"
            ]
          ],
          [
            [
              "-1.6115659327429106154610611919378700576217338093595721463394150682404076377333664",
              "0.0"
            ],
            [
              "1.009701856538393150693235937458297256438936147299369448620750774276381072291526",
              "0.0"
            ]
          ]
        ],
        "-9.0": [
          [
            [
              "0.19190069908213537158272134528055941603120946496980646444001395947043955976740319",
              "0.0"
            ],
            [
              "-0.53724569019420509107321977021859520608681003729086237826221498895401677569776893",
              "0.0"
            ]
          ],
          [
            [
              "1.8582083332904660968017879308875703784929620659159540775148191290461079092241192",
              "0.0"
            ],
            [
              "0.0087836128984101094851223507292338940250632252141255954147045847547767110246029051",
              "0.0"
            ]
          ]
        ],
        "-12.0": [
          [
            [
              "0.23000085512796920337845870496791935066672107383298310193318035795043700662988554",
              "0.0"
            ],
            [
              "0.37683530299668482612941137679808303239563875384695728777346351623556289290937825",
              "0.0"
            ]
          ],
          [
            [
              "-1.9245011240679677238874519983416351565912112305955944575043534331255807094787003",
              "0.0"
            ],
            [
              "1.194691365994706317988569982405947463611559591015175197451176214869989120229031",
              "0.0"
            ]
          ]
        ]
      }
    }
  },
  "pairs": {
    "1e-6": {
      "rk_tolerance": "5.7266961185567e-10",
      "error_ratio_RK_over_contour": 1.0980858514946699,
      "matched": true,
      "drift_ratio_RK_over_contour": 1.3019356913486135,
      "cost_ratio_contour_over_RK": 18.772392149925338
    },
    "1e-9": {
      "rk_tolerance": "2.0353645804194e-13",
      "error_ratio_RK_over_contour": 0.927415028206044,
      "matched": true,
      "drift_ratio_RK_over_contour": 1.2087401495416925,
      "cost_ratio_contour_over_RK": 4.717762708444742
    },
    "1e-12": {
      "rk_tolerance": "1.0324954879451e-18",
      "error_ratio_RK_over_contour": 1.0003092822300257,
      "matched": true,
      "drift_ratio_RK_over_contour": 1.2237691846221184,
      "cost_ratio_contour_over_RK": 0.5022248380626804
    }
  },
  "status": "complete",
  "reference": {
    "seconds": 0.8318695419584401,
    "refinement_F": 9.439420665247261e-35,
    "refinement_u_absolute": 1.6772063893905028e-36,
    "steps": 105,
    "F": {
      "0": [
        [
          [
            "1.0",
            "0.0"
          ],
          "0.0"
        ],
        [
          "0.0",
          [
            "1.0",
            "0.0"
          ]
        ]
      ],
      "-1": [
        [
          [
            "0.46930337552912132863630799246298145154267886913928610478280637326333134978705969",
            "0.0"
          ],
          [
            "-0.78223275324869651060381739954384011645576805735163029904184239808058500012318155",
            "0.0"
          ]
        ],
        [
          [
            "1.1062767632174826390558965230929234171907494282140538391443713735039670577652659",
            "0.0"
          ],
          [
            "0.2868807016389719096650395993091223811221985943843011236008982641968915163147285",
            "0.0"
          ]
        ]
      ],
      "-3": [
        [
          [
            "-0.21578216254668717755902245213572735618977651830073448076742031956566149753732836",
            "0.0"
          ],
          [
            "0.68789477905115474771786551288337693718079420311778575331386184451499340677141825",
            "0.0"
          ]
        ],
        [
          [
            "-1.4563167931388097521964472952644851771666550178593482365168860847733680259956965",
            "0.0"
          ],
          [
            "0.0083080020310756307048367818830034168653356527492973787117838272868339408008556631",
            "0.0"
          ]
        ]
      ],
      "-6": [
        [
          [
            "0.26118241791408937787065866996600198903903499055709516570962155566083936502454818",
            "0.0"
          ],
          [
            "0.45687465388617074312622662346457830631254524450638691713894861924557865565240919",
            "0.0"
          ]
        ],
        [
          [
            "-1.6115659327433924865909646063762832896937549971058592657055134434321510402507424",
            "0.0"
          ],
          [
            "1.009701856538684598938863335670810804673204368913076774705640809718261849096012",
            "0.0"
          ]
        ]
      ],
      "-9": [
        [
          [
            "0.19190069908224399880414130407547556148104160799774097332888043903269474965115333",
            "0.0"
          ],
          [
            "-0.53724569019449139495457981027230896489694873050922315353481605408386960600402712",
            "0.0"
          ]
        ],
        [
          [
            "1.8582083332914554755173940353066947005294481644721896490725727689642728244883828",
            "0.0"
          ],
          [
            "0.0087836128984298365926488309621785319420768344873238313988161610943609052490875107",
            "0.0"
          ]
        ]
      ],
      "-12": [
        [
          [
            "0.23000085512814614352204706937671650693019975746210799304470198024759685335689653",
            "0.0"
          ],
          [
            "0.37683530299699073685506549152042670411902354580827203545567121619716626833407977",
            "0.0"
          ]
        ],
        [
          [
            "-1.9245011240695254208732762806533308973735563048284740718772488928146721609050663",
            "0.0"
          ],
          [
            "1.1946913659956439466828747742824050333479349279598287736771188724785375053401598",
            "0.0"
          ]
        ]
      ]
    },
    "state": {
      "0": [
        [
          "0.20000000000000000000000000000000000000000000000000000000000000000000000045278395",
          "0.0"
        ],
        [
          "0.10000000000000000000000000000000000000000000000000000000000000000000000022639198",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ],
        [
          "1.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ],
        [
          "1.0",
          "0.0"
        ]
      ],
      "-1": [
        [
          "0.0086632949679804484592728843815691121443443403316236800495580728155258042643776892",
          "0.0"
        ],
        [
          "0.25575431881412494639576935824505907030542192914208001352619184101744729417827001",
          "0.0"
        ],
        [
          "-0.11825005538497593787382372316047516998234544765236560784733045909788756906573932",
          "0.0"
        ],
        [
          "0.46930337552912132863630799246298145154267886913928610478280637326333134978705969",
          "0.0"
        ],
        [
          "1.1062767632174826390558965230929234171907494282140538391443713735039670577652659",
          "0.0"
        ],
        [
          "-0.78223275324869651060381739954384011645576805735163029904184239808058500012318155",
          "0.0"
        ],
        [
          "0.2868807016389719096650395993091223811221985943843011236008982641968915163147285",
          "0.0"
        ]
      ],
      "-3": [
        [
          "0.03830495180927884084071808521278301994486416297377024326065781710380845036097753",
          "0.0"
        ],
        [
          "-0.28954241903995022847081871692172685416817645261733011783178972699662219019994666",
          "0.0"
        ],
        [
          "0.068383513173729091978449093174674367764564230467371327362223718620239501563569393",
          "0.0"
        ],
        [
          "-0.21578216254668717755902245213572735618977651830073448076742031956566149753732836",
          "0.0"
        ],
        [
          "-1.4563167931388097521964472952644851771666550178593482365168860847733680259956965",
          "0.0"
        ],
        [
          "0.68789477905115474771786551288337693718079420311778575331386184451499340677141825",
          "0.0"
        ],
        [
          "0.0083080020310756307048367818830034168653356527492973787117838272868339408008556631",
          "0.0"
        ]
      ],
      "-6": [
        [
          "0.10865704492081146390888933874706163494860957149848543587586518595787404786343274",
          "0.0"
        ],
        [
          "-0.19070175165457702159616457845348437230037594321049748140396368066434556120498734",
          "0.0"
        ],
        [
          "0.024509531518310719088298515143701955777220157793912344023888094678997721302786413",
          "0.0"
        ],
        [
          "0.26118241791408937787065866996600198903903499055709516570962155566083936502454818",
          "0.0"
        ],
        [
          "-1.6115659327433924865909646063762832896937549971058592657055134434321510402507424",
          "0.0"
        ],
        [
          "0.45687465388617074312622662346457830631254524450638691713894861924557865565240919",
          "0.0"
        ],
        [
          "1.009701856538684598938863335670810804673204368913076774705640809718261849096012",
          "0.0"
        ]
      ],
      "-9": [
        [
          "-0.032620414420896231765092449928116150779046235218633608071902299026001919848037643",
          "0.0"
        ],
        [
          "0.36432464531211850526086369966864512210296046623259534263196444390736059851702829",
          "0.0"
        ],
        [
          "-0.041648235500846099233937121951315247705824457392903840824751238620777193928565186",
          "0.0"
        ],
        [
          "0.19190069908224399880414130407547556148104160799774097332888043903269474965115333",
          "0.0"
        ],
        [
          "1.8582083332914554755173940353066947005294481644721896490725727689642728244883828",
          "0.0"
        ],
        [
          "-0.53724569019449139495457981027230896489694873050922315353481605408386960600402712",
          "0.0"
        ],
        [
          "0.0087836128984298365926488309621785319420768344873238313988161610943609052490875107",
          "0.0"
        ]
      ],
      "-12": [
        [
          "0.095129385777593932058595898367205160891768428938077771872701476113709444868792195",
          "0.0"
        ],
        [
          "-0.21400932828684059914904717872064412327072438840627636848008100267364865365482589",
          "0.0"
        ],
        [
          "0.012149190970514310380599618987859226755777353482550945097529890329397996469680629",
          "0.0"
        ],
        [
          "0.23000085512814614352204706937671650693019975746210799304470198024759685335689653",
          "0.0"
        ],
        [
          "-1.9245011240695254208732762806533308973735563048284740718772488928146721609050663",
          "0.0"
        ],
        [
          "0.37683530299699073685506549152042670411902354580827203545567121619716626833407977",
          "0.0"
        ],
        [
          "1.1946913659956439466828747742824050333479349279598287736771188724785375053401598",
          "0.0"
        ]
      ]
    }
  },
  "monitor": {
    "0": {
      "s": [
        [
          [
            "0.31291129955179085105384547402889099828714248629715360289878523579289621117667432",
            "-0.18816308060132228352596325890569916035181124388376917274210703287041232395997401"
          ]
        ],
        [
          [
            "2.2012706510953497921474399601522507910181011185534313870044841795631017736543757e-38",
            "0.43421522541107623185266544493382994184431765450141692036531501841392571653531299"
          ]
        ],
        [
          [
            "-0.31291129955179085105384547402889099825054441639532442419350324200597091589292285",
            "-0.18816308060132228352596325890569916035140295944209622991862560548226325359371556"
          ]
        ],
        [
          [
            "0.3129112995517908510538454740288909982871424862971536028987852357928962111766736",
            "-0.1881630806013222835259632589056991603518112438837691727421070328704123239599741"
          ]
        ]
      ],
      "J": [
        [
          [
            "1.558323902525834926382281361274648629049247139609303602485488056503712367808809",
            "-0.22143294389616119969526300945156004639757044641381546139378312222903558123231566"
          ],
          [
            "-0.50264034552287111270928143361753420297220166971895890884855698459480394009095538",
            "-1.6758121162573899032364671624792493895945094622594218978675552836621161819123431"
          ]
        ],
        [
          [
            "2.5272242984374953643777533725948215704404931514733395981044616604974871752008606e-37",
            "1.0413414946916063964633594297205609908676151781675593544280880974900874066779598"
          ],
          [
            "2.1998101899513342154312104441182463625590694071314092810992376100765746446840612e-37",
            "4.0255571142375837803422313020864936753826031752710668151887889480815567431364207"
          ]
        ],
        [
          [
            "-1.5583239025258349263822813612746486285709208849011620469154435781173473234148424",
            "-0.22143294389616119969526300945156004645374908603769312469328368868942223301746523"
          ],
          [
            "0.50264034552287111270928143361753420304075887302573681986846221310405333413382734",
            "-1.6758121162573899032364671624792493894234405289690027412854058900009982825733057"
          ]
        ],
        [
          [
            "1.558323902525834926382281361274648629049247139609303602484709398362412448342862",
            "-0.22143294389616119969526300945156004639757044641381546139506529769356125742770281"
          ],
          [
            "-0.50264034552287111270928143361753420297220166971895890884938871446086729820897102",
            "-1.6758121162573899032364671624792493895945094622594218978688630054059804512898732"
          ]
        ]
      ],
      "adjacent_determinant_defect": "6.0142913962220891757481418469346558531730219031559657269752182406253380027681627e-38"
    },
    "-1": {
      "s": [
        [
          [
            "0.31291129955179085105384547402889099822980956344843226649826126064794097973160941",
            "-0.18816308060132228352596325890569916024530185551285800432469615976050673727486668"
          ]
        ],
        [
          [
            "-5.1399533272412782401176840029946145869426083536780606962980187814619227810752289e-38",
            "0.43421522541107623185266544493382994196802140469875415930307860104187314177152363"
          ]
        ],
        [
          [
            "-0.31291129955179085105384547402889099831416942259823825681934154183579367897697545",
            "-0.1881630806013222835259632589056991602455958941348542595253296694988148607049816"
          ]
        ],
        [
          [
            "0.31291129955179085105384547402889099822980956344843226649826126064794097973160936",
            "-0.18816308060132228352596325890569916024530185551285800432469615976050673727486544"
          ]
        ]
      ],
      "J": [
        [
          [
            "1.0031123890449513400389557559289156331145029322239327890813102555564314768558845",
            "1.7903871654229511913851664117725546305505117247327645804829306291257340617151981"
          ],
          [
            "0.98308118589502994470251703980631711893800286394860306423983927702841877034313677",
            "-0.95967638427605170562784514334403726730312648140641431257965523187259309438113633"
          ]
        ],
        [
          [
            "2.6203386269363180430515414168023535208697194526951440546456607136340273592256542e-38",
            "-4.1546395158429603970229006069881425051751107103771393764920733977879686663903753"
          ],
          [
            "-6.989164831108075203517243821233606031289498423490835568951243805802085326016486e-37",
            "2.7037789665616949023213092691660872075484547476177973563232751062939366574563383"
          ]
        ],
        [
          [
            "-1.0031123890449513400389557559289156338644464044652355741945778374493551364247743",
            "1.7903871654229511913851664117725546310226219678535650252852474994372524852735054"
          ],
          [
            "-0.98308118589502994470251703980631711987023042803555067607559723416655151570477215",
            "-0.95967638427605170562784514334403726738039636303730280078077136760725514140966898"
          ]
        ],
        [
          [
            "1.0031123890449513400389557559289156331145029322239327890813105064315677997084153",
            "1.7903871654229511913851664117725546305505117247327645804829298125083347235069302"
          ],
          [
            "0.98308118589502994470251703980631711893800286394860306423984091026321744675967267",
            "-0.95967638427605170562784514334403726730312648140641431257965473012232044867605616"
          ]
        ]
      ],
      "adjacent_determinant_defect": "1.7808871688701039935771805707274727578773054776092088366254402561000063912623961e-37"
    },
    "-3": {
      "s": [
        [
          [
            "0.31291129955179085105384547402889099981412341261263163375926561770830568451540498",
            "-0.1881630806013222835259632589056991633306167107626327910694254793600322555024293"
          ]
        ],
        [
          [
            "2.1220423741064602335498400372805021930797523155097782764056877680038931895940475e-36",
            "0.43421522541107623185266544493382993846257202811093636752927914123875942790645321"
          ]
        ],
        [
          [
            "-0.31291129955179085105384547402889099643048823929593745973687323253743190953777583",
            "-0.18816308060132228352596325890569916337811862452268545244292422960733034002125651"
          ]
        ],
        [
          [
            "0.31291129955179085105384547402889099981412341261263163375926561770830568451540558",
            "-0.18816308060132228352596325890569916333061671076263279106942547936003225550242964"
          ]
        ]
      ],
      "J": [
        [
          [
            "-0.71905701794679260908562190207720541480521848225063521219984296158879569727465952",
            "-2.4423529923987606544471969888711512649636672635929817592699122499712340238322772"
          ],
          [
            "-0.9635020558780032436017047794269452209771372052476923495417687536181516777971995",
            "0.51393292848405649154748078121387110621118427421009220916249614410706916260229097"
          ]
        ],
        [
          [
            "4.3126577450828870752976666637654036627689744078480140927071252638109212406327551e-35",
            "5.8711378944565404355884687084826582035310803959623546605858796705870303698666648"
          ],
          [
            "-1.979972247136136516117827353906440579636785022960709588302766957611449569926499e-35",
            "-1.5849767969730690833628108945714861779473309668970248826346288471771008933305233"
          ]
        ],
        [
          [
            "0.71905701794679260908562190207720544385701654628239212484882922379584115127532568",
            "-2.442352992398760654447196988871151242682475737530145642576275543184452380904615"
          ],
          [
            "0.96350205587800324360170477942694519167744995676079989208842063432698109711515086",
            "0.51393292848405649154748078121387110715423260331419756020247059853357963383621663"
          ]
        ],
        [
          [
            "-0.71905701794679260908562190207720541480521848225063521219984559859668503904453287",
            "-2.442352992398760654447196988871151264963667263592981759269910184574620150452892"
          ],
          [
            "-0.96350205587800324360170477942694522097713720524769234954176687875862962721463891",
            "0.5139329284840564915474807812138711062111842742100922091625003485831262427552514"
          ]
        ]
      ],
      "adjacent_determinant_defect": "6.9228497204336148441620820010375874558533781263790228086348670250772002239002513e-36"
    },
    "-6": {
      "s": [
        [
          [
            "0.31291129955179085105384547402889096514385066433204598035687340330212251461709732",
            "-0.18816308060132228352596325890569908778333224834251846808289067670880888874182393"
          ]
        ],
        [
          [
            "-5.3624015309866177412023458270219110074746598871487879601019743988519414210869689e-35",
            "0.43421522541107623185266544493383002009500357734577770643883539597128646373313573"
          ]
        ],
        [
          [
            "-0.31291129955179085105384547402889104474454694257537012420640919721692128327295722",
            "-0.18816308060132228352596325890569908303284128763464627614271291094255831029866537"
          ]
        ],
        [
          [
            "0.31291129955179085105384547402889096514385066433204598035687340330212251461709731",
            "-0.18816308060132228352596325890569908778333224834251846808289067670880888874182302"
          ]
        ]
      ],
      "J": [
        [
          [
            "0.76340448020191683117838764621334031024188930346186790387727167873754309792209357",
            "-2.9242629707897993986425638797573619928186063532450368336249497763821276131742528"
          ],
          [
            "-0.84323951439387451298744973270561110822558202341523083383540810450070649869398888",
            "-0.33652556089227763122859986138607111173827055653407093131343110888281851914585724"
          ]
        ],
        [
          [
            "-5.6073473584575250935059130492798895334195890803843751702832084569603526317057177e-34",
            "7.5388951460989748390192067709847791451561876140041111832764438180293540213603757"
          ],
          [
            "-1.2813312288581091525259212749472859054020369243928804204830861772965002798981301e-34",
            "0.57564220558330086153020386573078912437101062721764133356302901857881180820926418"
          ]
        ],
        [
          [
            "-0.76340448020191683117838764621334017738236057694990657791227927961365150035962959",
            "-2.9242629707897993986425638797573624088686306810377524268754170969160944633913596"
          ],
          [
            "0.84323951439387451298744973270561109574904480282671846341087297502770291127843097",
            "-0.33652556089227763122859986138607129436685324644403729267401311269965918708413655"
          ]
        ],
        [
          [
            "0.76340448020191683117838764621334031024188930346186790387727722003537606831388385",
            "-2.9242629707897993986425638797573619928186063532450368336249242577659481859367907"
          ],
          [
            "-0.84323951439387451298744973270561110822558202341523083383541364579853946908577209",
            "-0.33652556089227763122859986138607111173827055653407093131345662749899794638331525"
          ]
        ]
      ],
      "adjacent_determinant_defect": "1.1291902544327135184339758129070863111733907822300433716364197791189198178204914e-33"
    },
    "-9": {
      "s": [
        [
          [
            "0.31291129955179085105384547402885169707704824679879839282252304534751012828001738",
            "-0.18816308060132228352596325890561212684118967487430971724450937295966797035594843"
          ]
        ],
        [
          [
            "-6.4614104831879659607025014394098615633519617143045009124446427462292413240066458e-32",
            "0.43421522541107623185266544493392333309288969096798125083890538260888993322424546"
          ]
        ],
        [
          [
            "-0.3129112995517908510538454740289469980978364215779673077593864412188725766678645",
            "-0.18816308060132228352596325890560603376708660968990837909319177645231790209686591"
          ]
        ],
        [
          [
            "0.3129112995517908510538454740288516970770482467987983928225230453475101282800179",
            "-0.18816308060132228352596325890561212684118967487430971724450937295966797035594853"
          ]
        ]
      ],
      "J": [
        [
          [
            "0.9476981926292530677140598275033820832212212856875598419771110474386695155308456",
            "3.1120630581981276963772399490323533577747637143093830339376126611073705587153791"
          ],
          [
            "0.74074576686628587845174717019713526909944095178771183535251054350910962309736524",
            "-0.44055341141557909026083165980343361258047838446223468428254260821153394567441783"
          ]
        ],
        [
          [
            "9.9492782744439058926136152920605754241537264994821765828675957154548498994014338e-31",
            "-7.4711770352325383862139423343371908139640507247357491769591602034980178270837563"
          ],
          [
            "-5.9438549200904541726979400930492382394573144640300532834750236830852445567490242e-31",
            "1.3319634544614484696111237966366626380409702547066794711160662204211278182246479"
          ]
        ],
        [
          [
            "-0.94769819262925306771405982750328458786148761869224837667408235715972073275884473",
            "3.1120630581981276963772399490331810873703123502258109960221805918226854362764919"
          ],
          [
            "-0.74074576686628587845174717019794920093689968060752947938424345467007150653915848",
            "-0.44055341141557909026083165980338361644075302453606609058688972882366228241775897"
          ]
        ],
        [
          [
            "0.94769819262925306771405982750338208322122128568755984197711392308399764860039543",
            "3.1120630581981276963772399490323533577747637143093830339376106388140360119227686"
          ],
          [
            "0.74074576686628587845174717019713526909944095178771183535250209582734062790144654",
            "-0.44055341141557909026083165980343361258047838446223468428254239781863569618192061"
          ]
        ]
      ],
      "adjacent_determinant_defect": "3.013314104245205575442041201390436889508814488158300259657669260859289903753396e-31"
    },
    "-12": {
      "s": [
        [
          [
            "0.31291129955179085105384547403001818879096755490512428384450661751334532061470422",
            "-0.18816308060132228352596325890825780821520456919993161022611010527451980857460116"
          ]
        ],
        [
          [
            "1.9168373754703736733048730569564375108000764347437335589667687018215703056469794e-30",
            "0.43421522541107623185266544493111312943979404873517182086138809215199467482670598"
          ]
        ],
        [
          [
            "-0.31291129955179085105384547402722971140323581485879971824192343088857347003156014",
            "-0.18816308060132228352596325890846184591468332049918518073464763930805338454544086"
          ]
        ],
        [
          [
            "0.31291129955179085105384547403001818879096755490512428384450661751334532061470453",
            "-0.18816308060132228352596325890825780821520456919993161022611010527451980857460104"
          ]
        ]
      ],
      "J": [
        [
          [
            "0.89438420181079233079889453818844818837926913781436091657355859422716462557160037",
            "-3.4896463276864186968825159966521220238098743393094924688044567974425501355598052"
          ],
          [
            "-0.70283916926794326295878944704369647361182070105678718907955784414067470211777116",
            "-0.30199446926668238155179275479592216758610904577195511396828681251538129294841863"
          ]
        ],
        [
          [
            "8.9233747916051629614251342339609468936532414840545236331355083595740892739062997e-29",
            "8.9912708841173657963825097151691683628343528436151509421214737092866500655306498"
          ],
          [
            "-5.922644165456160011632046957774729692488750624980582084690831560487959819645765e-30",
            "0.53346734096638584494339071941837270743668181328809389342743357710809038725165241"
          ]
        ],
        [
          [
            "-0.89438420181079233079889453809482717163002098097571119363223009970661328167115614",
            "-3.4896463276864186968825159966391788860513213030729977723820198940244082292652061"
          ],
          [
            "0.70283916926794326295878944702824098072269102470967597742860271165783110525957351",
            "-0.30199446926668238155179275479025895456967350155096788692751668961837493113307192"
          ]
        ],
        [
          [
            "0.894384201810792330798894538188448188379269137814360916573581976903619126321964",
            "-3.489646327686418696882515996652122023809874339309492468804462529476469434137508"
          ],
          [
            "-0.70283916926794326295878944704369647361182070105678718908111529614895427488967458",
            "-0.30199446926668238155179275479592216758610904577195511397081038182092316012121844"
          ]
        ]
      ],
      "adjacent_determinant_defect": "2.3649955385968996412226355866203961210337796025028971522560573637584574280261002e-29"
    }
  },
  "monitor_refinement_at_minus13": {
    "s_absolute": 3.324956450746574e-30,
    "J_relative": 1.7284496376447857e-29,
    "adjacent_determinant_defect": 1.4975394634245465e-37
  },
  "reused_monitor_sha256": "a11bff5ee105d65e89ffe445462592b13de4399c9fb687154814b2f3a5d228a1",
  "monitor_seconds": 0.0026005409890785813,
  "monitor_stokes_drift_absolute": 3.324956402869657e-30,
  "monitor_reference_variation_drift": 1.4656866754011213e-29,
  "reused_results_sha256": "79582fe06e7605a82a60cb230d7e3c4a81e3ae51bb0e6e19c7b762df33b9c5d0",
  "finite_difference_residual": {
    "x": "-7.0",
    "relative_by_step": {
      "0.001": 4.749626511046614e-13,
      "0.0005": 2.968513576194305e-14
    },
    "spectral_tolerance": "1e-26",
    "note": "Centered five-point second derivative of contour values; denominator max(1, |potential*F_row1|)."
  },
  "total_seconds": 43.583119832968805,
  "protected_unchanged": true
}


==> anc/computational_preprint/results/pii_comparison/rk45_multiprecision.py <==
"""Dormand-Prince 5(4) with exact rational coefficients and mpmath stages.

Tableau and RMS step controller follow scipy.integrate.RK45. Requested
output points are hit by steps, without a lower-order dense interpolant.
"""
from bisect import bisect_right
from time import perf_counter

from mpmath import mp

import high_precision as hp


def tableau():
    def rational(s):
        num,den = s.split('/') if '/' in s else (s,'1')
        return mp.mpf(num)/int(den)
    rows = [[], ['1/5'], ['3/40','9/40'],
            ['44/45','-56/15','32/9'],
            ['19372/6561','-25360/2187','64448/6561','-212/729'],
            ['9017/3168','-355/33','46732/5247','49/176','-5103/18656']]
    aa = [[rational(v) for v in row] for row in rows]
    bb = list(map(rational,['35/384','0','500/1113','125/192','-2187/6784','11/84']))
    cc = list(map(rational,['0','1/5','3/10','4/5','8/9','1']))
    ee = list(map(rational,['-71/57600','0','71/16695','-71/1920','17253/339200','-22/525','1/40']))
    return aa,bb,cc,ee


def rk_step(fun,t,y,f,step,coefficients):
    aa,bb,cc,ee = coefficients
    stages = [f]
    for s in range(1,6):
        trial = [y[j]+step*sum(aa[s][k]*stages[k][j] for k in range(s)) for j in range(len(y))]
        stages.append(fun(t+cc[s]*step,trial))
    new = [y[j]+step*sum(bb[k]*stages[k][j] for k in range(6)) for j in range(len(y))]
    stages.append(fun(t+step,new))
    error = [step*sum(ee[k]*stages[k][j] for k in range(7)) for j in range(len(y))]
    return new,stages[-1],error


class SharedPotential:
    """Evaluate only q from the shared background, never its reference F."""
    def __init__(self,reference):
        self.reference = reference
        self.p = reference.p

    def __call__(self,t):
        ref = self.reference
        sign = 1 if t >= 0 else -1
        index = max(0,bisect_right(ref.starts[sign],abs(float(t)))-1)
        origin,end,coeff = ref.segments[sign][index]
        if abs(t) > abs(end)+mp.mpf('1e-12'):
            raise ValueError('Potential requested outside the background interval')
        q = hp.horner(coeff[0],t-origin)
        x = self.p.x0+t
        return x*x-(2*self.p.b-1)+6*x*q+mp.mpf(15)/4*q*q+12*self.p.a*self.p.a/(q*q)


def integrate(fun,points,initial,tolerance,max_step='.2',max_attempts=500000):
    rtol = mp.mpf(tolerance)
    if rtol <= 0 or rtol < 100*mp.eps:
        raise ValueError('Tolerance must be positive and resolved by the working precision')
    atol,cap = rtol/10,mp.mpf(max_step)
    coeff = tableau()
    out = {0.:list(initial)}
    stats = {'accepted_steps':0,'rejected_steps':0,'nfev':0}
    for sign in (-1,1):
        targets = sorted([mp.mpf(float(v)) for v in points if sign*v > 0],key=abs)
        if not targets:
            continue
        t,y = mp.mpf(0),list(initial)
        f = fun(t,y)
        stats['nfev'] += 1
        size = min(mp.mpf('.01'),cap)
        for target in targets:
            while sign*(target-t) > 0:
                if stats['accepted_steps']+stats['rejected_steps'] >= max_attempts:
                    raise RuntimeError('Runge-Kutta attempt budget exceeded')
                rejected = False
                while True:
                    step = sign*min(size,cap,abs(target-t))
                    if t+step == t:
                        raise RuntimeError('Runge-Kutta step underflow')
                    new,fn,error = rk_step(fun,t,y,f,step,coeff)
                    stats['nfev'] += 6
                    norm = mp.sqrt(sum(abs(error[j]/(atol+rtol*max(abs(y[j]),abs(new[j]))))**2
                                       for j in range(len(y)))/len(y))
                    if norm < 1:
                        factor = min(10,mp.mpf('.9')*norm**(-mp.mpf(1)/5)) if norm else mp.mpf(10)
                        if rejected:
                            factor = min(1,factor)
                        size = abs(step)*factor
                        t,y,f = t+step,new,fn
                        stats['accepted_steps'] += 1
                        break
                    size = abs(step)*max(mp.mpf('.2'),mp.mpf('.9')*norm**(-mp.mpf(1)/5))
                    rejected = True
                    stats['rejected_steps'] += 1
                    if stats['accepted_steps']+stats['rejected_steps'] >= max_attempts:
                        raise RuntimeError('Runge-Kutta attempt budget exceeded')
            out[float(target)] = y.copy()
    return out,stats


def fundamental(reference,points,tolerance):
    start = perf_counter()
    potential = SharedPotential(reference)
    def rhs(t,y):
        u = potential(t)
        return [y[1],u*y[0],y[3],u*y[2]]
    values,stats = integrate(rhs,points,[mp.mpc(1),mp.mpc(0),mp.mpc(0),mp.mpc(1)],tolerance)
    matrices = {t:mp.matrix([[v[0],v[2]],[v[1],v[3]]]) for t,v in values.items()}
    stats.update({'seconds':perf_counter()-start,'tolerance':str(tolerance),'digits':mp.dps})
    return matrices,stats


==> anc/computational_preprint/results/pii_comparison/test_pii.py <==
import unittest

from mpmath import mp
import sympy as sp

import pii_core as p


class PIIIdentities(unittest.TestCase):
    def test_zero_curvature_and_squared_kernel(self):
        x, z, u, w, a, b, v, vp = sp.symbols('x z u w a b v vp')
        ii = sp.I
        A = sp.Matrix([[-ii*(4*z*z+x+2*u*u), 4*u*z+2*ii*w],
                       [4*u*z-2*ii*w, ii*(4*z*z+x+2*u*u)]])
        B = sp.Matrix([[-ii*z, u], [u, ii*z]])
        Ax = A.diff(x)+A.diff(u)*w+A.diff(w)*(2*u**3+x*u)
        self.assertEqual(sp.simplify(Ax-B.diff(z)+A*B-B*A), sp.zeros(2))
        az, bz = A*sp.Matrix([a, b])
        ax, bx = B*sp.Matrix([a, b])
        def dx(expr):
            return sp.diff(expr,x)+sp.diff(expr,u)*w+sp.diff(expr,w)*(2*u**3+x*u)+sp.diff(expr,a)*ax+sp.diff(expr,b)*bx+sp.diff(expr,v)*vp+sp.diff(expr,vp)*(6*u*u+x)*v
        def dz(expr):
            return sp.diff(expr,z)+sp.diff(expr,a)*az+sp.diff(expr,b)*bz
        K, R = a*a+b*b, -ii*(a*a-b*b)/2
        self.assertEqual(sp.expand(dx(dx(K))-(6*u*u+x)*K-dz(R)), 0)
        variation = 4*z*v*(a*a-b*b)-2*ii*vp*K+8*ii*u*v*a*b
        self.assertEqual(sp.expand(dx(variation)-v*dz(a*a-b*b)), 0)

    def test_formal_first_coefficient(self):
        with mp.workdps(60):
            x, u, w = map(mp.mpf, ['-.7', '.2', '.1'])
            H = x*u*u+u**4-w*w
            for sign in (1, -1):
                cf = p.formal_column(x, u, w, sign, 4)
                diagonal, other = cf if sign == 1 else cf[::-1]
                self.assertLess(abs(diagonal[1]-sign*mp.j*H/2), mp.mpf('1e-55'))
                self.assertLess(abs(other[1]-sign*mp.j*u/2), mp.mpf('1e-55'))

    def test_formal_matrix_recurrence(self):
        with mp.workdps(60):
            x, u, w = map(mp.mpf, ['-.7', '.2', '.1'])
            columns = [p.formal_column(x, u, w, sign, 16) for sign in (1, -1)]
            matrices = [mp.matrix([[columns[j][i][n] for j in range(2)] for i in range(2)])
                        for n in range(17)]
            s3, s1 = mp.matrix([[1,0],[0,-1]]), mp.matrix([[0,1],[1,0]])
            a0 = mp.matrix([[-mp.j*(x+2*u*u), 2*mp.j*w],[-2*mp.j*w, mp.j*(x+2*u*u)]])
            for k in range(15):
                rhs = -4*mp.j*(s3*matrices[k+2]-matrices[k+2]*s3)+4*u*s1*matrices[k+1]+a0*matrices[k]+mp.j*x*matrices[k]*s3
                lhs = -(k-1)*matrices[k-1] if k else mp.zeros(2)
                self.assertLess(max(map(abs, rhs-lhs)), mp.mpf('1e-50'))

    def test_airy_reference(self):
        with mp.workdps(60):
            ref = p.Reference(span=2, digits=60, tolerance='1e-32', u0='0', w0='0')
            def airy(x):
                return mp.matrix([[mp.airyai(x), mp.airybi(x)],
                                  [mp.airyai(x,1), mp.airybi(x,1)]])
            truth = airy(-3)*airy(-1)**-1
            self.assertLess(max(map(abs, ref.matrix(-2)-truth)), mp.mpf('1e-30'))
            self.assertEqual(ref.at(-2)[0], 0)

    def test_cycle_cancels_symmetric_boundary(self):
        with mp.workdps(50):
            columns = [mp.matrix(v) for v in ([1,0], [0,1], [1,1], [2,-1])]
            cc = p.cycle_coefficients(columns)
            residual = sum((c*p.squared(v) for c,v in zip(cc, columns)), mp.zeros(3,1))
            self.assertLess(max(map(abs, residual)), mp.mpf('1e-45'))

    def test_airy_contour_value_and_derivative(self):
        with mp.workdps(60):
            values = [p.canonical(mp.mpf('-1'), mp.mpf(0), mp.mpf(0), j,
                                  radius=3, formal_order=0, tolerance='1e-27')['integral']
                      for j in (4, 0)]
            integral = values[0]-values[1]
            truth = mp.pi*mp.matrix([mp.airyai(-1), mp.airyai(-1, 1)])
            self.assertLess(max(map(abs, integral-truth)), mp.mpf('1e-26'))

    def test_spectral_sensitivities(self):
        with mp.workdps(65):
            x, u, w = map(mp.mpf, ['-1', '.2', '.1'])
            settings = dict(radius=3, formal_order=30, tolerance='1e-30', quadrature=False)
            value = p.canonical(x, u, w, 0, sensitivity=True, **settings)
            eps = mp.mpf('1e-12')
            for k, (du, dw) in enumerate(((eps,0),(0,eps))):
                plus = p.canonical(x, u+du, w+dw, 0, **settings)['column']
                minus = p.canonical(x, u-du, w-dw, 0, **settings)['column']
                error = max(map(abs, (plus-minus)/(2*eps)-value['sensitivities'][k]))
                self.assertLess(error, mp.mpf('1e-20'))


if __name__ == '__main__':
    unittest.main()


==> anc/computational_preprint/results/pii_first/compare_pii.py <==
#!/usr/bin/env python3
"""First matched-accuracy PII comparison; independent Stokes sensitivities."""
import argparse
import hashlib
import json
from pathlib import Path
import shutil
from time import perf_counter

from mpmath import mp

import pii_core as p
import rk45_multiprecision as rk


POINTS = [0, -1, -3, -6, -9, -12]
ROOT = Path(__file__).resolve().parent
SOURCE = Path('<RCD-2024-source>')


def encode(value):
    if isinstance(value, mp.matrix):
        return [[encode(value[i,j]) for j in range(value.cols)] for i in range(value.rows)]
    if isinstance(value, dict):
        return {str(k): encode(v) for k,v in value.items()}
    if isinstance(value, (tuple, list)):
        return [encode(v) for v in value]
    if isinstance(value, mp.mpc):
        return [mp.nstr(value.real, 80), mp.nstr(value.imag, 80)]
    if isinstance(value, mp.mpf):
        return mp.nstr(value, 80)
    return value


def relative(a, b):
    return float(max(map(abs, a-b))/max(map(abs, b)))


def metrics(values, ref, jac):
    rows = [{'t':t, 'x':float(ref.x0+t), 'solution_error':relative(values[t],ref.matrix(t)),
             'variation_drift':relative(jac[t]*values[t],jac[0]),
             'wronskian_error':float(abs(mp.det(values[t])-1))} for t in POINTS]
    return {**{'max_'+key:max(row[key] for row in rows)
               for key in ('solution_error','variation_drift','wronskian_error')}, 'points':rows}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--output', type=Path, default=ROOT/'results/pii_first')
    parser.add_argument('--spectral-tolerances', nargs='+', default=['1e-9','1e-12'])
    parser.add_argument('--match-factor', type=float, default=1.1)
    args = parser.parse_args()
    if args.match_factor <= 1:
        parser.error('match-factor must exceed one')
    args.output.mkdir(parents=True, exist_ok=False)
    mp.dps = 70
    start_all = perf_counter()
    protected = [SOURCE, ROOT.parent/'piv2026_manuscript.tex',
                 ROOT.parent/'ms_source.zip', ROOT.parent/'ms_submission.zip',
                 *sorted((ROOT.parent/'verification').glob('*'))]
    hashes = {str(v):hashlib.sha256(v.read_bytes()).hexdigest() for v in protected if v.is_file()}
    data = {'equation':'u_xx=2*u^3+x*u; alpha=0', 'initial':{'x0':'-1','u0':'.2','w0':'.1'},
            'points':POINTS, 'digits':70, 'protected_hashes':hashes,
            'matching_rule':'Max pointwise relative max-entry error in F, same six points; monodromy not used in matching.',
            'match_factor':args.match_factor,'contours':{},'rk_trials':{},'pairs':{}}
    for name in ('compare_pii.py','pii_core.py','rk45_multiprecision.py','high_precision.py','test_pii.py'):
        shutil.copy2(ROOT/name, args.output/name)
    def checkpoint():
        (args.output/'results.json').write_text(json.dumps(encode(data),indent=2)+'\n')
    print('PII: two independently refined Taylor references', flush=True)
    start = perf_counter()
    coarse = p.Reference(digits=50, tolerance='1e-26', order=32)
    ref = p.Reference()
    data['reference'] = {'seconds':perf_counter()-start,
                         'refinement_F':max(relative(coarse.matrix(t),ref.matrix(t)) for t in POINTS),
                         'refinement_u_absolute':float(max(abs(coarse.at(t)[0]-ref.at(t)[0]) for t in POINTS)),
                         'steps':len(ref.segments), 'F':{t:ref.matrix(t) for t in POINTS},
                         'state':{t:ref.at(t) for t in POINTS}}
    jac, stokes = {}, {}
    start = perf_counter()
    with mp.workdps(80):
        for t in POINTS:
            print(f'  independent Stokes monitor x={ref.x0+t}',flush=True)
            s,j,defect = p.monodromy(ref.x0+t,*ref.at(t)[:2],radius=5,formal_order=64,
                                     tolerance='1e-36',order=40)
            jac[t],stokes[t] = j,s
            data.setdefault('monitor',{})[t] = {'s':s,'J':j,'adjacent_determinant_defect':defect}
            checkpoint()
        s,j,defect = p.monodromy(ref.x0-12,*ref.at(-12)[:2],radius=5.5,formal_order=80,
                                 tolerance='1e-40',order=44)
        data['monitor_refinement_at_minus13'] = {'s_absolute':float(max(map(abs,s-stokes[-12]))),
                                                 'J_relative':relative(j,jac[-12]),
                                                 'adjacent_determinant_defect':float(defect)}
    data['monitor_seconds'] = perf_counter()-start
    data['monitor_stokes_drift_absolute'] = float(max(max(map(abs,s-stokes[0])) for s in stokes.values()))
    data['monitor_reference_variation_drift'] = metrics({t:ref.matrix(t) for t in POINTS},ref,jac)['max_variation_drift']
    trials = {}
    def trial(tol):
        key = mp.nstr(mp.mpf(tol),14)
        if key not in trials:
            start = perf_counter()
            def rhs(t,y):
                potential = ref.potential(t)
                return [y[1],potential*y[0],y[3],potential*y[2]]
            states, stats = rk.integrate(rhs,POINTS,list(map(mp.mpf,[1,0,0,1])),key)
            elapsed = perf_counter()-start
            values = {t:mp.matrix([[s[0],s[2]],[s[1],s[3]]]) for t,s in states.items()}
            trials[key] = values
            data['rk_trials'][key] = {**metrics(values,ref,jac),**stats,'seconds':elapsed,'F':values}
            print('  RK',key,'E',data['rk_trials'][key]['max_solution_error'],flush=True)
            checkpoint()
        return key
    for tolerance in args.spectral_tolerances:
        print('Contour tolerance',tolerance,flush=True)
        start = perf_counter()
        contours = p.Contours(ref,radius=4,formal_order=48,tolerance=tolerance)
        values, diagnostics = {}, {}
        for t in POINTS:
            values[t], diagnostics[t] = contours.at(t)
        elapsed = perf_counter()-start
        record = {**metrics(values,ref,jac), 'seconds':elapsed,'F':values,'diagnostics':diagnostics,
                  'initial_raw_F':contours.initial_matrix,'raw_W':mp.det(contours.initial_matrix),
                  'weights':contours.weights,'radius':4,'formal_order':48,'spectral_tolerance':tolerance}
        data['contours'][tolerance] = record
        target = mp.mpf(record['max_solution_error'])
        print('  contour E',target,flush=True)
        tol = target/10
        for iteration in range(10):
            key = trial(tol)
            ratio = mp.mpf(data['rk_trials'][key]['max_solution_error'])/target
            if 1/args.match_factor <= ratio <= args.match_factor:
                break
            tol = mp.mpf(key)/ratio
        best = min(data['rk_trials'],key=lambda k: abs(mp.log(mp.mpf(data['rk_trials'][k]['max_solution_error'])/target)))
        selected = data['rk_trials'][best]
        ratio = selected['max_solution_error']/float(target)
        data['pairs'][tolerance] = {'rk_tolerance':best,'error_ratio_RK_over_contour':ratio,
                                    'matched':1/args.match_factor <= ratio <= args.match_factor,
                                    'drift_ratio_RK_over_contour':selected['max_variation_drift']/record['max_variation_drift'],
                                    'cost_ratio_contour_over_RK':elapsed/selected['seconds']}
        checkpoint()
    print('Independent finite-difference residual from contour values',flush=True)
    fine = p.Contours(ref,radius=4,formal_order=48,tolerance='1e-26')
    center, h = mp.mpf(-6), mp.mpf('0.001')
    values = {k:fine.at(center+k*h/2)[0] for k in (-4,-2,-1,0,1,2,4)}
    residuals = {}
    for stride in (2,1):
        step = stride*h/2
        d2 = (-values[2*stride]+16*values[stride]-30*values[0]+16*values[-stride]-values[-2*stride])/(12*step*step)
        potential = ref.potential(center)
        residuals[str(step)] = float(max(abs(d2[0,j]-potential*values[0][0,j]) for j in range(2))/
                                     max(1,max(abs(potential*values[0][0,j]) for j in range(2))))
    data['finite_difference_residual'] = {'x':str(ref.x0+center),'relative_by_step':residuals,
                                         'spectral_tolerance':'1e-26',
                                         'note':'Centered five-point second derivative of contour values; denominator max(1, |potential*F_row1|).'}
    data['total_seconds'] = perf_counter()-start_all
    data['protected_unchanged'] = all(hashlib.sha256(Path(path).read_bytes()).hexdigest() == old for path,old in hashes.items())
    checkpoint()
    print(json.dumps({'pairs':data['pairs'],'monitor_floor':data['monitor_reference_variation_drift'],
                       'residual':data['finite_difference_residual'],'seconds':data['total_seconds'],
                       'protected_unchanged':data['protected_unchanged']},indent=2),flush=True)


if __name__ == '__main__':
    main()


==> anc/computational_preprint/results/pii_first/high_precision.py <==
"""Multiple-precision Taylor continuation and local canonical Lax columns.

All Taylor coefficients come from algebraic recurrences, not numerical
differentiation. Error controls are refinement diagnostics, not enclosures.
"""
from bisect import bisect_right

import mpmath as mpm
from mpmath import mp
import numpy as np

import compare_monodromy as c


def mc(z):
    return mp.mpc(float(z.real), float(z.imag))


class Parameters:
    def __init__(self):
        # Embed the pilot's binary initial data exactly; do not silently change
        # them to decimal data while investigating sensitive continuation.
        self.x0, self.q0, self.h0 = map(mc, (c.core.X0, c.core.Q0, c.core.H0))
        self.a, self.b = map(mc, (c.core.THETA0, c.core.THETAINF))


def conv(a, b, n):
    return sum((a[k]*b[n-k] for k in range(n+1)), mp.mpc(0))


def horner(coeff, step):
    value = coeff[-1]
    for term in reversed(coeff[:-1]):
        value = value*step+term
    return value


def step_radius(coefficients, tol, cap):
    order = len(coefficients[0])-1
    radius = mp.mpf(cap)
    for series in coefficients:
        scale = max(1, abs(series[0]))
        for n in range(order-2, order+1):
            if series[n]:
                radius = min(radius, (tol*scale/abs(series[n]))**(mp.mpf(1)/n))
    return radius*mp.mpf('.7')


def reference_coefficients(x, state, p, order):
    series = [[v] for v in state]
    q, h, r, logq, logd, y1, v1, y2, v2 = series
    potential = []
    for n in range(order):
        qh, qq, hh, rr = (conv(a, b, n) for a, b in ((q,h),(q,q),(h,h),(r,r)))
        xq = x*q[n]+(q[n-1] if n else 0)
        xh = x*h[n]+(h[n-1] if n else 0)
        xr = x*r[n]+(r[n-1] if n else 0)
        xx = x*x if n == 0 else 2*x if n == 1 else 1 if n == 2 else 0
        potential.append(xx-(2*p.b-1 if n == 0 else 0)+6*xq+mp.mpf(15)/4*qq+12*p.a*p.a*rr)
        rhs = [2*qh+qq+2*xq,
               -hh-2*qh-2*xh-(2*p.b if n == 0 else 0)-4*p.a*p.a*rr,
               -2*conv(r,h,n)-conv(r,q,n)-2*xr,
               2*h[n]+q[n]+(2*x if n == 0 else 2 if n == 1 else 0),
               q[n]/2+(x if n == 0 else 1 if n == 1 else 0),
               v1[n], conv(potential,y1,n), v2[n], conv(potential,y2,n)]
        for seq, value in zip(series, rhs):
            seq.append(value/(n+1))
    return series


class TaylorReference:
    def __init__(self, span=6, digits=50, tolerance='1e-28', order=32):
        self.digits, self.order = digits, order
        self.segments, self.cost = {}, {}
        with mp.workdps(digits):
            self.p = Parameters()
            p = self.p
            initial = [p.q0, p.h0, 1/p.q0, mp.log(p.q0), mp.mpc(0),
                       mp.mpc(1), mp.mpc(0), mp.mpc(0), mp.mpc(1)]
            self.initial = initial
            for sign in (-1, 1):
                t, state, segments = mp.mpf(0), initial, []
                while abs(t) < span:
                    coeff = reference_coefficients(p.x0+t, state, p, order)
                    size = min(step_radius(coeff, mp.mpf(tolerance), '.2'), span-abs(t))
                    if size < mp.mpf('1e-12'):
                        raise RuntimeError('Reference step below 1e-12')
                    step = sign*size
                    segments.append((t, t+step, coeff))
                    state = [horner(seq, step) for seq in coeff]
                    t += step
                self.segments[sign] = segments
                self.cost[sign] = len(segments)
        self.starts = {sgn: [float(abs(a)) for a, _, _ in seq]
                       for sgn, seq in self.segments.items()}
        self.qdouble = {sgn: [np.array([complex(v) for v in cf[0]]) for _, _, cf in seq]
                        for sgn, seq in self.segments.items()}

    def at(self, t):
        with mp.workdps(self.digits):
            sign = 1 if t >= 0 else -1
            index = max(0, bisect_right(self.starts[sign], abs(float(t)))-1)
            origin, end, coeff = self.segments[sign][index]
            if abs(t) > abs(end)+mp.mpf('1e-12'):
                raise ValueError('Requested point outside reference interval')
            return [horner(seq, mp.mpf(t)-origin) for seq in coeff]

    def matrix(self, t):
        s = self.at(t)
        return mp.matrix([[s[5],s[7]],[s[6],s[8]]])

    def q_float(self, t):
        sign = 1 if t >= 0 else -1
        index = max(0, bisect_right(self.starts[sign], abs(float(t)))-1)
        origin = float(self.segments[sign][index][0])
        return np.polynomial.polynomial.polyval(t-origin, self.qdouble[sign][index])


def lax_parts(x, q, h, p):
    chi = q*h+2*p.b
    a0 = mp.matrix([[x,1],[-chi,-x]])
    residue = mp.matrix([[q*h/2,-q/2],[(q*h*h-4*p.a*p.a/q)/2,-q*h/2]])
    return a0, residue


def formal_series(x, q, h, p, order):
    _, d = lax_parts(x,q,h,p)
    chi = q*h+2*p.b
    out = [mp.eye(2)]
    b, cc = -mp.mpf(1)/2, -chi/2
    for n in range(1,order+1):
        prev = out[-1]
        dp = d*prev
        a = ((x+q/2)*cc-((n-1+p.b)*prev[1,0]+dp[1,0])/2)/n
        dd = -(chi*((n-1-p.b)*prev[0,1]+dp[0,1]+2*x*b)/2+d[1,0]*b)/n
        out.append(mp.matrix([[a,b],[cc,dd]]))
        b, cc = -((n-1-p.b)*prev[0,1]+dp[0,1]+2*x*b+dd)/2, ((n-1+p.b)*prev[1,0]+dp[1,0]-2*x*cc-chi*a)/2
    return out


def formal_value(z, series):
    result = series[-1].copy()
    for coefficient in reversed(series[:-1]):
        result = result/z+coefficient
    return result


def spectral_coefficients(z, state, x, q, h, p, order, sensitivity):
    a0, d = lax_parts(x,q,h,p)
    za = a0+mp.matrix([[z,0],[0,-z]])
    aq = mp.matrix([[0,0],[-h,0]])
    ah = mp.matrix([[0,0],[-q,0]])
    dq = mp.matrix([[h/2,-mp.mpf(1)/2],[h*h/2+2*p.a*p.a/q**2,-h/2]])
    dh = mp.matrix([[q/2,0],[q*h,-q/2]])
    groups = 3 if sensitivity else 1
    coeff = [[v] for v in state]
    divided = [[] for _ in state]
    for n in range(order):
        for j in range(len(state)):
            divided[j].append((coeff[j][n]-(divided[j][n-1] if n else 0))/z)
        for g in range(groups):
            off = 2*g
            u = mp.matrix([coeff[off][n],coeff[off+1][n]])
            v = mp.matrix([divided[off][n],divided[off+1][n]])
            rhs = za*u+d*v
            if n:
                rhs += mp.matrix([coeff[off][n-1],-coeff[off+1][n-1]])
            if g:
                base = mp.matrix([coeff[0][n],coeff[1][n]])
                divbase = mp.matrix([divided[0][n],divided[1][n]])
                rhs += (aq if g == 1 else ah)*base+(dq if g == 1 else dh)*divbase
            coeff[off].append(rhs[0]/(n+1))
            coeff[off+1].append(rhs[1]/(n+1))
    return coeff


def kernel_coefficients(z, coeff, x, q, h, root, p):
    u, v = coeff[:2]
    nterms = len(u)-1
    chi, bdiag = q*h+2*p.b, z+x+q/2
    w1 = [bdiag*u[n]+(u[n-1] if n else 0)+v[n] for n in range(nterms)]
    w2 = [-chi*u[n]-bdiag*v[n]-(v[n-1] if n else 0) for n in range(nterms)]
    qp = q*(2*h+q+2*x)
    hp = -h*h-2*h*(q+x)-2*p.b-4*p.a*p.a/q**2
    aa, uw, out, dxout = [], [], [], []
    for n in range(nterms):
        aa.append(conv(u,u,n))
        uw.append(conv(u,w1,n))
        bracket = (h-z)*aa[n]-(aa[n-1] if n else 0)-conv(u,v,n)
        derivative = (qp/(2*q)*bracket+hp*aa[n]+2*(h-z)*uw[n]
                      -2*(uw[n-1] if n else 0)-conv(w1,v,n)-conv(u,w2,n))
        out.append((root*bracket/2-(out[n-1] if n else 0))/z)
        dxout.append((root*derivative/2-(dxout[n-1] if n else 0))/z)
    return out, dxout


def spectral_path(state, vertices, x, q, h, p, tol, order=32, sensitivity=False, root=None):
    integrals = [mp.mpc(0),mp.mpc(0)]
    steps = 0
    for start, end in zip(vertices[:-1],vertices[1:]):
        z = start
        while abs(end-z) > mp.mpf('1e-60'):
            coeff = spectral_coefficients(z,state,x,q,h,p,order,sensitivity)
            size = min(step_radius(coeff,tol,min(mp.mpf('.7'),abs(z)/3)),abs(end-z))
            step = (end-z)/abs(end-z)*size
            if root is not None:
                for k, seq in enumerate(kernel_coefficients(z,coeff,x,q,h,root,p)):
                    integrals[k] += step*horner([v/(n+1) for n,v in enumerate(seq)],step)
            state = [horner(seq,step) for seq in coeff]
            z += step
            steps += 1
            if steps > 30000:
                raise RuntimeError('Spectral path exceeded step budget')
    return state, integrals


def vertices(radius,index,vertex_angle=0):
    angle = index*mp.pi/2
    inner = mp.mpf('1.45')
    path = [radius*mp.exp(1j*angle),inner*mp.exp(1j*angle)]
    pieces = int(mp.ceil(abs(angle-vertex_angle)/(mp.pi/4)))
    if pieces:
        path.extend(inner*mp.exp(1j*(angle+(vertex_angle-angle)*j/pieces)) for j in range(1,pieces+1))
    return path


def canonical_column(x,q,h,p,index,radius,formal_order,tol,*,sensitivity=False,root=None,vertex_angle=0):
    path = vertices(radius,index,vertex_angle)
    z = path[0]
    column = 0 if index % 2 else 1
    sign = 1 if column == 0 else -1
    formal = formal_value(z,formal_series(x,q,h,p,formal_order))
    initial = [formal[0,column],formal[1,column]]
    if sensitivity:
        # A high-precision central difference is used only on the explicit
        # formal coefficients; the spectral sensitivities obey differentiated ODEs.
        eps = mp.power(10,-mp.dps//3)
        for dq,dh in ((eps,0),(0,eps)):
            plus = formal_value(z,formal_series(x,q+dq,h+dh,p,formal_order))
            minus = formal_value(z,formal_series(x,q-dq,h-dh,p,formal_order))
            initial += [(plus[j,column]-minus[j,column])/(2*eps) for j in range(2)]
    result, pair = spectral_path(initial,path,x,q,h,p,tol,sensitivity=sensitivity,root=root)
    theta = z*z/2+x*z-p.b*(mp.log(radius)+1j*index*mp.pi/2)
    factor = mp.exp(sign*theta)
    return [v*factor for v in result], [v*factor**2 for v in pair]


def monodromy(x,q,h,p,radius=16,formal_order=48,tol='1e-30'):
    columns = {}
    for j in range(-4,2):
        values,_ = canonical_column(x,q,h,p,j,mp.mpf(radius),formal_order,mp.mpf(tol),sensitivity=True)
        columns[j] = mp.matrix([[values[0],values[2],values[4]],[values[1],values[3],values[5]]])
    def det(u,v):
        return u[0]*v[1]-u[1]*v[0]
    for index,left,right in ((1,1,0),(-1,-1,0),(-2,-1,-2),(-3,-3,-2),(-4,-3,-4)):
        u,v,target = columns[left],columns[right],columns[index].copy()
        determinant = det(u[:,0],v[:,0])
        dd = [det(u[:,j],v[:,0])+det(u[:,0],v[:,j]) for j in (1,2)]
        columns[index][:,0] = target[:,0]/determinant
        for j in (1,2):
            columns[index][:,j] = target[:,j]/determinant-target[:,0]*dd[j-1]/determinant**2
    frames = []
    for a,b in ((1,0),(-1,0),(-1,-2),(-3,-2),(-3,-4)):
        frames.append([mp.matrix([[columns[a][0,j],columns[b][0,j]],
                                  [columns[a][1,j],columns[b][1,j]]]) for j in range(3)])
    ss, ds = [], []
    for k in range(4):
        left,right = frames[k],frames[k+1]
        inv = left[0]**-1
        matrix = inv*right[0]
        row,col = (1,0) if k%2 == 0 else (0,1)
        ss.append(matrix[row,col])
        ds.append([(inv*(right[j]-left[j]*matrix))[row,col] for j in (1,2)])
    products = mp.matrix([ss[a]*ss[b] for a,b in c.PAIRS])
    jac = mp.matrix([[ss[a]*ds[b][j]+ss[b]*ds[a][j] for j in range(2)] for a,b in c.PAIRS])
    return ss, products, jac


def contour_basis(x,state,p,radius=16,formal_order=48,tol='1e-30',coefficients=None):
    q,h,_,logq,logd = state[:5]
    root = mp.exp(logq/2)
    answers, saved = [], {}
    for name,spec in c.old.CYCLES.items():
        cols,pairs = [], []
        vertex_angle = mp.pi if name == 'B' else mp.mpf(0)
        for j in spec['indices']:
            values,pair = canonical_column(x,q,h,p,j,mp.mpf(radius),formal_order,mp.mpf(tol),root=root,vertex_angle=vertex_angle)
            gauge = mp.exp((1 if j%2 else -1)*logd)
            cols.append([v*gauge for v in values])
            pairs.append([v*gauge*gauge for v in pair])
        if coefficients is None:
            square = mp.matrix([[u[0]**2 for u in cols],
                                [u[0]*u[1] for u in cols],[u[1]**2 for u in cols]])
            # Cofactors give the null vector without a double-precision SVD.
            coef = [(-1)**j*mp.det(mp.matrix([[square[r,k] for k in range(4) if k != j] for r in range(3)])) for j in range(4)]
            scale = max(abs(v) for v in coef)
            coef = [v/scale for v in coef]
        else:
            coef = coefficients[name]
        saved[name] = coef
        answers.append([sum(coef[k]*pairs[k][r] for k in range(4)) for r in range(2)])
    return mp.matrix([[answers[0][0],answers[1][0]],[answers[0][1],answers[1][1]]]), saved


def tangent_conversion(x,state):
    q,h = state[:2]
    root = mp.exp(state[3]/2)
    qp = q*(2*h+q+2*x)
    return mp.matrix([[root,0],[-qp/(4*q*root)-root/2,1/(2*root)]])


==> anc/computational_preprint/results/pii_first/pii_core.py <==
"""PII (alpha=0): Taylor background, canonical columns, and squared cycles.

The author's source article is read-only. Contours here are finite sums of
subdominant rays with cancelling symmetric-square boundaries at lambda=0.
"""
from bisect import bisect_right

from mpmath import mp

from high_precision import conv, horner, step_radius


def reference_coefficients(x, state, order):
    series = [[v] for v in state]
    u, w, integral_u, y1, v1, y2, v2 = series
    square, potential = [], []
    for n in range(order):
        square.append(conv(u, u, n))
        potential.append(6*square[n]+(x if n == 0 else 1 if n == 1 else 0))
        rhs = [w[n], 2*conv(square, u, n)+x*u[n]+(u[n-1] if n else 0),
               u[n], v1[n], conv(potential, y1, n), v2[n], conv(potential, y2, n)]
        for seq, value in zip(series, rhs):
            seq.append(value/(n+1))
    return series


class Reference:
    def __init__(self, span=12, digits=70, tolerance='1e-36', order=40,
                 x0='-1', u0='.2', w0='.1'):
        self.digits, self.span = digits, mp.mpf(span)
        self.segments = []
        with mp.workdps(digits):
            self.x0 = mp.mpf(x0)
            self.initial = list(map(mp.mpf, [u0, w0, '0', '1', '0', '0', '1']))
            t, state = mp.mpf(0), self.initial
            while -t < self.span:
                cf = reference_coefficients(self.x0+t, state, order)
                step = -min(step_radius(cf, mp.mpf(tolerance), '.25'), self.span+t)
                if abs(step) < mp.mpf('1e-14'):
                    raise RuntimeError('PII reference step below floor')
                self.segments.append((t, t+step, cf))
                state = [horner(seq, step) for seq in cf]
                t += step
        self.starts = [abs(a) for a, _, _ in self.segments]

    def at(self, t):
        with mp.workdps(self.digits):
            t = mp.mpf(t)
            if t > 0 or -t > self.span:
                raise ValueError('PII reference defined on [-span, 0]')
            index = max(0, bisect_right(self.starts, -t)-1)
            origin, _, cf = self.segments[index]
            return [horner(seq, t-origin) for seq in cf]

    def potential(self, t):
        # Evaluate only the background, never reference linearized solutions.
        index = max(0, bisect_right(self.starts, -t)-1)
        origin, _, cf = self.segments[index]
        u = horner(cf[0], t-origin)
        return self.x0+t+6*u*u

    def matrix(self, t):
        s = self.at(t)
        return mp.matrix([[s[3], s[5]], [s[4], s[6]]])

    def anchor(self, t):
        # At lambda=0, B=u*sigma_1; these matrices commute for different x.
        z = self.at(t)[2]
        return mp.matrix([[mp.cosh(z), mp.sinh(z)], [mp.sinh(z), mp.cosh(z)]])


def formal_column(x, u, w, sign, order):
    """Riccati ratio and its amplitude, with leading coefficient exactly one.

sign=+1 is column 1, exp(-i*Omega); sign=-1 is column 2.
Only algebraic recurrence is used; no coefficients are copied from print.
"""
    ii = mp.j*sign
    r = [mp.mpc(0), ii*u/2, w/4]
    for m in range(1, order+1):
        lhs = -(m-1)*r[m-1] if m >= 2 else 0
        square_next = sum(r[k]*r[m+1-k] for k in range(1, m+1))
        square = sum(r[k]*r[m-k] for k in range(1, m))
        r.append((lhs-ii*(2*x+4*u*u)*r[m]+4*u*square_next+2*ii*w*square)/(8*ii))
    log_amp = [mp.mpc(0)]
    for n in range(1, order+1):
        log_amp.append(-(4*u*r[n+2]+2*ii*w*r[n+1])/n)
    amp = [mp.mpc(1)]
    for n in range(1, order+1):
        amp.append(sum(k*log_amp[k]*amp[n-k] for k in range(1, n+1))/n)
    other = [conv(r, amp, n) for n in range(order+1)]
    return [amp, other] if sign == 1 else [other, amp]


def spectral_coefficients(z, state, x, u, w, order, sensitivity=False):
    cf = [[v] for v in state]
    groups = 3 if sensitivity else 1
    diagonal = -mp.j*(4*z*z+x+2*u*u)
    upper, lower = 4*u*z+2*mp.j*w, 4*u*z-2*mp.j*w
    for n in range(order):
        for g in range(groups):
            a, b = cf[2*g:2*g+2]
            ra, rb = diagonal*a[n]+upper*b[n], lower*a[n]-diagonal*b[n]
            if n:
                ra += -8*mp.j*z*a[n-1]+4*u*b[n-1]
                rb += 4*u*a[n-1]+8*mp.j*z*b[n-1]
            if n >= 2:
                ra -= 4*mp.j*a[n-2]
                rb += 4*mp.j*b[n-2]
            if g == 1:
                ra += -4*mp.j*u*cf[0][n]+4*z*cf[1][n]
                rb += 4*z*cf[0][n]+4*mp.j*u*cf[1][n]
                if n:
                    ra += 4*cf[1][n-1]
                    rb += 4*cf[0][n-1]
            elif g == 2:
                ra += 2*mp.j*cf[1][n]
                rb -= 2*mp.j*cf[0][n]
            a.append(ra/(n+1))
            b.append(rb/(n+1))
    return cf


def kernel_coefficients(z, cf, u):
    a, b = cf[:2]
    out, dx, minus = [], [], []
    for n in range(len(a)-1):
        aa, bb, ab = conv(a, a, n), conv(b, b, n), conv(a, b, n)
        out.append(aa+bb)
        minus.append(aa-bb)
        dx.append(-2*mp.j*(z*minus[n]+(minus[n-1] if n else 0))+4*u*ab)
    return out, dx


def canonical(x, u, w, index, radius=4, formal_order=40, tolerance='1e-26',
              sensitivity=False, quadrature=True, order=32):
    angle = -mp.pi/6+index*mp.pi/3
    sign = 1 if index % 2 == 0 else -1
    z = mp.mpf(radius)*mp.exp(mp.j*angle)
    initial_z = z
    def initial(uu, ww):
        return [horner(cf, 1/z) for cf in formal_column(x, uu, ww, sign, formal_order)]
    state = initial(u, w)
    boundary = -mp.j*(state[0]**2-state[1]**2)/2
    if sensitivity:
        eps = mp.power(10, -mp.dps//3)
        for du, dw in ((eps, 0), (0, eps)):
            plus, minus = initial(u+du, w+dw), initial(u-du, w-dw)
            state.extend((a-b)/(2*eps) for a, b in zip(plus, minus))
    integrals = [mp.mpc(0), mp.mpc(0)]
    steps = 0
    while abs(z) > mp.mpf('1e-60'):
        cf = spectral_coefficients(z, state, x, u, w, order, sensitivity)
        size = min(step_radius(cf, mp.mpf(tolerance), '.4'), abs(z))
        step = -z/abs(z)*size
        if quadrature:
            for k, seq in enumerate(kernel_coefficients(z, cf, u)):
                integrals[k] += step*horner([v/(n+1) for n, v in enumerate(seq)], step)
        state = [horner(seq, step) for seq in cf]
        z += step
        steps += 1
        if steps > 30000:
            raise RuntimeError('PII spectral step budget exceeded')
    exponent = mp.exp(-sign*mp.j*(4*initial_z**3/3+x*initial_z))
    return {'column': mp.matrix([v*exponent for v in state[:2]]),
            'sensitivities': [mp.matrix([v*exponent for v in state[k:k+2]]) for k in (2, 4)]
                            if sensitivity else [],
            'integral': mp.matrix([v*exponent**2 for v in integrals]),
            'boundary': boundary*exponent**2, 'steps': steps}


def wedge(a, b):
    return a[0]*b[1]-a[1]*b[0]


def squared(column):
    a, b = column
    return mp.matrix([a*a, a*b, b*b])


def cycle_coefficients(columns):
    rows = mp.matrix([[squared(v)[k] for v in columns] for k in range(3)])
    cofactors = []
    for j in range(4):
        minor = mp.matrix([[rows[k, l] for l in range(4) if l != j] for k in range(3)])
        cofactors.append((-1)**j*mp.det(minor))
    scale = max(map(abs, cofactors))
    if not scale:
        raise ValueError('Degenerate four-ray cycle')
    return [v/scale for v in cofactors]


class Contours:
    groups = [(0, 1, 2, 3), (2, 3, 4, 5)]

    def __init__(self, reference, **settings):
        self.reference, self.settings = reference, settings
        self.base = self.columns(0)
        self.weights = [cycle_coefficients([self.base[j]['column'] for j in group])
                        for group in self.groups]
        self.initial_matrix, _ = self.assemble(self.base)
        self.inverse = self.initial_matrix**-1

    def columns(self, t):
        u, w = self.reference.at(t)[:2]
        x = self.reference.x0+t
        return [canonical(x, u, w, j, **self.settings) for j in range(6)]

    def assemble(self, data):
        matrix = mp.matrix(2, 2)
        boundary = mp.matrix(1, 2)
        for k, (group, weights) in enumerate(zip(self.groups, self.weights)):
            for j, c in zip(group, weights):
                for row in range(2):
                    matrix[row, k] += c*data[j]['integral'][row]
                boundary[k] -= c*data[j]['boundary']
        return matrix, boundary

    def at(self, t):
        data = self.columns(t) if t else self.base
        anchor = self.reference.anchor(t)
        direction_defect = mp.mpf(0)
        corrections = []
        for j, local in enumerate(data):
            target = anchor*self.base[j]['column']
            pivot = max(range(2), key=lambda k: abs(local['column'][k]))
            gamma = target[pivot]/local['column'][pivot]
            direction_defect = max(direction_defect,
                                   max(map(abs, gamma*local['column']-target))/max(map(abs, target)))
            corrections.append(abs(gamma-1))
            data[j] = dict(local, column=gamma*local['column'],
                           integral=gamma**2*local['integral'], boundary=gamma**2*local['boundary'])
        raw, boundary = self.assemble(data)
        inner = mp.mpf(0)
        for group, weights in zip(self.groups, self.weights):
            residual = sum((c*squared(data[j]['column']) for j, c in zip(group, weights)), mp.zeros(3, 1))
            scale = sum(abs(c)*max(map(abs, squared(data[j]['column']))) for j, c in zip(group, weights))
            inner = max(inner, max(map(abs, residual))/scale)
        return raw*self.inverse, {'direction_defect': direction_defect,
                                  'amplitude_correction': max(corrections),
                                  'inner_boundary_defect': inner,
                                  'outer_boundary': max(map(abs, boundary*self.inverse))}


def monodromy(x, u, w, **settings):
    """Four connection coefficients and their fixed-x (u,w) derivatives.

v[j+2] = a[j]*v[j] + b[j]*v[j+1]; b are Stokes coefficients
in the explicitly specified subdominant-column convention. No determinant
or conservation projection is applied. The four entries are redundant.
"""
    data = [canonical(x, u, w, j, sensitivity=True, quadrature=False, **settings) for j in range(6)]
    values, jacobian = mp.matrix(4, 1), mp.matrix(4, 2)
    adjacent = []
    for j in range(4):
        a, b, c = [data[k]['column'] for k in (j, j+1, j+2)]
        numerator, denominator = wedge(a, c), wedge(a, b)
        values[j] = numerator/denominator
        adjacent.append(abs(denominator-(-1)**j))
        for k in range(2):
            da, db, dc = [data[l]['sensitivities'][k] for l in (j, j+1, j+2)]
            dn = wedge(da, c)+wedge(a, dc)
            dd = wedge(da, b)+wedge(a, db)
            jacobian[j, k] = (dn*denominator-numerator*dd)/denominator**2
    return values, jacobian, max(adjacent)


==> anc/computational_preprint/results/pii_first/results.json <==
{
  "equation": "u_xx=2*u^3+x*u; alpha=0",
  "initial": {
    "x0": "-1",
    "u0": ".2",
    "w0": ".1"
  },
  "points": [
    0,
    -1,
    -3,
    -6,
    -9,
    -12
  ],
  "digits": 70,
  "protected_hashes": {
    "pii2024_manuscript.tex": "3925622cceb799099d6f36f1185a8ff65998f938fb43e1394351c14509683565",
    "piv2026_manuscript.tex": "a5f8155b24d60e796947b73983c3c2262b8fd08a43b00172604f8af0fb2a23d2",
    "ms_source.zip": "e6ec0a309d7ac0d8d428655e3bc4ae3206694690cc922101316c7fd3222fe55f",
    "ms_submission.zip": "59072bd5e7c8789be3bcff94e0dd1117402eaefb6bfb7ec7a13caa9f17c218f8",
    "integral_solution_results.json": "a2a6d12cc43d693e0540387a05c0b22d477b92dff2130aab3c3d4d286822d14e",
    "normalization_results.json": "b30d680b04bd58b5c7322c9eb2824ce5bff1cdbf3597c3d50bbf1be5264172a7",
    "numerical_results.json": "d16944f2498af0a629cc953f39a870a76051e6bd82295a96a71cbdf9f9c962c9",
    "piv_integral_solution.csv": "15943fbd689700e8f35da3b1e94029c54e6cac12868c3d3a670ef31e4f0295c0",
    "piv_integral_solution.pdf": "65118f00ae53781063385b8e154c9d7336df36f921b226f7a0ca48ea8585499a",
    "piv_two_contour_solutions.csv": "a391a7985793eb0e93164a9e0b9d263252562198df50c59bd851ca4fe8e73052",
    "piv_two_contour_wronskian.pdf": "24d723986822afc5b13d929670a6e941aca873f8b51512bad71fe59aa26792b9",
    "piv_verification_report.md": "fc6373aaf16e8800b278ef68128295afc77b4e73253f0107fa1162c6a6d82a41",
    "symbolic_results.json": "c15210927b3cab0d541b2c6cb09dda7bcb583e5a095925fdb14626ab3482f006",
    "two_contour_results.json": "2439d85640a5409ff9b6380abf3073b70a909c3e58f89f3dad6651e0fcf3237d"
  },
  "matching_rule": "Max pointwise relative max-entry error in F, same six points; monodromy not used in matching.",
  "match_factor": 1.1,
  "contours": {
    "1e-9": {
      "max_solution_error": 2.3304506100412906e-07,
      "max_variation_drift": 3.781251808709068e-07,
      "max_wronskian_error": 5.88233165659683e-07,
      "points": [
        {
          "t": 0,
          "x": -1.0,
          "solution_error": 3.9675574878887393e-75,
          "variation_drift": 2.952491507057252e-75,
          "wronskian_error": 2.7776477562215325e-75
        },
        {
          "t": -1,
          "x": -2.0,
          "solution_error": 6.177963717645142e-17,
          "variation_drift": 6.782818654123795e-17,
          "wronskian_error": 4.391449950713125e-17
        },
        {
          "t": -3,
          "x": -4.0,
          "solution_error": 9.168263953393996e-15,
          "variation_drift": 1.1586271003475717e-14,
          "wronskian_error": 2.4073406602536616e-16
        },
        {
          "t": -6,
          "x": -7.0,
          "solution_error": 1.2987269512776763e-10,
          "variation_drift": 8.924194715146142e-11,
          "wronskian_error": 4.1756861926132685e-11
        },
        {
          "t": -9,
          "x": -10.0,
          "solution_error": 7.583909569548118e-10,
          "variation_drift": 2.5808088751568607e-09,
          "wronskian_error": 7.505214287031226e-10
        },
        {
          "t": -12,
          "x": -13.0,
          "solution_error": 2.3304506100412906e-07,
          "variation_drift": 3.781251808709068e-07,
          "wronskian_error": 5.88233165659683e-07
        }
      ],
      "seconds": 3.54048512497684,
      "F": {
        "0": [
          [
            [
              "1.0",
              "-2.8576841058346755471506719130316772973785894729065550608973499863986331602367182e-75"
            ],
            [
              "2.9275489598220574117073559951829723710043928672989694420678185704012649550732654e-75",
              "3.8575769516047121008111544222803692436973040281506405272622897583312935303426611e-76"
            ]
          ],
          [
            [
              "1.4535067575507288783140647573359947308825763748375811174987846155298351264189826e-75",
              "3.6917246004349203131078749941010636534732467230099085220789127290155490233702327e-75"
            ],
            [
              "1.0",
              "8.0036349613143063555871911007084565008495713390880125131611982414191251741062156e-77"
            ]
          ]
        ],
        "-1": [
          [
            [
              "0.46930337552912133750603842630022998400368198814780084760718922973316876282512202",
              "1.2362673454328957234895224025708981761947378129906496788914629920319621380043108e-71"
            ],
            [
              "-0.78223275324869653184644160686806872667298690856520327305825198889267313551053301",
              "-1.1807249036488403549437439949524359733963333620104761410185888692159525833966048e-71"
            ]
          ],
          [
            [
              "1.1062767632174826208963492208475500144783340074485026462753055605492015620334785",
              "6.3363739537168166027629672964789550160874086148292530686739121908239476890581492e-72"
            ],
            [
              "0.28688070163897197801041664762425187270813366762035843324596241197109157361472065",
              "4.111081362101371831277883463771526528701117281343986556126120023123466163018759e-71"
            ]
          ]
        ],
        "-3": [
          [
            [
              "-0.21578216254669215430646053567498560724584021459636840952737015635118621120676734",
              "-9.0574738555165184065470471953666488014252061178547938329186996938109245736230848e-72"
            ],
            [
              "0.68789477905115782454413057278433731535074503206193039525837732347229421258792492",
              "2.3564559747020765674415381804544927539029800608980987297559709126497191201182208e-71"
            ]
          ],
          [
            [
              "-1.4563167931387987602215338918139947557768760766632281509560551776142194599230925",
              "3.1530385017475835078330850551736560182499041902902540255405874246828815660913413e-71"
            ],
            [
              "0.0083080020310622788080775249943884347426977613804715828335501806000146488732807392",
              "5.0055124322885887298447167342651699009328114239898539577849974245741075078855423e-71"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.26118241789534180298924121530886302978692727891781182822850669886493690035287953",
              "-2.9312817845793097424854304781767269680946451110479696133348480782124522726333855e-71"
            ],
            [
              "0.4568746539498046768679271910001906603577280760368776000720489082086959455443572",
              "3.9715732384108747984120135801438052789718041543937713799271954686150251850985817e-70"
            ]
          ],
          [
            [
              "-1.6115659327714113496575501964500458868365894707433589089326547060020855639058852",
              "2.656417334185861856261492648253134405291673973224670518191589292335180068963132e-69"
            ],
            [
              "1.0097018563293861878773842342160426588314698336747131024211741607603234818327972",
              "2.3886338975751894064818978460177880015116749389587498020657840415584076560724955e-69"
            ]
          ]
        ],
        "-9": [
          [
            [
              "0.19190069767299560269782868757237933761507452510384714333552562253247040304851314",
              "-1.0886511443891901157330083733663608830108346862197659169249313271020304531128238e-68"
            ],
            [
              "-0.53724568994746876468389005924975125893919364177417692337229487784660568073857318",
              "-1.2935315763125544034262150445045894809741987515361765557553664572426086166795976e-68"
            ]
          ],
          [
            [
              "1.85820833318668478861517811951532539590704091854304943879550064160877476497565",
              "1.4360325239297915381778510151782199517008225028430581062997473781429593835744827e-68"
            ],
            [
              "0.0087836117372249584212846761460370223168219265845401510967712091509487692343864995",
              "6.9184057128165258806056824299925822205076734178679817553111892075643361431990936e-68"
            ]
          ]
        ],
        "-12": [
          [
            [
              "0.23000076818820368900133696722436090148611851104208022694783140893064350736500512",
              "1.355789258435643825824839162495476023829308585170673985459184340911803664836672e-66"
            ],
            [
              "0.37683512835111677729788481437199658498958753863537434845997601435681710399046757",
              "6.6711235577936284537876944050927996663038581073437916341740999693320025804828447e-67"
            ]
          ],
          [
            [
              "-1.9245006755740435595757805599450281443483357189860127936864828576452190664241611",
              "5.9542063684240353249673328198493807067794570826308970498002999779949057057737644e-66"
            ],
            [
              "1.1946914562051955742832138980274814952715887917802694354598984267569395769495856",
              "8.8935876733226429560591374770942804896208440966202160732321794448842867087920972e-66"
            ]
          ]
        ]
      },
      "diagnostics": {
        "0": {
          "direction_defect": "0.0",
          "amplitude_correction": "0.0",
          "inner_boundary_defect": "4.9435069591946552140875503899974870856249216191526304656907795679952200223230561e-72",
          "outer_boundary": "1.4659430958771878889997519442075310051624283375847487710257334079748911067735452e-73"
        },
        "-1": {
          "direction_defect": "0.0000000000000000000011802097504971098030299654830823697411325297005129948953529164852300737281655067",
          "amplitude_correction": "0.0000000000000000018674516833321021179707753900283886086788234370507847375734942311194309491408205",
          "inner_boundary_defect": "0.00000000000000000000052704073960812732108776280808433782016721522803412325875071089351041305829957481",
          "outer_boundary": "1.1300451217187284085074055622758664917073037464985668305255382044973792932339356e-71"
        },
        "-3": {
          "direction_defect": "0.0000000000000000002280397406590918767337204056412123245960490575169252484056035827345301267613101",
          "amplitude_correction": "0.0000000000000000069323493990352234987843361375391396646330832555389464159940110544706504493816932",
          "inner_boundary_defect": "0.000000000000000000070769901779802119125042550276647252475120732981660385842438411160038001249107286",
          "outer_boundary": "3.6433618155961084554774306264569088751336571552957853392091263046869199823974637e-68"
        },
        "-6": {
          "direction_defect": "0.00000000000000018087122397560893255826621386587587788446951750635691564432652918661562162581558",
          "amplitude_correction": "0.00000000000000003500386861370198783537366992896694318702033256087646446136081525421493189479281",
          "inner_boundary_defect": "0.000000000000000052304149178434332477462555847991910205203700362824168259817189117010334578440587",
          "outer_boundary": "5.5719303850481550961376677001047130308119578668972506913010343570217661781916713e-63"
        },
        "-9": {
          "direction_defect": "0.0000000000000047330374085923083515571259321579933189755905828078946105362979410188688019794312",
          "amplitude_correction": "0.00000000000000023259987832354374467174541379238323189654053383131123569432656497869106243578817",
          "inner_boundary_defect": "0.0000000000000011302298064896795598697824319053177955266649574065470765689343240073925737823145",
          "outer_boundary": "9.238596249864759329118136136513295395030102258146874485264790630342564312165139e-58"
        },
        "-12": {
          "direction_defect": "0.000000000000083543065262720408070624934464252461782226333345861088671309740686373272596754507",
          "amplitude_correction": "0.0000000000000012951786566016438207075427847471703299500695588314081177303094182975467390288464",
          "inner_boundary_defect": "0.00000000000004200108417456439717187655332366237063807579202691786380206169933569712606008918",
          "outer_boundary": "1.1985331757399583397797138817316057274189207681357991539681948210344065637129605e-52"
        }
      },
      "initial_raw_F": [
        [
          [
            "1.0999430302899726327517560813896345109245955606340912058947869241229525965608303",
            "-1.5686294179061480794520229392299409535469402533039287680856687974062293326606093"
          ],
          [
            "2.1280845835242774063646430333586310684603948315626974745519144991348428098693186e-70",
            "0.43284521407729268103782944975504204954482070264557219136489722192454325013692751"
          ]
        ],
        [
          [
            "-1.0588634511989387291123869146953928440066470824510023446266127598948014120122639",
            "0.30851520261287886089094716609544973512111634904482087284942982683576886574450723"
          ],
          [
            "-7.5048940365776378745731826123232574382406477304578107746165920900340467177838204e-70",
            "-1.4495791285834407804620951923960936374939467482651392007339388974040282579030468"
          ]
        ]
      ],
      "raw_W": [
        "-2.1403131357576732138406064156077625433201154285829054458560744194324442072471936",
        "-1.1361304821263421504127044615728718251776496968104573685307376145420469049883661"
      ],
      "weights": [
        [
          [
            "2.2579210322811784437156184913542285459560545202587842571535608641038575540086628e-69",
            "0.91726025509456678846210428259068337616947354547136291043541822211495293192616855"
          ],
          [
            "-0.76902468193267621493765224326277814031366301488210623597357178950111955333428389",
            "0.3401498680236413952733519477180077656198135436590482127739974426602521367350702"
          ],
          [
            "0.12462893096070127347681565679430687029457528237930824716160043678800491448167638",
            "-0.99220342146537307511176941097948335394474806197422934277859600944002367411149736"
          ],
          [
            "0.66101113376925489504435629189369826677661112520703075769411782300601023033515376",
            "-0.39748609724210228302265164761461514836765974877849985038507544892628009810716005"
          ]
        ],
        [
          [
            "0.85698950902644884104697930491880319641497522176378358696653815893513230439830105",
            "-0.51533385432999272379014476714524170787911156532748942369442364180928585921306963"
          ],
          [
            "0.74273667354142456471757006666667920034346073575996193542120035194382811066470146",
            "0.44663014972395303368264443380594321399817687545425649442189956366649599994576183"
          ],
          [
            "-0.7427366735414245647175700666666792003434607357599619354212003519438327109496735",
            "0.44663014972395303368264443380594321399817687545425649442189956366649928715726744"
          ],
          [
            "-0.85698950902644884104697930491880319641497522176378358696653815893513280246065039",
            "-0.51533385432999272379014476714524170787911156532748942369442364180928494458948267"
          ]
        ]
      ],
      "radius": 4,
      "formal_order": 48,
      "spectral_tolerance": "1e-9"
    },
    "1e-12": {
      "max_solution_error": 7.51902352076132e-09,
      "max_variation_drift": 7.60265154159452e-09,
      "max_wronskian_error": 2.2323975331477227e-09,
      "points": [
        {
          "t": 0,
          "x": -1.0,
          "solution_error": 5.148482810674122e-75,
          "variation_drift": 2.325285617854323e-75,
          "wronskian_error": 2.9589332177561507e-75
        },
        {
          "t": -1,
          "x": -2.0,
          "solution_error": 6.83846050554387e-17,
          "variation_drift": 7.577121275843536e-17,
          "wronskian_error": 5.771141347298462e-17
        },
        {
          "t": -3,
          "x": -4.0,
          "solution_error": 1.4371090688246315e-14,
          "variation_drift": 1.7115878907624417e-14,
          "wronskian_error": 1.8556147775171185e-14
        },
        {
          "t": -6,
          "x": -7.0,
          "solution_error": 1.4138259474611387e-12,
          "variation_drift": 1.1632220414655113e-12,
          "wronskian_error": 2.7470529752984665e-13
        },
        {
          "t": -9,
          "x": -10.0,
          "solution_error": 7.135930059471331e-11,
          "variation_drift": 1.011938597996845e-10,
          "wronskian_error": 1.63248927075852e-10
        },
        {
          "t": -12,
          "x": -13.0,
          "solution_error": 7.51902352076132e-09,
          "variation_drift": 7.60265154159452e-09,
          "wronskian_error": 2.2323975331477227e-09
        }
      ],
      "seconds": 4.239281542017125,
      "F": {
        "0": [
          [
            [
              "1.0",
              "2.7320122105803567669426577413888168618811179042825108258118158916487556572024571e-75"
            ],
            [
              "-5.0962960807879532028470611331672142213010111717801441232024812673167077677303888e-76",
              "1.1521861462391834736356877317226010593178789428243790868768146452866337434066362e-75"
            ]
          ],
          [
            [
              "4.1609846371581214086336897069341235663782894835215604381326956713486993894063291e-75",
              "-3.0320095813075869006644248005220243343102894139465428531375040897047707344898829e-75"
            ],
            [
              "1.0",
              "2.269210071757938640476158272272194735615974281877607817068955483283672135349125e-76"
            ]
          ]
        ],
        "-1": [
          [
            [
              "0.46930337552912135281993401758818627736089542346515952403198263048038290619835701",
              "-8.1356182234134370668320264786251225207105324495987236902565871788386332129370963e-72"
            ],
            [
              "-0.78223275324869650532448666223416185422774558856501284613122971304167054441058728",
              "6.5187090831177812533943278066244541808297877544359126130882917884936062579959253e-72"
            ]
          ],
          [
            [
              "1.106276763217482563403596988456298033285625752074448064198163834304917965287253",
              "-1.7096728276281311238065726537052988632567034633331623140023274000215845879259894e-71"
            ],
            [
              "0.28688070163897191045105226954927322517463503475596667116195292818527174447890482",
              "-8.1827631246682779301623326876826084511798348592729655325154182456405548239479596e-72"
            ]
          ]
        ],
        "-3": [
          [
            [
              "-0.21578216254669326312371890103501975690688891138786964127802705630405914121147428",
              "2.622931251640769243558533272544372081262132184271064774265222185831034453406955e-71"
            ],
            [
              "0.68789477905115216736095411978693893466096797329955122580554850642812173204722079",
              "-1.0035139583646374849913746474050769522193044756767960074435803133710412078159709e-72"
            ]
          ],
          [
            [
              "-1.4563167931387888233357422813804131392371177697040621008560824640895812228224632",
              "4.4120918202985502670916298878084489177709819824154571567436197407149415314148034e-71"
            ],
            [
              "0.0083080020310772569642752351699263477785202049751567637681243799781779019458381214",
              "5.6741535023332242379255434918683080085279079663882322204634815788920034813838299e-71"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.26118241791376805206732931479897184796353672369976594358039731420139741964157959",
              "-5.0312798690818942052371864282945688667780735583442781572888182542421704560654784e-71"
            ],
            [
              "0.45687465388696584669148490920600062698853076754286428111881031220686775638208045",
              "-1.6470119576453717292334267372208835406805983434930525424159595034556733852435868e-70"
            ]
          ],
          [
            [
              "-1.61156593274320180850910271865982573022266394699578017234298621254834428751366",
              "-2.4973190412458810351151184547859752223067427616083907998302482919966285794268295e-70"
            ],
            [
              "1.0097018565364061252071063149712119391692421631494774902896016246408108159101146",
              "-4.5141574275849604838583627260157963918179300762545066048668549236665357817508331e-70"
            ]
          ]
        ],
        "-9": [
          [
            [
              "0.19190069905135961316238371422524337563800019743756062169206843276211241262337818",
              "2.5590005492440282131387096091727399825818525566546676101910804598269542922307932e-69"
            ],
            [
              "-0.53724569023849548146520293401628340205498372944754442471253032346997249178093409",
              "5.9813045008196375556223961045357515456077859920041096357101201696164898439606459e-69"
            ]
          ],
          [
            [
              "1.8582083334240559225403402341160418540200098013605481144827649349513033863004455",
              "8.3196020284460804209481752012663990198527169920030261005956869823241440494472175e-69"
            ],
            [
              "0.0087836129532103802603283616196439728492729910107133566208369649672632538518300378",
              "2.6227647791673986478309233142857862257099473606293907475791266323035940017181552e-68"
            ]
          ]
        ],
        "-12": [
          [
            [
              "0.23000085878706049061351684154051429593521742432942458728021552639894676943948636",
              "-5.6256145061373435257387931740473217036633330769640959541850791161031467720728814e-68"
            ],
            [
              "0.37683529931442996802174913813616871319915265363764235445625618825191331351059859",
              "5.347897635812783905682548321876268657514384949299813874446315253229942375847304e-68"
            ]
          ],
          [
            [
              "-1.924501128368536550576500841391432686465881592356163128795815728885605425044221",
              "4.3095956205157741855636647944539745653853493433849813566175455856698961736672386e-67"
            ],
            [
              "1.1946913804660131642932357634479923205084372311815711540609898912341139574613934",
              "9.1189883012710906254390494136491617911477504753161388447387891472701563598831385e-67"
            ]
          ]
        ]
      },
      "diagnostics": {
        "0": {
          "direction_defect": "0.0",
          "amplitude_correction": "0.0",
          "inner_boundary_defect": "4.7959062008789500229096076632329821775100381647679000003939948746055398839811441e-72",
          "outer_boundary": "1.4659430958771878903631105302104223761043912446870305024972512863832612238933505e-73"
        },
        "-1": {
          "direction_defect": "0.0000000000000000000011151427011572072303745699022919328057386214771600414100699233296366200951059926",
          "amplitude_correction": "0.000000000000000000031779772952975426022105389378436296137439887872538215319640477686292200204618995",
          "inner_boundary_defect": "0.00000000000000000000060824992136265335779582578296384396003696814346275396661523774690591945874141187",
          "outer_boundary": "1.1300451217187284163394780377872356302525383134822591258831078026203895263154192e-71"
        },
        "-3": {
          "direction_defect": "0.000000000000000000090060668638796661432886716546311237673301624029693207977293511347301996409279265",
          "amplitude_correction": "0.000000000000000000058439875983584280952811690576829998068486217682218852243189459781418400878682368",
          "inner_boundary_defect": "0.000000000000000000026101372401269164421257826529320584379129210836638930758128393238857293371419439",
          "outer_boundary": "3.6433618155961085246692832401059579901890534148777831206187823279788570658774438e-68"
        },
        "-6": {
          "direction_defect": "0.00000000000000000068292646102317486697159583067279515950886128589234993905053051452384084176454453",
          "amplitude_correction": "0.00000000000000000013456887083375480324222104743311954900336024382822491193037368913610924172295914",
          "inner_boundary_defect": "0.00000000000000000022518802521055649117068171404069452490556734471110698057481574440169561016694915",
          "outer_boundary": "5.5719303850481548343757481135580651805376271517928324256408583662117729554499111e-63"
        },
        "-9": {
          "direction_defect": "0.00000000000000000992101068646547086663772081382601491485383937827380882887808097628942893860378",
          "amplitude_correction": "0.00000000000000000036846856130813757792588323609341136620591276677894950802750709996738206378260524",
          "inner_boundary_defect": "0.0000000000000000040146288311879407798836132600694989057682702497020110947132433394816615052815504",
          "outer_boundary": "9.2385962498647551727929722912825110327933337924798958668237246901316030665722032e-58"
        },
        "-12": {
          "direction_defect": "0.00000000000000022603981322745925411232283621109420184401444937501395257786718112395163807932876",
          "amplitude_correction": "0.000000000000000004433202176296186682440918523532729819031633256551769514117189115125732626737186",
          "inner_boundary_defect": "0.00000000000000010695082566177113618088466303910914085603273497629295003406183064394529812059448",
          "outer_boundary": "1.1985331757399591614538482326235799157265707327617266846895212843540291953119055e-52"
        }
      },
      "initial_raw_F": [
        [
          [
            "1.0999430302899726282944406570395489686087941740693950934823701673237571154620224",
            "-1.5686294179061480801107070487040538076170590431455439902917239869054398845868063"
          ],
          [
            "2.0646948299724904197920791983224165259956171131757235072248361949052943006391687e-69",
            "0.43284521407729268066254933825000467045655846988671567177909388877301930948837332"
          ]
        ],
        [
          [
            "-1.0588634511989387211296349662331784878087120633499462363063651108636956849771325",
            "0.30851520261287885378981343829412579624255779153131211252828597280783807674600542"
          ],
          [
            "-6.9106150970296348754553966588587461026333566205799298309252329878820294437511649e-69",
            "-1.4495791285834407766347066053375333071992516631909138894636061567741183386559765"
          ]
        ]
      ],
      "raw_W": [
        "-2.140313135757673211981138189851910557689404482791103429206771765832314285506809",
        "-1.1361304821263421435942300224680945754704506732356776968867013712134168375401827"
      ],
      "weights": [
        [
          [
            "4.7792739108436383662699436359803999293115594246019788639359608264596843579215626e-69",
            "0.91726025509456679138649629283722851554207224998170304679318304799111670017779412"
          ],
          [
            "-0.76902468193267621594337256599010606525180393954714827239549534529316527967405991",
            "0.34014986802364139962575193868789261108999742713985651379593554957093781048526416"
          ],
          [
            "0.12462893096070127136875931211014057924335515327390830934843037023921350608055895",
            "-0.99220342146537307537655866987449522043698845027400743483381081221803081326976744"
          ],
          [
            "0.66101113376925489715106883785148667237122891574687522352485870445176769812258022",
            "-0.39748609724210228428991705340975172229559764745623326261699300550639745810463104"
          ]
        ],
        [
          [
            "0.856989509026448841046730188061870974070647109493336950346094570265978876588976",
            "-0.51533385432999272379055904331033108546379554199744223756878734389200130010848629"
          ],
          [
            "0.74273667354142456613649861752380756359059145220707608119256496186201088589740926",
            "0.44663014972395303668505887660188833453590342034893474570678040650215429448920954"
          ],
          [
            "-0.74273667354142456613649861752380756359059145220707608119256496186200668406231669",
            "0.44663014972395303668505887660188833453590342034893474570678040650215659463169557"
          ],
          [
            "-0.85698950902644884104673018806187097407064710949333695034609457026598378476703673",
            "-0.51533385432999272379055904331033108546379554199744223756878734389199310471891995"
          ]
        ]
      ],
      "radius": 4,
      "formal_order": 48,
      "spectral_tolerance": "1e-12"
    }
  },
  "rk_trials": {
    "2.3304506100413e-8": {
      "max_solution_error": 1.096299725653039e-07,
      "max_variation_drift": 1.1194196177169032e-07,
      "max_wronskian_error": 2.0295743833309622e-07,
      "points": [
        {
          "t": 0,
          "x": -1.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "wronskian_error": 0.0
        },
        {
          "t": -1,
          "x": -2.0,
          "solution_error": 2.708630339316144e-09,
          "variation_drift": 4.0599643369275964e-09,
          "wronskian_error": 6.737226205525307e-09
        },
        {
          "t": -3,
          "x": -4.0,
          "solution_error": 1.4012306541589731e-08,
          "variation_drift": 1.6775724433908558e-08,
          "wronskian_error": 2.9939576032138315e-08
        },
        {
          "t": -6,
          "x": -7.0,
          "solution_error": 4.0948537727264056e-08,
          "variation_drift": 4.188332635528451e-08,
          "wronskian_error": 7.571880126073647e-08
        },
        {
          "t": -9,
          "x": -10.0,
          "solution_error": 6.43662100987589e-08,
          "variation_drift": 7.545166740614928e-08,
          "wronskian_error": 1.367108890356523e-07
        },
        {
          "t": -12,
          "x": -13.0,
          "solution_error": 1.096299725653039e-07,
          "variation_drift": 1.1194196177169032e-07,
          "wronskian_error": 2.0295743833309622e-07
        }
      ],
      "accepted_steps": 306,
      "rejected_steps": 7,
      "nfev": 1879,
      "seconds": 0.13940629101125523,
      "F": {
        "0.0": [
          [
            "1.0",
            "0.0"
          ],
          [
            "0.0",
            "1.0"
          ]
        ],
        "-1.0": [
          [
            [
              "0.46930337335428356057969716926023422719007383488522618532506263511744409732136883",
              "0.0"
            ],
            [
              "-0.78223275082741941951253861909316944438710730281312046838570662509515141911140438",
              "0.0"
            ]
          ],
          [
            [
              "1.1062767602209878345245611927537851875323395325963316299427818346092861350217995",
              "0.0"
            ],
            [
              "0.2868806993147860511560883953212581399834043200430551321955382664246517459131106",
              "0.0"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "-0.21578215711134862689546986963409681768775676476446336798883589535579607645088317",
              "0.0"
            ],
            [
              "0.68789476877211752171220363467875671276189933173164427794928211599323729498525344",
              "0.0"
            ]
          ],
          [
            [
              "-1.4563167727324524250705226104119917729772008448515527973292215929797618166834999",
              "0.0"
            ],
            [
              "0.0083080065623671164820984104144380637533466436246152388650025036984643122874145559",
              "0.0"
            ]
          ]
        ],
        "-6.0": [
          [
            [
              "0.26118241244038497170371016515709719503881110013980505962687271345165813851241024",
              "0.0"
            ],
            [
              "0.45687463373301656026520859303085678303799326917547820770025424701148919857110731",
              "0.0"
            ]
          ],
          [
            [
              "-1.6115658667521240896746699281305378985603012574476729704078661443150839397377782",
              "0.0"
            ],
            [
              "1.0097018275776286374464627256375672230444404967031085405097418714601374783161377",
              "0.0"
            ]
          ]
        ],
        "-9.0": [
          [
            [
              "0.19190067856305958525518945519759105192864252918811063558865645993546165986487846",
              "0.0"
            ],
            [
              "-0.53724565372426098192327012051655699281388158211067550178112773934305781300354467",
              "0.0"
            ]
          ],
          [
            [
              "1.858208213685627487614978761894192693528667700413797256623258409880135903374892",
              "0.0"
            ],
            [
              "0.0087835894297314487134040802207674743473019640428472774247074170212734917588370171",
              "0.0"
            ]
          ]
        ],
        "-12.0": [
          [
            [
              "0.230000841640789928533212928667675369244870923608755732141049598764997708200126",
              "0.0"
            ],
            [
              "0.37683525845494340303051497459552542264678278763281852172922328203545729702131703",
              "0.0"
            ]
          ],
          [
            [
              "-1.9245009130865199872346783035928052457224889538856112592257356556434239024400474",
              "0.0"
            ],
            [
              "1.1946912720083584470356152202197368037039068421364163069156256606558427000550133",
              "0.0"
            ]
          ]
        ]
      }
    },
    "4.9539372479608e-8": {
      "max_solution_error": 2.3858458780265183e-07,
      "max_variation_drift": 2.4455363644867077e-07,
      "max_wronskian_error": 4.3632419092231987e-07,
      "points": [
        {
          "t": 0,
          "x": -1.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "wronskian_error": 0.0
        },
        {
          "t": -1,
          "x": -2.0,
          "solution_error": 5.284814944864256e-09,
          "variation_drift": 8.628732144452315e-09,
          "wronskian_error": 1.3830268848752927e-08
        },
        {
          "t": -3,
          "x": -4.0,
          "solution_error": 2.9694762304601643e-08,
          "variation_drift": 3.6688240144257574e-08,
          "wronskian_error": 6.42462929761588e-08
        },
        {
          "t": -6,
          "x": -7.0,
          "solution_error": 8.887241886959547e-08,
          "variation_drift": 9.132255623125849e-08,
          "wronskian_error": 1.6235194596214352e-07
        },
        {
          "t": -9,
          "x": -10.0,
          "solution_error": 1.3645903824697434e-07,
          "variation_drift": 1.6437826592093615e-07,
          "wronskian_error": 2.9303127832039365e-07
        },
        {
          "t": -12,
          "x": -13.0,
          "solution_error": 2.3858458780265183e-07,
          "variation_drift": 2.4455363644867077e-07,
          "wronskian_error": 4.3632419092231987e-07
        }
      ],
      "accepted_steps": 261,
      "rejected_steps": 9,
      "nfev": 1621,
      "seconds": 0.11916970805032179,
      "F": {
        "0.0": [
          [
            "1.0",
            "0.0"
          ],
          [
            "0.0",
            "1.0"
          ]
        ],
        "-1.0": [
          [
            [
              "0.46930337087470091736698086370210838180086922969564990222623334561422692377234531",
              "0.0"
            ],
            [
              "-0.78223274833476738540312889210893022151211724546196767595763269744313621210432312",
              "0.0"
            ]
          ],
          [
            [
              "1.1062767573710146676480881535391536226613548674505625708331243440178119611335519",
              "0.0"
            ],
            [
              "0.28688069634273648271732361713517624524203745063151371462619814830315952020800362",
              "0.0"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "-0.21578215010021136480867761321014510542741857185035202642990307754129184846870815",
              "0.0"
            ],
            [
              "0.68789475698932608575379130694463246771240198409261594841498664821073254366582783",
              "0.0"
            ]
          ],
          [
            [
              "-1.456316749893828739739769640006836885289187042008241513863514699015344404955652",
              "0.0"
            ],
            [
              "0.0083080134902767231085203111762310469656678079289547928583642331924523373778233528",
              "0.0"
            ]
          ]
        ],
        "-6.0": [
          [
            [
              "0.26118240778895224227342356110928172963701770093392763909196547281189835850777757",
              "0.0"
            ],
            [
              "0.45687460960419400905630946309623128339366869346620874545679491238807457193867533",
              "0.0"
            ]
          ],
          [
            [
              "-1.6115657895196298758498769538124435876973919042172372899789589080131332696047125",
              "0.0"
            ],
            [
              "1.0097017978442627180407395402702133238966623431475977936706028362797078345581886",
              "0.0"
            ]
          ]
        ],
        "-9.0": [
          [
            [
              "0.1919006524294885711849216658690586170947488308159354695127328401669991783090573",
              "0.0"
            ],
            [
              "-0.53724561209744899966298357675129978666969971652630505996515194236022865239768016",
              "0.0"
            ]
          ],
          [
            [
              "1.8582080797221334520522076936512469514292472159857717400018073062331505861780823",
              "0.0"
            ],
            [
              "0.0087835541601304645495015291692218146295744843100485485884788088800046040803993917",
              "0.0"
            ]
          ]
        ],
        "-12.0": [
          [
            [
              "0.23000082973471079223975753161592633334844364905377268691234340835442965117941014",
              "0.0"
            ],
            [
              "0.376835204901575557649743713056946000491469438887946348599096436305570134151561",
              "0.0"
            ]
          ],
          [
            [
              "-1.924500664913218009005407510491485300379075269464106473410413402749653728844451",
              "0.0"
            ],
            [
              "1.1946911739273151398757548565685831129557116151305418302967739851391080122936937",
              "0.0"
            ]
          ]
        ]
      }
    },
    "7.5190235207613e-10": {
      "max_solution_error": 3.238437874128252e-09,
      "max_variation_drift": 3.2660956057262487e-09,
      "max_wronskian_error": 6.2217669707044395e-09,
      "points": [
        {
          "t": 0,
          "x": -1.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "wronskian_error": 0.0
        },
        {
          "t": -1,
          "x": -2.0,
          "solution_error": 9.250345991216286e-11,
          "variation_drift": 1.1108200067899524e-10,
          "wronskian_error": 2.0318817260050167e-10
        },
        {
          "t": -3,
          "x": -4.0,
          "solution_error": 4.3690767570190326e-10,
          "variation_drift": 4.749565493170083e-10,
          "wronskian_error": 8.99449844607122e-10
        },
        {
          "t": -6,
          "x": -7.0,
          "solution_error": 1.203149779156655e-09,
          "variation_drift": 1.2119297899246675e-09,
          "wronskian_error": 2.3076097727039687e-09
        },
        {
          "t": -9,
          "x": -10.0,
          "solution_error": 2.025812426757864e-09,
          "variation_drift": 2.187297742879746e-09,
          "wronskian_error": 4.166822545739095e-09
        },
        {
          "t": -12,
          "x": -13.0,
          "solution_error": 3.238437874128252e-09,
          "variation_drift": 3.2660956057262487e-09,
          "wronskian_error": 6.2217669707044395e-09
        }
      ],
      "accepted_steps": 609,
      "rejected_steps": 0,
      "nfev": 3655,
      "seconds": 0.27290570799959823,
      "F": {
        "0.0": [
          [
            "1.0",
            "0.0"
          ],
          [
            "0.0",
            "1.0"
          ]
        ],
        "-1.0": [
          [
            [
              "0.46930337547185206549393488108965541064641308665527417841266660263542505101939056",
              "0.0"
            ],
            [
              "-0.78223275317315775913465041801446571057768351355375999805807528137497232982926846",
              "0.0"
            ]
          ],
          [
            [
              "1.1062767631151482108378508276048215769800528474742334857649547131130485890024164",
              "0.0"
            ],
            [
              "0.2868807015896592040353394456631405091129470480994416821390999324154115727235971",
              "0.0"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "-0.2157821624160335840696726164633113274194239566127152834792129566727319170076359",
              "0.0"
            ],
            [
              "0.6878947787428699685859553852872462812136963564099778510067251550327437886417125",
              "0.0"
            ]
          ],
          [
            [
              "-1.4563167925025337670205204856427325318441995871399893638329966265360858977668559",
              "0.0"
            ],
            [
              "0.0083080020954186969289328144832301223839815637957038258146979250585003408140378453",
              "0.0"
            ]
          ]
        ],
        "-6.0": [
          [
            [
              "0.26118241767918565626491109830401814946662143029120408771650347487555849341210774",
              "0.0"
            ],
            [
              "0.4568746533173452013322309855942914108864470032533058275488969653118504025899764",
              "0.0"
            ]
          ],
          [
            [
              "-1.6115659308044372905143632911117511115065780522715466903158162824647243556303833",
              "0.0"
            ],
            [
              "1.009701855513088376053153739710999689131629609500129943389174063509837714546918",
              "0.0"
            ]
          ]
        ],
        "-9.0": [
          [
            [
              "0.19190069856953146636345990187634223047551872128171506230366034471694680499362906",
              "0.0"
            ],
            [
              "-0.53724568907997353475343790085608415220289444844641946615929088954534902164591029",
              "0.0"
            ]
          ],
          [
            [
              "1.8582083295270739424305453392026299047339110582307116603967259585467890074691099",
              "0.0"
            ],
            [
              "0.0087836125393120652214410053595563814748739462217819064117120415054438466398228212",
              "0.0"
            ]
          ]
        ],
        "-12.0": [
          [
            [
              "0.23000085456208519544782605851162982771586228507307908961305950459373610005291931",
              "0.0"
            ],
            [
              "0.3768353017307722531808611112373055612261423359929424519365092434244946796734701",
              "0.0"
            ]
          ],
          [
            [
              "-1.9245011178371480918841307055417822346273224832251796515028868782634649428303507",
              "0.0"
            ],
            [
              "1.1946913626909598904355010877614528389897433448934630964499316450081678666012251",
              "0.0"
            ]
          ]
        ]
      }
    },
    "1.7457711681741e-9": {
      "max_solution_error": 7.651296893797802e-09,
      "max_variation_drift": 7.735000206797012e-09,
      "max_wronskian_error": 1.4599446759819812e-08,
      "points": [
        {
          "t": 0,
          "x": -1.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "wronskian_error": 0.0
        },
        {
          "t": -1,
          "x": -2.0,
          "solution_error": 2.0992894636608477e-10,
          "variation_drift": 2.627595037442766e-10,
          "wronskian_error": 4.715120171451119e-10
        },
        {
          "t": -3,
          "x": -4.0,
          "solution_error": 1.0235040527143223e-09,
          "variation_drift": 1.1327357497418905e-09,
          "wronskian_error": 2.1213549359369873e-09
        },
        {
          "t": -6,
          "x": -7.0,
          "solution_error": 2.8464818497305265e-09,
          "variation_drift": 2.875821093180948e-09,
          "wronskian_error": 5.422932584043544e-09
        },
        {
          "t": -9,
          "x": -10.0,
          "solution_error": 4.730813550601652e-09,
          "variation_drift": 5.186001009725819e-09,
          "wronskian_error": 9.78730990234315e-09
        },
        {
          "t": -12,
          "x": -13.0,
          "solution_error": 7.651296893797802e-09,
          "variation_drift": 7.735000206797012e-09,
          "wronskian_error": 1.4599446759819812e-08
        }
      ],
      "accepted_steps": 513,
      "rejected_steps": 0,
      "nfev": 3079,
      "seconds": 0.22325091704260558,
      "F": {
        "0.0": [
          [
            "1.0",
            "0.0"
          ],
          [
            "0.0",
            "1.0"
          ]
        ],
        "-1.0": [
          [
            [
              "0.46930337539270172326842323516897406556384935502554442700381868151134452708404882",
              "0.0"
            ],
            [
              "-0.78223275307444189062794740978078690128348834326291021836317607393192346224559847",
              "0.0"
            ]
          ],
          [
            [
              "1.1062767629852431237643677505401555698491320299873178206859253481307136220363788",
              "0.0"
            ],
            [
              "0.28688070151551941455008965393802108447274179717221510590949081557636302235961984",
              "0.0"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "-0.21578216222461093529529117411031778421115528058258388825668792903400628169691592",
              "0.0"
            ],
            [
              "0.68789477832376837005192966486184419752376007764400237855835453694901774482497286",
              "0.0"
            ]
          ],
          [
            [
              "-1.4563167916482636123829501499870186316269570210456085938640003061879003037822077",
              "0.0"
            ],
            [
              "0.008308002213606208219451235966454522767711393125022234072042385614337297103278877",
              "0.0"
            ]
          ]
        ],
        "-6.0": [
          [
            [
              "0.26118241739124016941823683458012545394579124657243481215417818512331727899593914",
              "0.0"
            ],
            [
              "0.45687465252992168875299941869472190798064583599399471798092351905223799114768121",
              "0.0"
            ]
          ],
          [
            [
              "-1.6115659281560993093928513462147965406498331063241265046308549318548573581367657",
              "0.0"
            ],
            [
              "1.0097018541897208938830954735092033826594539455773836376203496494986555238049794",
              "0.0"
            ]
          ]
        ],
        "-9.0": [
          [
            [
              "0.19190069782967864183857747978090915406755564981247391062442596586418471103944465",
              "0.0"
            ],
            [
              "-0.53724568757785494464124074027203078238834763644601636991674452691821867151537823",
              "0.0"
            ]
          ],
          [
            [
              "1.8582083245006183125412658198975223139961126698661601280613675219455991419484004",
              "0.0"
            ],
            [
              "0.0087836119020142836236834835115191259862390884598463898672419331003925992123290029",
              "0.0"
            ]
          ]
        ],
        "-12.0": [
          [
            [
              "0.23000085386527107682583412941866929016868963965102282960248896157831106671487862",
              "0.0"
            ],
            [
              "0.3768352999832094806209268137383495516830117733421622418551230641641099717553209",
              "0.0"
            ]
          ],
          [
            [
              "-1.9245011093445959481697385874021702048948934723565056741700959882488416884143552",
              "0.0"
            ],
            [
              "1.1946913584226190572758448531440148047309599101479847091496836619199456586927944",
              "0.0"
            ]
          ]
        ]
      }
    }
  },
  "pairs": {
    "1e-9": {
      "rk_tolerance": "4.9539372479608e-8",
      "error_ratio_RK_over_contour": 1.0237701960927832,
      "matched": true,
      "drift_ratio_RK_over_contour": 0.6467531093417506,
      "cost_ratio_contour_over_RK": 29.70960643355608
    },
    "1e-12": {
      "rk_tolerance": "1.7457711681741e-9",
      "error_ratio_RK_over_contour": 1.017591828602644,
      "matched": true,
      "drift_ratio_RK_over_contour": 1.0174082245488176,
      "cost_ratio_contour_over_RK": 18.988865076904
    }
  },
  "reference": {
    "seconds": 0.8596221669577062,
    "refinement_F": 9.439420665247261e-35,
    "refinement_u_absolute": 1.6772063893905028e-36,
    "steps": 105,
    "F": {
      "0": [
        [
          [
            "1.0",
            "0.0"
          ],
          "0.0"
        ],
        [
          "0.0",
          [
            "1.0",
            "0.0"
          ]
        ]
      ],
      "-1": [
        [
          [
            "0.46930337552912132863630799246298145154267886913928610478280637326333134978705969",
            "0.0"
          ],
          [
            "-0.78223275324869651060381739954384011645576805735163029904184239808058500012318155",
            "0.0"
          ]
        ],
        [
          [
            "1.1062767632174826390558965230929234171907494282140538391443713735039670577652659",
            "0.0"
          ],
          [
            "0.2868807016389719096650395993091223811221985943843011236008982641968915163147285",
            "0.0"
          ]
        ]
      ],
      "-3": [
        [
          [
            "-0.21578216254668717755902245213572735618977651830073448076742031956566149753732836",
            "0.0"
          ],
          [
            "0.68789477905115474771786551288337693718079420311778575331386184451499340677141825",
            "0.0"
          ]
        ],
        [
          [
            "-1.4563167931388097521964472952644851771666550178593482365168860847733680259956965",
            "0.0"
          ],
          [
            "0.0083080020310756307048367818830034168653356527492973787117838272868339408008556631",
            "0.0"
          ]
        ]
      ],
      "-6": [
        [
          [
            "0.26118241791408937787065866996600198903903499055709516570962155566083936502454818",
            "0.0"
          ],
          [
            "0.45687465388617074312622662346457830631254524450638691713894861924557865565240919",
            "0.0"
          ]
        ],
        [
          [
            "-1.6115659327433924865909646063762832896937549971058592657055134434321510402507424",
            "0.0"
          ],
          [
            "1.009701856538684598938863335670810804673204368913076774705640809718261849096012",
            "0.0"
          ]
        ]
      ],
      "-9": [
        [
          [
            "0.19190069908224399880414130407547556148104160799774097332888043903269474965115333",
            "0.0"
          ],
          [
            "-0.53724569019449139495457981027230896489694873050922315353481605408386960600402712",
            "0.0"
          ]
        ],
        [
          [
            "1.8582083332914554755173940353066947005294481644721896490725727689642728244883828",
            "0.0"
          ],
          [
            "0.0087836128984298365926488309621785319420768344873238313988161610943609052490875107",
            "0.0"
          ]
        ]
      ],
      "-12": [
        [
          [
            "0.23000085512814614352204706937671650693019975746210799304470198024759685335689653",
            "0.0"
          ],
          [
            "0.37683530299699073685506549152042670411902354580827203545567121619716626833407977",
            "0.0"
          ]
        ],
        [
          [
            "-1.9245011240695254208732762806533308973735563048284740718772488928146721609050663",
            "0.0"
          ],
          [
            "1.1946913659956439466828747742824050333479349279598287736771188724785375053401598",
            "0.0"
          ]
        ]
      ]
    },
    "state": {
      "0": [
        [
          "0.20000000000000000000000000000000000000000000000000000000000000000000000045278395",
          "0.0"
        ],
        [
          "0.10000000000000000000000000000000000000000000000000000000000000000000000022639198",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ],
        [
          "1.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ],
        [
          "1.0",
          "0.0"
        ]
      ],
      "-1": [
        [
          "0.0086632949679804484592728843815691121443443403316236800495580728155258042643776892",
          "0.0"
        ],
        [
          "0.25575431881412494639576935824505907030542192914208001352619184101744729417827001",
          "0.0"
        ],
        [
          "-0.11825005538497593787382372316047516998234544765236560784733045909788756906573932",
          "0.0"
        ],
        [
          "0.46930337552912132863630799246298145154267886913928610478280637326333134978705969",
          "0.0"
        ],
        [
          "1.1062767632174826390558965230929234171907494282140538391443713735039670577652659",
          "0.0"
        ],
        [
          "-0.78223275324869651060381739954384011645576805735163029904184239808058500012318155",
          "0.0"
        ],
        [
          "0.2868807016389719096650395993091223811221985943843011236008982641968915163147285",
          "0.0"
        ]
      ],
      "-3": [
        [
          "0.03830495180927884084071808521278301994486416297377024326065781710380845036097753",
          "0.0"
        ],
        [
          "-0.28954241903995022847081871692172685416817645261733011783178972699662219019994666",
          "0.0"
        ],
        [
          "0.068383513173729091978449093174674367764564230467371327362223718620239501563569393",
          "0.0"
        ],
        [
          "-0.21578216254668717755902245213572735618977651830073448076742031956566149753732836",
          "0.0"
        ],
        [
          "-1.4563167931388097521964472952644851771666550178593482365168860847733680259956965",
          "0.0"
        ],
        [
          "0.68789477905115474771786551288337693718079420311778575331386184451499340677141825",
          "0.0"
        ],
        [
          "0.0083080020310756307048367818830034168653356527492973787117838272868339408008556631",
          "0.0"
        ]
      ],
      "-6": [
        [
          "0.10865704492081146390888933874706163494860957149848543587586518595787404786343274",
          "0.0"
        ],
        [
          "-0.19070175165457702159616457845348437230037594321049748140396368066434556120498734",
          "0.0"
        ],
        [
          "0.024509531518310719088298515143701955777220157793912344023888094678997721302786413",
          "0.0"
        ],
        [
          "0.26118241791408937787065866996600198903903499055709516570962155566083936502454818",
          "0.0"
        ],
        [
          "-1.6115659327433924865909646063762832896937549971058592657055134434321510402507424",
          "0.0"
        ],
        [
          "0.45687465388617074312622662346457830631254524450638691713894861924557865565240919",
          "0.0"
        ],
        [
          "1.009701856538684598938863335670810804673204368913076774705640809718261849096012",
          "0.0"
        ]
      ],
      "-9": [
        [
          "-0.032620414420896231765092449928116150779046235218633608071902299026001919848037643",
          "0.0"
        ],
        [
          "0.36432464531211850526086369966864512210296046623259534263196444390736059851702829",
          "0.0"
        ],
        [
          "-0.041648235500846099233937121951315247705824457392903840824751238620777193928565186",
          "0.0"
        ],
        [
          "0.19190069908224399880414130407547556148104160799774097332888043903269474965115333",
          "0.0"
        ],
        [
          "1.8582083332914554755173940353066947005294481644721896490725727689642728244883828",
          "0.0"
        ],
        [
          "-0.53724569019449139495457981027230896489694873050922315353481605408386960600402712",
          "0.0"
        ],
        [
          "0.0087836128984298365926488309621785319420768344873238313988161610943609052490875107",
          "0.0"
        ]
      ],
      "-12": [
        [
          "0.095129385777593932058595898367205160891768428938077771872701476113709444868792195",
          "0.0"
        ],
        [
          "-0.21400932828684059914904717872064412327072438840627636848008100267364865365482589",
          "0.0"
        ],
        [
          "0.012149190970514310380599618987859226755777353482550945097529890329397996469680629",
          "0.0"
        ],
        [
          "0.23000085512814614352204706937671650693019975746210799304470198024759685335689653",
          "0.0"
        ],
        [
          "-1.9245011240695254208732762806533308973735563048284740718772488928146721609050663",
          "0.0"
        ],
        [
          "0.37683530299699073685506549152042670411902354580827203545567121619716626833407977",
          "0.0"
        ],
        [
          "1.1946913659956439466828747742824050333479349279598287736771188724785375053401598",
          "0.0"
        ]
      ]
    }
  },
  "monitor": {
    "0": {
      "s": [
        [
          [
            "0.31291129955179085105384547402889099828714248629715360289878523579289621117667432",
            "-0.18816308060132228352596325890569916035181124388376917274210703287041232395997401"
          ]
        ],
        [
          [
            "2.2012706510953497921474399601522507910181011185534313870044841795631017736543757e-38",
            "0.43421522541107623185266544493382994184431765450141692036531501841392571653531299"
          ]
        ],
        [
          [
            "-0.31291129955179085105384547402889099825054441639532442419350324200597091589292285",
            "-0.18816308060132228352596325890569916035140295944209622991862560548226325359371556"
          ]
        ],
        [
          [
            "0.3129112995517908510538454740288909982871424862971536028987852357928962111766736",
            "-0.1881630806013222835259632589056991603518112438837691727421070328704123239599741"
          ]
        ]
      ],
      "J": [
        [
          [
            "1.558323902525834926382281361274648629049247139609303602485488056503712367808809",
            "-0.22143294389616119969526300945156004639757044641381546139378312222903558123231566"
          ],
          [
            "-0.50264034552287111270928143361753420297220166971895890884855698459480394009095538",
            "-1.6758121162573899032364671624792493895945094622594218978675552836621161819123431"
          ]
        ],
        [
          [
            "2.5272242984374953643777533725948215704404931514733395981044616604974871752008606e-37",
            "1.0413414946916063964633594297205609908676151781675593544280880974900874066779598"
          ],
          [
            "2.1998101899513342154312104441182463625590694071314092810992376100765746446840612e-37",
            "4.0255571142375837803422313020864936753826031752710668151887889480815567431364207"
          ]
        ],
        [
          [
            "-1.5583239025258349263822813612746486285709208849011620469154435781173473234148424",
            "-0.22143294389616119969526300945156004645374908603769312469328368868942223301746523"
          ],
          [
            "0.50264034552287111270928143361753420304075887302573681986846221310405333413382734",
            "-1.6758121162573899032364671624792493894234405289690027412854058900009982825733057"
          ]
        ],
        [
          [
            "1.558323902525834926382281361274648629049247139609303602484709398362412448342862",
            "-0.22143294389616119969526300945156004639757044641381546139506529769356125742770281"
          ],
          [
            "-0.50264034552287111270928143361753420297220166971895890884938871446086729820897102",
            "-1.6758121162573899032364671624792493895945094622594218978688630054059804512898732"
          ]
        ]
      ],
      "adjacent_determinant_defect": "6.0142913962220891757481418469346558531730219031559657269752182406253380027681627e-38"
    },
    "-1": {
      "s": [
        [
          [
            "0.31291129955179085105384547402889099822980956344843226649826126064794097973160941",
            "-0.18816308060132228352596325890569916024530185551285800432469615976050673727486668"
          ]
        ],
        [
          [
            "-5.1399533272412782401176840029946145869426083536780606962980187814619227810752289e-38",
            "0.43421522541107623185266544493382994196802140469875415930307860104187314177152363"
          ]
        ],
        [
          [
            "-0.31291129955179085105384547402889099831416942259823825681934154183579367897697545",
            "-0.1881630806013222835259632589056991602455958941348542595253296694988148607049816"
          ]
        ],
        [
          [
            "0.31291129955179085105384547402889099822980956344843226649826126064794097973160936",
            "-0.18816308060132228352596325890569916024530185551285800432469615976050673727486544"
          ]
        ]
      ],
      "J": [
        [
          [
            "1.0031123890449513400389557559289156331145029322239327890813102555564314768558845",
            "1.7903871654229511913851664117725546305505117247327645804829306291257340617151981"
          ],
          [
            "0.98308118589502994470251703980631711893800286394860306423983927702841877034313677",
            "-0.95967638427605170562784514334403726730312648140641431257965523187259309438113633"
          ]
        ],
        [
          [
            "2.6203386269363180430515414168023535208697194526951440546456607136340273592256542e-38",
            "-4.1546395158429603970229006069881425051751107103771393764920733977879686663903753"
          ],
          [
            "-6.989164831108075203517243821233606031289498423490835568951243805802085326016486e-37",
            "2.7037789665616949023213092691660872075484547476177973563232751062939366574563383"
          ]
        ],
        [
          [
            "-1.0031123890449513400389557559289156338644464044652355741945778374493551364247743",
            "1.7903871654229511913851664117725546310226219678535650252852474994372524852735054"
          ],
          [
            "-0.98308118589502994470251703980631711987023042803555067607559723416655151570477215",
            "-0.95967638427605170562784514334403726738039636303730280078077136760725514140966898"
          ]
        ],
        [
          [
            "1.0031123890449513400389557559289156331145029322239327890813105064315677997084153",
            "1.7903871654229511913851664117725546305505117247327645804829298125083347235069302"
          ],
          [
            "0.98308118589502994470251703980631711893800286394860306423984091026321744675967267",
            "-0.95967638427605170562784514334403726730312648140641431257965473012232044867605616"
          ]
        ]
      ],
      "adjacent_determinant_defect": "1.7808871688701039935771805707274727578773054776092088366254402561000063912623961e-37"
    },
    "-3": {
      "s": [
        [
          [
            "0.31291129955179085105384547402889099981412341261263163375926561770830568451540498",
            "-0.1881630806013222835259632589056991633306167107626327910694254793600322555024293"
          ]
        ],
        [
          [
            "2.1220423741064602335498400372805021930797523155097782764056877680038931895940475e-36",
            "0.43421522541107623185266544493382993846257202811093636752927914123875942790645321"
          ]
        ],
        [
          [
            "-0.31291129955179085105384547402889099643048823929593745973687323253743190953777583",
            "-0.18816308060132228352596325890569916337811862452268545244292422960733034002125651"
          ]
        ],
        [
          [
            "0.31291129955179085105384547402889099981412341261263163375926561770830568451540558",
            "-0.18816308060132228352596325890569916333061671076263279106942547936003225550242964"
          ]
        ]
      ],
      "J": [
        [
          [
            "-0.71905701794679260908562190207720541480521848225063521219984296158879569727465952",
            "-2.4423529923987606544471969888711512649636672635929817592699122499712340238322772"
          ],
          [
            "-0.9635020558780032436017047794269452209771372052476923495417687536181516777971995",
            "0.51393292848405649154748078121387110621118427421009220916249614410706916260229097"
          ]
        ],
        [
          [
            "4.3126577450828870752976666637654036627689744078480140927071252638109212406327551e-35",
            "5.8711378944565404355884687084826582035310803959623546605858796705870303698666648"
          ],
          [
            "-1.979972247136136516117827353906440579636785022960709588302766957611449569926499e-35",
            "-1.5849767969730690833628108945714861779473309668970248826346288471771008933305233"
          ]
        ],
        [
          [
            "0.71905701794679260908562190207720544385701654628239212484882922379584115127532568",
            "-2.442352992398760654447196988871151242682475737530145642576275543184452380904615"
          ],
          [
            "0.96350205587800324360170477942694519167744995676079989208842063432698109711515086",
            "0.51393292848405649154748078121387110715423260331419756020247059853357963383621663"
          ]
        ],
        [
          [
            "-0.71905701794679260908562190207720541480521848225063521219984559859668503904453287",
            "-2.442352992398760654447196988871151264963667263592981759269910184574620150452892"
          ],
          [
            "-0.96350205587800324360170477942694522097713720524769234954176687875862962721463891",
            "0.5139329284840564915474807812138711062111842742100922091625003485831262427552514"
          ]
        ]
      ],
      "adjacent_determinant_defect": "6.9228497204336148441620820010375874558533781263790228086348670250772002239002513e-36"
    },
    "-6": {
      "s": [
        [
          [
            "0.31291129955179085105384547402889096514385066433204598035687340330212251461709732",
            "-0.18816308060132228352596325890569908778333224834251846808289067670880888874182393"
          ]
        ],
        [
          [
            "-5.3624015309866177412023458270219110074746598871487879601019743988519414210869689e-35",
            "0.43421522541107623185266544493383002009500357734577770643883539597128646373313573"
          ]
        ],
        [
          [
            "-0.31291129955179085105384547402889104474454694257537012420640919721692128327295722",
            "-0.18816308060132228352596325890569908303284128763464627614271291094255831029866537"
          ]
        ],
        [
          [
            "0.31291129955179085105384547402889096514385066433204598035687340330212251461709731",
            "-0.18816308060132228352596325890569908778333224834251846808289067670880888874182302"
          ]
        ]
      ],
      "J": [
        [
          [
            "0.76340448020191683117838764621334031024188930346186790387727167873754309792209357",
            "-2.9242629707897993986425638797573619928186063532450368336249497763821276131742528"
          ],
          [
            "-0.84323951439387451298744973270561110822558202341523083383540810450070649869398888",
            "-0.33652556089227763122859986138607111173827055653407093131343110888281851914585724"
          ]
        ],
        [
          [
            "-5.6073473584575250935059130492798895334195890803843751702832084569603526317057177e-34",
            "7.5388951460989748390192067709847791451561876140041111832764438180293540213603757"
          ],
          [
            "-1.2813312288581091525259212749472859054020369243928804204830861772965002798981301e-34",
            "0.57564220558330086153020386573078912437101062721764133356302901857881180820926418"
          ]
        ],
        [
          [
            "-0.76340448020191683117838764621334017738236057694990657791227927961365150035962959",
            "-2.9242629707897993986425638797573624088686306810377524268754170969160944633913596"
          ],
          [
            "0.84323951439387451298744973270561109574904480282671846341087297502770291127843097",
            "-0.33652556089227763122859986138607129436685324644403729267401311269965918708413655"
          ]
        ],
        [
          [
            "0.76340448020191683117838764621334031024188930346186790387727722003537606831388385",
            "-2.9242629707897993986425638797573619928186063532450368336249242577659481859367907"
          ],
          [
            "-0.84323951439387451298744973270561110822558202341523083383541364579853946908577209",
            "-0.33652556089227763122859986138607111173827055653407093131345662749899794638331525"
          ]
        ]
      ],
      "adjacent_determinant_defect": "1.1291902544327135184339758129070863111733907822300433716364197791189198178204914e-33"
    },
    "-9": {
      "s": [
        [
          [
            "0.31291129955179085105384547402885169707704824679879839282252304534751012828001738",
            "-0.18816308060132228352596325890561212684118967487430971724450937295966797035594843"
          ]
        ],
        [
          [
            "-6.4614104831879659607025014394098615633519617143045009124446427462292413240066458e-32",
            "0.43421522541107623185266544493392333309288969096798125083890538260888993322424546"
          ]
        ],
        [
          [
            "-0.3129112995517908510538454740289469980978364215779673077593864412188725766678645",
            "-0.18816308060132228352596325890560603376708660968990837909319177645231790209686591"
          ]
        ],
        [
          [
            "0.3129112995517908510538454740288516970770482467987983928225230453475101282800179",
            "-0.18816308060132228352596325890561212684118967487430971724450937295966797035594853"
          ]
        ]
      ],
      "J": [
        [
          [
            "0.9476981926292530677140598275033820832212212856875598419771110474386695155308456",
            "3.1120630581981276963772399490323533577747637143093830339376126611073705587153791"
          ],
          [
            "0.74074576686628587845174717019713526909944095178771183535251054350910962309736524",
            "-0.44055341141557909026083165980343361258047838446223468428254260821153394567441783"
          ]
        ],
        [
          [
            "9.9492782744439058926136152920605754241537264994821765828675957154548498994014338e-31",
            "-7.4711770352325383862139423343371908139640507247357491769591602034980178270837563"
          ],
          [
            "-5.9438549200904541726979400930492382394573144640300532834750236830852445567490242e-31",
            "1.3319634544614484696111237966366626380409702547066794711160662204211278182246479"
          ]
        ],
        [
          [
            "-0.94769819262925306771405982750328458786148761869224837667408235715972073275884473",
            "3.1120630581981276963772399490331810873703123502258109960221805918226854362764919"
          ],
          [
            "-0.74074576686628587845174717019794920093689968060752947938424345467007150653915848",
            "-0.44055341141557909026083165980338361644075302453606609058688972882366228241775897"
          ]
        ],
        [
          [
            "0.94769819262925306771405982750338208322122128568755984197711392308399764860039543",
            "3.1120630581981276963772399490323533577747637143093830339376106388140360119227686"
          ],
          [
            "0.74074576686628587845174717019713526909944095178771183535250209582734062790144654",
            "-0.44055341141557909026083165980343361258047838446223468428254239781863569618192061"
          ]
        ]
      ],
      "adjacent_determinant_defect": "3.013314104245205575442041201390436889508814488158300259657669260859289903753396e-31"
    },
    "-12": {
      "s": [
        [
          [
            "0.31291129955179085105384547403001818879096755490512428384450661751334532061470422",
            "-0.18816308060132228352596325890825780821520456919993161022611010527451980857460116"
          ]
        ],
        [
          [
            "1.9168373754703736733048730569564375108000764347437335589667687018215703056469794e-30",
            "0.43421522541107623185266544493111312943979404873517182086138809215199467482670598"
          ]
        ],
        [
          [
            "-0.31291129955179085105384547402722971140323581485879971824192343088857347003156014",
            "-0.18816308060132228352596325890846184591468332049918518073464763930805338454544086"
          ]
        ],
        [
          [
            "0.31291129955179085105384547403001818879096755490512428384450661751334532061470453",
            "-0.18816308060132228352596325890825780821520456919993161022611010527451980857460104"
          ]
        ]
      ],
      "J": [
        [
          [
            "0.89438420181079233079889453818844818837926913781436091657355859422716462557160037",
            "-3.4896463276864186968825159966521220238098743393094924688044567974425501355598052"
          ],
          [
            "-0.70283916926794326295878944704369647361182070105678718907955784414067470211777116",
            "-0.30199446926668238155179275479592216758610904577195511396828681251538129294841863"
          ]
        ],
        [
          [
            "8.9233747916051629614251342339609468936532414840545236331355083595740892739062997e-29",
            "8.9912708841173657963825097151691683628343528436151509421214737092866500655306498"
          ],
          [
            "-5.922644165456160011632046957774729692488750624980582084690831560487959819645765e-30",
            "0.53346734096638584494339071941837270743668181328809389342743357710809038725165241"
          ]
        ],
        [
          [
            "-0.89438420181079233079889453809482717163002098097571119363223009970661328167115614",
            "-3.4896463276864186968825159966391788860513213030729977723820198940244082292652061"
          ],
          [
            "0.70283916926794326295878944702824098072269102470967597742860271165783110525957351",
            "-0.30199446926668238155179275479025895456967350155096788692751668961837493113307192"
          ]
        ],
        [
          [
            "0.894384201810792330798894538188448188379269137814360916573581976903619126321964",
            "-3.489646327686418696882515996652122023809874339309492468804462529476469434137508"
          ],
          [
            "-0.70283916926794326295878944704369647361182070105678718908111529614895427488967458",
            "-0.30199446926668238155179275479592216758610904577195511397081038182092316012121844"
          ]
        ]
      ],
      "adjacent_determinant_defect": "2.3649955385968996412226355866203961210337796025028971522560573637584574280261002e-29"
    }
  },
  "monitor_refinement_at_minus13": {
    "s_absolute": 3.324956450746574e-30,
    "J_relative": 1.7284496376447857e-29,
    "adjacent_determinant_defect": 1.4975394634245465e-37
  },
  "monitor_seconds": 26.695793624967337,
  "monitor_stokes_drift_absolute": 3.324956402869657e-30,
  "monitor_reference_variation_drift": 1.4656866754011213e-29,
  "finite_difference_residual": {
    "x": "-7.0",
    "relative_by_step": {
      "0.001": 4.749626511046614e-13,
      "0.0005": 2.968513576194306e-14
    },
    "spectral_tolerance": "1e-26",
    "note": "Centered five-point second derivative of contour values; denominator max(1, |potential*F_row1|)."
  },
  "total_seconds": 50.98900554102147,
  "protected_unchanged": true
}


==> anc/computational_preprint/results/pii_first/rk45_multiprecision.py <==
"""Dormand-Prince 5(4) with exact rational coefficients and mpmath stages.

Tableau and RMS step controller follow scipy.integrate.RK45. Requested
output points are hit by steps, without a lower-order dense interpolant.
"""
from bisect import bisect_right
from time import perf_counter

from mpmath import mp

import high_precision as hp


def tableau():
    def rational(s):
        num,den = s.split('/') if '/' in s else (s,'1')
        return mp.mpf(num)/int(den)
    rows = [[], ['1/5'], ['3/40','9/40'],
            ['44/45','-56/15','32/9'],
            ['19372/6561','-25360/2187','64448/6561','-212/729'],
            ['9017/3168','-355/33','46732/5247','49/176','-5103/18656']]
    aa = [[rational(v) for v in row] for row in rows]
    bb = list(map(rational,['35/384','0','500/1113','125/192','-2187/6784','11/84']))
    cc = list(map(rational,['0','1/5','3/10','4/5','8/9','1']))
    ee = list(map(rational,['-71/57600','0','71/16695','-71/1920','17253/339200','-22/525','1/40']))
    return aa,bb,cc,ee


def rk_step(fun,t,y,f,step,coefficients):
    aa,bb,cc,ee = coefficients
    stages = [f]
    for s in range(1,6):
        trial = [y[j]+step*sum(aa[s][k]*stages[k][j] for k in range(s)) for j in range(len(y))]
        stages.append(fun(t+cc[s]*step,trial))
    new = [y[j]+step*sum(bb[k]*stages[k][j] for k in range(6)) for j in range(len(y))]
    stages.append(fun(t+step,new))
    error = [step*sum(ee[k]*stages[k][j] for k in range(7)) for j in range(len(y))]
    return new,stages[-1],error


class SharedPotential:
    """Evaluate only q from the shared background, never its reference F."""
    def __init__(self,reference):
        self.reference = reference
        self.p = reference.p

    def __call__(self,t):
        ref = self.reference
        sign = 1 if t >= 0 else -1
        index = max(0,bisect_right(ref.starts[sign],abs(float(t)))-1)
        origin,end,coeff = ref.segments[sign][index]
        if abs(t) > abs(end)+mp.mpf('1e-12'):
            raise ValueError('Potential requested outside the background interval')
        q = hp.horner(coeff[0],t-origin)
        x = self.p.x0+t
        return x*x-(2*self.p.b-1)+6*x*q+mp.mpf(15)/4*q*q+12*self.p.a*self.p.a/(q*q)


def integrate(fun,points,initial,tolerance,max_step='.2',max_attempts=500000):
    rtol = mp.mpf(tolerance)
    if rtol <= 0 or rtol < 100*mp.eps:
        raise ValueError('Tolerance must be positive and resolved by the working precision')
    atol,cap = rtol/10,mp.mpf(max_step)
    coeff = tableau()
    out = {0.:list(initial)}
    stats = {'accepted_steps':0,'rejected_steps':0,'nfev':0}
    for sign in (-1,1):
        targets = sorted([mp.mpf(float(v)) for v in points if sign*v > 0],key=abs)
        if not targets:
            continue
        t,y = mp.mpf(0),list(initial)
        f = fun(t,y)
        stats['nfev'] += 1
        size = min(mp.mpf('.01'),cap)
        for target in targets:
            while sign*(target-t) > 0:
                if stats['accepted_steps']+stats['rejected_steps'] >= max_attempts:
                    raise RuntimeError('Runge-Kutta attempt budget exceeded')
                rejected = False
                while True:
                    step = sign*min(size,cap,abs(target-t))
                    if t+step == t:
                        raise RuntimeError('Runge-Kutta step underflow')
                    new,fn,error = rk_step(fun,t,y,f,step,coeff)
                    stats['nfev'] += 6
                    norm = mp.sqrt(sum(abs(error[j]/(atol+rtol*max(abs(y[j]),abs(new[j]))))**2
                                       for j in range(len(y)))/len(y))
                    if norm < 1:
                        factor = min(10,mp.mpf('.9')*norm**(-mp.mpf(1)/5)) if norm else mp.mpf(10)
                        if rejected:
                            factor = min(1,factor)
                        size = abs(step)*factor
                        t,y,f = t+step,new,fn
                        stats['accepted_steps'] += 1
                        break
                    size = abs(step)*max(mp.mpf('.2'),mp.mpf('.9')*norm**(-mp.mpf(1)/5))
                    rejected = True
                    stats['rejected_steps'] += 1
                    if stats['accepted_steps']+stats['rejected_steps'] >= max_attempts:
                        raise RuntimeError('Runge-Kutta attempt budget exceeded')
            out[float(target)] = y.copy()
    return out,stats


def fundamental(reference,points,tolerance):
    start = perf_counter()
    potential = SharedPotential(reference)
    def rhs(t,y):
        u = potential(t)
        return [y[1],u*y[0],y[3],u*y[2]]
    values,stats = integrate(rhs,points,[mp.mpc(1),mp.mpc(0),mp.mpc(0),mp.mpc(1)],tolerance)
    matrices = {t:mp.matrix([[v[0],v[2]],[v[1],v[3]]]) for t,v in values.items()}
    stats.update({'seconds':perf_counter()-start,'tolerance':str(tolerance),'digits':mp.dps})
    return matrices,stats


==> anc/computational_preprint/results/pii_first/test_pii.py <==
import unittest

from mpmath import mp
import sympy as sp

import pii_core as p


class PIIIdentities(unittest.TestCase):
    def test_zero_curvature_and_squared_kernel(self):
        x, z, u, w, a, b, v, vp = sp.symbols('x z u w a b v vp')
        ii = sp.I
        A = sp.Matrix([[-ii*(4*z*z+x+2*u*u), 4*u*z+2*ii*w],
                       [4*u*z-2*ii*w, ii*(4*z*z+x+2*u*u)]])
        B = sp.Matrix([[-ii*z, u], [u, ii*z]])
        Ax = A.diff(x)+A.diff(u)*w+A.diff(w)*(2*u**3+x*u)
        self.assertEqual(sp.simplify(Ax-B.diff(z)+A*B-B*A), sp.zeros(2))
        az, bz = A*sp.Matrix([a, b])
        ax, bx = B*sp.Matrix([a, b])
        def dx(expr):
            return sp.diff(expr,x)+sp.diff(expr,u)*w+sp.diff(expr,w)*(2*u**3+x*u)+sp.diff(expr,a)*ax+sp.diff(expr,b)*bx+sp.diff(expr,v)*vp+sp.diff(expr,vp)*(6*u*u+x)*v
        def dz(expr):
            return sp.diff(expr,z)+sp.diff(expr,a)*az+sp.diff(expr,b)*bz
        K, R = a*a+b*b, -ii*(a*a-b*b)/2
        self.assertEqual(sp.expand(dx(dx(K))-(6*u*u+x)*K-dz(R)), 0)
        variation = 4*z*v*(a*a-b*b)-2*ii*vp*K+8*ii*u*v*a*b
        self.assertEqual(sp.expand(dx(variation)-v*dz(a*a-b*b)), 0)

    def test_formal_first_coefficient(self):
        with mp.workdps(60):
            x, u, w = map(mp.mpf, ['-.7', '.2', '.1'])
            H = x*u*u+u**4-w*w
            for sign in (1, -1):
                cf = p.formal_column(x, u, w, sign, 4)
                diagonal, other = cf if sign == 1 else cf[::-1]
                self.assertLess(abs(diagonal[1]-sign*mp.j*H/2), mp.mpf('1e-55'))
                self.assertLess(abs(other[1]-sign*mp.j*u/2), mp.mpf('1e-55'))

    def test_formal_matrix_recurrence(self):
        with mp.workdps(60):
            x, u, w = map(mp.mpf, ['-.7', '.2', '.1'])
            columns = [p.formal_column(x, u, w, sign, 16) for sign in (1, -1)]
            matrices = [mp.matrix([[columns[j][i][n] for j in range(2)] for i in range(2)])
                        for n in range(17)]
            s3, s1 = mp.matrix([[1,0],[0,-1]]), mp.matrix([[0,1],[1,0]])
            a0 = mp.matrix([[-mp.j*(x+2*u*u), 2*mp.j*w],[-2*mp.j*w, mp.j*(x+2*u*u)]])
            for k in range(15):
                rhs = -4*mp.j*(s3*matrices[k+2]-matrices[k+2]*s3)+4*u*s1*matrices[k+1]+a0*matrices[k]+mp.j*x*matrices[k]*s3
                lhs = -(k-1)*matrices[k-1] if k else mp.zeros(2)
                self.assertLess(max(map(abs, rhs-lhs)), mp.mpf('1e-50'))

    def test_airy_reference(self):
        with mp.workdps(60):
            ref = p.Reference(span=2, digits=60, tolerance='1e-32', u0='0', w0='0')
            def airy(x):
                return mp.matrix([[mp.airyai(x), mp.airybi(x)],
                                  [mp.airyai(x,1), mp.airybi(x,1)]])
            truth = airy(-3)*airy(-1)**-1
            self.assertLess(max(map(abs, ref.matrix(-2)-truth)), mp.mpf('1e-30'))
            self.assertEqual(ref.at(-2)[0], 0)

    def test_cycle_cancels_symmetric_boundary(self):
        with mp.workdps(50):
            columns = [mp.matrix(v) for v in ([1,0], [0,1], [1,1], [2,-1])]
            cc = p.cycle_coefficients(columns)
            residual = sum((c*p.squared(v) for c,v in zip(cc, columns)), mp.zeros(3,1))
            self.assertLess(max(map(abs, residual)), mp.mpf('1e-45'))

    def test_airy_contour_value_and_derivative(self):
        with mp.workdps(60):
            values = [p.canonical(mp.mpf('-1'), mp.mpf(0), mp.mpf(0), j,
                                  radius=3, formal_order=0, tolerance='1e-27')['integral']
                      for j in (4, 0)]
            integral = values[0]-values[1]
            truth = mp.pi*mp.matrix([mp.airyai(-1), mp.airyai(-1, 1)])
            self.assertLess(max(map(abs, integral-truth)), mp.mpf('1e-26'))

    def test_spectral_sensitivities(self):
        with mp.workdps(65):
            x, u, w = map(mp.mpf, ['-1', '.2', '.1'])
            settings = dict(radius=3, formal_order=30, tolerance='1e-30', quadrature=False)
            value = p.canonical(x, u, w, 0, sensitivity=True, **settings)
            eps = mp.mpf('1e-12')
            for k, (du, dw) in enumerate(((eps,0),(0,eps))):
                plus = p.canonical(x, u+du, w+dw, 0, **settings)['column']
                minus = p.canonical(x, u-du, w-dw, 0, **settings)['column']
                error = max(map(abs, (plus-minus)/(2*eps)-value['sensitivities'][k]))
                self.assertLess(error, mp.mpf('1e-20'))


if __name__ == '__main__':
    unittest.main()


==> anc/computational_preprint/results/pii_matched/STATUS.md <==
# Aborted Before Comparison

The first attempt to load reusable results stopped because a numeric JSON
key `0.0` was parsed as an integer. No comparison was performed here.
The loader was corrected; the follow-up is in `../pii_comparison/`.


==> anc/computational_preprint/results/pii_matched/compare_pii.py <==
#!/usr/bin/env python3
"""First matched-accuracy PII comparison; independent Stokes sensitivities."""
import argparse
import hashlib
import json
from pathlib import Path
import shutil
from time import perf_counter

from mpmath import mp

import pii_core as p
import rk45_multiprecision as rk


POINTS = [0, -1, -3, -6, -9, -12]
ROOT = Path(__file__).resolve().parent
SOURCE = Path('<RCD-2024-source>')


def encode(value):
    if isinstance(value, mp.matrix):
        return [[encode(value[i,j]) for j in range(value.cols)] for i in range(value.rows)]
    if isinstance(value, dict):
        return {str(k): encode(v) for k,v in value.items()}
    if isinstance(value, (tuple, list)):
        return [encode(v) for v in value]
    if isinstance(value, mp.mpc):
        return [mp.nstr(value.real, 80), mp.nstr(value.imag, 80)]
    if isinstance(value, mp.mpf):
        return mp.nstr(value, 80)
    return value


def relative(a, b):
    return float(max(map(abs, a-b))/max(map(abs, b)))


def metrics(values, ref, jac):
    rows = [{'t':t, 'x':float(ref.x0+t), 'solution_error':relative(values[t],ref.matrix(t)),
             'variation_drift':relative(jac[t]*values[t],jac[0]),
             'wronskian_error':float(abs(mp.det(values[t])-1))} for t in POINTS]
    return {**{'max_'+key:max(row[key] for row in rows)
               for key in ('solution_error','variation_drift','wronskian_error')}, 'points':rows}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--output', type=Path, default=ROOT/'results/pii_first')
    parser.add_argument('--spectral-tolerances', nargs='+', default=['1e-6','1e-9','1e-12'])
    parser.add_argument('--match-factor', type=float, default=1.1)
    parser.add_argument('--reuse-monitor', type=Path)
    parser.add_argument('--reuse-results', type=Path)
    args = parser.parse_args()
    if args.match_factor <= 1:
        parser.error('match-factor must exceed one')
    args.output.mkdir(parents=True, exist_ok=False)
    mp.dps = 70
    start_all = perf_counter()
    protected = [SOURCE, ROOT.parent/'piv2026_manuscript.tex',
                 ROOT.parent/'ms_source.zip', ROOT.parent/'ms_submission.zip',
                 *sorted((ROOT.parent/'verification').glob('*'))]
    hashes = {str(v):hashlib.sha256(v.read_bytes()).hexdigest() for v in protected if v.is_file()}
    data = {'equation':'u_xx=2*u^3+x*u; alpha=0', 'initial':{'x0':'-1','u0':'.2','w0':'.1'},
            'points':POINTS, 'digits':70, 'protected_hashes':hashes,
            'matching_rule':'Max pointwise relative max-entry error in F, same six points; monodromy not used in matching.',
            'match_factor':args.match_factor,'contours':{},'rk_trials':{},'pairs':{},'status':'running'}
    for name in ('compare_pii.py','pii_core.py','rk45_multiprecision.py','high_precision.py','test_pii.py'):
        shutil.copy2(ROOT/name, args.output/name)
    def checkpoint():
        (args.output/'results.json').write_text(json.dumps(encode(data),indent=2)+'\n')
    print('PII: two independently refined Taylor references', flush=True)
    start = perf_counter()
    coarse = p.Reference(digits=50, tolerance='1e-26', order=32)
    ref = p.Reference()
    data['reference'] = {'seconds':perf_counter()-start,
                         'refinement_F':max(relative(coarse.matrix(t),ref.matrix(t)) for t in POINTS),
                         'refinement_u_absolute':float(max(abs(coarse.at(t)[0]-ref.at(t)[0]) for t in POINTS)),
                         'steps':len(ref.segments), 'F':{t:ref.matrix(t) for t in POINTS},
                         'state':{t:ref.at(t) for t in POINTS}}
    jac, stokes = {}, {}
    start = perf_counter()
    def decode(raw):
        return mp.matrix([[mp.mpc(*v) if isinstance(v,list) else mp.mpf(v) for v in row] for row in raw])
    if args.reuse_monitor:
        old = json.loads(args.reuse_monitor.read_text())
        if old['points'] != POINTS or old['initial'] != data['initial']:
            raise ValueError('Monitor background/points mismatch')
        for t in POINTS:
            if relative(decode(old['reference']['F'][str(t)]),ref.matrix(t)) > 1e-32:
                raise ValueError('Monitor reference does not match')
            record = old['monitor'][str(t)]
            jac[t],stokes[t] = decode(record['J']),decode(record['s'])
        data['monitor'] = old['monitor']
        data['monitor_refinement_at_minus13'] = old['monitor_refinement_at_minus13']
        data['reused_monitor_sha256'] = hashlib.sha256(args.reuse_monitor.read_bytes()).hexdigest()
    else:
        with mp.workdps(80):
            for t in POINTS:
                print(f'  independent Stokes monitor x={ref.x0+t}',flush=True)
                s,j,defect = p.monodromy(ref.x0+t,*ref.at(t)[:2],radius=5,formal_order=64,
                                         tolerance='1e-36',order=40)
                jac[t],stokes[t] = j,s
                data.setdefault('monitor',{})[t] = {'s':s,'J':j,'adjacent_determinant_defect':defect}
                checkpoint()
            s,j,defect = p.monodromy(ref.x0-12,*ref.at(-12)[:2],radius=5.5,formal_order=80,
                                     tolerance='1e-40',order=44)
            data['monitor_refinement_at_minus13'] = {'s_absolute':float(max(map(abs,s-stokes[-12]))),
                                                     'J_relative':relative(j,jac[-12]),
                                                     'adjacent_determinant_defect':float(defect)}
    data['monitor_seconds'] = perf_counter()-start
    data['monitor_stokes_drift_absolute'] = float(max(max(map(abs,s-stokes[0])) for s in stokes.values()))
    data['monitor_reference_variation_drift'] = metrics({t:ref.matrix(t) for t in POINTS},ref,jac)['max_variation_drift']
    trials = {}
    reused = json.loads(args.reuse_results.read_text()) if args.reuse_results else None
    if reused:
        if reused['initial'] != data['initial'] or reused['points'] != POINTS or reused['digits'] != 70:
            raise ValueError('Reused comparison settings mismatch')
        if (args.reuse_results.parent/'pii_core.py').read_bytes() != (ROOT/'pii_core.py').read_bytes():
            raise ValueError('Reused contour implementation differs')
        for t in POINTS:
            if relative(decode(reused['reference']['F'][str(t)]),ref.matrix(t)) > 1e-32:
                raise ValueError('Reused comparison reference mismatch')
        data['rk_trials'] = reused['rk_trials']
        trials = {key:{int(t):decode(f) for t,f in record['F'].items()}
                  for key,record in reused['rk_trials'].items()}
        data['reused_results_sha256'] = hashlib.sha256(args.reuse_results.read_bytes()).hexdigest()
    def trial(tol):
        key = mp.nstr(mp.mpf(tol),14)
        if key not in trials:
            start = perf_counter()
            def rhs(t,y):
                potential = ref.potential(t)
                return [y[1],potential*y[0],y[3],potential*y[2]]
            states, stats = rk.integrate(rhs,POINTS,list(map(mp.mpf,[1,0,0,1])),key)
            elapsed = perf_counter()-start
            values = {t:mp.matrix([[s[0],s[2]],[s[1],s[3]]]) for t,s in states.items()}
            trials[key] = values
            data['rk_trials'][key] = {**metrics(values,ref,jac),**stats,'seconds':elapsed,'F':values}
            print('  RK',key,'E',data['rk_trials'][key]['max_solution_error'],flush=True)
            checkpoint()
        return key
    for tolerance in args.spectral_tolerances:
        print('Contour tolerance',tolerance,flush=True)
        if reused and tolerance in reused['contours']:
            record = dict(reused['contours'][tolerance], timing_reused=True)
            elapsed = record['seconds']
        else:
            start = perf_counter()
            contours = p.Contours(ref,radius=4,formal_order=48,tolerance=tolerance)
            values, diagnostics = {}, {}
            for t in POINTS:
                values[t], diagnostics[t] = contours.at(t)
            elapsed = perf_counter()-start
            record = {**metrics(values,ref,jac), 'seconds':elapsed,'F':values,'diagnostics':diagnostics,
                      'initial_raw_F':contours.initial_matrix,'raw_W':mp.det(contours.initial_matrix),
                      'weights':contours.weights,'radius':4,'formal_order':48,'spectral_tolerance':tolerance}
        data['contours'][tolerance] = record
        target = mp.mpf(record['max_solution_error'])
        print('  contour E',target,flush=True)
        tol = mp.mpf(min(data['rk_trials'],key=lambda k: abs(mp.log(mp.mpf(data['rk_trials'][k]['max_solution_error'])/target)))) if data['rk_trials'] else target/10
        for iteration in range(10):
            key = trial(tol)
            ratio = mp.mpf(data['rk_trials'][key]['max_solution_error'])/target
            if 1/args.match_factor <= ratio <= args.match_factor:
                break
            tol = mp.mpf(key)/ratio
        best = min(data['rk_trials'],key=lambda k: abs(mp.log(mp.mpf(data['rk_trials'][k]['max_solution_error'])/target)))
        selected = data['rk_trials'][best]
        ratio = selected['max_solution_error']/float(target)
        data['pairs'][tolerance] = {'rk_tolerance':best,'error_ratio_RK_over_contour':ratio,
                                    'matched':1/args.match_factor <= ratio <= args.match_factor,
                                    'drift_ratio_RK_over_contour':selected['max_variation_drift']/record['max_variation_drift'],
                                    'cost_ratio_contour_over_RK':elapsed/selected['seconds']}
        checkpoint()
    print('Independent finite-difference residual from contour values',flush=True)
    fine = p.Contours(ref,radius=4,formal_order=48,tolerance='1e-26')
    center, h = mp.mpf(-6), mp.mpf('0.001')
    values = {k:fine.at(center+k*h/2)[0] for k in (-4,-2,-1,0,1,2,4)}
    residuals = {}
    for stride in (2,1):
        step = stride*h/2
        d2 = (-values[2*stride]+16*values[stride]-30*values[0]+16*values[-stride]-values[-2*stride])/(12*step*step)
        potential = ref.potential(center)
        residuals[str(step)] = float(max(abs(d2[0,j]-potential*values[0][0,j]) for j in range(2))/
                                     max(1,max(abs(potential*values[0][0,j]) for j in range(2))))
    data['finite_difference_residual'] = {'x':str(ref.x0+center),'relative_by_step':residuals,
                                         'spectral_tolerance':'1e-26',
                                         'note':'Centered five-point second derivative of contour values; denominator max(1, |potential*F_row1|).'}
    data['total_seconds'] = perf_counter()-start_all
    data['protected_unchanged'] = all(hashlib.sha256(Path(path).read_bytes()).hexdigest() == old for path,old in hashes.items())
    data['status'] = 'complete'
    checkpoint()
    print(json.dumps({'pairs':data['pairs'],'monitor_floor':data['monitor_reference_variation_drift'],
                       'residual':data['finite_difference_residual'],'seconds':data['total_seconds'],
                       'protected_unchanged':data['protected_unchanged']},indent=2),flush=True)


if __name__ == '__main__':
    main()


==> anc/computational_preprint/results/pii_matched/high_precision.py <==
"""Multiple-precision Taylor continuation and local canonical Lax columns.

All Taylor coefficients come from algebraic recurrences, not numerical
differentiation. Error controls are refinement diagnostics, not enclosures.
"""
from bisect import bisect_right

import mpmath as mpm
from mpmath import mp
import numpy as np

import compare_monodromy as c


def mc(z):
    return mp.mpc(float(z.real), float(z.imag))


class Parameters:
    def __init__(self):
        # Embed the pilot's binary initial data exactly; do not silently change
        # them to decimal data while investigating sensitive continuation.
        self.x0, self.q0, self.h0 = map(mc, (c.core.X0, c.core.Q0, c.core.H0))
        self.a, self.b = map(mc, (c.core.THETA0, c.core.THETAINF))


def conv(a, b, n):
    return sum((a[k]*b[n-k] for k in range(n+1)), mp.mpc(0))


def horner(coeff, step):
    value = coeff[-1]
    for term in reversed(coeff[:-1]):
        value = value*step+term
    return value


def step_radius(coefficients, tol, cap):
    order = len(coefficients[0])-1
    radius = mp.mpf(cap)
    for series in coefficients:
        scale = max(1, abs(series[0]))
        for n in range(order-2, order+1):
            if series[n]:
                radius = min(radius, (tol*scale/abs(series[n]))**(mp.mpf(1)/n))
    return radius*mp.mpf('.7')


def reference_coefficients(x, state, p, order):
    series = [[v] for v in state]
    q, h, r, logq, logd, y1, v1, y2, v2 = series
    potential = []
    for n in range(order):
        qh, qq, hh, rr = (conv(a, b, n) for a, b in ((q,h),(q,q),(h,h),(r,r)))
        xq = x*q[n]+(q[n-1] if n else 0)
        xh = x*h[n]+(h[n-1] if n else 0)
        xr = x*r[n]+(r[n-1] if n else 0)
        xx = x*x if n == 0 else 2*x if n == 1 else 1 if n == 2 else 0
        potential.append(xx-(2*p.b-1 if n == 0 else 0)+6*xq+mp.mpf(15)/4*qq+12*p.a*p.a*rr)
        rhs = [2*qh+qq+2*xq,
               -hh-2*qh-2*xh-(2*p.b if n == 0 else 0)-4*p.a*p.a*rr,
               -2*conv(r,h,n)-conv(r,q,n)-2*xr,
               2*h[n]+q[n]+(2*x if n == 0 else 2 if n == 1 else 0),
               q[n]/2+(x if n == 0 else 1 if n == 1 else 0),
               v1[n], conv(potential,y1,n), v2[n], conv(potential,y2,n)]
        for seq, value in zip(series, rhs):
            seq.append(value/(n+1))
    return series


class TaylorReference:
    def __init__(self, span=6, digits=50, tolerance='1e-28', order=32):
        self.digits, self.order = digits, order
        self.segments, self.cost = {}, {}
        with mp.workdps(digits):
            self.p = Parameters()
            p = self.p
            initial = [p.q0, p.h0, 1/p.q0, mp.log(p.q0), mp.mpc(0),
                       mp.mpc(1), mp.mpc(0), mp.mpc(0), mp.mpc(1)]
            self.initial = initial
            for sign in (-1, 1):
                t, state, segments = mp.mpf(0), initial, []
                while abs(t) < span:
                    coeff = reference_coefficients(p.x0+t, state, p, order)
                    size = min(step_radius(coeff, mp.mpf(tolerance), '.2'), span-abs(t))
                    if size < mp.mpf('1e-12'):
                        raise RuntimeError('Reference step below 1e-12')
                    step = sign*size
                    segments.append((t, t+step, coeff))
                    state = [horner(seq, step) for seq in coeff]
                    t += step
                self.segments[sign] = segments
                self.cost[sign] = len(segments)
        self.starts = {sgn: [float(abs(a)) for a, _, _ in seq]
                       for sgn, seq in self.segments.items()}
        self.qdouble = {sgn: [np.array([complex(v) for v in cf[0]]) for _, _, cf in seq]
                        for sgn, seq in self.segments.items()}

    def at(self, t):
        with mp.workdps(self.digits):
            sign = 1 if t >= 0 else -1
            index = max(0, bisect_right(self.starts[sign], abs(float(t)))-1)
            origin, end, coeff = self.segments[sign][index]
            if abs(t) > abs(end)+mp.mpf('1e-12'):
                raise ValueError('Requested point outside reference interval')
            return [horner(seq, mp.mpf(t)-origin) for seq in coeff]

    def matrix(self, t):
        s = self.at(t)
        return mp.matrix([[s[5],s[7]],[s[6],s[8]]])

    def q_float(self, t):
        sign = 1 if t >= 0 else -1
        index = max(0, bisect_right(self.starts[sign], abs(float(t)))-1)
        origin = float(self.segments[sign][index][0])
        return np.polynomial.polynomial.polyval(t-origin, self.qdouble[sign][index])


def lax_parts(x, q, h, p):
    chi = q*h+2*p.b
    a0 = mp.matrix([[x,1],[-chi,-x]])
    residue = mp.matrix([[q*h/2,-q/2],[(q*h*h-4*p.a*p.a/q)/2,-q*h/2]])
    return a0, residue


def formal_series(x, q, h, p, order):
    _, d = lax_parts(x,q,h,p)
    chi = q*h+2*p.b
    out = [mp.eye(2)]
    b, cc = -mp.mpf(1)/2, -chi/2
    for n in range(1,order+1):
        prev = out[-1]
        dp = d*prev
        a = ((x+q/2)*cc-((n-1+p.b)*prev[1,0]+dp[1,0])/2)/n
        dd = -(chi*((n-1-p.b)*prev[0,1]+dp[0,1]+2*x*b)/2+d[1,0]*b)/n
        out.append(mp.matrix([[a,b],[cc,dd]]))
        b, cc = -((n-1-p.b)*prev[0,1]+dp[0,1]+2*x*b+dd)/2, ((n-1+p.b)*prev[1,0]+dp[1,0]-2*x*cc-chi*a)/2
    return out


def formal_value(z, series):
    result = series[-1].copy()
    for coefficient in reversed(series[:-1]):
        result = result/z+coefficient
    return result


def spectral_coefficients(z, state, x, q, h, p, order, sensitivity):
    a0, d = lax_parts(x,q,h,p)
    za = a0+mp.matrix([[z,0],[0,-z]])
    aq = mp.matrix([[0,0],[-h,0]])
    ah = mp.matrix([[0,0],[-q,0]])
    dq = mp.matrix([[h/2,-mp.mpf(1)/2],[h*h/2+2*p.a*p.a/q**2,-h/2]])
    dh = mp.matrix([[q/2,0],[q*h,-q/2]])
    groups = 3 if sensitivity else 1
    coeff = [[v] for v in state]
    divided = [[] for _ in state]
    for n in range(order):
        for j in range(len(state)):
            divided[j].append((coeff[j][n]-(divided[j][n-1] if n else 0))/z)
        for g in range(groups):
            off = 2*g
            u = mp.matrix([coeff[off][n],coeff[off+1][n]])
            v = mp.matrix([divided[off][n],divided[off+1][n]])
            rhs = za*u+d*v
            if n:
                rhs += mp.matrix([coeff[off][n-1],-coeff[off+1][n-1]])
            if g:
                base = mp.matrix([coeff[0][n],coeff[1][n]])
                divbase = mp.matrix([divided[0][n],divided[1][n]])
                rhs += (aq if g == 1 else ah)*base+(dq if g == 1 else dh)*divbase
            coeff[off].append(rhs[0]/(n+1))
            coeff[off+1].append(rhs[1]/(n+1))
    return coeff


def kernel_coefficients(z, coeff, x, q, h, root, p):
    u, v = coeff[:2]
    nterms = len(u)-1
    chi, bdiag = q*h+2*p.b, z+x+q/2
    w1 = [bdiag*u[n]+(u[n-1] if n else 0)+v[n] for n in range(nterms)]
    w2 = [-chi*u[n]-bdiag*v[n]-(v[n-1] if n else 0) for n in range(nterms)]
    qp = q*(2*h+q+2*x)
    hp = -h*h-2*h*(q+x)-2*p.b-4*p.a*p.a/q**2
    aa, uw, out, dxout = [], [], [], []
    for n in range(nterms):
        aa.append(conv(u,u,n))
        uw.append(conv(u,w1,n))
        bracket = (h-z)*aa[n]-(aa[n-1] if n else 0)-conv(u,v,n)
        derivative = (qp/(2*q)*bracket+hp*aa[n]+2*(h-z)*uw[n]
                      -2*(uw[n-1] if n else 0)-conv(w1,v,n)-conv(u,w2,n))
        out.append((root*bracket/2-(out[n-1] if n else 0))/z)
        dxout.append((root*derivative/2-(dxout[n-1] if n else 0))/z)
    return out, dxout


def spectral_path(state, vertices, x, q, h, p, tol, order=32, sensitivity=False, root=None):
    integrals = [mp.mpc(0),mp.mpc(0)]
    steps = 0
    for start, end in zip(vertices[:-1],vertices[1:]):
        z = start
        while abs(end-z) > mp.mpf('1e-60'):
            coeff = spectral_coefficients(z,state,x,q,h,p,order,sensitivity)
            size = min(step_radius(coeff,tol,min(mp.mpf('.7'),abs(z)/3)),abs(end-z))
            step = (end-z)/abs(end-z)*size
            if root is not None:
                for k, seq in enumerate(kernel_coefficients(z,coeff,x,q,h,root,p)):
                    integrals[k] += step*horner([v/(n+1) for n,v in enumerate(seq)],step)
            state = [horner(seq,step) for seq in coeff]
            z += step
            steps += 1
            if steps > 30000:
                raise RuntimeError('Spectral path exceeded step budget')
    return state, integrals


def vertices(radius,index,vertex_angle=0):
    angle = index*mp.pi/2
    inner = mp.mpf('1.45')
    path = [radius*mp.exp(1j*angle),inner*mp.exp(1j*angle)]
    pieces = int(mp.ceil(abs(angle-vertex_angle)/(mp.pi/4)))
    if pieces:
        path.extend(inner*mp.exp(1j*(angle+(vertex_angle-angle)*j/pieces)) for j in range(1,pieces+1))
    return path


def canonical_column(x,q,h,p,index,radius,formal_order,tol,*,sensitivity=False,root=None,vertex_angle=0):
    path = vertices(radius,index,vertex_angle)
    z = path[0]
    column = 0 if index % 2 else 1
    sign = 1 if column == 0 else -1
    formal = formal_value(z,formal_series(x,q,h,p,formal_order))
    initial = [formal[0,column],formal[1,column]]
    if sensitivity:
        # A high-precision central difference is used only on the explicit
        # formal coefficients; the spectral sensitivities obey differentiated ODEs.
        eps = mp.power(10,-mp.dps//3)
        for dq,dh in ((eps,0),(0,eps)):
            plus = formal_value(z,formal_series(x,q+dq,h+dh,p,formal_order))
            minus = formal_value(z,formal_series(x,q-dq,h-dh,p,formal_order))
            initial += [(plus[j,column]-minus[j,column])/(2*eps) for j in range(2)]
    result, pair = spectral_path(initial,path,x,q,h,p,tol,sensitivity=sensitivity,root=root)
    theta = z*z/2+x*z-p.b*(mp.log(radius)+1j*index*mp.pi/2)
    factor = mp.exp(sign*theta)
    return [v*factor for v in result], [v*factor**2 for v in pair]


def monodromy(x,q,h,p,radius=16,formal_order=48,tol='1e-30'):
    columns = {}
    for j in range(-4,2):
        values,_ = canonical_column(x,q,h,p,j,mp.mpf(radius),formal_order,mp.mpf(tol),sensitivity=True)
        columns[j] = mp.matrix([[values[0],values[2],values[4]],[values[1],values[3],values[5]]])
    def det(u,v):
        return u[0]*v[1]-u[1]*v[0]
    for index,left,right in ((1,1,0),(-1,-1,0),(-2,-1,-2),(-3,-3,-2),(-4,-3,-4)):
        u,v,target = columns[left],columns[right],columns[index].copy()
        determinant = det(u[:,0],v[:,0])
        dd = [det(u[:,j],v[:,0])+det(u[:,0],v[:,j]) for j in (1,2)]
        columns[index][:,0] = target[:,0]/determinant
        for j in (1,2):
            columns[index][:,j] = target[:,j]/determinant-target[:,0]*dd[j-1]/determinant**2
    frames = []
    for a,b in ((1,0),(-1,0),(-1,-2),(-3,-2),(-3,-4)):
        frames.append([mp.matrix([[columns[a][0,j],columns[b][0,j]],
                                  [columns[a][1,j],columns[b][1,j]]]) for j in range(3)])
    ss, ds = [], []
    for k in range(4):
        left,right = frames[k],frames[k+1]
        inv = left[0]**-1
        matrix = inv*right[0]
        row,col = (1,0) if k%2 == 0 else (0,1)
        ss.append(matrix[row,col])
        ds.append([(inv*(right[j]-left[j]*matrix))[row,col] for j in (1,2)])
    products = mp.matrix([ss[a]*ss[b] for a,b in c.PAIRS])
    jac = mp.matrix([[ss[a]*ds[b][j]+ss[b]*ds[a][j] for j in range(2)] for a,b in c.PAIRS])
    return ss, products, jac


def contour_basis(x,state,p,radius=16,formal_order=48,tol='1e-30',coefficients=None):
    q,h,_,logq,logd = state[:5]
    root = mp.exp(logq/2)
    answers, saved = [], {}
    for name,spec in c.old.CYCLES.items():
        cols,pairs = [], []
        vertex_angle = mp.pi if name == 'B' else mp.mpf(0)
        for j in spec['indices']:
            values,pair = canonical_column(x,q,h,p,j,mp.mpf(radius),formal_order,mp.mpf(tol),root=root,vertex_angle=vertex_angle)
            gauge = mp.exp((1 if j%2 else -1)*logd)
            cols.append([v*gauge for v in values])
            pairs.append([v*gauge*gauge for v in pair])
        if coefficients is None:
            square = mp.matrix([[u[0]**2 for u in cols],
                                [u[0]*u[1] for u in cols],[u[1]**2 for u in cols]])
            # Cofactors give the null vector without a double-precision SVD.
            coef = [(-1)**j*mp.det(mp.matrix([[square[r,k] for k in range(4) if k != j] for r in range(3)])) for j in range(4)]
            scale = max(abs(v) for v in coef)
            coef = [v/scale for v in coef]
        else:
            coef = coefficients[name]
        saved[name] = coef
        answers.append([sum(coef[k]*pairs[k][r] for k in range(4)) for r in range(2)])
    return mp.matrix([[answers[0][0],answers[1][0]],[answers[0][1],answers[1][1]]]), saved


def tangent_conversion(x,state):
    q,h = state[:2]
    root = mp.exp(state[3]/2)
    qp = q*(2*h+q+2*x)
    return mp.matrix([[root,0],[-qp/(4*q*root)-root/2,1/(2*root)]])


==> anc/computational_preprint/results/pii_matched/pii_core.py <==
"""PII (alpha=0): Taylor background, canonical columns, and squared cycles.

The author's source article is read-only. Contours here are finite sums of
subdominant rays with cancelling symmetric-square boundaries at lambda=0.
"""
from bisect import bisect_right

from mpmath import mp

from high_precision import conv, horner, step_radius


def reference_coefficients(x, state, order):
    series = [[v] for v in state]
    u, w, integral_u, y1, v1, y2, v2 = series
    square, potential = [], []
    for n in range(order):
        square.append(conv(u, u, n))
        potential.append(6*square[n]+(x if n == 0 else 1 if n == 1 else 0))
        rhs = [w[n], 2*conv(square, u, n)+x*u[n]+(u[n-1] if n else 0),
               u[n], v1[n], conv(potential, y1, n), v2[n], conv(potential, y2, n)]
        for seq, value in zip(series, rhs):
            seq.append(value/(n+1))
    return series


class Reference:
    def __init__(self, span=12, digits=70, tolerance='1e-36', order=40,
                 x0='-1', u0='.2', w0='.1'):
        self.digits, self.span = digits, mp.mpf(span)
        self.segments = []
        with mp.workdps(digits):
            self.x0 = mp.mpf(x0)
            self.initial = list(map(mp.mpf, [u0, w0, '0', '1', '0', '0', '1']))
            t, state = mp.mpf(0), self.initial
            while -t < self.span:
                cf = reference_coefficients(self.x0+t, state, order)
                step = -min(step_radius(cf, mp.mpf(tolerance), '.25'), self.span+t)
                if abs(step) < mp.mpf('1e-14'):
                    raise RuntimeError('PII reference step below floor')
                self.segments.append((t, t+step, cf))
                state = [horner(seq, step) for seq in cf]
                t += step
        self.starts = [abs(a) for a, _, _ in self.segments]

    def at(self, t):
        with mp.workdps(self.digits):
            t = mp.mpf(t)
            if t > 0 or -t > self.span:
                raise ValueError('PII reference defined on [-span, 0]')
            index = max(0, bisect_right(self.starts, -t)-1)
            origin, _, cf = self.segments[index]
            return [horner(seq, t-origin) for seq in cf]

    def potential(self, t):
        # Evaluate only the background, never reference linearized solutions.
        index = max(0, bisect_right(self.starts, -t)-1)
        origin, _, cf = self.segments[index]
        u = horner(cf[0], t-origin)
        return self.x0+t+6*u*u

    def matrix(self, t):
        s = self.at(t)
        return mp.matrix([[s[3], s[5]], [s[4], s[6]]])

    def anchor(self, t):
        # At lambda=0, B=u*sigma_1; these matrices commute for different x.
        z = self.at(t)[2]
        return mp.matrix([[mp.cosh(z), mp.sinh(z)], [mp.sinh(z), mp.cosh(z)]])


def formal_column(x, u, w, sign, order):
    """Riccati ratio and its amplitude, with leading coefficient exactly one.

sign=+1 is column 1, exp(-i*Omega); sign=-1 is column 2.
Only algebraic recurrence is used; no coefficients are copied from print.
"""
    ii = mp.j*sign
    r = [mp.mpc(0), ii*u/2, w/4]
    for m in range(1, order+1):
        lhs = -(m-1)*r[m-1] if m >= 2 else 0
        square_next = sum(r[k]*r[m+1-k] for k in range(1, m+1))
        square = sum(r[k]*r[m-k] for k in range(1, m))
        r.append((lhs-ii*(2*x+4*u*u)*r[m]+4*u*square_next+2*ii*w*square)/(8*ii))
    log_amp = [mp.mpc(0)]
    for n in range(1, order+1):
        log_amp.append(-(4*u*r[n+2]+2*ii*w*r[n+1])/n)
    amp = [mp.mpc(1)]
    for n in range(1, order+1):
        amp.append(sum(k*log_amp[k]*amp[n-k] for k in range(1, n+1))/n)
    other = [conv(r, amp, n) for n in range(order+1)]
    return [amp, other] if sign == 1 else [other, amp]


def spectral_coefficients(z, state, x, u, w, order, sensitivity=False):
    cf = [[v] for v in state]
    groups = 3 if sensitivity else 1
    diagonal = -mp.j*(4*z*z+x+2*u*u)
    upper, lower = 4*u*z+2*mp.j*w, 4*u*z-2*mp.j*w
    for n in range(order):
        for g in range(groups):
            a, b = cf[2*g:2*g+2]
            ra, rb = diagonal*a[n]+upper*b[n], lower*a[n]-diagonal*b[n]
            if n:
                ra += -8*mp.j*z*a[n-1]+4*u*b[n-1]
                rb += 4*u*a[n-1]+8*mp.j*z*b[n-1]
            if n >= 2:
                ra -= 4*mp.j*a[n-2]
                rb += 4*mp.j*b[n-2]
            if g == 1:
                ra += -4*mp.j*u*cf[0][n]+4*z*cf[1][n]
                rb += 4*z*cf[0][n]+4*mp.j*u*cf[1][n]
                if n:
                    ra += 4*cf[1][n-1]
                    rb += 4*cf[0][n-1]
            elif g == 2:
                ra += 2*mp.j*cf[1][n]
                rb -= 2*mp.j*cf[0][n]
            a.append(ra/(n+1))
            b.append(rb/(n+1))
    return cf


def kernel_coefficients(z, cf, u):
    a, b = cf[:2]
    out, dx, minus = [], [], []
    for n in range(len(a)-1):
        aa, bb, ab = conv(a, a, n), conv(b, b, n), conv(a, b, n)
        out.append(aa+bb)
        minus.append(aa-bb)
        dx.append(-2*mp.j*(z*minus[n]+(minus[n-1] if n else 0))+4*u*ab)
    return out, dx


def canonical(x, u, w, index, radius=4, formal_order=40, tolerance='1e-26',
              sensitivity=False, quadrature=True, order=32):
    angle = -mp.pi/6+index*mp.pi/3
    sign = 1 if index % 2 == 0 else -1
    z = mp.mpf(radius)*mp.exp(mp.j*angle)
    initial_z = z
    def initial(uu, ww):
        return [horner(cf, 1/z) for cf in formal_column(x, uu, ww, sign, formal_order)]
    state = initial(u, w)
    boundary = -mp.j*(state[0]**2-state[1]**2)/2
    if sensitivity:
        eps = mp.power(10, -mp.dps//3)
        for du, dw in ((eps, 0), (0, eps)):
            plus, minus = initial(u+du, w+dw), initial(u-du, w-dw)
            state.extend((a-b)/(2*eps) for a, b in zip(plus, minus))
    integrals = [mp.mpc(0), mp.mpc(0)]
    steps = 0
    while abs(z) > mp.mpf('1e-60'):
        cf = spectral_coefficients(z, state, x, u, w, order, sensitivity)
        kernel = kernel_coefficients(z, cf, u) if quadrature else None
        controlled = cf
        if kernel is not None:
            # Products have faster phase variation than individual columns.
            # Include both accumulated integrals in Taylor step selection.
            controlled = cf+[[integrals[k]]+[v/(n+1) for n,v in enumerate(seq)]
                             for k,seq in enumerate(kernel)]
        size = min(step_radius(controlled, mp.mpf(tolerance), '.4'), abs(z))
        step = -z/abs(z)*size
        if quadrature:
            for k, seq in enumerate(kernel):
                integrals[k] += step*horner([v/(n+1) for n, v in enumerate(seq)], step)
        state = [horner(seq, step) for seq in cf]
        z += step
        steps += 1
        if steps > 30000:
            raise RuntimeError('PII spectral step budget exceeded')
    exponent = mp.exp(-sign*mp.j*(4*initial_z**3/3+x*initial_z))
    return {'column': mp.matrix([v*exponent for v in state[:2]]),
            'sensitivities': [mp.matrix([v*exponent for v in state[k:k+2]]) for k in (2, 4)]
                            if sensitivity else [],
            'integral': mp.matrix([v*exponent**2 for v in integrals]),
            'boundary': boundary*exponent**2, 'steps': steps}


def wedge(a, b):
    return a[0]*b[1]-a[1]*b[0]


def squared(column):
    a, b = column
    return mp.matrix([a*a, a*b, b*b])


def cycle_coefficients(columns):
    rows = mp.matrix([[squared(v)[k] for v in columns] for k in range(3)])
    cofactors = []
    for j in range(4):
        minor = mp.matrix([[rows[k, l] for l in range(4) if l != j] for k in range(3)])
        cofactors.append((-1)**j*mp.det(minor))
    scale = max(map(abs, cofactors))
    if not scale:
        raise ValueError('Degenerate four-ray cycle')
    return [v/scale for v in cofactors]


class Contours:
    groups = [(0, 1, 2, 3), (2, 3, 4, 5)]

    def __init__(self, reference, **settings):
        self.reference, self.settings = reference, settings
        self.base = self.columns(0)
        self.weights = [cycle_coefficients([self.base[j]['column'] for j in group])
                        for group in self.groups]
        self.initial_matrix, _ = self.assemble(self.base)
        self.inverse = self.initial_matrix**-1

    def columns(self, t):
        u, w = self.reference.at(t)[:2]
        x = self.reference.x0+t
        return [canonical(x, u, w, j, **self.settings) for j in range(6)]

    def assemble(self, data):
        matrix = mp.matrix(2, 2)
        boundary = mp.matrix(1, 2)
        for k, (group, weights) in enumerate(zip(self.groups, self.weights)):
            for j, c in zip(group, weights):
                for row in range(2):
                    matrix[row, k] += c*data[j]['integral'][row]
                boundary[k] -= c*data[j]['boundary']
        return matrix, boundary

    def at(self, t):
        data = self.columns(t) if t else self.base
        anchor = self.reference.anchor(t)
        direction_defect = mp.mpf(0)
        corrections = []
        for j, local in enumerate(data):
            target = anchor*self.base[j]['column']
            pivot = max(range(2), key=lambda k: abs(local['column'][k]))
            gamma = target[pivot]/local['column'][pivot]
            direction_defect = max(direction_defect,
                                   max(map(abs, gamma*local['column']-target))/max(map(abs, target)))
            corrections.append(abs(gamma-1))
            data[j] = dict(local, column=gamma*local['column'],
                           integral=gamma**2*local['integral'], boundary=gamma**2*local['boundary'])
        raw, boundary = self.assemble(data)
        inner = mp.mpf(0)
        for group, weights in zip(self.groups, self.weights):
            residual = sum((c*squared(data[j]['column']) for j, c in zip(group, weights)), mp.zeros(3, 1))
            scale = sum(abs(c)*max(map(abs, squared(data[j]['column']))) for j, c in zip(group, weights))
            inner = max(inner, max(map(abs, residual))/scale)
        return raw*self.inverse, {'direction_defect': direction_defect,
                                  'amplitude_correction': max(corrections),
                                  'inner_boundary_defect': inner,
                                  'outer_boundary': max(map(abs, boundary*self.inverse))}


def monodromy(x, u, w, **settings):
    """Four connection coefficients and their fixed-x (u,w) derivatives.

v[j+2] = a[j]*v[j] + b[j]*v[j+1]; b are Stokes coefficients
in the explicitly specified subdominant-column convention. No determinant
or conservation projection is applied. The four entries are redundant.
"""
    data = [canonical(x, u, w, j, sensitivity=True, quadrature=False, **settings) for j in range(6)]
    values, jacobian = mp.matrix(4, 1), mp.matrix(4, 2)
    adjacent = []
    for j in range(4):
        a, b, c = [data[k]['column'] for k in (j, j+1, j+2)]
        numerator, denominator = wedge(a, c), wedge(a, b)
        values[j] = numerator/denominator
        adjacent.append(abs(denominator-(-1)**j))
        for k in range(2):
            da, db, dc = [data[l]['sensitivities'][k] for l in (j, j+1, j+2)]
            dn = wedge(da, c)+wedge(a, dc)
            dd = wedge(da, b)+wedge(a, db)
            jacobian[j, k] = (dn*denominator-numerator*dd)/denominator**2
    return values, jacobian, max(adjacent)


==> anc/computational_preprint/results/pii_matched/rk45_multiprecision.py <==
"""Dormand-Prince 5(4) with exact rational coefficients and mpmath stages.

Tableau and RMS step controller follow scipy.integrate.RK45. Requested
output points are hit by steps, without a lower-order dense interpolant.
"""
from bisect import bisect_right
from time import perf_counter

from mpmath import mp

import high_precision as hp


def tableau():
    def rational(s):
        num,den = s.split('/') if '/' in s else (s,'1')
        return mp.mpf(num)/int(den)
    rows = [[], ['1/5'], ['3/40','9/40'],
            ['44/45','-56/15','32/9'],
            ['19372/6561','-25360/2187','64448/6561','-212/729'],
            ['9017/3168','-355/33','46732/5247','49/176','-5103/18656']]
    aa = [[rational(v) for v in row] for row in rows]
    bb = list(map(rational,['35/384','0','500/1113','125/192','-2187/6784','11/84']))
    cc = list(map(rational,['0','1/5','3/10','4/5','8/9','1']))
    ee = list(map(rational,['-71/57600','0','71/16695','-71/1920','17253/339200','-22/525','1/40']))
    return aa,bb,cc,ee


def rk_step(fun,t,y,f,step,coefficients):
    aa,bb,cc,ee = coefficients
    stages = [f]
    for s in range(1,6):
        trial = [y[j]+step*sum(aa[s][k]*stages[k][j] for k in range(s)) for j in range(len(y))]
        stages.append(fun(t+cc[s]*step,trial))
    new = [y[j]+step*sum(bb[k]*stages[k][j] for k in range(6)) for j in range(len(y))]
    stages.append(fun(t+step,new))
    error = [step*sum(ee[k]*stages[k][j] for k in range(7)) for j in range(len(y))]
    return new,stages[-1],error


class SharedPotential:
    """Evaluate only q from the shared background, never its reference F."""
    def __init__(self,reference):
        self.reference = reference
        self.p = reference.p

    def __call__(self,t):
        ref = self.reference
        sign = 1 if t >= 0 else -1
        index = max(0,bisect_right(ref.starts[sign],abs(float(t)))-1)
        origin,end,coeff = ref.segments[sign][index]
        if abs(t) > abs(end)+mp.mpf('1e-12'):
            raise ValueError('Potential requested outside the background interval')
        q = hp.horner(coeff[0],t-origin)
        x = self.p.x0+t
        return x*x-(2*self.p.b-1)+6*x*q+mp.mpf(15)/4*q*q+12*self.p.a*self.p.a/(q*q)


def integrate(fun,points,initial,tolerance,max_step='.2',max_attempts=500000):
    rtol = mp.mpf(tolerance)
    if rtol <= 0 or rtol < 100*mp.eps:
        raise ValueError('Tolerance must be positive and resolved by the working precision')
    atol,cap = rtol/10,mp.mpf(max_step)
    coeff = tableau()
    out = {0.:list(initial)}
    stats = {'accepted_steps':0,'rejected_steps':0,'nfev':0}
    for sign in (-1,1):
        targets = sorted([mp.mpf(float(v)) for v in points if sign*v > 0],key=abs)
        if not targets:
            continue
        t,y = mp.mpf(0),list(initial)
        f = fun(t,y)
        stats['nfev'] += 1
        size = min(mp.mpf('.01'),cap)
        for target in targets:
            while sign*(target-t) > 0:
                if stats['accepted_steps']+stats['rejected_steps'] >= max_attempts:
                    raise RuntimeError('Runge-Kutta attempt budget exceeded')
                rejected = False
                while True:
                    step = sign*min(size,cap,abs(target-t))
                    if t+step == t:
                        raise RuntimeError('Runge-Kutta step underflow')
                    new,fn,error = rk_step(fun,t,y,f,step,coeff)
                    stats['nfev'] += 6
                    norm = mp.sqrt(sum(abs(error[j]/(atol+rtol*max(abs(y[j]),abs(new[j]))))**2
                                       for j in range(len(y)))/len(y))
                    if norm < 1:
                        factor = min(10,mp.mpf('.9')*norm**(-mp.mpf(1)/5)) if norm else mp.mpf(10)
                        if rejected:
                            factor = min(1,factor)
                        size = abs(step)*factor
                        t,y,f = t+step,new,fn
                        stats['accepted_steps'] += 1
                        break
                    size = abs(step)*max(mp.mpf('.2'),mp.mpf('.9')*norm**(-mp.mpf(1)/5))
                    rejected = True
                    stats['rejected_steps'] += 1
                    if stats['accepted_steps']+stats['rejected_steps'] >= max_attempts:
                        raise RuntimeError('Runge-Kutta attempt budget exceeded')
            out[float(target)] = y.copy()
    return out,stats


def fundamental(reference,points,tolerance):
    start = perf_counter()
    potential = SharedPotential(reference)
    def rhs(t,y):
        u = potential(t)
        return [y[1],u*y[0],y[3],u*y[2]]
    values,stats = integrate(rhs,points,[mp.mpc(1),mp.mpc(0),mp.mpc(0),mp.mpc(1)],tolerance)
    matrices = {t:mp.matrix([[v[0],v[2]],[v[1],v[3]]]) for t,v in values.items()}
    stats.update({'seconds':perf_counter()-start,'tolerance':str(tolerance),'digits':mp.dps})
    return matrices,stats


==> anc/computational_preprint/results/pii_matched/test_pii.py <==
import unittest

from mpmath import mp
import sympy as sp

import pii_core as p


class PIIIdentities(unittest.TestCase):
    def test_zero_curvature_and_squared_kernel(self):
        x, z, u, w, a, b, v, vp = sp.symbols('x z u w a b v vp')
        ii = sp.I
        A = sp.Matrix([[-ii*(4*z*z+x+2*u*u), 4*u*z+2*ii*w],
                       [4*u*z-2*ii*w, ii*(4*z*z+x+2*u*u)]])
        B = sp.Matrix([[-ii*z, u], [u, ii*z]])
        Ax = A.diff(x)+A.diff(u)*w+A.diff(w)*(2*u**3+x*u)
        self.assertEqual(sp.simplify(Ax-B.diff(z)+A*B-B*A), sp.zeros(2))
        az, bz = A*sp.Matrix([a, b])
        ax, bx = B*sp.Matrix([a, b])
        def dx(expr):
            return sp.diff(expr,x)+sp.diff(expr,u)*w+sp.diff(expr,w)*(2*u**3+x*u)+sp.diff(expr,a)*ax+sp.diff(expr,b)*bx+sp.diff(expr,v)*vp+sp.diff(expr,vp)*(6*u*u+x)*v
        def dz(expr):
            return sp.diff(expr,z)+sp.diff(expr,a)*az+sp.diff(expr,b)*bz
        K, R = a*a+b*b, -ii*(a*a-b*b)/2
        self.assertEqual(sp.expand(dx(dx(K))-(6*u*u+x)*K-dz(R)), 0)
        variation = 4*z*v*(a*a-b*b)-2*ii*vp*K+8*ii*u*v*a*b
        self.assertEqual(sp.expand(dx(variation)-v*dz(a*a-b*b)), 0)

    def test_formal_first_coefficient(self):
        with mp.workdps(60):
            x, u, w = map(mp.mpf, ['-.7', '.2', '.1'])
            H = x*u*u+u**4-w*w
            for sign in (1, -1):
                cf = p.formal_column(x, u, w, sign, 4)
                diagonal, other = cf if sign == 1 else cf[::-1]
                self.assertLess(abs(diagonal[1]-sign*mp.j*H/2), mp.mpf('1e-55'))
                self.assertLess(abs(other[1]-sign*mp.j*u/2), mp.mpf('1e-55'))

    def test_formal_matrix_recurrence(self):
        with mp.workdps(60):
            x, u, w = map(mp.mpf, ['-.7', '.2', '.1'])
            columns = [p.formal_column(x, u, w, sign, 16) for sign in (1, -1)]
            matrices = [mp.matrix([[columns[j][i][n] for j in range(2)] for i in range(2)])
                        for n in range(17)]
            s3, s1 = mp.matrix([[1,0],[0,-1]]), mp.matrix([[0,1],[1,0]])
            a0 = mp.matrix([[-mp.j*(x+2*u*u), 2*mp.j*w],[-2*mp.j*w, mp.j*(x+2*u*u)]])
            for k in range(15):
                rhs = -4*mp.j*(s3*matrices[k+2]-matrices[k+2]*s3)+4*u*s1*matrices[k+1]+a0*matrices[k]+mp.j*x*matrices[k]*s3
                lhs = -(k-1)*matrices[k-1] if k else mp.zeros(2)
                self.assertLess(max(map(abs, rhs-lhs)), mp.mpf('1e-50'))

    def test_airy_reference(self):
        with mp.workdps(60):
            ref = p.Reference(span=2, digits=60, tolerance='1e-32', u0='0', w0='0')
            def airy(x):
                return mp.matrix([[mp.airyai(x), mp.airybi(x)],
                                  [mp.airyai(x,1), mp.airybi(x,1)]])
            truth = airy(-3)*airy(-1)**-1
            self.assertLess(max(map(abs, ref.matrix(-2)-truth)), mp.mpf('1e-30'))
            self.assertEqual(ref.at(-2)[0], 0)

    def test_cycle_cancels_symmetric_boundary(self):
        with mp.workdps(50):
            columns = [mp.matrix(v) for v in ([1,0], [0,1], [1,1], [2,-1])]
            cc = p.cycle_coefficients(columns)
            residual = sum((c*p.squared(v) for c,v in zip(cc, columns)), mp.zeros(3,1))
            self.assertLess(max(map(abs, residual)), mp.mpf('1e-45'))

    def test_airy_contour_value_and_derivative(self):
        with mp.workdps(60):
            values = [p.canonical(mp.mpf('-1'), mp.mpf(0), mp.mpf(0), j,
                                  radius=3, formal_order=0, tolerance='1e-27')['integral']
                      for j in (4, 0)]
            integral = values[0]-values[1]
            truth = mp.pi*mp.matrix([mp.airyai(-1), mp.airyai(-1, 1)])
            self.assertLess(max(map(abs, integral-truth)), mp.mpf('1e-26'))

    def test_spectral_sensitivities(self):
        with mp.workdps(65):
            x, u, w = map(mp.mpf, ['-1', '.2', '.1'])
            settings = dict(radius=3, formal_order=30, tolerance='1e-30', quadrature=False)
            value = p.canonical(x, u, w, 0, sensitivity=True, **settings)
            eps = mp.mpf('1e-12')
            for k, (du, dw) in enumerate(((eps,0),(0,eps))):
                plus = p.canonical(x, u+du, w+dw, 0, **settings)['column']
                minus = p.canonical(x, u-du, w-dw, 0, **settings)['column']
                error = max(map(abs, (plus-minus)/(2*eps)-value['sensitivities'][k]))
                self.assertLess(error, mp.mpf('1e-20'))


if __name__ == '__main__':
    unittest.main()


==> anc/computational_preprint/results/pii_quadrature_control/STATUS.md <==
# Partial Calibration

The comparison at contour tolerance `1e-12` completed, including its
matched Runge-Kutta trial. These records and original timings are reusable.

The next level, `1e-15`, gave a contour error near `5.6e-23`. Its RK matching
run was interrupted to avoid an unnecessarily expensive calibration. This
level and the requested `1e-18` level did not complete and are not results.
The final residual and integrity checks in this directory did not run.
The completed follow-up is stored separately in `../pii_comparison/`.


==> anc/computational_preprint/results/pii_quadrature_control/compare_pii.py <==
#!/usr/bin/env python3
"""First matched-accuracy PII comparison; independent Stokes sensitivities."""
import argparse
import hashlib
import json
from pathlib import Path
import shutil
from time import perf_counter

from mpmath import mp

import pii_core as p
import rk45_multiprecision as rk


POINTS = [0, -1, -3, -6, -9, -12]
ROOT = Path(__file__).resolve().parent
SOURCE = Path('<RCD-2024-source>')


def encode(value):
    if isinstance(value, mp.matrix):
        return [[encode(value[i,j]) for j in range(value.cols)] for i in range(value.rows)]
    if isinstance(value, dict):
        return {str(k): encode(v) for k,v in value.items()}
    if isinstance(value, (tuple, list)):
        return [encode(v) for v in value]
    if isinstance(value, mp.mpc):
        return [mp.nstr(value.real, 80), mp.nstr(value.imag, 80)]
    if isinstance(value, mp.mpf):
        return mp.nstr(value, 80)
    return value


def relative(a, b):
    return float(max(map(abs, a-b))/max(map(abs, b)))


def metrics(values, ref, jac):
    rows = [{'t':t, 'x':float(ref.x0+t), 'solution_error':relative(values[t],ref.matrix(t)),
             'variation_drift':relative(jac[t]*values[t],jac[0]),
             'wronskian_error':float(abs(mp.det(values[t])-1))} for t in POINTS]
    return {**{'max_'+key:max(row[key] for row in rows)
               for key in ('solution_error','variation_drift','wronskian_error')}, 'points':rows}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--output', type=Path, default=ROOT/'results/pii_first')
    parser.add_argument('--spectral-tolerances', nargs='+', default=['1e-9','1e-12'])
    parser.add_argument('--match-factor', type=float, default=1.1)
    parser.add_argument('--reuse-monitor', type=Path)
    args = parser.parse_args()
    if args.match_factor <= 1:
        parser.error('match-factor must exceed one')
    args.output.mkdir(parents=True, exist_ok=False)
    mp.dps = 70
    start_all = perf_counter()
    protected = [SOURCE, ROOT.parent/'piv2026_manuscript.tex',
                 ROOT.parent/'ms_source.zip', ROOT.parent/'ms_submission.zip',
                 *sorted((ROOT.parent/'verification').glob('*'))]
    hashes = {str(v):hashlib.sha256(v.read_bytes()).hexdigest() for v in protected if v.is_file()}
    data = {'equation':'u_xx=2*u^3+x*u; alpha=0', 'initial':{'x0':'-1','u0':'.2','w0':'.1'},
            'points':POINTS, 'digits':70, 'protected_hashes':hashes,
            'matching_rule':'Max pointwise relative max-entry error in F, same six points; monodromy not used in matching.',
            'match_factor':args.match_factor,'contours':{},'rk_trials':{},'pairs':{}}
    for name in ('compare_pii.py','pii_core.py','rk45_multiprecision.py','high_precision.py','test_pii.py'):
        shutil.copy2(ROOT/name, args.output/name)
    def checkpoint():
        (args.output/'results.json').write_text(json.dumps(encode(data),indent=2)+'\n')
    print('PII: two independently refined Taylor references', flush=True)
    start = perf_counter()
    coarse = p.Reference(digits=50, tolerance='1e-26', order=32)
    ref = p.Reference()
    data['reference'] = {'seconds':perf_counter()-start,
                         'refinement_F':max(relative(coarse.matrix(t),ref.matrix(t)) for t in POINTS),
                         'refinement_u_absolute':float(max(abs(coarse.at(t)[0]-ref.at(t)[0]) for t in POINTS)),
                         'steps':len(ref.segments), 'F':{t:ref.matrix(t) for t in POINTS},
                         'state':{t:ref.at(t) for t in POINTS}}
    jac, stokes = {}, {}
    start = perf_counter()
    def decode(raw):
        return mp.matrix([[mp.mpc(*v) if isinstance(v,list) else mp.mpf(v) for v in row] for row in raw])
    if args.reuse_monitor:
        old = json.loads(args.reuse_monitor.read_text())
        if old['points'] != POINTS or old['initial'] != data['initial']:
            raise ValueError('Monitor background/points mismatch')
        for t in POINTS:
            if relative(decode(old['reference']['F'][str(t)]),ref.matrix(t)) > 1e-32:
                raise ValueError('Monitor reference does not match')
            record = old['monitor'][str(t)]
            jac[t],stokes[t] = decode(record['J']),decode(record['s'])
        data['monitor'] = old['monitor']
        data['monitor_refinement_at_minus13'] = old['monitor_refinement_at_minus13']
        data['reused_monitor_sha256'] = hashlib.sha256(args.reuse_monitor.read_bytes()).hexdigest()
    else:
        with mp.workdps(80):
            for t in POINTS:
                print(f'  independent Stokes monitor x={ref.x0+t}',flush=True)
                s,j,defect = p.monodromy(ref.x0+t,*ref.at(t)[:2],radius=5,formal_order=64,
                                         tolerance='1e-36',order=40)
                jac[t],stokes[t] = j,s
                data.setdefault('monitor',{})[t] = {'s':s,'J':j,'adjacent_determinant_defect':defect}
                checkpoint()
            s,j,defect = p.monodromy(ref.x0-12,*ref.at(-12)[:2],radius=5.5,formal_order=80,
                                     tolerance='1e-40',order=44)
            data['monitor_refinement_at_minus13'] = {'s_absolute':float(max(map(abs,s-stokes[-12]))),
                                                     'J_relative':relative(j,jac[-12]),
                                                     'adjacent_determinant_defect':float(defect)}
    data['monitor_seconds'] = perf_counter()-start
    data['monitor_stokes_drift_absolute'] = float(max(max(map(abs,s-stokes[0])) for s in stokes.values()))
    data['monitor_reference_variation_drift'] = metrics({t:ref.matrix(t) for t in POINTS},ref,jac)['max_variation_drift']
    trials = {}
    def trial(tol):
        key = mp.nstr(mp.mpf(tol),14)
        if key not in trials:
            start = perf_counter()
            def rhs(t,y):
                potential = ref.potential(t)
                return [y[1],potential*y[0],y[3],potential*y[2]]
            states, stats = rk.integrate(rhs,POINTS,list(map(mp.mpf,[1,0,0,1])),key)
            elapsed = perf_counter()-start
            values = {t:mp.matrix([[s[0],s[2]],[s[1],s[3]]]) for t,s in states.items()}
            trials[key] = values
            data['rk_trials'][key] = {**metrics(values,ref,jac),**stats,'seconds':elapsed,'F':values}
            print('  RK',key,'E',data['rk_trials'][key]['max_solution_error'],flush=True)
            checkpoint()
        return key
    for tolerance in args.spectral_tolerances:
        print('Contour tolerance',tolerance,flush=True)
        start = perf_counter()
        contours = p.Contours(ref,radius=4,formal_order=48,tolerance=tolerance)
        values, diagnostics = {}, {}
        for t in POINTS:
            values[t], diagnostics[t] = contours.at(t)
        elapsed = perf_counter()-start
        record = {**metrics(values,ref,jac), 'seconds':elapsed,'F':values,'diagnostics':diagnostics,
                  'initial_raw_F':contours.initial_matrix,'raw_W':mp.det(contours.initial_matrix),
                  'weights':contours.weights,'radius':4,'formal_order':48,'spectral_tolerance':tolerance}
        data['contours'][tolerance] = record
        target = mp.mpf(record['max_solution_error'])
        print('  contour E',target,flush=True)
        tol = target/10
        for iteration in range(10):
            key = trial(tol)
            ratio = mp.mpf(data['rk_trials'][key]['max_solution_error'])/target
            if 1/args.match_factor <= ratio <= args.match_factor:
                break
            tol = mp.mpf(key)/ratio
        best = min(data['rk_trials'],key=lambda k: abs(mp.log(mp.mpf(data['rk_trials'][k]['max_solution_error'])/target)))
        selected = data['rk_trials'][best]
        ratio = selected['max_solution_error']/float(target)
        data['pairs'][tolerance] = {'rk_tolerance':best,'error_ratio_RK_over_contour':ratio,
                                    'matched':1/args.match_factor <= ratio <= args.match_factor,
                                    'drift_ratio_RK_over_contour':selected['max_variation_drift']/record['max_variation_drift'],
                                    'cost_ratio_contour_over_RK':elapsed/selected['seconds']}
        checkpoint()
    print('Independent finite-difference residual from contour values',flush=True)
    fine = p.Contours(ref,radius=4,formal_order=48,tolerance='1e-26')
    center, h = mp.mpf(-6), mp.mpf('0.001')
    values = {k:fine.at(center+k*h/2)[0] for k in (-4,-2,-1,0,1,2,4)}
    residuals = {}
    for stride in (2,1):
        step = stride*h/2
        d2 = (-values[2*stride]+16*values[stride]-30*values[0]+16*values[-stride]-values[-2*stride])/(12*step*step)
        potential = ref.potential(center)
        residuals[str(step)] = float(max(abs(d2[0,j]-potential*values[0][0,j]) for j in range(2))/
                                     max(1,max(abs(potential*values[0][0,j]) for j in range(2))))
    data['finite_difference_residual'] = {'x':str(ref.x0+center),'relative_by_step':residuals,
                                         'spectral_tolerance':'1e-26',
                                         'note':'Centered five-point second derivative of contour values; denominator max(1, |potential*F_row1|).'}
    data['total_seconds'] = perf_counter()-start_all
    data['protected_unchanged'] = all(hashlib.sha256(Path(path).read_bytes()).hexdigest() == old for path,old in hashes.items())
    checkpoint()
    print(json.dumps({'pairs':data['pairs'],'monitor_floor':data['monitor_reference_variation_drift'],
                       'residual':data['finite_difference_residual'],'seconds':data['total_seconds'],
                       'protected_unchanged':data['protected_unchanged']},indent=2),flush=True)


if __name__ == '__main__':
    main()


==> anc/computational_preprint/results/pii_quadrature_control/high_precision.py <==
"""Multiple-precision Taylor continuation and local canonical Lax columns.

All Taylor coefficients come from algebraic recurrences, not numerical
differentiation. Error controls are refinement diagnostics, not enclosures.
"""
from bisect import bisect_right

import mpmath as mpm
from mpmath import mp
import numpy as np

import compare_monodromy as c


def mc(z):
    return mp.mpc(float(z.real), float(z.imag))


class Parameters:
    def __init__(self):
        # Embed the pilot's binary initial data exactly; do not silently change
        # them to decimal data while investigating sensitive continuation.
        self.x0, self.q0, self.h0 = map(mc, (c.core.X0, c.core.Q0, c.core.H0))
        self.a, self.b = map(mc, (c.core.THETA0, c.core.THETAINF))


def conv(a, b, n):
    return sum((a[k]*b[n-k] for k in range(n+1)), mp.mpc(0))


def horner(coeff, step):
    value = coeff[-1]
    for term in reversed(coeff[:-1]):
        value = value*step+term
    return value


def step_radius(coefficients, tol, cap):
    order = len(coefficients[0])-1
    radius = mp.mpf(cap)
    for series in coefficients:
        scale = max(1, abs(series[0]))
        for n in range(order-2, order+1):
            if series[n]:
                radius = min(radius, (tol*scale/abs(series[n]))**(mp.mpf(1)/n))
    return radius*mp.mpf('.7')


def reference_coefficients(x, state, p, order):
    series = [[v] for v in state]
    q, h, r, logq, logd, y1, v1, y2, v2 = series
    potential = []
    for n in range(order):
        qh, qq, hh, rr = (conv(a, b, n) for a, b in ((q,h),(q,q),(h,h),(r,r)))
        xq = x*q[n]+(q[n-1] if n else 0)
        xh = x*h[n]+(h[n-1] if n else 0)
        xr = x*r[n]+(r[n-1] if n else 0)
        xx = x*x if n == 0 else 2*x if n == 1 else 1 if n == 2 else 0
        potential.append(xx-(2*p.b-1 if n == 0 else 0)+6*xq+mp.mpf(15)/4*qq+12*p.a*p.a*rr)
        rhs = [2*qh+qq+2*xq,
               -hh-2*qh-2*xh-(2*p.b if n == 0 else 0)-4*p.a*p.a*rr,
               -2*conv(r,h,n)-conv(r,q,n)-2*xr,
               2*h[n]+q[n]+(2*x if n == 0 else 2 if n == 1 else 0),
               q[n]/2+(x if n == 0 else 1 if n == 1 else 0),
               v1[n], conv(potential,y1,n), v2[n], conv(potential,y2,n)]
        for seq, value in zip(series, rhs):
            seq.append(value/(n+1))
    return series


class TaylorReference:
    def __init__(self, span=6, digits=50, tolerance='1e-28', order=32):
        self.digits, self.order = digits, order
        self.segments, self.cost = {}, {}
        with mp.workdps(digits):
            self.p = Parameters()
            p = self.p
            initial = [p.q0, p.h0, 1/p.q0, mp.log(p.q0), mp.mpc(0),
                       mp.mpc(1), mp.mpc(0), mp.mpc(0), mp.mpc(1)]
            self.initial = initial
            for sign in (-1, 1):
                t, state, segments = mp.mpf(0), initial, []
                while abs(t) < span:
                    coeff = reference_coefficients(p.x0+t, state, p, order)
                    size = min(step_radius(coeff, mp.mpf(tolerance), '.2'), span-abs(t))
                    if size < mp.mpf('1e-12'):
                        raise RuntimeError('Reference step below 1e-12')
                    step = sign*size
                    segments.append((t, t+step, coeff))
                    state = [horner(seq, step) for seq in coeff]
                    t += step
                self.segments[sign] = segments
                self.cost[sign] = len(segments)
        self.starts = {sgn: [float(abs(a)) for a, _, _ in seq]
                       for sgn, seq in self.segments.items()}
        self.qdouble = {sgn: [np.array([complex(v) for v in cf[0]]) for _, _, cf in seq]
                        for sgn, seq in self.segments.items()}

    def at(self, t):
        with mp.workdps(self.digits):
            sign = 1 if t >= 0 else -1
            index = max(0, bisect_right(self.starts[sign], abs(float(t)))-1)
            origin, end, coeff = self.segments[sign][index]
            if abs(t) > abs(end)+mp.mpf('1e-12'):
                raise ValueError('Requested point outside reference interval')
            return [horner(seq, mp.mpf(t)-origin) for seq in coeff]

    def matrix(self, t):
        s = self.at(t)
        return mp.matrix([[s[5],s[7]],[s[6],s[8]]])

    def q_float(self, t):
        sign = 1 if t >= 0 else -1
        index = max(0, bisect_right(self.starts[sign], abs(float(t)))-1)
        origin = float(self.segments[sign][index][0])
        return np.polynomial.polynomial.polyval(t-origin, self.qdouble[sign][index])


def lax_parts(x, q, h, p):
    chi = q*h+2*p.b
    a0 = mp.matrix([[x,1],[-chi,-x]])
    residue = mp.matrix([[q*h/2,-q/2],[(q*h*h-4*p.a*p.a/q)/2,-q*h/2]])
    return a0, residue


def formal_series(x, q, h, p, order):
    _, d = lax_parts(x,q,h,p)
    chi = q*h+2*p.b
    out = [mp.eye(2)]
    b, cc = -mp.mpf(1)/2, -chi/2
    for n in range(1,order+1):
        prev = out[-1]
        dp = d*prev
        a = ((x+q/2)*cc-((n-1+p.b)*prev[1,0]+dp[1,0])/2)/n
        dd = -(chi*((n-1-p.b)*prev[0,1]+dp[0,1]+2*x*b)/2+d[1,0]*b)/n
        out.append(mp.matrix([[a,b],[cc,dd]]))
        b, cc = -((n-1-p.b)*prev[0,1]+dp[0,1]+2*x*b+dd)/2, ((n-1+p.b)*prev[1,0]+dp[1,0]-2*x*cc-chi*a)/2
    return out


def formal_value(z, series):
    result = series[-1].copy()
    for coefficient in reversed(series[:-1]):
        result = result/z+coefficient
    return result


def spectral_coefficients(z, state, x, q, h, p, order, sensitivity):
    a0, d = lax_parts(x,q,h,p)
    za = a0+mp.matrix([[z,0],[0,-z]])
    aq = mp.matrix([[0,0],[-h,0]])
    ah = mp.matrix([[0,0],[-q,0]])
    dq = mp.matrix([[h/2,-mp.mpf(1)/2],[h*h/2+2*p.a*p.a/q**2,-h/2]])
    dh = mp.matrix([[q/2,0],[q*h,-q/2]])
    groups = 3 if sensitivity else 1
    coeff = [[v] for v in state]
    divided = [[] for _ in state]
    for n in range(order):
        for j in range(len(state)):
            divided[j].append((coeff[j][n]-(divided[j][n-1] if n else 0))/z)
        for g in range(groups):
            off = 2*g
            u = mp.matrix([coeff[off][n],coeff[off+1][n]])
            v = mp.matrix([divided[off][n],divided[off+1][n]])
            rhs = za*u+d*v
            if n:
                rhs += mp.matrix([coeff[off][n-1],-coeff[off+1][n-1]])
            if g:
                base = mp.matrix([coeff[0][n],coeff[1][n]])
                divbase = mp.matrix([divided[0][n],divided[1][n]])
                rhs += (aq if g == 1 else ah)*base+(dq if g == 1 else dh)*divbase
            coeff[off].append(rhs[0]/(n+1))
            coeff[off+1].append(rhs[1]/(n+1))
    return coeff


def kernel_coefficients(z, coeff, x, q, h, root, p):
    u, v = coeff[:2]
    nterms = len(u)-1
    chi, bdiag = q*h+2*p.b, z+x+q/2
    w1 = [bdiag*u[n]+(u[n-1] if n else 0)+v[n] for n in range(nterms)]
    w2 = [-chi*u[n]-bdiag*v[n]-(v[n-1] if n else 0) for n in range(nterms)]
    qp = q*(2*h+q+2*x)
    hp = -h*h-2*h*(q+x)-2*p.b-4*p.a*p.a/q**2
    aa, uw, out, dxout = [], [], [], []
    for n in range(nterms):
        aa.append(conv(u,u,n))
        uw.append(conv(u,w1,n))
        bracket = (h-z)*aa[n]-(aa[n-1] if n else 0)-conv(u,v,n)
        derivative = (qp/(2*q)*bracket+hp*aa[n]+2*(h-z)*uw[n]
                      -2*(uw[n-1] if n else 0)-conv(w1,v,n)-conv(u,w2,n))
        out.append((root*bracket/2-(out[n-1] if n else 0))/z)
        dxout.append((root*derivative/2-(dxout[n-1] if n else 0))/z)
    return out, dxout


def spectral_path(state, vertices, x, q, h, p, tol, order=32, sensitivity=False, root=None):
    integrals = [mp.mpc(0),mp.mpc(0)]
    steps = 0
    for start, end in zip(vertices[:-1],vertices[1:]):
        z = start
        while abs(end-z) > mp.mpf('1e-60'):
            coeff = spectral_coefficients(z,state,x,q,h,p,order,sensitivity)
            size = min(step_radius(coeff,tol,min(mp.mpf('.7'),abs(z)/3)),abs(end-z))
            step = (end-z)/abs(end-z)*size
            if root is not None:
                for k, seq in enumerate(kernel_coefficients(z,coeff,x,q,h,root,p)):
                    integrals[k] += step*horner([v/(n+1) for n,v in enumerate(seq)],step)
            state = [horner(seq,step) for seq in coeff]
            z += step
            steps += 1
            if steps > 30000:
                raise RuntimeError('Spectral path exceeded step budget')
    return state, integrals


def vertices(radius,index,vertex_angle=0):
    angle = index*mp.pi/2
    inner = mp.mpf('1.45')
    path = [radius*mp.exp(1j*angle),inner*mp.exp(1j*angle)]
    pieces = int(mp.ceil(abs(angle-vertex_angle)/(mp.pi/4)))
    if pieces:
        path.extend(inner*mp.exp(1j*(angle+(vertex_angle-angle)*j/pieces)) for j in range(1,pieces+1))
    return path


def canonical_column(x,q,h,p,index,radius,formal_order,tol,*,sensitivity=False,root=None,vertex_angle=0):
    path = vertices(radius,index,vertex_angle)
    z = path[0]
    column = 0 if index % 2 else 1
    sign = 1 if column == 0 else -1
    formal = formal_value(z,formal_series(x,q,h,p,formal_order))
    initial = [formal[0,column],formal[1,column]]
    if sensitivity:
        # A high-precision central difference is used only on the explicit
        # formal coefficients; the spectral sensitivities obey differentiated ODEs.
        eps = mp.power(10,-mp.dps//3)
        for dq,dh in ((eps,0),(0,eps)):
            plus = formal_value(z,formal_series(x,q+dq,h+dh,p,formal_order))
            minus = formal_value(z,formal_series(x,q-dq,h-dh,p,formal_order))
            initial += [(plus[j,column]-minus[j,column])/(2*eps) for j in range(2)]
    result, pair = spectral_path(initial,path,x,q,h,p,tol,sensitivity=sensitivity,root=root)
    theta = z*z/2+x*z-p.b*(mp.log(radius)+1j*index*mp.pi/2)
    factor = mp.exp(sign*theta)
    return [v*factor for v in result], [v*factor**2 for v in pair]


def monodromy(x,q,h,p,radius=16,formal_order=48,tol='1e-30'):
    columns = {}
    for j in range(-4,2):
        values,_ = canonical_column(x,q,h,p,j,mp.mpf(radius),formal_order,mp.mpf(tol),sensitivity=True)
        columns[j] = mp.matrix([[values[0],values[2],values[4]],[values[1],values[3],values[5]]])
    def det(u,v):
        return u[0]*v[1]-u[1]*v[0]
    for index,left,right in ((1,1,0),(-1,-1,0),(-2,-1,-2),(-3,-3,-2),(-4,-3,-4)):
        u,v,target = columns[left],columns[right],columns[index].copy()
        determinant = det(u[:,0],v[:,0])
        dd = [det(u[:,j],v[:,0])+det(u[:,0],v[:,j]) for j in (1,2)]
        columns[index][:,0] = target[:,0]/determinant
        for j in (1,2):
            columns[index][:,j] = target[:,j]/determinant-target[:,0]*dd[j-1]/determinant**2
    frames = []
    for a,b in ((1,0),(-1,0),(-1,-2),(-3,-2),(-3,-4)):
        frames.append([mp.matrix([[columns[a][0,j],columns[b][0,j]],
                                  [columns[a][1,j],columns[b][1,j]]]) for j in range(3)])
    ss, ds = [], []
    for k in range(4):
        left,right = frames[k],frames[k+1]
        inv = left[0]**-1
        matrix = inv*right[0]
        row,col = (1,0) if k%2 == 0 else (0,1)
        ss.append(matrix[row,col])
        ds.append([(inv*(right[j]-left[j]*matrix))[row,col] for j in (1,2)])
    products = mp.matrix([ss[a]*ss[b] for a,b in c.PAIRS])
    jac = mp.matrix([[ss[a]*ds[b][j]+ss[b]*ds[a][j] for j in range(2)] for a,b in c.PAIRS])
    return ss, products, jac


def contour_basis(x,state,p,radius=16,formal_order=48,tol='1e-30',coefficients=None):
    q,h,_,logq,logd = state[:5]
    root = mp.exp(logq/2)
    answers, saved = [], {}
    for name,spec in c.old.CYCLES.items():
        cols,pairs = [], []
        vertex_angle = mp.pi if name == 'B' else mp.mpf(0)
        for j in spec['indices']:
            values,pair = canonical_column(x,q,h,p,j,mp.mpf(radius),formal_order,mp.mpf(tol),root=root,vertex_angle=vertex_angle)
            gauge = mp.exp((1 if j%2 else -1)*logd)
            cols.append([v*gauge for v in values])
            pairs.append([v*gauge*gauge for v in pair])
        if coefficients is None:
            square = mp.matrix([[u[0]**2 for u in cols],
                                [u[0]*u[1] for u in cols],[u[1]**2 for u in cols]])
            # Cofactors give the null vector without a double-precision SVD.
            coef = [(-1)**j*mp.det(mp.matrix([[square[r,k] for k in range(4) if k != j] for r in range(3)])) for j in range(4)]
            scale = max(abs(v) for v in coef)
            coef = [v/scale for v in coef]
        else:
            coef = coefficients[name]
        saved[name] = coef
        answers.append([sum(coef[k]*pairs[k][r] for k in range(4)) for r in range(2)])
    return mp.matrix([[answers[0][0],answers[1][0]],[answers[0][1],answers[1][1]]]), saved


def tangent_conversion(x,state):
    q,h = state[:2]
    root = mp.exp(state[3]/2)
    qp = q*(2*h+q+2*x)
    return mp.matrix([[root,0],[-qp/(4*q*root)-root/2,1/(2*root)]])


==> anc/computational_preprint/results/pii_quadrature_control/pii_core.py <==
"""PII (alpha=0): Taylor background, canonical columns, and squared cycles.

The author's source article is read-only. Contours here are finite sums of
subdominant rays with cancelling symmetric-square boundaries at lambda=0.
"""
from bisect import bisect_right

from mpmath import mp

from high_precision import conv, horner, step_radius


def reference_coefficients(x, state, order):
    series = [[v] for v in state]
    u, w, integral_u, y1, v1, y2, v2 = series
    square, potential = [], []
    for n in range(order):
        square.append(conv(u, u, n))
        potential.append(6*square[n]+(x if n == 0 else 1 if n == 1 else 0))
        rhs = [w[n], 2*conv(square, u, n)+x*u[n]+(u[n-1] if n else 0),
               u[n], v1[n], conv(potential, y1, n), v2[n], conv(potential, y2, n)]
        for seq, value in zip(series, rhs):
            seq.append(value/(n+1))
    return series


class Reference:
    def __init__(self, span=12, digits=70, tolerance='1e-36', order=40,
                 x0='-1', u0='.2', w0='.1'):
        self.digits, self.span = digits, mp.mpf(span)
        self.segments = []
        with mp.workdps(digits):
            self.x0 = mp.mpf(x0)
            self.initial = list(map(mp.mpf, [u0, w0, '0', '1', '0', '0', '1']))
            t, state = mp.mpf(0), self.initial
            while -t < self.span:
                cf = reference_coefficients(self.x0+t, state, order)
                step = -min(step_radius(cf, mp.mpf(tolerance), '.25'), self.span+t)
                if abs(step) < mp.mpf('1e-14'):
                    raise RuntimeError('PII reference step below floor')
                self.segments.append((t, t+step, cf))
                state = [horner(seq, step) for seq in cf]
                t += step
        self.starts = [abs(a) for a, _, _ in self.segments]

    def at(self, t):
        with mp.workdps(self.digits):
            t = mp.mpf(t)
            if t > 0 or -t > self.span:
                raise ValueError('PII reference defined on [-span, 0]')
            index = max(0, bisect_right(self.starts, -t)-1)
            origin, _, cf = self.segments[index]
            return [horner(seq, t-origin) for seq in cf]

    def potential(self, t):
        # Evaluate only the background, never reference linearized solutions.
        index = max(0, bisect_right(self.starts, -t)-1)
        origin, _, cf = self.segments[index]
        u = horner(cf[0], t-origin)
        return self.x0+t+6*u*u

    def matrix(self, t):
        s = self.at(t)
        return mp.matrix([[s[3], s[5]], [s[4], s[6]]])

    def anchor(self, t):
        # At lambda=0, B=u*sigma_1; these matrices commute for different x.
        z = self.at(t)[2]
        return mp.matrix([[mp.cosh(z), mp.sinh(z)], [mp.sinh(z), mp.cosh(z)]])


def formal_column(x, u, w, sign, order):
    """Riccati ratio and its amplitude, with leading coefficient exactly one.

sign=+1 is column 1, exp(-i*Omega); sign=-1 is column 2.
Only algebraic recurrence is used; no coefficients are copied from print.
"""
    ii = mp.j*sign
    r = [mp.mpc(0), ii*u/2, w/4]
    for m in range(1, order+1):
        lhs = -(m-1)*r[m-1] if m >= 2 else 0
        square_next = sum(r[k]*r[m+1-k] for k in range(1, m+1))
        square = sum(r[k]*r[m-k] for k in range(1, m))
        r.append((lhs-ii*(2*x+4*u*u)*r[m]+4*u*square_next+2*ii*w*square)/(8*ii))
    log_amp = [mp.mpc(0)]
    for n in range(1, order+1):
        log_amp.append(-(4*u*r[n+2]+2*ii*w*r[n+1])/n)
    amp = [mp.mpc(1)]
    for n in range(1, order+1):
        amp.append(sum(k*log_amp[k]*amp[n-k] for k in range(1, n+1))/n)
    other = [conv(r, amp, n) for n in range(order+1)]
    return [amp, other] if sign == 1 else [other, amp]


def spectral_coefficients(z, state, x, u, w, order, sensitivity=False):
    cf = [[v] for v in state]
    groups = 3 if sensitivity else 1
    diagonal = -mp.j*(4*z*z+x+2*u*u)
    upper, lower = 4*u*z+2*mp.j*w, 4*u*z-2*mp.j*w
    for n in range(order):
        for g in range(groups):
            a, b = cf[2*g:2*g+2]
            ra, rb = diagonal*a[n]+upper*b[n], lower*a[n]-diagonal*b[n]
            if n:
                ra += -8*mp.j*z*a[n-1]+4*u*b[n-1]
                rb += 4*u*a[n-1]+8*mp.j*z*b[n-1]
            if n >= 2:
                ra -= 4*mp.j*a[n-2]
                rb += 4*mp.j*b[n-2]
            if g == 1:
                ra += -4*mp.j*u*cf[0][n]+4*z*cf[1][n]
                rb += 4*z*cf[0][n]+4*mp.j*u*cf[1][n]
                if n:
                    ra += 4*cf[1][n-1]
                    rb += 4*cf[0][n-1]
            elif g == 2:
                ra += 2*mp.j*cf[1][n]
                rb -= 2*mp.j*cf[0][n]
            a.append(ra/(n+1))
            b.append(rb/(n+1))
    return cf


def kernel_coefficients(z, cf, u):
    a, b = cf[:2]
    out, dx, minus = [], [], []
    for n in range(len(a)-1):
        aa, bb, ab = conv(a, a, n), conv(b, b, n), conv(a, b, n)
        out.append(aa+bb)
        minus.append(aa-bb)
        dx.append(-2*mp.j*(z*minus[n]+(minus[n-1] if n else 0))+4*u*ab)
    return out, dx


def canonical(x, u, w, index, radius=4, formal_order=40, tolerance='1e-26',
              sensitivity=False, quadrature=True, order=32):
    angle = -mp.pi/6+index*mp.pi/3
    sign = 1 if index % 2 == 0 else -1
    z = mp.mpf(radius)*mp.exp(mp.j*angle)
    initial_z = z
    def initial(uu, ww):
        return [horner(cf, 1/z) for cf in formal_column(x, uu, ww, sign, formal_order)]
    state = initial(u, w)
    boundary = -mp.j*(state[0]**2-state[1]**2)/2
    if sensitivity:
        eps = mp.power(10, -mp.dps//3)
        for du, dw in ((eps, 0), (0, eps)):
            plus, minus = initial(u+du, w+dw), initial(u-du, w-dw)
            state.extend((a-b)/(2*eps) for a, b in zip(plus, minus))
    integrals = [mp.mpc(0), mp.mpc(0)]
    steps = 0
    while abs(z) > mp.mpf('1e-60'):
        cf = spectral_coefficients(z, state, x, u, w, order, sensitivity)
        kernel = kernel_coefficients(z, cf, u) if quadrature else None
        controlled = cf
        if kernel is not None:
            # Products have faster phase variation than individual columns.
            # Include both accumulated integrals in Taylor step selection.
            controlled = cf+[[integrals[k]]+[v/(n+1) for n,v in enumerate(seq)]
                             for k,seq in enumerate(kernel)]
        size = min(step_radius(controlled, mp.mpf(tolerance), '.4'), abs(z))
        step = -z/abs(z)*size
        if quadrature:
            for k, seq in enumerate(kernel):
                integrals[k] += step*horner([v/(n+1) for n, v in enumerate(seq)], step)
        state = [horner(seq, step) for seq in cf]
        z += step
        steps += 1
        if steps > 30000:
            raise RuntimeError('PII spectral step budget exceeded')
    exponent = mp.exp(-sign*mp.j*(4*initial_z**3/3+x*initial_z))
    return {'column': mp.matrix([v*exponent for v in state[:2]]),
            'sensitivities': [mp.matrix([v*exponent for v in state[k:k+2]]) for k in (2, 4)]
                            if sensitivity else [],
            'integral': mp.matrix([v*exponent**2 for v in integrals]),
            'boundary': boundary*exponent**2, 'steps': steps}


def wedge(a, b):
    return a[0]*b[1]-a[1]*b[0]


def squared(column):
    a, b = column
    return mp.matrix([a*a, a*b, b*b])


def cycle_coefficients(columns):
    rows = mp.matrix([[squared(v)[k] for v in columns] for k in range(3)])
    cofactors = []
    for j in range(4):
        minor = mp.matrix([[rows[k, l] for l in range(4) if l != j] for k in range(3)])
        cofactors.append((-1)**j*mp.det(minor))
    scale = max(map(abs, cofactors))
    if not scale:
        raise ValueError('Degenerate four-ray cycle')
    return [v/scale for v in cofactors]


class Contours:
    groups = [(0, 1, 2, 3), (2, 3, 4, 5)]

    def __init__(self, reference, **settings):
        self.reference, self.settings = reference, settings
        self.base = self.columns(0)
        self.weights = [cycle_coefficients([self.base[j]['column'] for j in group])
                        for group in self.groups]
        self.initial_matrix, _ = self.assemble(self.base)
        self.inverse = self.initial_matrix**-1

    def columns(self, t):
        u, w = self.reference.at(t)[:2]
        x = self.reference.x0+t
        return [canonical(x, u, w, j, **self.settings) for j in range(6)]

    def assemble(self, data):
        matrix = mp.matrix(2, 2)
        boundary = mp.matrix(1, 2)
        for k, (group, weights) in enumerate(zip(self.groups, self.weights)):
            for j, c in zip(group, weights):
                for row in range(2):
                    matrix[row, k] += c*data[j]['integral'][row]
                boundary[k] -= c*data[j]['boundary']
        return matrix, boundary

    def at(self, t):
        data = self.columns(t) if t else self.base
        anchor = self.reference.anchor(t)
        direction_defect = mp.mpf(0)
        corrections = []
        for j, local in enumerate(data):
            target = anchor*self.base[j]['column']
            pivot = max(range(2), key=lambda k: abs(local['column'][k]))
            gamma = target[pivot]/local['column'][pivot]
            direction_defect = max(direction_defect,
                                   max(map(abs, gamma*local['column']-target))/max(map(abs, target)))
            corrections.append(abs(gamma-1))
            data[j] = dict(local, column=gamma*local['column'],
                           integral=gamma**2*local['integral'], boundary=gamma**2*local['boundary'])
        raw, boundary = self.assemble(data)
        inner = mp.mpf(0)
        for group, weights in zip(self.groups, self.weights):
            residual = sum((c*squared(data[j]['column']) for j, c in zip(group, weights)), mp.zeros(3, 1))
            scale = sum(abs(c)*max(map(abs, squared(data[j]['column']))) for j, c in zip(group, weights))
            inner = max(inner, max(map(abs, residual))/scale)
        return raw*self.inverse, {'direction_defect': direction_defect,
                                  'amplitude_correction': max(corrections),
                                  'inner_boundary_defect': inner,
                                  'outer_boundary': max(map(abs, boundary*self.inverse))}


def monodromy(x, u, w, **settings):
    """Four connection coefficients and their fixed-x (u,w) derivatives.

v[j+2] = a[j]*v[j] + b[j]*v[j+1]; b are Stokes coefficients
in the explicitly specified subdominant-column convention. No determinant
or conservation projection is applied. The four entries are redundant.
"""
    data = [canonical(x, u, w, j, sensitivity=True, quadrature=False, **settings) for j in range(6)]
    values, jacobian = mp.matrix(4, 1), mp.matrix(4, 2)
    adjacent = []
    for j in range(4):
        a, b, c = [data[k]['column'] for k in (j, j+1, j+2)]
        numerator, denominator = wedge(a, c), wedge(a, b)
        values[j] = numerator/denominator
        adjacent.append(abs(denominator-(-1)**j))
        for k in range(2):
            da, db, dc = [data[l]['sensitivities'][k] for l in (j, j+1, j+2)]
            dn = wedge(da, c)+wedge(a, dc)
            dd = wedge(da, b)+wedge(a, db)
            jacobian[j, k] = (dn*denominator-numerator*dd)/denominator**2
    return values, jacobian, max(adjacent)


==> anc/computational_preprint/results/pii_quadrature_control/results.json <==
{
  "equation": "u_xx=2*u^3+x*u; alpha=0",
  "initial": {
    "x0": "-1",
    "u0": ".2",
    "w0": ".1"
  },
  "points": [
    0,
    -1,
    -3,
    -6,
    -9,
    -12
  ],
  "digits": 70,
  "protected_hashes": {
    "pii2024_manuscript.tex": "3925622cceb799099d6f36f1185a8ff65998f938fb43e1394351c14509683565",
    "piv2026_manuscript.tex": "a5f8155b24d60e796947b73983c3c2262b8fd08a43b00172604f8af0fb2a23d2",
    "ms_source.zip": "e6ec0a309d7ac0d8d428655e3bc4ae3206694690cc922101316c7fd3222fe55f",
    "ms_submission.zip": "59072bd5e7c8789be3bcff94e0dd1117402eaefb6bfb7ec7a13caa9f17c218f8",
    "integral_solution_results.json": "a2a6d12cc43d693e0540387a05c0b22d477b92dff2130aab3c3d4d286822d14e",
    "normalization_results.json": "b30d680b04bd58b5c7322c9eb2824ce5bff1cdbf3597c3d50bbf1be5264172a7",
    "numerical_results.json": "d16944f2498af0a629cc953f39a870a76051e6bd82295a96a71cbdf9f9c962c9",
    "piv_integral_solution.csv": "15943fbd689700e8f35da3b1e94029c54e6cac12868c3d3a670ef31e4f0295c0",
    "piv_integral_solution.pdf": "65118f00ae53781063385b8e154c9d7336df36f921b226f7a0ca48ea8585499a",
    "piv_two_contour_solutions.csv": "a391a7985793eb0e93164a9e0b9d263252562198df50c59bd851ca4fe8e73052",
    "piv_two_contour_wronskian.pdf": "24d723986822afc5b13d929670a6e941aca873f8b51512bad71fe59aa26792b9",
    "piv_verification_report.md": "fc6373aaf16e8800b278ef68128295afc77b4e73253f0107fa1162c6a6d82a41",
    "symbolic_results.json": "c15210927b3cab0d541b2c6cb09dda7bcb583e5a095925fdb14626ab3482f006",
    "two_contour_results.json": "2439d85640a5409ff9b6380abf3073b70a909c3e58f89f3dad6651e0fcf3237d"
  },
  "matching_rule": "Max pointwise relative max-entry error in F, same six points; monodromy not used in matching.",
  "match_factor": 1.1,
  "contours": {
    "1e-12": {
      "max_solution_error": 4.030565995146309e-18,
      "max_variation_drift": 3.2787911420395598e-18,
      "max_wronskian_error": 2.8106218280379214e-18,
      "points": [
        {
          "t": 0,
          "x": -1.0,
          "solution_error": 4.973469673173992e-75,
          "variation_drift": 1.5026171101926088e-75,
          "wronskian_error": 3.008444547712122e-75
        },
        {
          "t": -1,
          "x": -2.0,
          "solution_error": 2.0452997195610765e-19,
          "variation_drift": 1.7128074929890439e-19,
          "wronskian_error": 1.4278032149209982e-19
        },
        {
          "t": -3,
          "x": -4.0,
          "solution_error": 2.0573236453777546e-19,
          "variation_drift": 3.5277567584750873e-19,
          "wronskian_error": 3.040969238360696e-19
        },
        {
          "t": -6,
          "x": -7.0,
          "solution_error": 5.186815306759264e-19,
          "variation_drift": 3.4857586232386893e-19,
          "wronskian_error": 5.609396730960581e-19
        },
        {
          "t": -9,
          "x": -10.0,
          "solution_error": 1.0724595257868245e-18,
          "variation_drift": 1.7143706900146506e-18,
          "wronskian_error": 2.621577619872918e-20
        },
        {
          "t": -12,
          "x": -13.0,
          "solution_error": 4.030565995146309e-18,
          "variation_drift": 3.2787911420395598e-18,
          "wronskian_error": 2.8106218280379214e-18
        }
      ],
      "seconds": 7.8843750830274075,
      "F": {
        "0": [
          [
            [
              "1.0",
              "-4.9734696731739916086619474953631832939055728426187128972638741047203216441604421e-75"
            ],
            [
              "-2.6398417356534978576673272699163010319597599388080569259364122425251322379902478e-75",
              "-1.7875498912092458460339537922243602540887757844943592101871612243854328001159852e-75"
            ]
          ],
          [
            [
              "-2.6618638130897965135556995495833855425172803465594241154241491975556798060588489e-75",
              "2.2294545226127600824619594408998515326863446931981664326207837796902421718347218e-75"
            ],
            [
              "1.0",
              "1.9650251254618696845698828276629298580381012381669357376294596348503823384500434e-75"
            ]
          ]
        ],
        "-1": [
          [
            [
              "0.46930337552912132854484314672526917412642828187076595912991705919395443558718767",
              "1.3803669426297854066118574620024108587038316060268643390965530313166075126687176e-71"
            ],
            [
              "-0.78223275324869651062252543536993672209603051301730044947297259716055642451290253",
              "7.3292191292059893727418352957344750971904254321202014894651845387159674619530274e-72"
            ]
          ],
          [
            [
              "1.1062767632174826391097625918032039694918682904239765477389067301789594331248628",
              "2.7353504963428951531434727346439855153878477478434441925952392827727068322762923e-71"
            ],
            [
              "0.28688070163897190989130635466568764482673010986840968644240992886813565558089611",
              "5.9533772646914353091466779381538322724827675145728930752952177559401677825461139e-71"
            ]
          ]
        ],
        "-3": [
          [
            [
              "-0.21578216254668717739802446891769766418453342556176955196805652183301048913190414",
              "2.3563373484401003629977013177844934115186130028080215405302060334701309675654991e-73"
            ],
            [
              "0.68789477905115474774999670691924169115270019713538012427922974687023933466861134",
              "1.1983760115175273614394440681370105139281275228639728021682967159146374029719745e-71"
            ]
          ],
          [
            [
              "-1.4563167931388097524960587926330029093266910561584091344522376364522301140356639",
              "-1.3811196922873150378999837818940745240387362532550997036701583834440333346949354e-72"
            ],
            [
              "0.0083080020310756304737473839714744847228016535322602456841656986986904980954451005",
              "-5.667105629672549485953532459572073433597043403631463781545773028519124407681446e-71"
            ]
          ]
        ],
        "-6": [
          [
            [
              "0.26118241791408937803501404911793613993200572513185823805414369222904806295123077",
              "-1.3946617942250431309418123872232999240631200478701347459639701086391477773167938e-70"
            ],
            [
              "0.45687465388617074337618172597683160386835983579958400200377623846114081519035559",
              "-2.6933899367682580530746296062879422927265353161528156666297245960776225240730243e-70"
            ]
          ],
          [
            [
              "-1.6115659327433924870516823298560426947319539074244638686713825441833823705577573",
              "2.3258851590701634972379329330559054817777535657951813134945343266367274828747826e-70"
            ],
            [
              "1.0097018565386845981029738508902909544459356191735889402004899907101213838309373",
              "1.2637573444736096028832606402257434209712993068057183837463647213130834105898386e-70"
            ]
          ]
        ],
        "-9": [
          [
            [
              "0.19190069908224399939390994223013322519032470340981333050331995845948084946754672",
              "4.9641536661516188781050681916535589724569557076050350369591323506062550132219662e-70"
            ],
            [
              "-0.53724569019449139530167387237467053962274069420681206335920138969143084992681928",
              "-2.76412697676937538083903346508093890527848976183615277295424230200487163903852e-69"
            ]
          ],
          [
            [
              "1.8582083332914554736441960779666650078513176550459462191208612239139599503977239",
              "-4.6864897149475713938710830745693841269367920163530483400573449804142041232393908e-69"
            ],
            [
              "0.0087836128984298385855020588970583836881217219955384812503965902522013661874521681",
              "-7.4825859304230371374241609612038296060663028942506989108547774225400818370752437e-69"
            ]
          ]
        ],
        "-12": [
          [
            [
              "0.23000085512814614177777570889291488203809322133214793617303154706452635607017975",
              "6.0859211067421294954085568443901468870994493683097394172410179182694145115192343e-68"
            ],
            [
              "0.37683530299699073831631235549355243677487049883273649716348764208557701330160163",
              "1.7790668605759998096727047191761213490133918148276532535755987469704431340991903e-67"
            ]
          ],
          [
            [
              "-1.9245011240695254162164677024049454133382142579671836578107209866082024646685497",
              "4.9196567961094943725304109847054113609731078635926646659914929268406756819448737e-67"
            ],
            [
              "1.1946913659956439389260459859869278932830399005327007997303176117173661755838129",
              "7.4223230674744336782993238135613587417869025491547377198627595551725716815417789e-67"
            ]
          ]
        ]
      },
      "diagnostics": {
        "0": {
          "direction_defect": "0.0",
          "amplitude_correction": "0.0",
          "inner_boundary_defect": "2.716297522472755644099270702267808661569166910133443761725699769415983382857611e-72",
          "outer_boundary": "1.4659430958771878931188103441234673501039475032857681818657200919659518178151795e-73"
        },
        "-1": {
          "direction_defect": "0.0000000000000000000000067111295647811767208250299453065179767322430237083365079303722210612351467618247",
          "amplitude_correction": "0.000000000000000000000014350354998601352012760605285080558292911174294947357875142461644729902627102472",
          "inner_boundary_defect": "0.0000000000000000000000036026266362554605989028235103467828333786818219350250697269774467224597730355612",
          "outer_boundary": "1.1300451217187284152344553597551788539210183215017634760095842938593418214361046e-71"
        },
        "-3": {
          "direction_defect": "0.0000000000000000000000050449877017710520874454485452298355347141912362049559264441404632167988314115339",
          "amplitude_correction": "0.000000000000000000000012751365770461078517432812405374655100863093804065642583996536323414861266504351",
          "inner_boundary_defect": "0.0000000000000000000000015270682864958436002397280017217972953229695203901327037555995227020212363805927",
          "outer_boundary": "3.6433618155961085141431124774883303114557905399458462585842449574349696680978758e-68"
        },
        "-6": {
          "direction_defect": "0.0000000000000000000000053891145784642433612505064085211373215962693719174840905438993062445662010989547",
          "amplitude_correction": "0.00000000000000000000004748489143700600941395998285922234236842728795862978963657517418011326624853052",
          "inner_boundary_defect": "0.0000000000000000000000018113069239397654408262632049526017816100055596078554632231162508915798287270775",
          "outer_boundary": "5.5719303850481548261095790200756904970298003538981893443377683807152990440570363e-63"
        },
        "-9": {
          "direction_defect": "0.0000000000000000000000051728481828973625821897598274655660849397276680454817690940732580644788363811453",
          "amplitude_correction": "0.0000000000000000000071671999004500404251863818933266139182515155851774511354832970538381823876375827",
          "inner_boundary_defect": "0.0000000000000000000000019944850411988095012397051343062093224211036840243347812267832442732269369325487",
          "outer_boundary": "9.2385962498647551529996466341056213748294077836468132129589723559261708587364366e-58"
        },
        "-12": {
          "direction_defect": "0.0000000000000000000000053623506859835469894424247936167384418273728805166876034473388566334529627921477",
          "amplitude_correction": "0.00000000000000000083366424498256202229390334823937022217186344159878868465100798489166481864064052",
          "inner_boundary_defect": "0.0000000000000000000000018528056695752369058903272526883194404241500685373985630536924806263425324001487",
          "outer_boundary": "1.198533175739959162673754230397343279565937292052645725389651212296576526242397e-52"
        }
      },
      "initial_raw_F": [
        [
          [
            "1.0999430302899726300137294136942252568948764104176673127471882503737297454891436",
            "-1.5686294179061480818810508669092473801406244522775525165714168195293529648740775"
          ],
          [
            "8.7613695087648442155650729139339385478103489341996161984211799060125975257385776e-70",
            "0.43284521407729268189903042700159021221343574500099650385332117024480198126020905"
          ]
        ],
        [
          [
            "-1.058863451198938727295582163064057715480371319583853063213756624224866250555665",
            "0.3085152026128788593425661781877035027902319047398767851284613397459159023168796"
          ],
          [
            "-3.0166730931341485574264753637769956369398682053801004094047085852097638767562415e-69",
            "-1.44957912858344078183678778400665793908779185523610262982752952242675717503555"
          ]
        ]
      ],
      "raw_W": [
        "-2.1403131357576732199225735482944564584365372286788867887206364054780703900572567",
        "-1.1361304821263421478303026882233673186149404730015791770715114421873473732981027"
      ],
      "weights": [
        [
          [
            "8.8925250204563269310635267245749504587428647462481222452417311173867998747510436e-70",
            "0.91726025509456679142553678849810973451410991477643921072036538238346177965453671"
          ],
          [
            "-0.76902468193267621598120740468840627427171040053841769899043565885455173924176696",
            "0.34014986802364139962946280430017149041346062897661280927828631390935252816438021"
          ],
          [
            "0.12462893096070127137563028443893377759982843231546721225035315535076197253392409",
            "-0.99220342146537307537569561909531793743609832930330164566602503535476515723482087"
          ],
          [
            "0.66101113376925489717961176221759923431019517364855243772956012494105381753292206",
            "-0.39748609724210228430684990044233760222422070249284030830676378432815381422386147"
          ]
        ],
        [
          [
            "0.85698950902644884104686238454822050853919472827726813084034111823955531180299154",
            "-0.51533385432999272379033920329597960529633961698690262036458817135896809764002473"
          ],
          [
            "0.74273667354142456617130332400361531221652949260367782308337862797071183866893962",
            "0.44663014972395303669866654308751902041567991718930247989837155291768118546650221"
          ],
          [
            "-0.74273667354142456617130332400361531221652949260367782308337862797071002753312385",
            "0.44663014972395303669866654308751902041567991718930247989837155291768219970255904"
          ],
          [
            "-0.85698950902644884104686238454822050853919472827726813084034111823955745799893323",
            "-0.51533385432999272379033920329597960529633961698690262036458817135896454781382583"
          ]
        ]
      ],
      "radius": 4,
      "formal_order": 48,
      "spectral_tolerance": "1e-12"
    }
  },
  "rk_trials": {
    "4.0305659951463e-19": {
      "max_solution_error": 1.5734172624387956e-18,
      "max_variation_drift": 1.5658100664767822e-18,
      "max_wronskian_error": 3.1367694389475142e-18,
      "points": [
        {
          "t": 0,
          "x": -1.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "wronskian_error": 0.0
        },
        {
          "t": -1,
          "x": -2.0,
          "solution_error": 5.1712683790237167e-20,
          "variation_drift": 4.991234988301825e-20,
          "wronskian_error": 1.0163207556300763e-19
        },
        {
          "t": -3,
          "x": -4.0,
          "solution_error": 2.224124890868056e-19,
          "variation_drift": 2.192953746453899e-19,
          "wronskian_error": 4.418189224259963e-19
        },
        {
          "t": -6,
          "x": -7.0,
          "solution_error": 5.805976259302347e-19,
          "variation_drift": 5.750233533985939e-19,
          "wronskian_error": 1.1546173390202332e-18
        },
        {
          "t": -9,
          "x": -10.0,
          "solution_error": 1.0466713543299807e-18,
          "variation_drift": 1.0418348654389421e-18,
          "wronskian_error": 2.088754531384473e-18
        },
        {
          "t": -12,
          "x": -13.0,
          "solution_error": 1.5734172624387956e-18,
          "variation_drift": 1.5658100664767822e-18,
          "wronskian_error": 3.1367694389475142e-18
        }
      ],
      "accepted_steps": 44110,
      "rejected_steps": 2,
      "nfev": 264673,
      "seconds": 18.89330845803488,
      "F": {
        "0.0": [
          [
            "1.0",
            "0.0"
          ],
          [
            "0.0",
            "1.0"
          ]
        ],
        "-1.0": [
          [
            [
              "0.46930337552912132861176658572143023088551475161137041930511065214048367606347317",
              "0.0"
            ],
            [
              "-0.78223275324869651056495899480096064893434083105175404100689115968736740550012059",
              "0.0"
            ]
          ],
          [
            [
              "1.1062767632174826389986879826521706639272797943689563287253805741208220746305004",
              "0.0"
            ],
            [
              "0.28688070163897190965043694436550418892284395668221310703476818352401884641362235",
              "0.0"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "-0.21578216254668717751028562258331523323005150649163131162515343258588300006132342",
              "0.0"
            ],
            [
              "0.68789477905115474756683492205282437598456249021736733463092511616573862776252081",
              "0.0"
            ]
          ],
          [
            [
              "-1.4563167931388097518725442524035679707869017618274192620389125025480814502579935",
              "0.0"
            ],
            [
              "0.0083080020310756307023538625546019602624693697252558773535588718463217387697450805",
              "0.0"
            ]
          ]
        ],
        "-6.0": [
          [
            [
              "0.26118241791408937772020967337169924410916707217910569786970872342908724686072981",
              "0.0"
            ],
            [
              "0.45687465388617074286362404352358730643369229092218113377206057079288552750808419",
              "0.0"
            ]
          ],
          [
            [
              "-1.6115659327433924856552932517954254139233696967929345639554128897399937751784044",
              "0.0"
            ],
            [
              "1.009701856538684598356807272709368285905647823438449079166517995367865317495861",
              "0.0"
            ]
          ]
        ],
        "-9.0": [
          [
            [
              "0.19190069908224399860155208251624501721581030390326086167913770108889994717726966",
              "0.0"
            ],
            [
              "-0.53724569019449139439456036932955467786623694255289201836547849850844547614172702",
              "0.0"
            ]
          ],
          [
            [
              "1.8582083332914554735724606024732710894298766617094667508614068331738234467659982",
              "0.0"
            ],
            [
              "0.0087836128984298365851701212868936728562960851027641372413436305167953142528159269",
              "0.0"
            ]
          ]
        ],
        "-12.0": [
          [
            [
              "0.23000085512814614316236133213929460267872672056461316487627644327311198309714066",
              "0.0"
            ],
            [
              "0.37683530299699073626510125670724423505256428367409143511498799504954293495010722",
              "0.0"
            ]
          ],
          [
            [
              "-1.9245011240695254178452329904594730459549484897211753414098074049070860375269166",
              "0.0"
            ],
            [
              "1.1946913659956439448107271679124827590610719028628160638355535209955772492166951",
              "0.0"
            ]
          ]
        ]
      }
    },
    "1.0324954879451e-18": {
      "max_solution_error": 4.0318125775855536e-18,
      "max_variation_drift": 4.0124835624399765e-18,
      "max_wronskian_error": 8.036956387134483e-18,
      "points": [
        {
          "t": 0,
          "x": -1.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "wronskian_error": 0.0
        },
        {
          "t": -1,
          "x": -2.0,
          "solution_error": 1.3246852620955386e-19,
          "variation_drift": 1.2794035110648658e-19,
          "wronskian_error": 2.6042584986425863e-19
        },
        {
          "t": -3,
          "x": -4.0,
          "solution_error": 5.698280064342089e-19,
          "variation_drift": 5.620048805843809e-19,
          "wronskian_error": 1.1320711273028024e-18
        },
        {
          "t": -6,
          "x": -7.0,
          "solution_error": 1.487775641165181e-18,
          "variation_drift": 1.4735686550013539e-18,
          "wronskian_error": 2.9583803597435492e-18
        },
        {
          "t": -9,
          "x": -10.0,
          "solution_error": 2.6815486803631507e-18,
          "variation_drift": 2.669795958172094e-18,
          "wronskian_error": 5.3518062977295306e-18
        },
        {
          "t": -12,
          "x": -13.0,
          "solution_error": 4.0318125775855536e-18,
          "variation_drift": 4.0124835624399765e-18,
          "wronskian_error": 8.036956387134483e-18
        }
      ],
      "accepted_steps": 36544,
      "rejected_steps": 2,
      "nfev": 219277,
      "seconds": 15.698895167035516,
      "F": {
        "0.0": [
          [
            "1.0",
            "0.0"
          ],
          [
            "0.0",
            "1.0"
          ]
        ],
        "-1.0": [
          [
            [
              "0.46930337552912132857339104125431018578850544419309705607617976224989535397849271",
              "0.0"
            ],
            [
              "-0.78223275324869651050425212284345886532284085318372251689743571346586591892949083",
              "0.0"
            ]
          ],
          [
            [
              "1.1062767632174826389093496706896279012931517246362454550655976755521009028666349",
              "0.0"
            ],
            [
              "0.28688070163897190962754638745148219724520357308549541215601980259564552075377428",
              "0.0"
            ]
          ]
        ],
        "-3.0": [
          [
            [
              "-0.21578216254668717743402946093322055899455056823643657453450795101944327987364203",
              "0.0"
            ],
            [
              "0.68789477905115474733087695161339810899365076749544101893712040832536278031989196",
              "0.0"
            ]
          ],
          [
            [
              "-1.4563167931388097513665972002935370566617107771505716585006553517030598687955017",
              "0.0"
            ],
            [
              "0.0083080020310756306987291457717503071580545484306240346092687159641249416986733684",
              "0.0"
            ]
          ]
        ],
        "-6.0": [
          [
            [
              "0.26118241791408937748542048018722202282815194265906367909396403607251827084268885",
              "0.0"
            ],
            [
              "0.45687465388617074245321772958100497580713612180182012482732149815950198398612235",
              "0.0"
            ]
          ],
          [
            [
              "-1.6115659327433924841933160675090195081681239414648169217473132144735493242431018",
              "0.0"
            ],
            [
              "1.0097018565386845974480218185720290544696810405031004753605565608952145472977468",
              "0.0"
            ]
          ]
        ],
        "-9.0": [
          [
            [
              "0.191900699082243998284662899441297142244503125086978508298552413161211954476833",
              "0.0"
            ],
            [
              "-0.53724569019449139351970784621372329430715178366383477335638607269999826323697944",
              "0.0"
            ]
          ],
          [
            [
              "1.8582083332914554705345179313291828638346517114944598214216457688273102322781125",
              "0.0"
            ],
            [
              "0.0087836128984298365722025893491118162779113059421283976169628599062589986561900674",
              "0.0"
            ]
          ]
        ],
        "-12.0": [
          [
            [
              "0.23000085512814614260102154195703107986839518028522134655949915465701225887896894",
              "0.0"
            ],
            [
              "0.37683530299699073534311255490491433710519996358821302131759407484282691198693967",
              "0.0"
            ]
          ],
          [
            [
              "-1.9245011240695254131140484430522829145887287810009647285833150634389798291765605",
              "0.0"
            ],
            [
              "1.1946913659956439418876358966344958232269724679170645184962875118930515303237098",
              "0.0"
            ]
          ]
        ]
      }
    }
  },
  "pairs": {
    "1e-12": {
      "rk_tolerance": "1.0324954879451e-18",
      "error_ratio_RK_over_contour": 1.0003092822300257,
      "matched": true,
      "drift_ratio_RK_over_contour": 1.2237691846221184,
      "cost_ratio_contour_over_RK": 0.5022248380626804
    }
  },
  "reference": {
    "seconds": 0.8508147909888066,
    "refinement_F": 9.439420665247261e-35,
    "refinement_u_absolute": 1.6772063893905028e-36,
    "steps": 105,
    "F": {
      "0": [
        [
          [
            "1.0",
            "0.0"
          ],
          "0.0"
        ],
        [
          "0.0",
          [
            "1.0",
            "0.0"
          ]
        ]
      ],
      "-1": [
        [
          [
            "0.46930337552912132863630799246298145154267886913928610478280637326333134978705969",
            "0.0"
          ],
          [
            "-0.78223275324869651060381739954384011645576805735163029904184239808058500012318155",
            "0.0"
          ]
        ],
        [
          [
            "1.1062767632174826390558965230929234171907494282140538391443713735039670577652659",
            "0.0"
          ],
          [
            "0.2868807016389719096650395993091223811221985943843011236008982641968915163147285",
            "0.0"
          ]
        ]
      ],
      "-3": [
        [
          [
            "-0.21578216254668717755902245213572735618977651830073448076742031956566149753732836",
            "0.0"
          ],
          [
            "0.68789477905115474771786551288337693718079420311778575331386184451499340677141825",
            "0.0"
          ]
        ],
        [
          [
            "-1.4563167931388097521964472952644851771666550178593482365168860847733680259956965",
            "0.0"
          ],
          [
            "0.0083080020310756307048367818830034168653356527492973787117838272868339408008556631",
            "0.0"
          ]
        ]
      ],
      "-6": [
        [
          [
            "0.26118241791408937787065866996600198903903499055709516570962155566083936502454818",
            "0.0"
          ],
          [
            "0.45687465388617074312622662346457830631254524450638691713894861924557865565240919",
            "0.0"
          ]
        ],
        [
          [
            "-1.6115659327433924865909646063762832896937549971058592657055134434321510402507424",
            "0.0"
          ],
          [
            "1.009701856538684598938863335670810804673204368913076774705640809718261849096012",
            "0.0"
          ]
        ]
      ],
      "-9": [
        [
          [
            "0.19190069908224399880414130407547556148104160799774097332888043903269474965115333",
            "0.0"
          ],
          [
            "-0.53724569019449139495457981027230896489694873050922315353481605408386960600402712",
            "0.0"
          ]
        ],
        [
          [
            "1.8582083332914554755173940353066947005294481644721896490725727689642728244883828",
            "0.0"
          ],
          [
            "0.0087836128984298365926488309621785319420768344873238313988161610943609052490875107",
            "0.0"
          ]
        ]
      ],
      "-12": [
        [
          [
            "0.23000085512814614352204706937671650693019975746210799304470198024759685335689653",
            "0.0"
          ],
          [
            "0.37683530299699073685506549152042670411902354580827203545567121619716626833407977",
            "0.0"
          ]
        ],
        [
          [
            "-1.9245011240695254208732762806533308973735563048284740718772488928146721609050663",
            "0.0"
          ],
          [
            "1.1946913659956439466828747742824050333479349279598287736771188724785375053401598",
            "0.0"
          ]
        ]
      ]
    },
    "state": {
      "0": [
        [
          "0.20000000000000000000000000000000000000000000000000000000000000000000000045278395",
          "0.0"
        ],
        [
          "0.10000000000000000000000000000000000000000000000000000000000000000000000022639198",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ],
        [
          "1.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0"
        ],
        [
          "1.0",
          "0.0"
        ]
      ],
      "-1": [
        [
          "0.0086632949679804484592728843815691121443443403316236800495580728155258042643776892",
          "0.0"
        ],
        [
          "0.25575431881412494639576935824505907030542192914208001352619184101744729417827001",
          "0.0"
        ],
        [
          "-0.11825005538497593787382372316047516998234544765236560784733045909788756906573932",
          "0.0"
        ],
        [
          "0.46930337552912132863630799246298145154267886913928610478280637326333134978705969",
          "0.0"
        ],
        [
          "1.1062767632174826390558965230929234171907494282140538391443713735039670577652659",
          "0.0"
        ],
        [
          "-0.78223275324869651060381739954384011645576805735163029904184239808058500012318155",
          "0.0"
        ],
        [
          "0.2868807016389719096650395993091223811221985943843011236008982641968915163147285",
          "0.0"
        ]
      ],
      "-3": [
        [
          "0.03830495180927884084071808521278301994486416297377024326065781710380845036097753",
          "0.0"
        ],
        [
          "-0.28954241903995022847081871692172685416817645261733011783178972699662219019994666",
          "0.0"
        ],
        [
          "0.068383513173729091978449093174674367764564230467371327362223718620239501563569393",
          "0.0"
        ],
        [
          "-0.21578216254668717755902245213572735618977651830073448076742031956566149753732836",
          "0.0"
        ],
        [
          "-1.4563167931388097521964472952644851771666550178593482365168860847733680259956965",
          "0.0"
        ],
        [
          "0.68789477905115474771786551288337693718079420311778575331386184451499340677141825",
          "0.0"
        ],
        [
          "0.0083080020310756307048367818830034168653356527492973787117838272868339408008556631",
          "0.0"
        ]
      ],
      "-6": [
        [
          "0.10865704492081146390888933874706163494860957149848543587586518595787404786343274",
          "0.0"
        ],
        [
          "-0.19070175165457702159616457845348437230037594321049748140396368066434556120498734",
          "0.0"
        ],
        [
          "0.024509531518310719088298515143701955777220157793912344023888094678997721302786413",
          "0.0"
        ],
        [
          "0.26118241791408937787065866996600198903903499055709516570962155566083936502454818",
          "0.0"
        ],
        [
          "-1.6115659327433924865909646063762832896937549971058592657055134434321510402507424",
          "0.0"
        ],
        [
          "0.45687465388617074312622662346457830631254524450638691713894861924557865565240919",
          "0.0"
        ],
        [
          "1.009701856538684598938863335670810804673204368913076774705640809718261849096012",
          "0.0"
        ]
      ],
      "-9": [
        [
          "-0.032620414420896231765092449928116150779046235218633608071902299026001919848037643",
          "0.0"
        ],
        [
          "0.36432464531211850526086369966864512210296046623259534263196444390736059851702829",
          "0.0"
        ],
        [
          "-0.041648235500846099233937121951315247705824457392903840824751238620777193928565186",
          "0.0"
        ],
        [
          "0.19190069908224399880414130407547556148104160799774097332888043903269474965115333",
          "0.0"
        ],
        [
          "1.8582083332914554755173940353066947005294481644721896490725727689642728244883828",
          "0.0"
        ],
        [
          "-0.53724569019449139495457981027230896489694873050922315353481605408386960600402712",
          "0.0"
        ],
        [
          "0.0087836128984298365926488309621785319420768344873238313988161610943609052490875107",
          "0.0"
        ]
      ],
      "-12": [
        [
          "0.095129385777593932058595898367205160891768428938077771872701476113709444868792195",
          "0.0"
        ],
        [
          "-0.21400932828684059914904717872064412327072438840627636848008100267364865365482589",
          "0.0"
        ],
        [
          "0.012149190970514310380599618987859226755777353482550945097529890329397996469680629",
          "0.0"
        ],
        [
          "0.23000085512814614352204706937671650693019975746210799304470198024759685335689653",
          "0.0"
        ],
        [
          "-1.9245011240695254208732762806533308973735563048284740718772488928146721609050663",
          "0.0"
        ],
        [
          "0.37683530299699073685506549152042670411902354580827203545567121619716626833407977",
          "0.0"
        ],
        [
          "1.1946913659956439466828747742824050333479349279598287736771188724785375053401598",
          "0.0"
        ]
      ]
    }
  },
  "monitor": {
    "0": {
      "s": [
        [
          [
            "0.31291129955179085105384547402889099828714248629715360289878523579289621117667432",
            "-0.18816308060132228352596325890569916035181124388376917274210703287041232395997401"
          ]
        ],
        [
          [
            "2.2012706510953497921474399601522507910181011185534313870044841795631017736543757e-38",
            "0.43421522541107623185266544493382994184431765450141692036531501841392571653531299"
          ]
        ],
        [
          [
            "-0.31291129955179085105384547402889099825054441639532442419350324200597091589292285",
            "-0.18816308060132228352596325890569916035140295944209622991862560548226325359371556"
          ]
        ],
        [
          [
            "0.3129112995517908510538454740288909982871424862971536028987852357928962111766736",
            "-0.1881630806013222835259632589056991603518112438837691727421070328704123239599741"
          ]
        ]
      ],
      "J": [
        [
          [
            "1.558323902525834926382281361274648629049247139609303602485488056503712367808809",
            "-0.22143294389616119969526300945156004639757044641381546139378312222903558123231566"
          ],
          [
            "-0.50264034552287111270928143361753420297220166971895890884855698459480394009095538",
            "-1.6758121162573899032364671624792493895945094622594218978675552836621161819123431"
          ]
        ],
        [
          [
            "2.5272242984374953643777533725948215704404931514733395981044616604974871752008606e-37",
            "1.0413414946916063964633594297205609908676151781675593544280880974900874066779598"
          ],
          [
            "2.1998101899513342154312104441182463625590694071314092810992376100765746446840612e-37",
            "4.0255571142375837803422313020864936753826031752710668151887889480815567431364207"
          ]
        ],
        [
          [
            "-1.5583239025258349263822813612746486285709208849011620469154435781173473234148424",
            "-0.22143294389616119969526300945156004645374908603769312469328368868942223301746523"
          ],
          [
            "0.50264034552287111270928143361753420304075887302573681986846221310405333413382734",
            "-1.6758121162573899032364671624792493894234405289690027412854058900009982825733057"
          ]
        ],
        [
          [
            "1.558323902525834926382281361274648629049247139609303602484709398362412448342862",
            "-0.22143294389616119969526300945156004639757044641381546139506529769356125742770281"
          ],
          [
            "-0.50264034552287111270928143361753420297220166971895890884938871446086729820897102",
            "-1.6758121162573899032364671624792493895945094622594218978688630054059804512898732"
          ]
        ]
      ],
      "adjacent_determinant_defect": "6.0142913962220891757481418469346558531730219031559657269752182406253380027681627e-38"
    },
    "-1": {
      "s": [
        [
          [
            "0.31291129955179085105384547402889099822980956344843226649826126064794097973160941",
            "-0.18816308060132228352596325890569916024530185551285800432469615976050673727486668"
          ]
        ],
        [
          [
            "-5.1399533272412782401176840029946145869426083536780606962980187814619227810752289e-38",
            "0.43421522541107623185266544493382994196802140469875415930307860104187314177152363"
          ]
        ],
        [
          [
            "-0.31291129955179085105384547402889099831416942259823825681934154183579367897697545",
            "-0.1881630806013222835259632589056991602455958941348542595253296694988148607049816"
          ]
        ],
        [
          [
            "0.31291129955179085105384547402889099822980956344843226649826126064794097973160936",
            "-0.18816308060132228352596325890569916024530185551285800432469615976050673727486544"
          ]
        ]
      ],
      "J": [
        [
          [
            "1.0031123890449513400389557559289156331145029322239327890813102555564314768558845",
            "1.7903871654229511913851664117725546305505117247327645804829306291257340617151981"
          ],
          [
            "0.98308118589502994470251703980631711893800286394860306423983927702841877034313677",
            "-0.95967638427605170562784514334403726730312648140641431257965523187259309438113633"
          ]
        ],
        [
          [
            "2.6203386269363180430515414168023535208697194526951440546456607136340273592256542e-38",
            "-4.1546395158429603970229006069881425051751107103771393764920733977879686663903753"
          ],
          [
            "-6.989164831108075203517243821233606031289498423490835568951243805802085326016486e-37",
            "2.7037789665616949023213092691660872075484547476177973563232751062939366574563383"
          ]
        ],
        [
          [
            "-1.0031123890449513400389557559289156338644464044652355741945778374493551364247743",
            "1.7903871654229511913851664117725546310226219678535650252852474994372524852735054"
          ],
          [
            "-0.98308118589502994470251703980631711987023042803555067607559723416655151570477215",
            "-0.95967638427605170562784514334403726738039636303730280078077136760725514140966898"
          ]
        ],
        [
          [
            "1.0031123890449513400389557559289156331145029322239327890813105064315677997084153",
            "1.7903871654229511913851664117725546305505117247327645804829298125083347235069302"
          ],
          [
            "0.98308118589502994470251703980631711893800286394860306423984091026321744675967267",
            "-0.95967638427605170562784514334403726730312648140641431257965473012232044867605616"
          ]
        ]
      ],
      "adjacent_determinant_defect": "1.7808871688701039935771805707274727578773054776092088366254402561000063912623961e-37"
    },
    "-3": {
      "s": [
        [
          [
            "0.31291129955179085105384547402889099981412341261263163375926561770830568451540498",
            "-0.1881630806013222835259632589056991633306167107626327910694254793600322555024293"
          ]
        ],
        [
          [
            "2.1220423741064602335498400372805021930797523155097782764056877680038931895940475e-36",
            "0.43421522541107623185266544493382993846257202811093636752927914123875942790645321"
          ]
        ],
        [
          [
            "-0.31291129955179085105384547402889099643048823929593745973687323253743190953777583",
            "-0.18816308060132228352596325890569916337811862452268545244292422960733034002125651"
          ]
        ],
        [
          [
            "0.31291129955179085105384547402889099981412341261263163375926561770830568451540558",
            "-0.18816308060132228352596325890569916333061671076263279106942547936003225550242964"
          ]
        ]
      ],
      "J": [
        [
          [
            "-0.71905701794679260908562190207720541480521848225063521219984296158879569727465952",
            "-2.4423529923987606544471969888711512649636672635929817592699122499712340238322772"
          ],
          [
            "-0.9635020558780032436017047794269452209771372052476923495417687536181516777971995",
            "0.51393292848405649154748078121387110621118427421009220916249614410706916260229097"
          ]
        ],
        [
          [
            "4.3126577450828870752976666637654036627689744078480140927071252638109212406327551e-35",
            "5.8711378944565404355884687084826582035310803959623546605858796705870303698666648"
          ],
          [
            "-1.979972247136136516117827353906440579636785022960709588302766957611449569926499e-35",
            "-1.5849767969730690833628108945714861779473309668970248826346288471771008933305233"
          ]
        ],
        [
          [
            "0.71905701794679260908562190207720544385701654628239212484882922379584115127532568",
            "-2.442352992398760654447196988871151242682475737530145642576275543184452380904615"
          ],
          [
            "0.96350205587800324360170477942694519167744995676079989208842063432698109711515086",
            "0.51393292848405649154748078121387110715423260331419756020247059853357963383621663"
          ]
        ],
        [
          [
            "-0.71905701794679260908562190207720541480521848225063521219984559859668503904453287",
            "-2.442352992398760654447196988871151264963667263592981759269910184574620150452892"
          ],
          [
            "-0.96350205587800324360170477942694522097713720524769234954176687875862962721463891",
            "0.5139329284840564915474807812138711062111842742100922091625003485831262427552514"
          ]
        ]
      ],
      "adjacent_determinant_defect": "6.9228497204336148441620820010375874558533781263790228086348670250772002239002513e-36"
    },
    "-6": {
      "s": [
        [
          [
            "0.31291129955179085105384547402889096514385066433204598035687340330212251461709732",
            "-0.18816308060132228352596325890569908778333224834251846808289067670880888874182393"
          ]
        ],
        [
          [
            "-5.3624015309866177412023458270219110074746598871487879601019743988519414210869689e-35",
            "0.43421522541107623185266544493383002009500357734577770643883539597128646373313573"
          ]
        ],
        [
          [
            "-0.31291129955179085105384547402889104474454694257537012420640919721692128327295722",
            "-0.18816308060132228352596325890569908303284128763464627614271291094255831029866537"
          ]
        ],
        [
          [
            "0.31291129955179085105384547402889096514385066433204598035687340330212251461709731",
            "-0.18816308060132228352596325890569908778333224834251846808289067670880888874182302"
          ]
        ]
      ],
      "J": [
        [
          [
            "0.76340448020191683117838764621334031024188930346186790387727167873754309792209357",
            "-2.9242629707897993986425638797573619928186063532450368336249497763821276131742528"
          ],
          [
            "-0.84323951439387451298744973270561110822558202341523083383540810450070649869398888",
            "-0.33652556089227763122859986138607111173827055653407093131343110888281851914585724"
          ]
        ],
        [
          [
            "-5.6073473584575250935059130492798895334195890803843751702832084569603526317057177e-34",
            "7.5388951460989748390192067709847791451561876140041111832764438180293540213603757"
          ],
          [
            "-1.2813312288581091525259212749472859054020369243928804204830861772965002798981301e-34",
            "0.57564220558330086153020386573078912437101062721764133356302901857881180820926418"
          ]
        ],
        [
          [
            "-0.76340448020191683117838764621334017738236057694990657791227927961365150035962959",
            "-2.9242629707897993986425638797573624088686306810377524268754170969160944633913596"
          ],
          [
            "0.84323951439387451298744973270561109574904480282671846341087297502770291127843097",
            "-0.33652556089227763122859986138607129436685324644403729267401311269965918708413655"
          ]
        ],
        [
          [
            "0.76340448020191683117838764621334031024188930346186790387727722003537606831388385",
            "-2.9242629707897993986425638797573619928186063532450368336249242577659481859367907"
          ],
          [
            "-0.84323951439387451298744973270561110822558202341523083383541364579853946908577209",
            "-0.33652556089227763122859986138607111173827055653407093131345662749899794638331525"
          ]
        ]
      ],
      "adjacent_determinant_defect": "1.1291902544327135184339758129070863111733907822300433716364197791189198178204914e-33"
    },
    "-9": {
      "s": [
        [
          [
            "0.31291129955179085105384547402885169707704824679879839282252304534751012828001738",
            "-0.18816308060132228352596325890561212684118967487430971724450937295966797035594843"
          ]
        ],
        [
          [
            "-6.4614104831879659607025014394098615633519617143045009124446427462292413240066458e-32",
            "0.43421522541107623185266544493392333309288969096798125083890538260888993322424546"
          ]
        ],
        [
          [
            "-0.3129112995517908510538454740289469980978364215779673077593864412188725766678645",
            "-0.18816308060132228352596325890560603376708660968990837909319177645231790209686591"
          ]
        ],
        [
          [
            "0.3129112995517908510538454740288516970770482467987983928225230453475101282800179",
            "-0.18816308060132228352596325890561212684118967487430971724450937295966797035594853"
          ]
        ]
      ],
      "J": [
        [
          [
            "0.9476981926292530677140598275033820832212212856875598419771110474386695155308456",
            "3.1120630581981276963772399490323533577747637143093830339376126611073705587153791"
          ],
          [
            "0.74074576686628587845174717019713526909944095178771183535251054350910962309736524",
            "-0.44055341141557909026083165980343361258047838446223468428254260821153394567441783"
          ]
        ],
        [
          [
            "9.9492782744439058926136152920605754241537264994821765828675957154548498994014338e-31",
            "-7.4711770352325383862139423343371908139640507247357491769591602034980178270837563"
          ],
          [
            "-5.9438549200904541726979400930492382394573144640300532834750236830852445567490242e-31",
            "1.3319634544614484696111237966366626380409702547066794711160662204211278182246479"
          ]
        ],
        [
          [
            "-0.94769819262925306771405982750328458786148761869224837667408235715972073275884473",
            "3.1120630581981276963772399490331810873703123502258109960221805918226854362764919"
          ],
          [
            "-0.74074576686628587845174717019794920093689968060752947938424345467007150653915848",
            "-0.44055341141557909026083165980338361644075302453606609058688972882366228241775897"
          ]
        ],
        [
          [
            "0.94769819262925306771405982750338208322122128568755984197711392308399764860039543",
            "3.1120630581981276963772399490323533577747637143093830339376106388140360119227686"
          ],
          [
            "0.74074576686628587845174717019713526909944095178771183535250209582734062790144654",
            "-0.44055341141557909026083165980343361258047838446223468428254239781863569618192061"
          ]
        ]
      ],
      "adjacent_determinant_defect": "3.013314104245205575442041201390436889508814488158300259657669260859289903753396e-31"
    },
    "-12": {
      "s": [
        [
          [
            "0.31291129955179085105384547403001818879096755490512428384450661751334532061470422",
            "-0.18816308060132228352596325890825780821520456919993161022611010527451980857460116"
          ]
        ],
        [
          [
            "1.9168373754703736733048730569564375108000764347437335589667687018215703056469794e-30",
            "0.43421522541107623185266544493111312943979404873517182086138809215199467482670598"
          ]
        ],
        [
          [
            "-0.31291129955179085105384547402722971140323581485879971824192343088857347003156014",
            "-0.18816308060132228352596325890846184591468332049918518073464763930805338454544086"
          ]
        ],
        [
          [
            "0.31291129955179085105384547403001818879096755490512428384450661751334532061470453",
            "-0.18816308060132228352596325890825780821520456919993161022611010527451980857460104"
          ]
        ]
      ],
      "J": [
        [
          [
            "0.89438420181079233079889453818844818837926913781436091657355859422716462557160037",
            "-3.4896463276864186968825159966521220238098743393094924688044567974425501355598052"
          ],
          [
            "-0.70283916926794326295878944704369647361182070105678718907955784414067470211777116",
            "-0.30199446926668238155179275479592216758610904577195511396828681251538129294841863"
          ]
        ],
        [
          [
            "8.9233747916051629614251342339609468936532414840545236331355083595740892739062997e-29",
            "8.9912708841173657963825097151691683628343528436151509421214737092866500655306498"
          ],
          [
            "-5.922644165456160011632046957774729692488750624980582084690831560487959819645765e-30",
            "0.53346734096638584494339071941837270743668181328809389342743357710809038725165241"
          ]
        ],
        [
          [
            "-0.89438420181079233079889453809482717163002098097571119363223009970661328167115614",
            "-3.4896463276864186968825159966391788860513213030729977723820198940244082292652061"
          ],
          [
            "0.70283916926794326295878944702824098072269102470967597742860271165783110525957351",
            "-0.30199446926668238155179275479025895456967350155096788692751668961837493113307192"
          ]
        ],
        [
          [
            "0.894384201810792330798894538188448188379269137814360916573581976903619126321964",
            "-3.489646327686418696882515996652122023809874339309492468804462529476469434137508"
          ],
          [
            "-0.70283916926794326295878944704369647361182070105678718908111529614895427488967458",
            "-0.30199446926668238155179275479592216758610904577195511397081038182092316012121844"
          ]
        ]
      ],
      "adjacent_determinant_defect": "2.3649955385968996412226355866203961210337796025028971522560573637584574280261002e-29"
    }
  },
  "monitor_refinement_at_minus13": {
    "s_absolute": 3.324956450746574e-30,
    "J_relative": 1.7284496376447857e-29,
    "adjacent_determinant_defect": 1.4975394634245465e-37
  },
  "reused_monitor_sha256": "a11bff5ee105d65e89ffe445462592b13de4399c9fb687154814b2f3a5d228a1",
  "monitor_seconds": 0.002508792036678642,
  "monitor_stokes_drift_absolute": 3.324956402869657e-30,
  "monitor_reference_variation_drift": 1.4656866754011213e-29
}


==> anc/computational_preprint/results/pii_quadrature_control/rk45_multiprecision.py <==
"""Dormand-Prince 5(4) with exact rational coefficients and mpmath stages.

Tableau and RMS step controller follow scipy.integrate.RK45. Requested
output points are hit by steps, without a lower-order dense interpolant.
"""
from bisect import bisect_right
from time import perf_counter

from mpmath import mp

import high_precision as hp


def tableau():
    def rational(s):
        num,den = s.split('/') if '/' in s else (s,'1')
        return mp.mpf(num)/int(den)
    rows = [[], ['1/5'], ['3/40','9/40'],
            ['44/45','-56/15','32/9'],
            ['19372/6561','-25360/2187','64448/6561','-212/729'],
            ['9017/3168','-355/33','46732/5247','49/176','-5103/18656']]
    aa = [[rational(v) for v in row] for row in rows]
    bb = list(map(rational,['35/384','0','500/1113','125/192','-2187/6784','11/84']))
    cc = list(map(rational,['0','1/5','3/10','4/5','8/9','1']))
    ee = list(map(rational,['-71/57600','0','71/16695','-71/1920','17253/339200','-22/525','1/40']))
    return aa,bb,cc,ee


def rk_step(fun,t,y,f,step,coefficients):
    aa,bb,cc,ee = coefficients
    stages = [f]
    for s in range(1,6):
        trial = [y[j]+step*sum(aa[s][k]*stages[k][j] for k in range(s)) for j in range(len(y))]
        stages.append(fun(t+cc[s]*step,trial))
    new = [y[j]+step*sum(bb[k]*stages[k][j] for k in range(6)) for j in range(len(y))]
    stages.append(fun(t+step,new))
    error = [step*sum(ee[k]*stages[k][j] for k in range(7)) for j in range(len(y))]
    return new,stages[-1],error


class SharedPotential:
    """Evaluate only q from the shared background, never its reference F."""
    def __init__(self,reference):
        self.reference = reference
        self.p = reference.p

    def __call__(self,t):
        ref = self.reference
        sign = 1 if t >= 0 else -1
        index = max(0,bisect_right(ref.starts[sign],abs(float(t)))-1)
        origin,end,coeff = ref.segments[sign][index]
        if abs(t) > abs(end)+mp.mpf('1e-12'):
            raise ValueError('Potential requested outside the background interval')
        q = hp.horner(coeff[0],t-origin)
        x = self.p.x0+t
        return x*x-(2*self.p.b-1)+6*x*q+mp.mpf(15)/4*q*q+12*self.p.a*self.p.a/(q*q)


def integrate(fun,points,initial,tolerance,max_step='.2',max_attempts=500000):
    rtol = mp.mpf(tolerance)
    if rtol <= 0 or rtol < 100*mp.eps:
        raise ValueError('Tolerance must be positive and resolved by the working precision')
    atol,cap = rtol/10,mp.mpf(max_step)
    coeff = tableau()
    out = {0.:list(initial)}
    stats = {'accepted_steps':0,'rejected_steps':0,'nfev':0}
    for sign in (-1,1):
        targets = sorted([mp.mpf(float(v)) for v in points if sign*v > 0],key=abs)
        if not targets:
            continue
        t,y = mp.mpf(0),list(initial)
        f = fun(t,y)
        stats['nfev'] += 1
        size = min(mp.mpf('.01'),cap)
        for target in targets:
            while sign*(target-t) > 0:
                if stats['accepted_steps']+stats['rejected_steps'] >= max_attempts:
                    raise RuntimeError('Runge-Kutta attempt budget exceeded')
                rejected = False
                while True:
                    step = sign*min(size,cap,abs(target-t))
                    if t+step == t:
                        raise RuntimeError('Runge-Kutta step underflow')
                    new,fn,error = rk_step(fun,t,y,f,step,coeff)
                    stats['nfev'] += 6
                    norm = mp.sqrt(sum(abs(error[j]/(atol+rtol*max(abs(y[j]),abs(new[j]))))**2
                                       for j in range(len(y)))/len(y))
                    if norm < 1:
                        factor = min(10,mp.mpf('.9')*norm**(-mp.mpf(1)/5)) if norm else mp.mpf(10)
                        if rejected:
                            factor = min(1,factor)
                        size = abs(step)*factor
                        t,y,f = t+step,new,fn
                        stats['accepted_steps'] += 1
                        break
                    size = abs(step)*max(mp.mpf('.2'),mp.mpf('.9')*norm**(-mp.mpf(1)/5))
                    rejected = True
                    stats['rejected_steps'] += 1
                    if stats['accepted_steps']+stats['rejected_steps'] >= max_attempts:
                        raise RuntimeError('Runge-Kutta attempt budget exceeded')
            out[float(target)] = y.copy()
    return out,stats


def fundamental(reference,points,tolerance):
    start = perf_counter()
    potential = SharedPotential(reference)
    def rhs(t,y):
        u = potential(t)
        return [y[1],u*y[0],y[3],u*y[2]]
    values,stats = integrate(rhs,points,[mp.mpc(1),mp.mpc(0),mp.mpc(0),mp.mpc(1)],tolerance)
    matrices = {t:mp.matrix([[v[0],v[2]],[v[1],v[3]]]) for t,v in values.items()}
    stats.update({'seconds':perf_counter()-start,'tolerance':str(tolerance),'digits':mp.dps})
    return matrices,stats


==> anc/computational_preprint/results/pii_quadrature_control/test_pii.py <==
import unittest

from mpmath import mp
import sympy as sp

import pii_core as p


class PIIIdentities(unittest.TestCase):
    def test_zero_curvature_and_squared_kernel(self):
        x, z, u, w, a, b, v, vp = sp.symbols('x z u w a b v vp')
        ii = sp.I
        A = sp.Matrix([[-ii*(4*z*z+x+2*u*u), 4*u*z+2*ii*w],
                       [4*u*z-2*ii*w, ii*(4*z*z+x+2*u*u)]])
        B = sp.Matrix([[-ii*z, u], [u, ii*z]])
        Ax = A.diff(x)+A.diff(u)*w+A.diff(w)*(2*u**3+x*u)
        self.assertEqual(sp.simplify(Ax-B.diff(z)+A*B-B*A), sp.zeros(2))
        az, bz = A*sp.Matrix([a, b])
        ax, bx = B*sp.Matrix([a, b])
        def dx(expr):
            return sp.diff(expr,x)+sp.diff(expr,u)*w+sp.diff(expr,w)*(2*u**3+x*u)+sp.diff(expr,a)*ax+sp.diff(expr,b)*bx+sp.diff(expr,v)*vp+sp.diff(expr,vp)*(6*u*u+x)*v
        def dz(expr):
            return sp.diff(expr,z)+sp.diff(expr,a)*az+sp.diff(expr,b)*bz
        K, R = a*a+b*b, -ii*(a*a-b*b)/2
        self.assertEqual(sp.expand(dx(dx(K))-(6*u*u+x)*K-dz(R)), 0)
        variation = 4*z*v*(a*a-b*b)-2*ii*vp*K+8*ii*u*v*a*b
        self.assertEqual(sp.expand(dx(variation)-v*dz(a*a-b*b)), 0)

    def test_formal_first_coefficient(self):
        with mp.workdps(60):
            x, u, w = map(mp.mpf, ['-.7', '.2', '.1'])
            H = x*u*u+u**4-w*w
            for sign in (1, -1):
                cf = p.formal_column(x, u, w, sign, 4)
                diagonal, other = cf if sign == 1 else cf[::-1]
                self.assertLess(abs(diagonal[1]-sign*mp.j*H/2), mp.mpf('1e-55'))
                self.assertLess(abs(other[1]-sign*mp.j*u/2), mp.mpf('1e-55'))

    def test_formal_matrix_recurrence(self):
        with mp.workdps(60):
            x, u, w = map(mp.mpf, ['-.7', '.2', '.1'])
            columns = [p.formal_column(x, u, w, sign, 16) for sign in (1, -1)]
            matrices = [mp.matrix([[columns[j][i][n] for j in range(2)] for i in range(2)])
                        for n in range(17)]
            s3, s1 = mp.matrix([[1,0],[0,-1]]), mp.matrix([[0,1],[1,0]])
            a0 = mp.matrix([[-mp.j*(x+2*u*u), 2*mp.j*w],[-2*mp.j*w, mp.j*(x+2*u*u)]])
            for k in range(15):
                rhs = -4*mp.j*(s3*matrices[k+2]-matrices[k+2]*s3)+4*u*s1*matrices[k+1]+a0*matrices[k]+mp.j*x*matrices[k]*s3
                lhs = -(k-1)*matrices[k-1] if k else mp.zeros(2)
                self.assertLess(max(map(abs, rhs-lhs)), mp.mpf('1e-50'))

    def test_airy_reference(self):
        with mp.workdps(60):
            ref = p.Reference(span=2, digits=60, tolerance='1e-32', u0='0', w0='0')
            def airy(x):
                return mp.matrix([[mp.airyai(x), mp.airybi(x)],
                                  [mp.airyai(x,1), mp.airybi(x,1)]])
            truth = airy(-3)*airy(-1)**-1
            self.assertLess(max(map(abs, ref.matrix(-2)-truth)), mp.mpf('1e-30'))
            self.assertEqual(ref.at(-2)[0], 0)

    def test_cycle_cancels_symmetric_boundary(self):
        with mp.workdps(50):
            columns = [mp.matrix(v) for v in ([1,0], [0,1], [1,1], [2,-1])]
            cc = p.cycle_coefficients(columns)
            residual = sum((c*p.squared(v) for c,v in zip(cc, columns)), mp.zeros(3,1))
            self.assertLess(max(map(abs, residual)), mp.mpf('1e-45'))

    def test_airy_contour_value_and_derivative(self):
        with mp.workdps(60):
            values = [p.canonical(mp.mpf('-1'), mp.mpf(0), mp.mpf(0), j,
                                  radius=3, formal_order=0, tolerance='1e-27')['integral']
                      for j in (4, 0)]
            integral = values[0]-values[1]
            truth = mp.pi*mp.matrix([mp.airyai(-1), mp.airyai(-1, 1)])
            self.assertLess(max(map(abs, integral-truth)), mp.mpf('1e-26'))

    def test_spectral_sensitivities(self):
        with mp.workdps(65):
            x, u, w = map(mp.mpf, ['-1', '.2', '.1'])
            settings = dict(radius=3, formal_order=30, tolerance='1e-30', quadrature=False)
            value = p.canonical(x, u, w, 0, sensitivity=True, **settings)
            eps = mp.mpf('1e-12')
            for k, (du, dw) in enumerate(((eps,0),(0,eps))):
                plus = p.canonical(x, u+du, w+dw, 0, **settings)['column']
                minus = p.canonical(x, u-du, w-dw, 0, **settings)['column']
                error = max(map(abs, (plus-minus)/(2*eps)-value['sensitivities'][k]))
                self.assertLess(error, mp.mpf('1e-20'))


if __name__ == '__main__':
    unittest.main()


==> anc/computational_preprint/results/pilot/comparison.csv <==
method,tolerance,seconds,solution_error_vs_dop853,monodromy_variation_drift,wronskian_drift,variation_error_vs_dop853
RK45,0.001,0.0009100830066017807,4.0252932678423344e-05,8.098766160728076e-05,3.6829751345965285e-05,8.098765945657615e-05
RK45,1e-06,0.0012257499620318413,3.651206095444322e-07,7.5158350087856e-07,3.4844079283966744e-07,7.515813373280191e-07
RK45,1e-09,0.002603874949272722,1.2119873533617837e-09,2.711366319240571e-09,1.0232766630676508e-09,2.7135722538578265e-09
contour,1e-08,0.377355083997827,0.001028219255066835,0.007255309554741419,0.007611163144059661,0.007255309556392473
contour,1e-10,0.4457041670102626,1.1271535200685495e-05,0.00010401043033091932,0.00010813218724527187,0.00010401043200582048
contour,3e-13,0.6939590410329401,6.241870251168407e-07,1.3451879181284115e-06,1.2117059626664354e-06,1.3451884538622001e-06


==> anc/computational_preprint/results/pilot/results.json <==
{
  "status": "pilot; no certified error bounds or speed claims",
  "span": 0.24,
  "points": 9,
  "invariants": [
    "s1*s2",
    "s2*s3",
    "s3*s4",
    "s1*s4"
  ],
  "normalization": "F(x0)=I in (y,y_prime); invariants use (q,h) sensitivities",
  "spectral_formal_order": 2,
  "contour_radius": 4.8,
  "background_seconds": 0.002905624976847321,
  "reference": {
    "seconds": 0.006314959027804434,
    "nfev": 454
  },
  "spectral_profiles": {
    "4.8": {
      "seconds": 0.6178802920039743,
      "base_invariant_drift": 5.523904308913189e-12,
      "corrected_stokes_drift": 0.0008320722741535653,
      "reference_variation_drift": 4.597541054613162e-12
    },
    "6.0": {
      "seconds": 0.7936250420170836,
      "base_invariant_drift": 1.4963514106669126e-12,
      "corrected_stokes_drift": 0.0004348841826050279,
      "reference_variation_drift": 2.3671812088884587e-12
    },
    "7.2": {
      "seconds": 1.034615250013303,
      "base_invariant_drift": 1.515996477878097e-12,
      "corrected_stokes_drift": 0.0002551843761500704,
      "reference_variation_drift": 2.4151013634367676e-12
    }
  },
  "sensitivity_finite_difference_errors": {
    "0.001": 2.8817630372183413e-07,
    "0.0001": 3.0131829131326803e-09,
    "1e-05": 3.59976973550087e-09
  },
  "comparisons": [
    {
      "method": "RK45",
      "tolerance": 0.001,
      "seconds": 0.0009100830066017807,
      "nfev": 40,
      "solution_error_vs_dop853": 4.0252932678423344e-05,
      "monodromy_variation_drift": 8.098766160728076e-05,
      "wronskian_drift": 3.6829751345965285e-05,
      "variation_error_vs_dop853": 8.098765945657615e-05,
      "drift_by_spectral_radius": {
        "4.8": 8.098766356441342e-05,
        "6.0": 8.098766150457597e-05,
        "7.2": 8.098766160728076e-05
      }
    },
    {
      "method": "RK45",
      "tolerance": 1e-06,
      "seconds": 0.0012257499620318413,
      "nfev": 82,
      "solution_error_vs_dop853": 3.651206095444322e-07,
      "monodromy_variation_drift": 7.5158350087856e-07,
      "wronskian_drift": 3.4844079283966744e-07,
      "variation_error_vs_dop853": 7.515813373280191e-07,
      "drift_by_spectral_radius": {
        "4.8": 7.515854206823788e-07,
        "6.0": 7.515833994295376e-07,
        "7.2": 7.5158350087856e-07
      }
    },
    {
      "method": "RK45",
      "tolerance": 1e-09,
      "seconds": 0.002603874949272722,
      "nfev": 202,
      "solution_error_vs_dop853": 1.2119873533617837e-09,
      "monodromy_variation_drift": 2.711366319240571e-09,
      "wronskian_drift": 1.0232766630676508e-09,
      "variation_error_vs_dop853": 2.7135722538578265e-09,
      "drift_by_spectral_radius": {
        "4.8": 2.709585712665084e-09,
        "6.0": 2.7114627081594354e-09,
        "7.2": 2.711366319240571e-09
      }
    },
    {
      "method": "contour",
      "tolerance": 1e-08,
      "seconds": 0.377355083997827,
      "initial_basis_condition": 16.250198261773345,
      "max_quad_error_estimate": 3.736327229348684e-07,
      "solution_error_vs_dop853": 0.001028219255066835,
      "monodromy_variation_drift": 0.007255309554741419,
      "wronskian_drift": 0.007611163144059661,
      "variation_error_vs_dop853": 0.007255309556392473,
      "drift_by_spectral_radius": {
        "4.8": 0.007255309559332759,
        "6.0": 0.007255309554658707,
        "7.2": 0.007255309554741419
      }
    },
    {
      "method": "contour",
      "tolerance": 1e-10,
      "seconds": 0.4457041670102626,
      "initial_basis_condition": 16.250512583900488,
      "max_quad_error_estimate": 6.734123612233425e-10,
      "solution_error_vs_dop853": 1.1271535200685495e-05,
      "monodromy_variation_drift": 0.00010401043033091932,
      "wronskian_drift": 0.00010813218724527187,
      "variation_error_vs_dop853": 0.00010401043200582048,
      "drift_by_spectral_radius": {
        "4.8": 0.00010401043481422347,
        "6.0": 0.00010401043025743321,
        "7.2": 0.00010401043033091932
      }
    },
    {
      "method": "contour",
      "tolerance": 3e-13,
      "seconds": 0.6939590410329401,
      "initial_basis_condition": 16.250517588175782,
      "max_quad_error_estimate": 4.0914562679672635e-11,
      "solution_error_vs_dop853": 6.241870251168407e-07,
      "monodromy_variation_drift": 1.3451879181284115e-06,
      "wronskian_drift": 1.2117059626664354e-06,
      "variation_error_vs_dop853": 1.3451884538622001e-06,
      "drift_by_spectral_radius": {
        "4.8": 1.3451874878937312e-06,
        "6.0": 1.3451880168883914e-06,
        "7.2": 1.3451879181284115e-06
      }
    }
  ],
  "versions": {
    "numpy": "2.4.2",
    "scipy": "1.17.0",
    "sympy": "1.14.0"
  },
  "protected_file_hashes": {
    "piv2026_manuscript.tex": "a5f8155b24d60e796947b73983c3c2262b8fd08a43b00172604f8af0fb2a23d2",
    "ms_source.zip": "e6ec0a309d7ac0d8d428655e3bc4ae3206694690cc922101316c7fd3222fe55f",
    "ms_submission.zip": "59072bd5e7c8789be3bcff94e0dd1117402eaefb6bfb7ec7a13caa9f17c218f8",
    "integral_solution_results.json": "a2a6d12cc43d693e0540387a05c0b22d477b92dff2130aab3c3d4d286822d14e",
    "normalization_results.json": "b30d680b04bd58b5c7322c9eb2824ce5bff1cdbf3597c3d50bbf1be5264172a7",
    "numerical_results.json": "d16944f2498af0a629cc953f39a870a76051e6bd82295a96a71cbdf9f9c962c9",
    "piv_integral_solution.csv": "15943fbd689700e8f35da3b1e94029c54e6cac12868c3d3a670ef31e4f0295c0",
    "piv_integral_solution.pdf": "65118f00ae53781063385b8e154c9d7336df36f921b226f7a0ca48ea8585499a",
    "piv_two_contour_solutions.csv": "a391a7985793eb0e93164a9e0b9d263252562198df50c59bd851ca4fe8e73052",
    "piv_two_contour_wronskian.pdf": "24d723986822afc5b13d929670a6e941aca873f8b51512bad71fe59aa26792b9",
    "piv_verification_report.md": "fc6373aaf16e8800b278ef68128295afc77b4e73253f0107fa1162c6a6d82a41",
    "symbolic_results.json": "c15210927b3cab0d541b2c6cb09dda7bcb583e5a095925fdb14626ab3482f006",
    "two_contour_results.json": "2439d85640a5409ff9b6380abf3073b70a909c3e58f89f3dad6651e0fcf3237d"
  }
}


==> anc/computational_preprint/results/pilot/runner.py <==
#!/usr/bin/env python3
"""Pilot comparison; never writes into the submitted article's verification/."""
from __future__ import annotations

import argparse
import csv
import hashlib
import json
from pathlib import Path
import sys
from time import perf_counter

import numpy as np
import scipy
from scipy.integrate import quad_vec, solve_ivp
import sympy as sp

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "scripts"))
import verify_piv_numerical as core
import verify_piv_two_contours as old

PAIRS = ((0, 1), (1, 2), (2, 3), (0, 3))


def symbolic_derivatives():
    q, h, x, lam = sp.symbols("q h x lam")
    a, b = sp.symbols("a b")
    chi = q*h + 2*b
    rho = q*h*h/4 + q*q*h/4 + x*q*h/2 + q*b/2 + x*b - a*a/q
    delta = x*rho + (b*b-a*a)/2
    kap = rho*rho + chi/4
    f1 = sp.Matrix([[-rho, -sp.Rational(1, 2)], [-chi/2, rho]])
    f2 = sp.Matrix([[(kap+delta)/2, (x+q/2-rho)/2],
                    [rho*(1+chi/2)-q*chi/4, (kap-delta)/2]])
    formal = sp.eye(2) + f1/lam + f2/lam**2
    spectral = sp.Matrix([[lam+x+q*h/(2*lam), 1-q/(2*lam)],
                          [-q*h-2*b+(q*h*h-4*a*a/q)/(2*lam),
                           -lam-x-q*h/(2*lam)]])
    args = (lam, x, q, h, a, b)
    return tuple(sp.lambdify(args, item, "numpy", cse=True) for item in
                 (formal.diff(q), formal.diff(h), spectral.diff(q), spectral.diff(h)))


DERIVATIVES = symbolic_derivatives()


def ivp(rhs, interval, initial, tol, **kwargs):
    result = solve_ivp(rhs, interval, np.asarray(initial, complex),
                       rtol=tol, atol=tol/10, **kwargs)
    if not result.success:
        raise RuntimeError(result.message)
    return result


def background(span, tol=3e-14):
    def rhs(t, state):
        q, h, logd = state
        return np.r_[core.qh_rhs(core.X0+t, [q, h]), core.X0+t+q/2]
    initial = [core.Q0, core.H0, 0j]
    branches = {sign: ivp(rhs, (0, sign*span), initial, tol,
                          method="DOP853", dense_output=True) for sign in (-1, 1)}
    return lambda t: branches[1 if t >= 0 else -1].sol(t)


def products(s):
    return np.array([s[a]*s[b] for a, b in PAIRS])


def spectral_data(x, q, h, radius, tol):
    """Fresh spectral solves; analytic sensitivities, not finite differences.

    Columns are scaled by their outer exponential during integration.
    Determinant normalizations and their derivatives follow the existing
    sector-sharing convention. These constraints are imposed, not tests.
    """
    columns = {}
    for index in range(-4, 2):
        angle = index*np.pi/2
        lam = radius*np.exp(1j*angle)
        which = 0 if index % 2 else 1
        sign = 1 if which == 0 else -1
        factor = np.exp(sign*core.theta(lam, x, angle))
        args = (lam, x, q, h, core.THETA0, core.THETAINF)
        initial = np.column_stack([core.Fhat(lam, x, q, h)[:, which],
                                   DERIVATIVES[0](*args)[:, which],
                                   DERIVATIVES[1](*args)[:, which]])
        path = [core.radial_segment(radius, 1.45, angle)]
        if index:
            path.append(core.arc_segment(1.45, angle, 0))
        current = initial.ravel()
        for lam_fn, dl_fn in path:
            def rhs(t, state):
                z = lam_fn(t)
                u = state.reshape(2, 3)
                deriv = core.A_matrix(z, x, q, h) @ u
                args = (z, x, q, h, core.THETA0, core.THETAINF)
                deriv[:, 1] += DERIVATIVES[2](*args) @ u[:, 0]
                deriv[:, 2] += DERIVATIVES[3](*args) @ u[:, 0]
                return (dl_fn(t)*deriv).ravel()
            current = ivp(rhs, (0, 1), current, tol, method="DOP853").y[:, -1]
        columns[index] = current.reshape(2, 3)*factor

    def normalize(index, left, right):
        u, v = columns[left], columns[right]
        determinant = np.linalg.det(np.column_stack([u[:, 0], v[:, 0]]))
        dd = np.array([np.linalg.det(np.column_stack([u[:, j], v[:, 0]]))
                       + np.linalg.det(np.column_stack([u[:, 0], v[:, j]]))
                       for j in (1, 2)])
        target = columns[index].copy()
        columns[index][:, 0] = target[:, 0]/determinant
        columns[index][:, 1:] = (target[:, 1:]/determinant
                                - np.outer(target[:, 0], dd)/determinant**2)

    for triple in ((1, 1, 0), (-1, -1, 0), (-2, -1, -2),
                   (-3, -3, -2), (-4, -3, -4)):
        normalize(*triple)
    frames = [np.stack([columns[a], columns[b]], axis=1)
              for a, b in ((1, 0), (-1, 0), (-1, -2), (-3, -2), (-3, -4))]
    s, ds = [], []
    for k in range(4):
        left, right = frames[k], frames[k+1]
        matrix = np.linalg.solve(left[:, :, 0], right[:, :, 0])
        entry = (1, 0) if k % 2 == 0 else (0, 1)
        s.append(matrix[entry])
        ds.append([np.linalg.solve(left[:, :, 0], right[:, :, j]
                                   - left[:, :, j] @ matrix)[entry] for j in (1, 2)])
    s, ds = np.asarray(s), np.asarray(ds)
    jac = np.array([s[a]*ds[b]+s[b]*ds[a] for a, b in PAIRS])
    return s, products(s), jac


def tangent_conversion(x, q, h):
    root = np.sqrt(q)
    qp = core.qh_rhs(x, [q, h])[0]
    return np.array([[root, 0], [-qp/(4*q*root)-root/2, 1/(2*root)]])


def contour_matrix(grid, bg, radius, tol):
    start = perf_counter()
    indices = tuple(range(-1, 5))
    outer = {j: radius*np.exp(.5j*np.pi*j) for j in indices}
    initial = np.concatenate([core.subdominant_initial(radius, .5*np.pi*j)
                              for j in indices])
    def rhs(t, state):
        q, h = bg(t)[:2]
        return np.concatenate([core.B_matrix(outer[j], core.X0+t, q, h)
                               @ state[2*k:2*k+2] for k, j in enumerate(indices)])
    span = max(abs(grid))
    branches = {sign: ivp(rhs, (0, sign*span), initial, tol, method="DOP853",
                          dense_output=True) for sign in (-1, 1)}
    coefficients = {}
    quadrature_errors = []
    def sample(t):
        q, h = bg(t)[:2]
        x = core.X0+t
        state = branches[1 if t >= 0 else -1].sol(t)
        answer = []
        for name, spec in old.CYCLES.items():
            cols, integrals = [], []
            for j in spec["indices"]:
                angle = j*np.pi/2
                paths = [core.radial_segment(radius, 1.45, angle)]
                if angle != spec["vertex_angle"]:
                    paths.append(core.arc_segment(1.45, angle, spec["vertex_angle"]))
                position = indices.index(j)
                column = state[2*position:2*position+2]
                integral = np.zeros(2, complex)
                for lam_fn, dl_fn in paths:
                    def spectral_rhs(v, u):
                        return dl_fn(v)*(core.A_matrix(lam_fn(v), x, q, h) @ u)
                    solution = ivp(spectral_rhs, (0, 1), column, tol,
                                   method="DOP853", dense_output=True)
                    def integrand(v):
                        lam = lam_fn(v)
                        u = solution.sol(v)
                        return dl_fn(v)*np.array([core.Q_value(lam, x, q, h, u),
                                                   old.q_x_value(lam, x, q, h, u)])
                    value, error = quad_vec(integrand, 0, 1, epsabs=tol,
                                            epsrel=tol, limit=300)
                    quadrature_errors.append(float(error))
                    integral += value
                    column = solution.y[:, -1]
                cols.append(column)
                integrals.append(integral)
            if name not in coefficients:
                coefficients[name] = old.null_coefficients(cols)
            answer.append(np.asarray(integrals).T @ coefficients[name])
        return np.column_stack(answer)
    phi0 = sample(0.)
    inverse = np.linalg.inv(phi0)
    result = np.asarray([sample(float(t)) @ inverse for t in grid])
    return result, {"seconds": perf_counter()-start,
                    "initial_basis_condition": float(np.linalg.cond(phi0)),
                    "max_quad_error_estimate": max(quadrature_errors)}


def rk_matrix(grid, bg, tol, method):
    start = perf_counter()
    def rhs(t, flat):
        q = bg(t)[0]
        a = np.array([[0, 1], [core.U_value(core.X0+t, q), 0]], complex)
        return (a @ flat.reshape(2, 2)).ravel()
    span = max(abs(grid))
    branches = {sign: ivp(rhs, (0, sign*span), np.eye(2).ravel(), tol,
                          method=method, dense_output=True) for sign in (-1, 1)}
    matrix = np.array([branches[1 if t >= 0 else -1].sol(t).reshape(2, 2)
                       for t in grid])
    return matrix, {"seconds": perf_counter()-start,
                    "nfev": sum(s.nfev for s in branches.values())}


def spectral_profile(grid, bg, radius, tol):
    start = perf_counter()
    stokes, invariants, jacobians = [], [], []
    for t in grid:
        q, h, logd = bg(t)
        s, m, jac = spectral_data(core.X0+t, q, h, radius, tol)
        weights = np.array([2, -2, 2, -2])
        stokes.append(s*np.exp(weights*logd))
        invariants.append(m)
        jacobians.append(jac @ tangent_conversion(core.X0+t, q, h))
    return np.asarray(stokes), np.asarray(invariants), np.asarray(jacobians), perf_counter()-start


def scaled_max(value, baseline):
    return float(np.max(np.abs(value))/max(np.max(np.abs(baseline)), 1e-30))


def summarize(matrix, reference, jac):
    middle = len(matrix)//2
    variation = jac @ matrix
    return {"solution_error_vs_dop853": scaled_max(matrix-reference, reference),
            "monodromy_variation_drift": scaled_max(variation-variation[middle], variation[middle]),
            "wronskian_drift": float(np.max(np.abs(np.linalg.det(matrix)-1))),
            "variation_error_vs_dop853": scaled_max(jac @ (matrix-reference), jac[middle])}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--span", type=float, default=.24)
    parser.add_argument("--points", type=int, default=9)
    parser.add_argument("--output", type=Path, default=Path(__file__).parent/"results/pilot")
    args = parser.parse_args()
    if args.points < 5 or args.points % 2 != 1 or args.span <= 0:
        parser.error("Use a positive span and an odd point count >= 5")
    args.output.mkdir(parents=True, exist_ok=True)
    protected = [ROOT/"piv2026_manuscript.tex", ROOT/"ms_source.zip",
                 ROOT/"ms_submission.zip", *sorted((ROOT/"verification").glob("*"))]
    hashes = {str(p.relative_to(ROOT)): hashlib.sha256(p.read_bytes()).hexdigest()
              for p in protected if p.is_file()}
    grid = np.linspace(-args.span, args.span, args.points)
    start = perf_counter()
    bg = background(args.span)
    background_seconds = perf_counter()-start
    reference, ref_cost = rk_matrix(grid, bg, 3e-14, "DOP853")
    profiles, profile_info = {}, {}
    for radius in (4.8, 6., 7.2):
        print(f"Spectral profile R={radius}", flush=True)
        stokes, m, jac, seconds = spectral_profile(grid, bg, radius, 2e-12)
        profiles[radius] = jac
        mid = len(grid)//2
        profile_info[str(radius)] = {"seconds": seconds,
            "base_invariant_drift": scaled_max(m-m[mid], m[mid]),
            "corrected_stokes_drift": scaled_max(stokes-stokes[mid], stokes[mid]),
            "reference_variation_drift": summarize(reference, reference, jac)["monodromy_variation_drift"]}
    jac = profiles[7.2]
    fd_errors = {}
    q, h = bg(0)[:2]
    _, _, jac_qh = spectral_data(core.X0, q, h, 7.2, 2e-12)
    direction = np.array([.19-.14j, -.16+.09j])
    for eps in (1e-3, 1e-4, 1e-5):
        plus = spectral_data(core.X0, *(np.array([q, h])+eps*direction), 7.2, 2e-12)[1]
        minus = spectral_data(core.X0, *(np.array([q, h])-eps*direction), 7.2, 2e-12)[1]
        fd_errors[str(eps)] = scaled_max((plus-minus)/(2*eps)-jac_qh @ direction,
                                        jac_qh @ direction)
    rows, matrices = [], {"reference": reference}
    for method, tol in (("RK45", 1e-3), ("RK45", 1e-6), ("RK45", 1e-9),
                         ("contour", 1e-8), ("contour", 1e-10), ("contour", 3e-13)):
        label = f"{method}_{tol:g}"
        print(label, flush=True)
        if method == "contour":
            matrix, cost = contour_matrix(grid, bg, 4.8, tol)
        else:
            matrix, cost = rk_matrix(grid, bg, tol, method)
        matrices[label] = matrix
        row = {"method": method, "tolerance": tol, **cost,
               **summarize(matrix, reference, jac)}
        row["drift_by_spectral_radius"] = {
            str(r): summarize(matrix, reference, j)["monodromy_variation_drift"]
            for r, j in profiles.items()}
        rows.append(row)
        print(json.dumps(row), flush=True)
    report = {"status": "pilot; no certified error bounds or speed claims",
              "span": args.span, "points": args.points,
              "invariants": ["s1*s2", "s2*s3", "s3*s4", "s1*s4"],
              "normalization": "F(x0)=I in (y,y_prime); invariants use (q,h) sensitivities",
              "spectral_formal_order": 2, "contour_radius": 4.8,
              "background_seconds": background_seconds, "reference": ref_cost,
              "spectral_profiles": profile_info, "sensitivity_finite_difference_errors": fd_errors,
              "comparisons": rows, "versions": {"numpy": np.__version__, "scipy": scipy.__version__,
                                                    "sympy": sp.__version__},
              "protected_file_hashes": hashes}
    for name, digest in hashes.items():
        assert hashlib.sha256((ROOT/name).read_bytes()).hexdigest() == digest, name
    (args.output/"results.json").write_text(json.dumps(report, indent=2)+"\n")
    np.savez(args.output/"arrays.npz", grid=grid, jacobian=jac,
             **{f"J_R{r}": j for r, j in profiles.items()}, **matrices)
    with (args.output/"comparison.csv").open("w", newline="") as f:
        fields = ["method", "tolerance", "seconds", "solution_error_vs_dop853",
                  "monodromy_variation_drift", "wronskian_drift", "variation_error_vs_dop853"]
        writer = csv.DictWriter(f, fieldnames=fields, extrasaction="ignore")
        writer.writeheader()
        writer.writerows(rows)
    print(f"Results: {args.output}", flush=True)


if __name__ == "__main__":
    main()


==> anc/computational_preprint/results/rigid_oscillatory_checked_e02/compare_pii.py <==
#!/usr/bin/env python3
"""First matched-accuracy PII comparison; independent Stokes sensitivities."""
import argparse
import hashlib
import json
from pathlib import Path
import shutil
from time import perf_counter

from mpmath import mp

import pii_core as p
import rk45_multiprecision as rk


POINTS = [0, -1, -3, -6, -9, -12]
ROOT = Path(__file__).resolve().parent
SOURCE = Path('<RCD-2024-source>')


def encode(value):
    if isinstance(value, mp.matrix):
        return [[encode(value[i,j]) for j in range(value.cols)] for i in range(value.rows)]
    if isinstance(value, dict):
        return {str(k): encode(v) for k,v in value.items()}
    if isinstance(value, (tuple, list)):
        return [encode(v) for v in value]
    if isinstance(value, mp.mpc):
        return [mp.nstr(value.real, 80), mp.nstr(value.imag, 80)]
    if isinstance(value, mp.mpf):
        return mp.nstr(value, 80)
    return value


def relative(a, b):
    return float(max(map(abs, a-b))/max(map(abs, b)))


def metrics(values, ref, jac):
    rows = [{'t':t, 'x':float(ref.x0+t), 'solution_error':relative(values[t],ref.matrix(t)),
             'variation_drift':relative(jac[t]*values[t],jac[0]),
             'wronskian_error':float(abs(mp.det(values[t])-1))} for t in POINTS]
    return {**{'max_'+key:max(row[key] for row in rows)
               for key in ('solution_error','variation_drift','wronskian_error')}, 'points':rows}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--output', type=Path, default=ROOT/'results/pii_first')
    parser.add_argument('--spectral-tolerances', nargs='+', default=['1e-6','1e-9','1e-12'])
    parser.add_argument('--match-factor', type=float, default=1.1)
    parser.add_argument('--reuse-monitor', type=Path)
    parser.add_argument('--reuse-results', type=Path)
    args = parser.parse_args()
    if args.match_factor <= 1:
        parser.error('match-factor must exceed one')
    args.output.mkdir(parents=True, exist_ok=False)
    mp.dps = 70
    start_all = perf_counter()
    protected = [SOURCE, ROOT.parent/'piv2026_manuscript.tex',
                 ROOT.parent/'ms_source.zip', ROOT.parent/'ms_submission.zip',
                 *sorted((ROOT.parent/'verification').glob('*'))]
    hashes = {str(v):hashlib.sha256(v.read_bytes()).hexdigest() for v in protected if v.is_file()}
    data = {'equation':'u_xx=2*u^3+x*u; alpha=0', 'initial':{'x0':'-1','u0':'.2','w0':'.1'},
            'points':POINTS, 'digits':70, 'protected_hashes':hashes,
            'matching_rule':'Max pointwise relative max-entry error in F, same six points; monodromy not used in matching.',
            'match_factor':args.match_factor,'contours':{},'rk_trials':{},'pairs':{},'status':'running'}
    for name in ('compare_pii.py','pii_core.py','rk45_multiprecision.py','high_precision.py','test_pii.py'):
        shutil.copy2(ROOT/name, args.output/name)
    def checkpoint():
        (args.output/'results.json').write_text(json.dumps(encode(data),indent=2)+'\n')
    print('PII: two independently refined Taylor references', flush=True)
    start = perf_counter()
    coarse = p.Reference(digits=50, tolerance='1e-26', order=32)
    ref = p.Reference()
    data['reference'] = {'seconds':perf_counter()-start,
                         'refinement_F':max(relative(coarse.matrix(t),ref.matrix(t)) for t in POINTS),
                         'refinement_u_absolute':float(max(abs(coarse.at(t)[0]-ref.at(t)[0]) for t in POINTS)),
                         'steps':len(ref.segments), 'F':{t:ref.matrix(t) for t in POINTS},
                         'state':{t:ref.at(t) for t in POINTS}}
    jac, stokes = {}, {}
    start = perf_counter()
    def decode(raw):
        return mp.matrix([[mp.mpc(*v) if isinstance(v,list) else mp.mpf(v) for v in row] for row in raw])
    if args.reuse_monitor:
        old = json.loads(args.reuse_monitor.read_text())
        if old['points'] != POINTS or old['initial'] != data['initial']:
            raise ValueError('Monitor background/points mismatch')
        for t in POINTS:
            if relative(decode(old['reference']['F'][str(t)]),ref.matrix(t)) > 1e-32:
                raise ValueError('Monitor reference does not match')
            record = old['monitor'][str(t)]
            jac[t],stokes[t] = decode(record['J']),decode(record['s'])
        data['monitor'] = old['monitor']
        data['monitor_refinement_at_minus13'] = old['monitor_refinement_at_minus13']
        data['reused_monitor_sha256'] = hashlib.sha256(args.reuse_monitor.read_bytes()).hexdigest()
    else:
        with mp.workdps(80):
            for t in POINTS:
                print(f'  independent Stokes monitor x={ref.x0+t}',flush=True)
                s,j,defect = p.monodromy(ref.x0+t,*ref.at(t)[:2],radius=5,formal_order=64,
                                         tolerance='1e-36',order=40)
                jac[t],stokes[t] = j,s
                data.setdefault('monitor',{})[t] = {'s':s,'J':j,'adjacent_determinant_defect':defect}
                checkpoint()
            s,j,defect = p.monodromy(ref.x0-12,*ref.at(-12)[:2],radius=5.5,formal_order=80,
                                     tolerance='1e-40',order=44)
            data['monitor_refinement_at_minus13'] = {'s_absolute':float(max(map(abs,s-stokes[-12]))),
                                                     'J_relative':relative(j,jac[-12]),
                                                     'adjacent_determinant_defect':float(defect)}
    data['monitor_seconds'] = perf_counter()-start
    data['monitor_stokes_drift_absolute'] = float(max(max(map(abs,s-stokes[0])) for s in stokes.values()))
    data['monitor_reference_variation_drift'] = metrics({t:ref.matrix(t) for t in POINTS},ref,jac)['max_variation_drift']
    trials = {}
    reused = json.loads(args.reuse_results.read_text()) if args.reuse_results else None
    if reused:
        if reused['initial'] != data['initial'] or reused['points'] != POINTS or reused['digits'] != 70:
            raise ValueError('Reused comparison settings mismatch')
        if (args.reuse_results.parent/'pii_core.py').read_bytes() != (ROOT/'pii_core.py').read_bytes():
            raise ValueError('Reused contour implementation differs')
        for t in POINTS:
            if relative(decode(reused['reference']['F'][str(t)]),ref.matrix(t)) > 1e-32:
                raise ValueError('Reused comparison reference mismatch')
        data['rk_trials'] = reused['rk_trials']
        trials = {key:{float(t):decode(f) for t,f in record['F'].items()}
                  for key,record in reused['rk_trials'].items()}
        data['reused_results_sha256'] = hashlib.sha256(args.reuse_results.read_bytes()).hexdigest()
    def trial(tol):
        key = mp.nstr(mp.mpf(tol),14)
        if key not in trials:
            start = perf_counter()
            def rhs(t,y):
                potential = ref.potential(t)
                return [y[1],potential*y[0],y[3],potential*y[2]]
            states, stats = rk.integrate(rhs,POINTS,list(map(mp.mpf,[1,0,0,1])),key)
            elapsed = perf_counter()-start
            values = {t:mp.matrix([[s[0],s[2]],[s[1],s[3]]]) for t,s in states.items()}
            trials[key] = values
            data['rk_trials'][key] = {**metrics(values,ref,jac),**stats,'seconds':elapsed,'F':values}
            print('  RK',key,'E',data['rk_trials'][key]['max_solution_error'],flush=True)
            checkpoint()
        return key
    for tolerance in args.spectral_tolerances:
        print('Contour tolerance',tolerance,flush=True)
        if reused and tolerance in reused['contours']:
            record = dict(reused['contours'][tolerance], timing_reused=True)
            elapsed = record['seconds']
        else:
            start = perf_counter()
            contours = p.Contours(ref,radius=4,formal_order=48,tolerance=tolerance)
            values, diagnostics = {}, {}
            for t in POINTS:
                values[t], diagnostics[t] = contours.at(t)
            elapsed = perf_counter()-start
            record = {**metrics(values,ref,jac), 'seconds':elapsed,'F':values,'diagnostics':diagnostics,
                      'initial_raw_F':contours.initial_matrix,'raw_W':mp.det(contours.initial_matrix),
                      'weights':contours.weights,'radius':4,'formal_order':48,'spectral_tolerance':tolerance}
        data['contours'][tolerance] = record
        target = mp.mpf(record['max_solution_error'])
        print('  contour E',target,flush=True)
        tol = mp.mpf(min(data['rk_trials'],key=lambda k: abs(mp.log(mp.mpf(data['rk_trials'][k]['max_solution_error'])/target)))) if data['rk_trials'] else target/10
        for iteration in range(10):
            key = trial(tol)
            ratio = mp.mpf(data['rk_trials'][key]['max_solution_error'])/target
            if 1/args.match_factor <= ratio <= args.match_factor:
                break
            tol = mp.mpf(key)/ratio
        best = min(data['rk_trials'],key=lambda k: abs(mp.log(mp.mpf(data['rk_trials'][k]['max_solution_error'])/target)))
        selected = data['rk_trials'][best]
        ratio = selected['max_solution_error']/float(target)
        data['pairs'][tolerance] = {'rk_tolerance':best,'error_ratio_RK_over_contour':ratio,
                                    'matched':1/args.match_factor <= ratio <= args.match_factor,
                                    'drift_ratio_RK_over_contour':selected['max_variation_drift']/record['max_variation_drift'],
                                    'cost_ratio_contour_over_RK':elapsed/selected['seconds']}
        checkpoint()
    print('Independent finite-difference residual from contour values',flush=True)
    fine = p.Contours(ref,radius=4,formal_order=48,tolerance='1e-26')
    center, h = mp.mpf(-6), mp.mpf('0.001')
    values = {k:fine.at(center+k*h/2)[0] for k in (-4,-2,-1,0,1,2,4)}
    residuals = {}
    for stride in (2,1):
        step = stride*h/2
        d2 = (-values[2*stride]+16*values[stride]-30*values[0]+16*values[-stride]-values[-2*stride])/(12*step*step)
        potential = ref.potential(center)
        residuals[str(step)] = float(max(abs(d2[0,j]-potential*values[0][0,j]) for j in range(2))/
                                     max(1,max(abs(potential*values[0][0,j]) for j in range(2))))
    data['finite_difference_residual'] = {'x':str(ref.x0+center),'relative_by_step':residuals,
                                         'spectral_tolerance':'1e-26',
                                         'note':'Centered five-point second derivative of contour values; denominator max(1, |potential*F_row1|).'}
    data['total_seconds'] = perf_counter()-start_all
    data['protected_unchanged'] = all(hashlib.sha256(Path(path).read_bytes()).hexdigest() == old for path,old in hashes.items())
    data['status'] = 'complete'
    checkpoint()
    print(json.dumps({'pairs':data['pairs'],'monitor_floor':data['monitor_reference_variation_drift'],
                       'residual':data['finite_difference_residual'],'seconds':data['total_seconds'],
                       'protected_unchanged':data['protected_unchanged']},indent=2),flush=True)


if __name__ == '__main__':
    main()


==> anc/computational_preprint/results/rigid_oscillatory_checked_e02/compare_rigid_monodromy.py <==
#!/usr/bin/env python3
"""Independent Stokes-variation conservation test through a rigid PII pulse."""
import argparse
import hashlib
import json
from pathlib import Path
import shutil
from time import perf_counter

from mpmath import mp

from compare_pii import encode,relative
import rigid_monodromy as r
import rk45_multiprecision as rk


ROOT = Path(__file__).resolve().parent


def row_relative(a,b):
    return [float(max(abs(a[j,k]-b[j,k]) for k in range(b.cols))/max(abs(b[j,k]) for k in range(b.cols)))
            for j in range(b.rows)]


def metrics(values,ref,offsets,jac):
    out = []
    for offset in offsets:
        t = ref.t0+mp.mpf(offset)
        f = values[offset]
        rows = row_relative(jac[offset]*f,jac[0.])
        out.append({'offset':offset,'t':float(t),'solution_error':relative(f,ref.matrix(t)),
                    'variation_drift':relative(jac[offset]*f,jac[0.]),'row_variation_drift':rows,
                    'max_row_variation_drift':max(rows),'wronskian_error':float(abs(mp.det(f)-1))})
    return {**{'max_'+key:max(v[key] for v in out) for key in ('solution_error','variation_drift','wronskian_error')},
            'max_row_variation_drift':max(v['max_row_variation_drift'] for v in out),'points':out}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--output',type=Path,default=ROOT/'results/rigid_stokes_e02')
    parser.add_argument('--epsilon',default='.2')
    parser.add_argument('--peak-guess',default='-1.623')
    parser.add_argument('--contour-tolerances',nargs='*',default=['1e-14','1e-18'])
    parser.add_argument('--reuse-monitor',type=Path)
    args = parser.parse_args()
    args.output.mkdir(parents=True,exist_ok=False)
    total = perf_counter()
    mp.dps = 100
    for file in ('compare_rigid_monodromy.py','rigid_monodromy.py','rk45_multiprecision.py',
                 'pii_core.py','high_precision.py','test_rigid_monodromy.py'):
        shutil.copy2(ROOT/file,args.output/file)
    previous = json.loads((ROOT/'results/pii_comparison/results.json').read_text())
    protected = list(previous['protected_hashes'])+['<arXiv:solv-int/9902007v1.pdf>']
    hashes = {path:hashlib.sha256(Path(path).read_bytes()).hexdigest() for path in protected}
    data = {'status':'running','epsilon':args.epsilon,'comparison_digits':90,
            'monitor_settings':{'digits':100,'radius':8,'formal_order':80,'tolerance':'1e-32','order':40,'vertex':'1.5'},
            'protected_hashes':hashes,'monitor':{},'rk_trials':{},'contours':{},'pairs':{}}
    def save():
        (args.output/'results.json').write_text(json.dumps(encode(data),indent=2)+'\n')
    print('High-precision common background and tangent reference',flush=True)
    start = perf_counter()
    ref = r.Reference(epsilon=args.epsilon)
    peak = ref.peak(args.peak_guess)
    astar = -2**(-mp.mpf(2)/3)
    tstar = -6*astar*astar
    # RK's generic integrator uses binary output offsets. Use those same
    # exact offsets for every reference and spectral evaluation as well.
    offsets = [0.,float(tstar-ref.t0),float(peak-ref.epsilon/2-ref.t0),
               float(peak-ref.t0),float(peak+ref.epsilon-ref.t0),6.]
    data['offsets'],data['peak'],data['t_star'] = offsets,peak,tstar
    data['reference'] = {'seconds':perf_counter()-start,'steps':len(ref.segments),
                          'F':{s:ref.matrix(ref.t0+mp.mpf(s)) for s in offsets},
                          'state':{s:ref.at(ref.t0+mp.mpf(s)) for s in offsets}}
    coarse = r.Reference(epsilon=args.epsilon,digits=65,tolerance='1e-27',order=32)
    data['reference']['refinement_error'] = max(relative(coarse.matrix(ref.t0+mp.mpf(s)),ref.matrix(ref.t0+mp.mpf(s))) for s in offsets)
    jac,stokes = {},{}
    settings = dict(radius=8,formal_order=80,tolerance='1e-32',order=40,vertex='1.5')
    start = perf_counter()
    def decode(raw):
        return mp.matrix([[mp.mpc(*v) if isinstance(v,list) else mp.mpf(v) for v in row] for row in raw])
    if args.reuse_monitor:
        old = json.loads(args.reuse_monitor.read_text())
        if old['epsilon'] != args.epsilon or old['offsets'] != offsets:
            raise ValueError('Reused monitor background/points differ')
        for offset in offsets:
            if relative(decode(old['reference']['F'][str(offset)]),ref.matrix(ref.t0+mp.mpf(offset))) > 1e-35:
                raise ValueError('Reference changed for reused monitor')
            record = old['monitor'][str(offset)]
            stokes[offset],jac[offset] = decode(record['s']),decode(record['J'])
        data['monitor'] = old['monitor']
        data['monitor_refinements'] = old['monitor_refinements']
        data['reused_monitor_sha256'] = hashlib.sha256(args.reuse_monitor.read_bytes()).hexdigest()
    else:
        for offset in offsets:
            t = ref.t0+mp.mpf(offset)
            print('Fresh Stokes coefficients and sensitivities at t=',mp.nstr(t,12),flush=True)
            s,j,diagnostic = r.monodromy(ref,t,**settings)
            stokes[offset],jac[offset] = s,j
            data['monitor'][offset] = {'s':s,'J':j,'diagnostic':diagnostic,
                                       'row_reference_variation_drift':row_relative(j*ref.matrix(t),jac[0.])}
            print('  reference row drift',data['monitor'][offset]['row_reference_variation_drift'],flush=True)
            save()
        data['monitor_refinements'] = {}
        with mp.workdps(120):
            for offset in (offsets[0],offsets[3]):
                t = ref.t0+mp.mpf(offset)
                print('Refine independent monitor at t=',mp.nstr(t,12),flush=True)
                s,j,diagnostic = r.monodromy(ref,t,radius=10,formal_order=112,tolerance='1e-42',order=44,vertex='1.5')
                data['monitor_refinements'][offset] = {'s_relative':row_relative(s,stokes[offset]),
                                                       'J_row_relative':row_relative(j,jac[offset]),
                                                       'diagnostic':diagnostic,'s':s,'J':j}
                save()
    data['monitor_seconds'] = perf_counter()-start
    data['reference_monitor'] = metrics({s:ref.matrix(ref.t0+mp.mpf(s)) for s in offsets},ref,offsets,jac)
    data['stokes_relative_drift_by_row'] = [max(row_relative(s,stokes[0.])[j] for s in stokes.values()) for j in range(4)]
    save()
    trials = {}
    def trial(tolerance):
        key = mp.nstr(mp.mpf(tolerance),14)
        if key not in trials:
            print('RK tolerance',key,flush=True)
            with mp.workdps(90):
                start = perf_counter()
                def rhs(offset,y):
                    potential = ref.potential(ref.t0+offset)
                    eps = ref.epsilon
                    return [y[1]/eps,-potential*y[0]/eps,y[3]/eps,-potential*y[2]/eps]
                states,stats = rk.integrate(rhs,offsets,list(map(mp.mpf,[1,0,0,1])),key)
                seconds = perf_counter()-start
                values = {s:mp.matrix([[y[0],y[2]],[y[1],y[3]]]) for s,y in states.items()}
                record = {**metrics(values,ref,offsets,jac),'seconds':seconds,**stats,'F':values}
            trials[key] = values
            data['rk_trials'][key] = record
            print('  E',record['max_solution_error'],'D rows',record['max_row_variation_drift'],flush=True)
            save()
        return key
    for tolerance in ('1e-8','1e-10','1e-12','1e-14'):
        trial(tolerance)
    for tolerance in args.contour_tolerances:
        print('Contour quadrature tolerance',tolerance,flush=True)
        with mp.workdps(90):
            start = perf_counter()
            method = r.Contours(ref,radius=8,formal_order=80,tolerance=tolerance,order=40,vertex='1.5')
            values,diagnostics = {},{}
            for offset in offsets:
                t = ref.t0+mp.mpf(offset)
                print('  contour t=',mp.nstr(t,12),flush=True)
                values[offset],diagnostics[offset] = method.at(t)
            seconds = perf_counter()-start
            record = {**metrics(values,ref,offsets,jac),'seconds':seconds,'F':values,'diagnostics':diagnostics,
                      'raw_initial_F':method.initial,'raw_initial_W':mp.det(method.initial),'weights':method.weights}
        data['contours'][tolerance] = record
        target = mp.mpf(record['max_solution_error'])
        print('  contour E',mp.nstr(target,9),'D rows',record['max_row_variation_drift'],flush=True)
        for _ in range(8):
            best = min(data['rk_trials'],key=lambda key:abs(mp.log(mp.mpf(data['rk_trials'][key]['max_solution_error'])/target)))
            ratio = mp.mpf(data['rk_trials'][best]['max_solution_error'])/target
            if 1/mp.mpf('1.1') <= ratio <= mp.mpf('1.1'):
                break
            trial(mp.mpf(best)/ratio)
        best = min(data['rk_trials'],key=lambda key:abs(mp.log(mp.mpf(data['rk_trials'][key]['max_solution_error'])/target)))
        ratio = data['rk_trials'][best]['max_solution_error']/float(target)
        matched = 1/1.1 <= ratio <= 1.1
        data['pairs'][tolerance] = {'rk_tolerance':best,'matched':matched,'error_ratio_RK_over_contour':ratio,
                                    'row_drift_ratio_RK_over_contour':data['rk_trials'][best]['max_row_variation_drift']/record['max_row_variation_drift'],
                                    'time_ratio_contour_over_RK':seconds/data['rk_trials'][best]['seconds']}
        save()
    data['protected_unchanged'] = all(hashlib.sha256(Path(path).read_bytes()).hexdigest()==h for path,h in hashes.items())
    data['total_seconds'] = perf_counter()-total
    data['status'] = 'complete'
    save()
    print(json.dumps({'pairs':data['pairs'],'monitor_floor_by_rows':data['reference_monitor']['max_row_variation_drift'],
                       'seconds':data['total_seconds'],'protected_unchanged':data['protected_unchanged']},indent=2),flush=True)


if __name__ == '__main__':
    main()


==> anc/computational_preprint/results/rigid_oscillatory_checked_e02/compare_rigid_oscillatory.py <==
"""Follow Stokes variations from the algebraic branch to regular oscillations."""
import argparse
import hashlib
import json
from pathlib import Path
import shutil
from time import perf_counter

from mpmath import mp

from compare_pii import encode, relative
from compare_rigid_monodromy import metrics, row_relative
import rigid_monodromy as r
import rk45_multiprecision as rk


ROOT = Path(__file__).resolve().parent


def decode(raw):
    return mp.matrix([[mp.mpc(*v) if isinstance(v, list) else mp.mpf(v)
                       for v in row] for row in raw])


def maxima(ref, spacing='.01'):
    out = []
    left = max(ref.t0, mp.mpf('-2'))
    step = mp.mpf(spacing)
    lp = ref.at(left)[1]
    while left < ref.end:
        right = min(left+step, ref.end)
        rp = ref.at(right)[1]
        if lp > 0 and rp <= 0:
            t = mp.findroot(lambda s: ref.at(s)[1], (left, right),
                            solver='anderson', tol=mp.mpf('1e-50'))
            record = {'t': t, 'u': ref.at(t)[0]}
            if out:
                record['period'] = t-out[-1]['t']
                record['relative_height_change'] = abs(record['u']/out[-1]['u']-1)
            if len(out) >= 2:
                record['relative_period_change'] = abs(record['period']/out[-1]['period']-1)
            out.append(record)
        left, lp = right, rp
    return out


def post_drift(values, jac, offsets, entry):
    origin = jac[0.]
    constant_at_entry = jac[entry]*values[entry]
    points = []
    for offset in offsets:
        if offset < entry:
            continue
        difference = jac[offset]*values[offset]-constant_at_entry
        rows = row_relative(origin+difference, origin)
        points.append({'offset': offset, 't': offset-7,
                       'rows': rows, 'max_row_drift': max(rows)})
    return {'entry_offset': entry, 'points': points,
            'max_row_drift': max(point['max_row_drift'] for point in points)}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--output', type=Path, default=ROOT/'results/rigid_oscillatory_checked_e02')
    parser.add_argument('--endpoint-cache', type=Path)
    args = parser.parse_args()
    args.output.mkdir(parents=True, exist_ok=False)
    total = perf_counter()
    mp.dps = 130
    source = ROOT/'results/rigid_stokes_e02/results.json'
    previous = json.loads(source.read_text())
    if previous['status'] != 'complete':
        raise ValueError('The first-pulse calculation must be complete')
    for name in ('compare_rigid_oscillatory.py', 'rigid_monodromy.py', 'compare_rigid_monodromy.py',
                 'compare_pii.py', 'pii_core.py', 'high_precision.py', 'rk45_multiprecision.py',
                 'test_rigid_oscillatory.py'):
        shutil.copy2(ROOT/name, args.output/name)
    hashes = dict(previous['protected_hashes'])
    hashes[str(source)] = hashlib.sha256(source.read_bytes()).hexdigest()
    data = {'status': 'running', 'epsilon': '.2', 'interval': [-7, 8],
            'comparison_digits': 90, 'protected_hashes': hashes, 'monitor': {}, 'rk_trials': {}}

    def save():
        (args.output/'results.json').write_text(json.dumps(encode(data), indent=2)+'\n')

    print('Background and extrema on [-7,8]', flush=True)
    ref = r.Reference(end='8')
    peaks = maxima(ref)
    finer_peaks = maxima(ref, '.005')
    if len(peaks) != len(finer_peaks) or len(peaks) < 17:
        raise ValueError('Unresolved extrema or insufficient oscillations')
    data['peak_location_refinement'] = max(abs(a['t']-b['t']) for a, b in zip(peaks, finer_peaks))
    regular_index = next(j for j, p in enumerate(peaks)
                         if p.get('relative_period_change', mp.inf) < mp.mpf('.05')
                         and p.get('relative_height_change', mp.inf) < mp.mpf('.05'))
    entry = float(peaks[regular_index]['t']-ref.t0)
    new_times = [peaks[j]['t'] for j in (4, regular_index, 12, 16)]
    new_times += [(peaks[15]['t']+peaks[16]['t'])/2, ref.end]
    offsets = sorted(set(previous['offsets']+[float(t-ref.t0) for t in new_times]))
    data.update(peaks=peaks, regular_peak_number=regular_index+1,
                regular_entry_offset=entry, offsets=offsets,
                regularity_threshold='.05', t_star=previous['t_star'])
    coarse = r.Reference(end='8', digits=65, tolerance='1e-27', order=32)
    data['reference'] = {'F': {s: ref.matrix(ref.t0+mp.mpf(s)) for s in offsets},
                         'state': {s: ref.at(ref.t0+mp.mpf(s)) for s in offsets},
                         'steps': len(ref.segments),
                         'refinement_error': max(relative(coarse.matrix(ref.t0+mp.mpf(s)),
                                                          ref.matrix(ref.t0+mp.mpf(s))) for s in offsets)}
    jac = {}
    for offset in previous['offsets']:
        if relative(decode(previous['reference']['F'][str(offset)]),
                    ref.matrix(ref.t0+mp.mpf(offset))) > 1e-35:
            raise ValueError('The old background and the continuation disagree')
        record = previous['monitor'][str(offset)]
        data['monitor'][offset] = record
        jac[offset] = decode(record['J'])
    data['reused_monitor_offsets'] = previous['offsets']
    settings = dict(radius=8, formal_order=160, tolerance='1e-48', order=48, vertex='1.5')
    data['monitor_settings'] = {**settings, 'digits': 130}
    refined_origin = decode(previous['monitor_refinements']['0.0']['J'])
    cache = None
    if args.endpoint_cache:
        cache = json.loads(args.endpoint_cache.read_text())
        if cache['monitor_settings'] != data['monitor_settings']:
            raise ValueError('Cached endpoint used different monitor settings')
        if relative(decode(cache['reference_F']), ref.matrix(ref.end)) > 1e-35:
            raise ValueError('Cached endpoint used a different background')
        hashes[str(args.endpoint_cache.resolve())] = hashlib.sha256(args.endpoint_cache.read_bytes()).hexdigest()
        shutil.copy2(args.endpoint_cache, args.output/'endpoint_cache.json')
        data['monitor'][offsets[-1]] = cache['monitor']
        jac[offsets[-1]] = decode(cache['monitor']['J'])
        data['reused_endpoint'] = True
    print('Peaks:', len(peaks), '; regular entry:', float(ref.t0+entry), flush=True)
    # Check the far endpoint before investing in all intermediate points.
    for offset in [offsets[-1]]+[s for s in offsets if s not in jac and s != offsets[-1]]:
        if offset in jac:
            continue
        t = ref.t0+mp.mpf(offset)
        print('Independent Stokes monitor at t=', mp.nstr(t, 12), flush=True)
        s, j, diagnostic = r.monodromy(ref, t, **settings)
        jac[offset] = j
        rows = row_relative(j*ref.matrix(t), jac[0.])
        data['monitor'][offset] = {'s': s, 'J': j, 'diagnostic': diagnostic,
                                   'row_reference_variation_drift': rows,
                                   'row_refined_origin_drift': row_relative(j*ref.matrix(t), refined_origin)}
        print('  reference drift:', max(rows), flush=True)
        save()
        if max(rows) > 1e-18:
            data['status'] = 'failed_monitor_resolution'
            save()
            raise RuntimeError('Spectral monitor needs refinement before comparison')
    if args.endpoint_cache and args.endpoint_cache.with_name('endpoint_refined.json').exists():
        check_path = args.endpoint_cache.with_name('endpoint_refined.json')
        check = json.loads(check_path.read_text())
        data['endpoint_tolerance_refinement'] = {
            'coarser_settings': check['settings'],
            'coarser_row_drift': check['row_reference_variation_drift'],
            'change_of_J_rows': row_relative(jac[offsets[-1]], decode(check['J']))}
        shutil.copy2(check_path, args.output/'endpoint_coarser_monitor.json')
    ref_values = {s: ref.matrix(ref.t0+mp.mpf(s)) for s in offsets}
    data['reference_monitor'] = metrics(ref_values, ref, offsets, jac)
    data['reference_post_drift'] = post_drift(ref_values, jac, offsets, entry)
    base_s = decode(previous['monitor']['0.0']['s'])
    data['stokes_drift_by_row'] = [max(row_relative(decode(v['s']) if isinstance(v['s'], list)
                                                   else v['s'], base_s)[j]
                                      for v in data['monitor'].values()) for j in range(4)]
    save()

    def trial(tolerance):
        key = mp.nstr(mp.mpf(tolerance), 14)
        if key in data['rk_trials']:
            return key
        print('RK tolerance', key, flush=True)
        with mp.workdps(90):
            start = perf_counter()
            def rhs(s, y):
                potential = ref.potential(ref.t0+s)
                e = ref.epsilon
                return [y[1]/e, -potential*y[0]/e, y[3]/e, -potential*y[2]/e]
            states, stats = rk.integrate(rhs, offsets, list(map(mp.mpf, [1, 0, 0, 1])), key)
            values = {s: mp.matrix([[y[0], y[2]], [y[1], y[3]]]) for s, y in states.items()}
            data['rk_trials'][key] = {**metrics(values, ref, offsets, jac),
                                      'post_drift': post_drift(values, jac, offsets, entry),
                                      'F': values, 'seconds': perf_counter()-start, **stats}
        print('  E, D, post:', *(data['rk_trials'][key][field] for field in
                                ('max_solution_error', 'max_row_variation_drift')),
              data['rk_trials'][key]['post_drift']['max_row_drift'], flush=True)
        save()
        return key

    trial('1e-12')
    trial(previous['pairs']['1e-14']['rk_tolerance'])
    print('Contour continuation; initial tolerance 1e-14, new points 1e-34', flush=True)
    old_contour = previous['contours']['1e-14']
    with mp.workdps(90):
        start = perf_counter()
        method = r.Contours(ref, radius=8, formal_order=80, tolerance='1e-14', order=40, vertex='1.5')
        mismatch = relative(method.initial, decode(old_contour['raw_initial_F']))
        if mismatch > 1e-65:
            raise ValueError('The fixed initial contour basis changed')
        method.settings.update(tolerance='1e-34', order=48)
        values = {float(k): decode(v) for k, v in old_contour['F'].items()}
        diagnostics = {float(k): v for k, v in old_contour['diagnostics'].items()}
        if cache:
            cached = cache['contour']
            if cached['settings'] != method.settings or relative(decode(cached['raw_initial_F']), method.initial) > 1e-65:
                raise ValueError('Cached contour settings or initial basis differ')
            values[offsets[-1]] = decode(cached['F'])
            diagnostics[offsets[-1]] = cached['diagnostics']
        for offset in offsets:
            if offset in values:
                continue
            t = ref.t0+mp.mpf(offset)
            print('  contour t=', mp.nstr(t, 12), flush=True)
            values[offset], diagnostics[offset] = method.at(t)
        data['contour'] = {**metrics(values, ref, offsets, jac),
                            'post_drift': post_drift(values, jac, offsets, entry),
                            'F': values, 'diagnostics': diagnostics,
                            'initial_tolerance': '1e-14', 'new_point_tolerance': '1e-34',
                            'new_point_order': 48,
                            'seconds_new_work': perf_counter()-start,
                            'reused_offsets': previous['offsets'],
                            'initial_basis_mismatch': mismatch, 'raw_initial_F': method.initial,
                            'weights': method.weights}
    target = mp.mpf(data['contour']['max_solution_error'])
    print('Contour E, D, post:', target, data['contour']['max_row_variation_drift'],
          data['contour']['post_drift']['max_row_drift'], flush=True)
    for _ in range(6):
        best = min(data['rk_trials'], key=lambda k: abs(mp.log(mp.mpf(data['rk_trials'][k]['max_solution_error'])/target)))
        ratio = mp.mpf(data['rk_trials'][best]['max_solution_error'])/target
        if 1/mp.mpf('1.1') <= ratio <= mp.mpf('1.1'):
            break
        trial(mp.mpf(best)/ratio)
    best = min(data['rk_trials'], key=lambda k: abs(mp.log(mp.mpf(data['rk_trials'][k]['max_solution_error'])/target)))
    ratio = data['rk_trials'][best]['max_solution_error']/float(target)
    data['matched_pair'] = {'rk_tolerance': best, 'error_ratio_RK_over_contour': ratio,
                            'matched': 1/1.1 <= ratio <= 1.1}
    data['protected_unchanged'] = all(hashlib.sha256(Path(p).read_bytes()).hexdigest() == h for p, h in hashes.items())
    data['seconds'] = perf_counter()-total
    data['status'] = 'complete'
    save()
    print(json.dumps({'matched_pair': data['matched_pair'], 'seconds': data['seconds'],
                       'protected_unchanged': data['protected_unchanged']}, indent=2), flush=True)


if __name__ == '__main__':
    main()


==> anc/computational_preprint/results/rigid_oscillatory_checked_e02/endpoint_cache.json <==
{
  "reference_F": [
    [
      "-0.0042269626406676470953272840180076401912495415406202605879437238750003952197874613",
      "1.0154663059546003232077442238524597578963249967694220700994285799219224994690314"
    ],
    [
      "-0.944064875637951966383795938711461307465822045435958848701378554470822375910372",
      "-9.7786357884419545603738826678164554659448559574718933696344508596020230222044541"
    ]
  ],
  "monitor": {
    "s": [
      [
        [
          "-6635623.0214061258572259412660828086352633317598335900797833823176459108720101245",
          "2.0573704024388528877847250869018474434100037856068476334152767560124489897525162"
        ]
      ],
      [
        [
          "0.00000015070172753898870081318643686693517329056666661674490645557304564729343757274073",
          "4.4676816233368386185007188167106712746092367880367798822775898887744678977084401e-37"
        ]
      ],
      [
        [
          "-6635623.0214061258572259412660828086352633317598335899673552943170866846662634718",
          "-2.057370402438852887784725086901847443410003785608039608985454777771534655009871"
        ]
      ],
      [
        [
          "-6635623.0214061258572259412660875132115443204184013328973103119364539390514572462",
          "2.0573704024388528877847142532340196139339819197852347201818045978029960515013945"
        ]
      ]
    ],
    "J": [
      [
        [
          "244256871.49318134594347037341170848175755765060133988515795087219373818532474756",
          "415664992.40916903875181382637301874178103206876942891988567340331227096097650942"
        ],
        [
          "24106323.589589101445602352644198912319822322839026037650486870275964706969490953",
          "43854651.127001875426031758688216321043843246839997522688067479372871079060347517"
        ]
      ],
      [
        [
          "-0.0000000000074889297951809216816471353638303137218228549368511655702648807617828035560163885",
          "1.9494717722602937373037933891483295707800565908779900463708380310171819527162938e-35"
        ],
        [
          "-0.0000000000007789793139840929192247308301606199737218601720935039410655313767285391585373316",
          "1.7575872597512829515936764783156838216777282272316168250218973120488532405809194e-36"
        ]
      ],
      [
        [
          "244256871.49318134594347037341170848175755765060133987730184357483054270213060691",
          "-415664992.40916903875181382637301874178103206876942891269294981951802403018760533"
        ],
        [
          "24106323.589589101445602352644198912319822322839026036851091002464870291817133242",
          "-43854651.127001875426031758688216321043843246839997521929874241848856749040347266"
        ]
      ],
      [
        [
          "244256871.49318134594347037341182304280624388161937894613884261893389805347797117",
          "415664992.40916903875181382637335058039031566792963000664884594489595199499866525"
        ],
        [
          "24106323.589589101445602352644211076587008752349396905692392347569481701117323276",
          "43854651.127001875426031758688253449698050935694867906395258927776979362435532173"
        ]
      ]
    ],
    "diagnostic": {
      "adjacent_determinants": [
        [
          "0.99999999999999999999999999999999999999999999999999998306303225777548013130572409",
          "0.0"
        ],
        [
          "-0.9999999999999999999999999999999999999999999999999999999905136371634236556018897",
          "-1.7215385922865310149983875221960823929215875466200032078759591763924585394271957e-55"
        ],
        [
          "0.99999999999999999999999999999999999999999999999999999999982108968908821000155362",
          "-7.2296672801347419883791324915396963578653050431577924018267171925464203520397231e-59"
        ],
        [
          "-1.0000000000000000000000000000003605993971304017656546903424907084641924541507004",
          "2.0584737746767295254444051219685969271515180348122236910779253305458889667339707e-31"
        ]
      ],
      "adjacent_error": "4.152168927453793220869283461340879998314391262809401535063857194158503912188115e-31",
      "spectral_steps": 4135
    },
    "row_reference_variation_drift": [
      6.0707688854339346e-27,
      5.539385553875946e-22,
      8.351905345971834e-30,
      6.069997151459369e-27
    ],
    "row_refined_origin_drift": [
      2.5938861564381096e-43,
      3.7816571013121674e-24,
      2.5993107768271855e-43,
      7.7856728287211874e-31
    ]
  },
  "monitor_settings": {
    "radius": 8,
    "formal_order": 160,
    "tolerance": "1e-48",
    "order": 48,
    "vertex": "1.5",
    "digits": 130
  },
  "contour": {
    "F": [
      [
        [
          "-0.0042269626401514066250112054649314666828867809472722755920049805484192904249021171",
          "-0.000000000000098414029748664654491843266281313713567445506679024175701592816578469316595346414"
        ],
        [
          "1.0154663059546282271036701262415334755485589488876756458275672356362942635171049",
          "0.00000000000014609925102437702640645525594602217518591187768147481505481052961947141929656465"
        ]
      ],
      [
        [
          "-0.94406487564290357728975717941491164426888227356109701743949471604182712287960344",
          "0.00000000000083124444215309774416810471633243979122110579312258608151589381005534433608561808"
        ],
        [
          "-9.7786357884421984237699627271112879946633085430986685670365259126425336996506073",
          "-0.000000000001412995304285106094809376620443321377313803523187399407899851140268316292192397"
        ]
      ]
    ],
    "diagnostics": {
      "direction_error": "0.0000000000000000013797339675684702830817216002491418848883559309244116871165135448004283298460186",
      "amplitude_correction": "0.0000000000000000025160865256142837636342072495218789264696190019794280811837687201790571699507878",
      "inner_boundary_error": "0.00000000000000000000000030279400471708564398168481748084259039870455806636442309416135604299245353167987",
      "outer_boundary": "3.5441861296828812078154962816145934991345379357675168411410541480572997112803085e-507",
      "anchor_unitarity_error": "7.5222297924513921469765008418616249964700028350320397083862424000502625348922336e-48"
    },
    "relative_error": 5.134558873207754e-13,
    "raw_initial_F": [
      [
        [
          "-0.000000015318276097877260046268766144896731510811146530754586054140635047467448551788133",
          "-0.000000027951952668496558139461907343800498071251036766376363649642753341607907814224505"
        ],
        [
          "0.000000000000000000007280718776882294201529308487031609303465348044203776727486027636775650048463495",
          "0.00000005590392559458842608048340987982703585261156249799656880784622223762729733373333"
        ]
      ],
      [
        [
          "0.000000098017639127452845684312959494436181532205038590481769149964538726513079001529478",
          "-0.000000054030483101302620938710228279398680160740804068047027515338642219879662789665297"
        ],
        [
          "0.0000000000000000000101590981047964942870209024336821154964208056077998444056277402769041080770752",
          "0.00000010806076793509934756186045501371631225538165860249345976491243742294901064220234"
        ]
      ]
    ],
    "settings": {
      "radius": 8,
      "formal_order": 80,
      "tolerance": "1e-34",
      "order": 48,
      "vertex": "1.5"
    }
  }
}


==> anc/computational_preprint/results/rigid_oscillatory_checked_e02/endpoint_coarser_monitor.json <==
{
  "s": [
    [
      [
        "-6635623.0214061258572259412660828086352633317601484763991534853841069682067001628",
        "2.0573704024388528877847250869018474434102543413363797733645373098784045992685342"
      ]
    ],
    [
      [
        "0.00000015070172753898870081318661740991932566579008742975543894728731225628575672566432",
        "2.4934039578506460183201801180111429448309087353249716575716698271108620650867867e-31"
      ]
    ],
    [
      [
        "-6635623.0214061258572259412660828086352633317595285651723256376048013160321397187",
        "-2.0573704024388528877847250869018474434102527045874003941620044216164102741609781"
      ]
    ],
    [
      [
        "-6635623.0214061258572258900311781689549597745934081640783887755447937327803885168",
        "2.0573704024388529014911345839585717777706882098735603545545888861474864650628282"
      ]
    ]
  ],
  "J": [
    [
      [
        "244256871.49318134594347037341170848175755765063575683937270966373021106081333923",
        "415664992.40916903875181382637301874178103206879773083625904443228921389708419125"
      ],
      [
        "24106323.589589101445602352644198912319822322842585666017755334530564276233362169",
        "43854651.127001875426031758688216321043843246842944329542861214025723190559557834"
      ]
    ],
    [
      [
        "-0.0000000000074889297951809216724095479464008741129772818295084674972982100854057703528090042",
        "1.0454071236746883522507671504604581404653506504880792004679367986718270077256222e-29"
      ],
      [
        "-0.00000000000077897931398409291833278732584463007199935101073591089754876204033255127243609398",
        "9.2603533988343024125100656640218777797157256197708884641059436992815324470888634e-31"
      ]
    ],
    [
      [
        "244256871.49318134594347037341170848175755765060081675375906280903653380200583962",
        "-415664992.40916903875181382637301874178103206875710987226131586585463527551958235"
      ],
      [
        "24106323.589589101445602352644198912319822322839030415817610816875420028712382211",
        "-43854651.127001875426031758688216321043843246838652821389587181638587129696137224"
      ]
    ],
    [
      [
        "244256871.49318134594346885541952627242907609595355143789704718715889561522981391",
        "415664992.40916903875181342156374068065993249669013291279780471747490828295337606"
      ],
      [
        "24106323.589589101445602184344574612026120347581423192591550879482027083132529654",
        "43854651.127001875426031713842904788236768292259624186790735509367971626343961481"
      ]
    ]
  ],
  "diagnostic": {
    "adjacent_determinants": [
      [
        "0.99999999999999999999999999999999999999999999990509038374064714715661295667056425",
        "0.0"
      ],
      [
        "-1.0000000000000000000000000000000000000000000000013092386060695301322946345085216",
        "1.7789399964593873890037055326253622945544666361248702317974708267722990985816953e-49"
      ],
      [
        "0.99999999999999999999999999999999999999999999999999864350588158765680351260403417",
        "-1.1817941029830756188266815133376948113686437448325742530618835668948414871818006e-52"
      ],
      [
        "-1.0000000000000000000000151307971171783920004768720924272534170861373073146270829",
        "-0.0000000000000000000000072801759767125564047029284687034474257000858311336046966362046036429858278699405"
      ]
    ],
    "adjacent_error": "0.000000000000000000000016791128123301202499126385281474277465133774484671080998929652785842223758584786",
    "spectral_steps": 4090
  },
  "row_reference_variation_drift": [
    6.0707688854339346e-27,
    2.2079222747713825e-18,
    8.351905345971834e-30,
    3.475261452356875e-24
  ],
  "settings": {
    "radius": 8,
    "formal_order": 192,
    "tolerance": "1e-42",
    "order": 44,
    "vertex": "1.5",
    "digits": 120
  }
}


==> anc/computational_preprint/results/rigid_oscillatory_checked_e02/high_precision.py <==
"""Multiple-precision Taylor continuation and local canonical Lax columns.

All Taylor coefficients come from algebraic recurrences, not numerical
differentiation. Error controls are refinement diagnostics, not enclosures.
"""
from bisect import bisect_right

import mpmath as mpm
from mpmath import mp
import numpy as np

import compare_monodromy as c


def mc(z):
    return mp.mpc(float(z.real), float(z.imag))


class Parameters:
    def __init__(self):
        # Embed the pilot's binary initial data exactly; do not silently change
        # them to decimal data while investigating sensitive continuation.
        self.x0, self.q0, self.h0 = map(mc, (c.core.X0, c.core.Q0, c.core.H0))
        self.a, self.b = map(mc, (c.core.THETA0, c.core.THETAINF))


def conv(a, b, n):
    return sum((a[k]*b[n-k] for k in range(n+1)), mp.mpc(0))


def horner(coeff, step):
    value = coeff[-1]
    for term in reversed(coeff[:-1]):
        value = value*step+term
    return value


def step_radius(coefficients, tol, cap):
    order = len(coefficients[0])-1
    radius = mp.mpf(cap)
    for series in coefficients:
        scale = max(1, abs(series[0]))
        for n in range(order-2, order+1):
            if series[n]:
                radius = min(radius, (tol*scale/abs(series[n]))**(mp.mpf(1)/n))
    return radius*mp.mpf('.7')


def reference_coefficients(x, state, p, order):
    series = [[v] for v in state]
    q, h, r, logq, logd, y1, v1, y2, v2 = series
    potential = []
    for n in range(order):
        qh, qq, hh, rr = (conv(a, b, n) for a, b in ((q,h),(q,q),(h,h),(r,r)))
        xq = x*q[n]+(q[n-1] if n else 0)
        xh = x*h[n]+(h[n-1] if n else 0)
        xr = x*r[n]+(r[n-1] if n else 0)
        xx = x*x if n == 0 else 2*x if n == 1 else 1 if n == 2 else 0
        potential.append(xx-(2*p.b-1 if n == 0 else 0)+6*xq+mp.mpf(15)/4*qq+12*p.a*p.a*rr)
        rhs = [2*qh+qq+2*xq,
               -hh-2*qh-2*xh-(2*p.b if n == 0 else 0)-4*p.a*p.a*rr,
               -2*conv(r,h,n)-conv(r,q,n)-2*xr,
               2*h[n]+q[n]+(2*x if n == 0 else 2 if n == 1 else 0),
               q[n]/2+(x if n == 0 else 1 if n == 1 else 0),
               v1[n], conv(potential,y1,n), v2[n], conv(potential,y2,n)]
        for seq, value in zip(series, rhs):
            seq.append(value/(n+1))
    return series


class TaylorReference:
    def __init__(self, span=6, digits=50, tolerance='1e-28', order=32):
        self.digits, self.order = digits, order
        self.segments, self.cost = {}, {}
        with mp.workdps(digits):
            self.p = Parameters()
            p = self.p
            initial = [p.q0, p.h0, 1/p.q0, mp.log(p.q0), mp.mpc(0),
                       mp.mpc(1), mp.mpc(0), mp.mpc(0), mp.mpc(1)]
            self.initial = initial
            for sign in (-1, 1):
                t, state, segments = mp.mpf(0), initial, []
                while abs(t) < span:
                    coeff = reference_coefficients(p.x0+t, state, p, order)
                    size = min(step_radius(coeff, mp.mpf(tolerance), '.2'), span-abs(t))
                    if size < mp.mpf('1e-12'):
                        raise RuntimeError('Reference step below 1e-12')
                    step = sign*size
                    segments.append((t, t+step, coeff))
                    state = [horner(seq, step) for seq in coeff]
                    t += step
                self.segments[sign] = segments
                self.cost[sign] = len(segments)
        self.starts = {sgn: [float(abs(a)) for a, _, _ in seq]
                       for sgn, seq in self.segments.items()}
        self.qdouble = {sgn: [np.array([complex(v) for v in cf[0]]) for _, _, cf in seq]
                        for sgn, seq in self.segments.items()}

    def at(self, t):
        with mp.workdps(self.digits):
            sign = 1 if t >= 0 else -1
            index = max(0, bisect_right(self.starts[sign], abs(float(t)))-1)
            origin, end, coeff = self.segments[sign][index]
            if abs(t) > abs(end)+mp.mpf('1e-12'):
                raise ValueError('Requested point outside reference interval')
            return [horner(seq, mp.mpf(t)-origin) for seq in coeff]

    def matrix(self, t):
        s = self.at(t)
        return mp.matrix([[s[5],s[7]],[s[6],s[8]]])

    def q_float(self, t):
        sign = 1 if t >= 0 else -1
        index = max(0, bisect_right(self.starts[sign], abs(float(t)))-1)
        origin = float(self.segments[sign][index][0])
        return np.polynomial.polynomial.polyval(t-origin, self.qdouble[sign][index])


def lax_parts(x, q, h, p):
    chi = q*h+2*p.b
    a0 = mp.matrix([[x,1],[-chi,-x]])
    residue = mp.matrix([[q*h/2,-q/2],[(q*h*h-4*p.a*p.a/q)/2,-q*h/2]])
    return a0, residue


def formal_series(x, q, h, p, order):
    _, d = lax_parts(x,q,h,p)
    chi = q*h+2*p.b
    out = [mp.eye(2)]
    b, cc = -mp.mpf(1)/2, -chi/2
    for n in range(1,order+1):
        prev = out[-1]
        dp = d*prev
        a = ((x+q/2)*cc-((n-1+p.b)*prev[1,0]+dp[1,0])/2)/n
        dd = -(chi*((n-1-p.b)*prev[0,1]+dp[0,1]+2*x*b)/2+d[1,0]*b)/n
        out.append(mp.matrix([[a,b],[cc,dd]]))
        b, cc = -((n-1-p.b)*prev[0,1]+dp[0,1]+2*x*b+dd)/2, ((n-1+p.b)*prev[1,0]+dp[1,0]-2*x*cc-chi*a)/2
    return out


def formal_value(z, series):
    result = series[-1].copy()
    for coefficient in reversed(series[:-1]):
        result = result/z+coefficient
    return result


def spectral_coefficients(z, state, x, q, h, p, order, sensitivity):
    a0, d = lax_parts(x,q,h,p)
    za = a0+mp.matrix([[z,0],[0,-z]])
    aq = mp.matrix([[0,0],[-h,0]])
    ah = mp.matrix([[0,0],[-q,0]])
    dq = mp.matrix([[h/2,-mp.mpf(1)/2],[h*h/2+2*p.a*p.a/q**2,-h/2]])
    dh = mp.matrix([[q/2,0],[q*h,-q/2]])
    groups = 3 if sensitivity else 1
    coeff = [[v] for v in state]
    divided = [[] for _ in state]
    for n in range(order):
        for j in range(len(state)):
            divided[j].append((coeff[j][n]-(divided[j][n-1] if n else 0))/z)
        for g in range(groups):
            off = 2*g
            u = mp.matrix([coeff[off][n],coeff[off+1][n]])
            v = mp.matrix([divided[off][n],divided[off+1][n]])
            rhs = za*u+d*v
            if n:
                rhs += mp.matrix([coeff[off][n-1],-coeff[off+1][n-1]])
            if g:
                base = mp.matrix([coeff[0][n],coeff[1][n]])
                divbase = mp.matrix([divided[0][n],divided[1][n]])
                rhs += (aq if g == 1 else ah)*base+(dq if g == 1 else dh)*divbase
            coeff[off].append(rhs[0]/(n+1))
            coeff[off+1].append(rhs[1]/(n+1))
    return coeff


def kernel_coefficients(z, coeff, x, q, h, root, p):
    u, v = coeff[:2]
    nterms = len(u)-1
    chi, bdiag = q*h+2*p.b, z+x+q/2
    w1 = [bdiag*u[n]+(u[n-1] if n else 0)+v[n] for n in range(nterms)]
    w2 = [-chi*u[n]-bdiag*v[n]-(v[n-1] if n else 0) for n in range(nterms)]
    qp = q*(2*h+q+2*x)
    hp = -h*h-2*h*(q+x)-2*p.b-4*p.a*p.a/q**2
    aa, uw, out, dxout = [], [], [], []
    for n in range(nterms):
        aa.append(conv(u,u,n))
        uw.append(conv(u,w1,n))
        bracket = (h-z)*aa[n]-(aa[n-1] if n else 0)-conv(u,v,n)
        derivative = (qp/(2*q)*bracket+hp*aa[n]+2*(h-z)*uw[n]
                      -2*(uw[n-1] if n else 0)-conv(w1,v,n)-conv(u,w2,n))
        out.append((root*bracket/2-(out[n-1] if n else 0))/z)
        dxout.append((root*derivative/2-(dxout[n-1] if n else 0))/z)
    return out, dxout


def spectral_path(state, vertices, x, q, h, p, tol, order=32, sensitivity=False, root=None):
    integrals = [mp.mpc(0),mp.mpc(0)]
    steps = 0
    for start, end in zip(vertices[:-1],vertices[1:]):
        z = start
        while abs(end-z) > mp.mpf('1e-60'):
            coeff = spectral_coefficients(z,state,x,q,h,p,order,sensitivity)
            size = min(step_radius(coeff,tol,min(mp.mpf('.7'),abs(z)/3)),abs(end-z))
            step = (end-z)/abs(end-z)*size
            if root is not None:
                for k, seq in enumerate(kernel_coefficients(z,coeff,x,q,h,root,p)):
                    integrals[k] += step*horner([v/(n+1) for n,v in enumerate(seq)],step)
            state = [horner(seq,step) for seq in coeff]
            z += step
            steps += 1
            if steps > 30000:
                raise RuntimeError('Spectral path exceeded step budget')
    return state, integrals


def vertices(radius,index,vertex_angle=0):
    angle = index*mp.pi/2
    inner = mp.mpf('1.45')
    path = [radius*mp.exp(1j*angle),inner*mp.exp(1j*angle)]
    pieces = int(mp.ceil(abs(angle-vertex_angle)/(mp.pi/4)))
    if pieces:
        path.extend(inner*mp.exp(1j*(angle+(vertex_angle-angle)*j/pieces)) for j in range(1,pieces+1))
    return path


def canonical_column(x,q,h,p,index,radius,formal_order,tol,*,sensitivity=False,root=None,vertex_angle=0):
    path = vertices(radius,index,vertex_angle)
    z = path[0]
    column = 0 if index % 2 else 1
    sign = 1 if column == 0 else -1
    formal = formal_value(z,formal_series(x,q,h,p,formal_order))
    initial = [formal[0,column],formal[1,column]]
    if sensitivity:
        # A high-precision central difference is used only on the explicit
        # formal coefficients; the spectral sensitivities obey differentiated ODEs.
        eps = mp.power(10,-mp.dps//3)
        for dq,dh in ((eps,0),(0,eps)):
            plus = formal_value(z,formal_series(x,q+dq,h+dh,p,formal_order))
            minus = formal_value(z,formal_series(x,q-dq,h-dh,p,formal_order))
            initial += [(plus[j,column]-minus[j,column])/(2*eps) for j in range(2)]
    result, pair = spectral_path(initial,path,x,q,h,p,tol,sensitivity=sensitivity,root=root)
    theta = z*z/2+x*z-p.b*(mp.log(radius)+1j*index*mp.pi/2)
    factor = mp.exp(sign*theta)
    return [v*factor for v in result], [v*factor**2 for v in pair]


def monodromy(x,q,h,p,radius=16,formal_order=48,tol='1e-30'):
    columns = {}
    for j in range(-4,2):
        values,_ = canonical_column(x,q,h,p,j,mp.mpf(radius),formal_order,mp.mpf(tol),sensitivity=True)
        columns[j] = mp.matrix([[values[0],values[2],values[4]],[values[1],values[3],values[5]]])
    def det(u,v):
        return u[0]*v[1]-u[1]*v[0]
    for index,left,right in ((1,1,0),(-1,-1,0),(-2,-1,-2),(-3,-3,-2),(-4,-3,-4)):
        u,v,target = columns[left],columns[right],columns[index].copy()
        determinant = det(u[:,0],v[:,0])
        dd = [det(u[:,j],v[:,0])+det(u[:,0],v[:,j]) for j in (1,2)]
        columns[index][:,0] = target[:,0]/determinant
        for j in (1,2):
            columns[index][:,j] = target[:,j]/determinant-target[:,0]*dd[j-1]/determinant**2
    frames = []
    for a,b in ((1,0),(-1,0),(-1,-2),(-3,-2),(-3,-4)):
        frames.append([mp.matrix([[columns[a][0,j],columns[b][0,j]],
                                  [columns[a][1,j],columns[b][1,j]]]) for j in range(3)])
    ss, ds = [], []
    for k in range(4):
        left,right = frames[k],frames[k+1]
        inv = left[0]**-1
        matrix = inv*right[0]
        row,col = (1,0) if k%2 == 0 else (0,1)
        ss.append(matrix[row,col])
        ds.append([(inv*(right[j]-left[j]*matrix))[row,col] for j in (1,2)])
    products = mp.matrix([ss[a]*ss[b] for a,b in c.PAIRS])
    jac = mp.matrix([[ss[a]*ds[b][j]+ss[b]*ds[a][j] for j in range(2)] for a,b in c.PAIRS])
    return ss, products, jac


def contour_basis(x,state,p,radius=16,formal_order=48,tol='1e-30',coefficients=None):
    q,h,_,logq,logd = state[:5]
    root = mp.exp(logq/2)
    answers, saved = [], {}
    for name,spec in c.old.CYCLES.items():
        cols,pairs = [], []
        vertex_angle = mp.pi if name == 'B' else mp.mpf(0)
        for j in spec['indices']:
            values,pair = canonical_column(x,q,h,p,j,mp.mpf(radius),formal_order,mp.mpf(tol),root=root,vertex_angle=vertex_angle)
            gauge = mp.exp((1 if j%2 else -1)*logd)
            cols.append([v*gauge for v in values])
            pairs.append([v*gauge*gauge for v in pair])
        if coefficients is None:
            square = mp.matrix([[u[0]**2 for u in cols],
                                [u[0]*u[1] for u in cols],[u[1]**2 for u in cols]])
            # Cofactors give the null vector without a double-precision SVD.
            coef = [(-1)**j*mp.det(mp.matrix([[square[r,k] for k in range(4) if k != j] for r in range(3)])) for j in range(4)]
            scale = max(abs(v) for v in coef)
            coef = [v/scale for v in coef]
        else:
            coef = coefficients[name]
        saved[name] = coef
        answers.append([sum(coef[k]*pairs[k][r] for k in range(4)) for r in range(2)])
    return mp.matrix([[answers[0][0],answers[1][0]],[answers[0][1],answers[1][1]]]), saved


def tangent_conversion(x,state):
    q,h = state[:2]
    root = mp.exp(state[3]/2)
    qp = q*(2*h+q+2*x)
    return mp.matrix([[root,0],[-qp/(4*q*root)-root/2,1/(2*root)]])


==> anc/computational_preprint/results/rigid_oscillatory_checked_e02/pii_core.py <==
"""PII (alpha=0): Taylor background, canonical columns, and squared cycles.

The author's source article is read-only. Contours here are finite sums of
subdominant rays with cancelling symmetric-square boundaries at lambda=0.
"""
from bisect import bisect_right

from mpmath import mp

from high_precision import conv, horner, step_radius


def reference_coefficients(x, state, order):
    series = [[v] for v in state]
    u, w, integral_u, y1, v1, y2, v2 = series
    square, potential = [], []
    for n in range(order):
        square.append(conv(u, u, n))
        potential.append(6*square[n]+(x if n == 0 else 1 if n == 1 else 0))
        rhs = [w[n], 2*conv(square, u, n)+x*u[n]+(u[n-1] if n else 0),
               u[n], v1[n], conv(potential, y1, n), v2[n], conv(potential, y2, n)]
        for seq, value in zip(series, rhs):
            seq.append(value/(n+1))
    return series


class Reference:
    def __init__(self, span=12, digits=70, tolerance='1e-36', order=40,
                 x0='-1', u0='.2', w0='.1'):
        self.digits, self.span = digits, mp.mpf(span)
        self.segments = []
        with mp.workdps(digits):
            self.x0 = mp.mpf(x0)
            self.initial = list(map(mp.mpf, [u0, w0, '0', '1', '0', '0', '1']))
            t, state = mp.mpf(0), self.initial
            while -t < self.span:
                cf = reference_coefficients(self.x0+t, state, order)
                step = -min(step_radius(cf, mp.mpf(tolerance), '.25'), self.span+t)
                if abs(step) < mp.mpf('1e-14'):
                    raise RuntimeError('PII reference step below floor')
                self.segments.append((t, t+step, cf))
                state = [horner(seq, step) for seq in cf]
                t += step
        self.starts = [abs(a) for a, _, _ in self.segments]

    def at(self, t):
        with mp.workdps(self.digits):
            t = mp.mpf(t)
            if t > 0 or -t > self.span:
                raise ValueError('PII reference defined on [-span, 0]')
            index = max(0, bisect_right(self.starts, -t)-1)
            origin, _, cf = self.segments[index]
            return [horner(seq, t-origin) for seq in cf]

    def potential(self, t):
        # Evaluate only the background, never reference linearized solutions.
        index = max(0, bisect_right(self.starts, -t)-1)
        origin, _, cf = self.segments[index]
        u = horner(cf[0], t-origin)
        return self.x0+t+6*u*u

    def matrix(self, t):
        s = self.at(t)
        return mp.matrix([[s[3], s[5]], [s[4], s[6]]])

    def anchor(self, t):
        # At lambda=0, B=u*sigma_1; these matrices commute for different x.
        z = self.at(t)[2]
        return mp.matrix([[mp.cosh(z), mp.sinh(z)], [mp.sinh(z), mp.cosh(z)]])


def formal_column(x, u, w, sign, order):
    """Riccati ratio and its amplitude, with leading coefficient exactly one.

sign=+1 is column 1, exp(-i*Omega); sign=-1 is column 2.
Only algebraic recurrence is used; no coefficients are copied from print.
"""
    ii = mp.j*sign
    r = [mp.mpc(0), ii*u/2, w/4]
    for m in range(1, order+1):
        lhs = -(m-1)*r[m-1] if m >= 2 else 0
        square_next = sum(r[k]*r[m+1-k] for k in range(1, m+1))
        square = sum(r[k]*r[m-k] for k in range(1, m))
        r.append((lhs-ii*(2*x+4*u*u)*r[m]+4*u*square_next+2*ii*w*square)/(8*ii))
    log_amp = [mp.mpc(0)]
    for n in range(1, order+1):
        log_amp.append(-(4*u*r[n+2]+2*ii*w*r[n+1])/n)
    amp = [mp.mpc(1)]
    for n in range(1, order+1):
        amp.append(sum(k*log_amp[k]*amp[n-k] for k in range(1, n+1))/n)
    other = [conv(r, amp, n) for n in range(order+1)]
    return [amp, other] if sign == 1 else [other, amp]


def spectral_coefficients(z, state, x, u, w, order, sensitivity=False):
    cf = [[v] for v in state]
    groups = 3 if sensitivity else 1
    diagonal = -mp.j*(4*z*z+x+2*u*u)
    upper, lower = 4*u*z+2*mp.j*w, 4*u*z-2*mp.j*w
    for n in range(order):
        for g in range(groups):
            a, b = cf[2*g:2*g+2]
            ra, rb = diagonal*a[n]+upper*b[n], lower*a[n]-diagonal*b[n]
            if n:
                ra += -8*mp.j*z*a[n-1]+4*u*b[n-1]
                rb += 4*u*a[n-1]+8*mp.j*z*b[n-1]
            if n >= 2:
                ra -= 4*mp.j*a[n-2]
                rb += 4*mp.j*b[n-2]
            if g == 1:
                ra += -4*mp.j*u*cf[0][n]+4*z*cf[1][n]
                rb += 4*z*cf[0][n]+4*mp.j*u*cf[1][n]
                if n:
                    ra += 4*cf[1][n-1]
                    rb += 4*cf[0][n-1]
            elif g == 2:
                ra += 2*mp.j*cf[1][n]
                rb -= 2*mp.j*cf[0][n]
            a.append(ra/(n+1))
            b.append(rb/(n+1))
    return cf


def kernel_coefficients(z, cf, u):
    a, b = cf[:2]
    out, dx, minus = [], [], []
    for n in range(len(a)-1):
        aa, bb, ab = conv(a, a, n), conv(b, b, n), conv(a, b, n)
        out.append(aa+bb)
        minus.append(aa-bb)
        dx.append(-2*mp.j*(z*minus[n]+(minus[n-1] if n else 0))+4*u*ab)
    return out, dx


def canonical(x, u, w, index, radius=4, formal_order=40, tolerance='1e-26',
              sensitivity=False, quadrature=True, order=32):
    angle = -mp.pi/6+index*mp.pi/3
    sign = 1 if index % 2 == 0 else -1
    z = mp.mpf(radius)*mp.exp(mp.j*angle)
    initial_z = z
    def initial(uu, ww):
        return [horner(cf, 1/z) for cf in formal_column(x, uu, ww, sign, formal_order)]
    state = initial(u, w)
    boundary = -mp.j*(state[0]**2-state[1]**2)/2
    if sensitivity:
        eps = mp.power(10, -mp.dps//3)
        for du, dw in ((eps, 0), (0, eps)):
            plus, minus = initial(u+du, w+dw), initial(u-du, w-dw)
            state.extend((a-b)/(2*eps) for a, b in zip(plus, minus))
    integrals = [mp.mpc(0), mp.mpc(0)]
    steps = 0
    while abs(z) > mp.mpf('1e-60'):
        cf = spectral_coefficients(z, state, x, u, w, order, sensitivity)
        kernel = kernel_coefficients(z, cf, u) if quadrature else None
        controlled = cf
        if kernel is not None:
            # Products have faster phase variation than individual columns.
            # Include both accumulated integrals in Taylor step selection.
            controlled = cf+[[integrals[k]]+[v/(n+1) for n,v in enumerate(seq)]
                             for k,seq in enumerate(kernel)]
        size = min(step_radius(controlled, mp.mpf(tolerance), '.4'), abs(z))
        step = -z/abs(z)*size
        if quadrature:
            for k, seq in enumerate(kernel):
                integrals[k] += step*horner([v/(n+1) for n, v in enumerate(seq)], step)
        state = [horner(seq, step) for seq in cf]
        z += step
        steps += 1
        if steps > 30000:
            raise RuntimeError('PII spectral step budget exceeded')
    exponent = mp.exp(-sign*mp.j*(4*initial_z**3/3+x*initial_z))
    return {'column': mp.matrix([v*exponent for v in state[:2]]),
            'sensitivities': [mp.matrix([v*exponent for v in state[k:k+2]]) for k in (2, 4)]
                            if sensitivity else [],
            'integral': mp.matrix([v*exponent**2 for v in integrals]),
            'boundary': boundary*exponent**2, 'steps': steps}


def wedge(a, b):
    return a[0]*b[1]-a[1]*b[0]


def squared(column):
    a, b = column
    return mp.matrix([a*a, a*b, b*b])


def cycle_coefficients(columns):
    rows = mp.matrix([[squared(v)[k] for v in columns] for k in range(3)])
    cofactors = []
    for j in range(4):
        minor = mp.matrix([[rows[k, l] for l in range(4) if l != j] for k in range(3)])
        cofactors.append((-1)**j*mp.det(minor))
    scale = max(map(abs, cofactors))
    if not scale:
        raise ValueError('Degenerate four-ray cycle')
    return [v/scale for v in cofactors]


class Contours:
    groups = [(0, 1, 2, 3), (2, 3, 4, 5)]

    def __init__(self, reference, **settings):
        self.reference, self.settings = reference, settings
        self.base = self.columns(0)
        self.weights = [cycle_coefficients([self.base[j]['column'] for j in group])
                        for group in self.groups]
        self.initial_matrix, _ = self.assemble(self.base)
        self.inverse = self.initial_matrix**-1

    def columns(self, t):
        u, w = self.reference.at(t)[:2]
        x = self.reference.x0+t
        return [canonical(x, u, w, j, **self.settings) for j in range(6)]

    def assemble(self, data):
        matrix = mp.matrix(2, 2)
        boundary = mp.matrix(1, 2)
        for k, (group, weights) in enumerate(zip(self.groups, self.weights)):
            for j, c in zip(group, weights):
                for row in range(2):
                    matrix[row, k] += c*data[j]['integral'][row]
                boundary[k] -= c*data[j]['boundary']
        return matrix, boundary

    def at(self, t):
        data = self.columns(t) if t else self.base
        anchor = self.reference.anchor(t)
        direction_defect = mp.mpf(0)
        corrections = []
        for j, local in enumerate(data):
            target = anchor*self.base[j]['column']
            pivot = max(range(2), key=lambda k: abs(local['column'][k]))
            gamma = target[pivot]/local['column'][pivot]
            direction_defect = max(direction_defect,
                                   max(map(abs, gamma*local['column']-target))/max(map(abs, target)))
            corrections.append(abs(gamma-1))
            data[j] = dict(local, column=gamma*local['column'],
                           integral=gamma**2*local['integral'], boundary=gamma**2*local['boundary'])
        raw, boundary = self.assemble(data)
        inner = mp.mpf(0)
        for group, weights in zip(self.groups, self.weights):
            residual = sum((c*squared(data[j]['column']) for j, c in zip(group, weights)), mp.zeros(3, 1))
            scale = sum(abs(c)*max(map(abs, squared(data[j]['column']))) for j, c in zip(group, weights))
            inner = max(inner, max(map(abs, residual))/scale)
        return raw*self.inverse, {'direction_defect': direction_defect,
                                  'amplitude_correction': max(corrections),
                                  'inner_boundary_defect': inner,
                                  'outer_boundary': max(map(abs, boundary*self.inverse))}


def monodromy(x, u, w, **settings):
    """Four connection coefficients and their fixed-x (u,w) derivatives.

v[j+2] = a[j]*v[j] + b[j]*v[j+1]; b are Stokes coefficients
in the explicitly specified subdominant-column convention. No determinant
or conservation projection is applied. The four entries are redundant.
"""
    data = [canonical(x, u, w, j, sensitivity=True, quadrature=False, **settings) for j in range(6)]
    values, jacobian = mp.matrix(4, 1), mp.matrix(4, 2)
    adjacent = []
    for j in range(4):
        a, b, c = [data[k]['column'] for k in (j, j+1, j+2)]
        numerator, denominator = wedge(a, c), wedge(a, b)
        values[j] = numerator/denominator
        adjacent.append(abs(denominator-(-1)**j))
        for k in range(2):
            da, db, dc = [data[l]['sensitivities'][k] for l in (j, j+1, j+2)]
            dn = wedge(da, c)+wedge(a, dc)
            dd = wedge(da, b)+wedge(a, db)
            jacobian[j, k] = (dn*denominator-numerator*dd)/denominator**2
    return values, jacobian, max(adjacent)


==> anc/computational_preprint/results/rigid_oscillatory_checked_e02/results.json <==
{
  "status": "complete",
  "epsilon": ".2",
  "interval": [
    -7,
    8
  ],
  "comparison_digits": 90,
  "protected_hashes": {
    "pii2024_manuscript.tex": "3925622cceb799099d6f36f1185a8ff65998f938fb43e1394351c14509683565",
    "piv2026_manuscript.tex": "a5f8155b24d60e796947b73983c3c2262b8fd08a43b00172604f8af0fb2a23d2",
    "ms_source.zip": "e6ec0a309d7ac0d8d428655e3bc4ae3206694690cc922101316c7fd3222fe55f",
    "ms_submission.zip": "59072bd5e7c8789be3bcff94e0dd1117402eaefb6bfb7ec7a13caa9f17c218f8",
    "integral_solution_results.json": "a2a6d12cc43d693e0540387a05c0b22d477b92dff2130aab3c3d4d286822d14e",
    "normalization_results.json": "b30d680b04bd58b5c7322c9eb2824ce5bff1cdbf3597c3d50bbf1be5264172a7",
    "numerical_results.json": "d16944f2498af0a629cc953f39a870a76051e6bd82295a96a71cbdf9f9c962c9",
    "piv_integral_solution.csv": "15943fbd689700e8f35da3b1e94029c54e6cac12868c3d3a670ef31e4f0295c0",
    "piv_integral_solution.pdf": "65118f00ae53781063385b8e154c9d7336df36f921b226f7a0ca48ea8585499a",
    "piv_two_contour_solutions.csv": "a391a7985793eb0e93164a9e0b9d263252562198df50c59bd851ca4fe8e73052",
    "piv_two_contour_wronskian.pdf": "24d723986822afc5b13d929670a6e941aca873f8b51512bad71fe59aa26792b9",
    "piv_verification_report.md": "fc6373aaf16e8800b278ef68128295afc77b4e73253f0107fa1162c6a6d82a41",
    "symbolic_results.json": "c15210927b3cab0d541b2c6cb09dda7bcb583e5a095925fdb14626ab3482f006",
    "two_contour_results.json": "2439d85640a5409ff9b6380abf3073b70a909c3e58f89f3dad6651e0fcf3237d",
    ".9902007v1.pdf": "9d561f2b27fd43e78a9db90625e72980fb4d879363e49253f17b4b98db909494",
    "results.json": "97cadc9bf74ad00564e8c0417b5c2979255ff895d5cc9d3181f6eda71a9c72c6",
    "endpoint_checked.json": "952a7009c3add041a680330464cb58ee2270fec1895b03b6cba6a6de9cd21cdc"
  },
  "monitor": {
    "0.0": {
      "s": [
        [
          [
            "-6635623.0214061258572259413075196662183701715798045334341196242070705397164976181",
            "2.0573704024388528877847535613828069734873709184830709327284079254637856332498721"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643592564369284231190605403647820570420394146313815167942",
            "-6.4639249940454866603011687732113827176178577106922109651866337670186004746855409e-37"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828085986882087436174934172222181219505156027885463",
            "-2.0573704024388528877847820100690740848175786650700387014622182870806986157998071"
          ]
        ],
        [
          [
            "-6635623.0214061258572259413075196662183701642398191350283146753277775689838071016",
            "2.0573704024388528877847535613828069846991021277487472880735042912116843024952392"
          ]
        ]
      ],
      "J": [
        [
          [
            "-23790398.052221698848681474997784636815665816769495055975171810112177689657681725",
            "-43158636.156305754215448291936576872460432675027921699260428546481893732210644114"
          ],
          [
            "12307664.418289871278248849100532340933253516800495494442776125621330407632157193",
            "-6744866.6437509672416525022082730554902997163930810964883288371638777617166483015"
          ]
        ],
        [
          [
            "0.00000000000076706243564374238911910888558701754466107299987125782851110535869020656976354934",
            "2.7550463350587210510261720817837260735890534042654517958754301268090397733749101e-37"
          ],
          [
            "0.000000000000012599123515101193384181007152732738371100637562418588500771510352903043984968179",
            "5.4395258731812233499122802223578143549152948109372048842619301630032098603696065e-38"
          ]
        ],
        [
          [
            "-23790398.052221698848681474868079608047323855394899705860339352194605792132273809",
            "43158636.156305754215448291666978235984591892318112880727577496699170240615503485"
          ],
          [
            "12307664.418289871278248849020823722889307273534107808401459538691436699115740452",
            "6744866.6437509672416525021662091987629060059586551578924237918935774765985130476"
          ]
        ],
        [
          [
            "-23790398.052221698848681474997784636819259296971666761100026515823860608072924523",
            "-43158636.156305754215448291936576872466657416781424825033835403198760106238291358"
          ],
          [
            "12307664.418289871278248849100532340931604321317923977105369820765480974727635625",
            "-6744866.6437509672416525022082730554888012953366186632029207414119556589007731515"
          ]
        ]
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "0.99999999999999999999999999998847998455612764223819590444712865886266934291944836",
            "0.0"
          ],
          [
            "-1.0000000000000000000000000062330869398399228541591599713717546935098537788742752",
            "-4.2892175820465751600676559198581536947255098754978545129058810069130852151430277e-30"
          ],
          [
            "1.0000000000000000000000000062330869399298635240752305569276487090802462464123247",
            "-4.2892177117027942812945569163652267943125406268312598723047752241379996772630985e-30"
          ],
          [
            "-0.99999999999999999999999999998847998455612925271878238520298179674742128472552662",
            "-1.1092924449549175100067214607778248076196226987953087751865352163325003479679026e-41"
          ]
        ],
        "adjacent_error": "6.2330884157143807100352873929442568919415957143049042569619842037560644390900668e-27",
        "spectral_steps": 2969
      },
      "row_reference_variation_drift": [
        0.0,
        0.0,
        0.0,
        0.0
      ]
    },
    "4.6188984220477005": {
      "s": [
        [
          [
            "-6635623.0214061258572259412660828086352632941539959028983232951548181696265934142",
            "2.0573704024388528877847250869018484328671131207369842938923214502313684337870486"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643686671674877841084076126557056897383621973481665765923",
            "-2.2414912292996669790225222900989229640735764816337977920129695396992439167129275e-44"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086361282283090972136957058330695535495364557889",
            "-2.0573704024388528877847250869023807997205131821386708489271359442928390924990667"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352632962043334639777684203013125025458847654",
            "2.0573704024388528877847250869018484379312446335916783233619230008537470641591013"
          ]
        ]
      ],
      "J": [
        [
          [
            "16580393.291759118457084855401996891165660727778434400234622487281038138754490542",
            "21149307.08219388135718222647405605841617545439525927050373227562498211570588991"
          ],
          [
            "-23009719.625464847967906052470508978933502028920800907769306148751401883881683577",
            "12364329.541846568108698265222528305213908478660180620298672423718438499836033187"
          ]
        ],
        [
          [
            "-0.00000000000040883871610395634932411569906653895121548144908752998869438932895955508933433183",
            "2.5393036827952945410329820952894160524572892481125797726922993579254815269701781e-43"
          ],
          [
            "-0.00000000000002009729044794010542702075983264051417583363270824362880534494003012009363873431",
            "-4.8233051435489824205044091783773786615572345548793921861172003460933710694540676e-44"
          ]
        ],
        [
          [
            "16580393.291759118457084855401996891166839297222082563376450064532689963592886341",
            "-21149307.082193881357182226474056058401151722442284451338656409887236323354813013"
          ],
          [
            "-23009719.625464847967906052470508978948088956857132438601786058399160875463602042",
            "-12364329.541846568108698265222528305216262359118396005587110728970464792980797439"
          ]
        ],
        [
          [
            "16580393.291759118457084855401996891165256850143709936556563790606618031958747584",
            "21149307.082193881357182226474056058412416930336999451993381910926137679064321807"
          ],
          [
            "-23009719.625464847967906052470508978929835420594747511278448915970958628312743119",
            "12364329.54184656810869826522252830521414625157308695960296884341379850006523416"
          ]
        ]
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "0.99999999999999999999999999999999999999999368081289314475516720905029130884803019",
            "0.0"
          ],
          [
            "-1.0000000000000000000000000000000000001801697820654011637276925957669801137764375",
            "-1.4874580849533054911795434937388938943237706344936039626390091909192668311388466e-37"
          ],
          [
            "0.99999999999999999999999999999999999999992215254766563039931559207427264392517847",
            "-5.4625028869375801688065731732726170446104695305565938996615895593190652642251078e-41"
          ],
          [
            "-0.9999999999999999999999999999999999999999873700346173580525358401639949903063984",
            "9.1700551818317559184609811082601925918082356849110398151210672090295919802123644e-43"
          ]
        ],
        "adjacent_error": "2.3363746684644503006884489765941841595653608776499270200340036124916979152160874e-37",
        "spectral_steps": 2822
      },
      "row_reference_variation_drift": [
        6.0707688854339784e-27,
        5.528166702913161e-22,
        8.351905146154188e-30,
        6.0707688857026116e-27
      ]
    },
    "5.277249508855723": {
      "s": [
        [
          [
            "-6635623.0214061258572259412660828086352631015511211641278371859735010620278447599",
            "2.0573704024388528877847250869018477106926715549879383190154197360973011459023959"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643686671674883915716504023256655284593451297936903741791",
            "3.2910777575530786181690528764487236621860246650368963129561595035027832864953118e-44"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086353521856818463104166258402606803159851376566",
            "-2.0573704024388528877847250869017999945697432736410649425258959617793686979045393"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352631142655445469630836338258912288122711398",
            "2.0573704024388528877847250869018477468906273083632312974162996469496864507331369"
          ]
        ]
      ],
      "J": [
        [
          [
            "15833712.633815209011342011310882519607647718458705731700239103198270278623417055",
            "18953766.84626311905562104732609630689981650073334512449781041971341595427694753"
          ],
          [
            "-179860684.76584854726125249757705837212584201924227932332992514477720275114603019",
            "-171620672.54087093536706699865783835318746775816700340647578785636951353727506462"
          ]
        ],
        [
          [
            "-0.00000000000037292038263628229993261695970265983068797924862696445172367413338693280636160075",
            "1.0576024755198697385548182395862636247990262099836452263710720429756501531665523e-43"
          ],
          [
            "0.0000000000036209593732519735397060481681599432086966997586733158568830591628256475840856528",
            "-7.8136811295869320115933548884662587978053083946692527486663845920973737969373616e-43"
          ]
        ],
        [
          [
            "15833712.633815209011342011310882519604672661871924760384120734974638243497043733",
            "-18953766.846263119055621047326096306898629333153826589229060210216452031780863339"
          ],
          [
            "-179860684.76584854726125249757705837209838950082545178296761684440053001812884417",
            "171620672.54087093536706699865783835317224781530268223813660423437800007778191009"
          ]
        ],
        [
          [
            "15833712.633815209011342011310882519607215003539546007079278878329762793942133421",
            "18953766.846263119055621047326096306900592369653619518935783556021628816338801859"
          ],
          [
            "-179860684.76584854726125249757705837212239395102434281567182210223139672802634244",
            "-171620672.54087093536706699865783835319571662335042983148795206947098150643631"
          ]
        ]
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "0.99999999999999999999999999999999999999996459262878319429814567638772710946173437",
            "0.0"
          ],
          [
            "-0.99999999999999999999999999999999999977704645607890695268851259171925802478039013",
            "2.1841818897085254104483386312264841888152323382153803067336021187314355428069424e-37"
          ],
          [
            "0.99999999999999999999999999999999999999994710906597201409961174206942766414103063",
            "-5.2699260383491127130159013094615320779271449012566281564695182645963432151273219e-41"
          ],
          [
            "-0.99999999999999999999999999999999999999994344983383742649274179832703519619990783",
            "2.0181963914189601432908004189496750611740215346957921438367256152384755663791947e-41"
          ]
        ],
        "adjacent_error": "3.1211342172402938351806805658311441994526453978434728307592305185572647753386969e-37",
        "spectral_steps": 2811
      },
      "row_reference_variation_drift": [
        6.070768885433961e-27,
        5.528166700004293e-22,
        8.351905455775692e-30,
        6.0707688855647285e-27
      ]
    },
    "5.377249508855724": {
      "s": [
        [
          [
            "-6635623.0214061258572259412660828086352631021281043802690852474569010531408458883",
            "2.057370402438852887784725086901847752566141008042213000932309691906546858391674"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643686671674882830990641048948758732683781483243811760681",
            "-2.0911364829637631765021481226496031177397689005493181707132617270906604869369958e-46"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086359071730679272351533632205385558516364595655",
            "-2.0573704024388528877847250869017062354111202680187896839782645811890118038836721"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352630624176883087451785103271146854065829695",
            "2.0573704024388528877847250869018477805515316721931492770783779868854913491855857"
          ]
        ]
      ],
      "J": [
        [
          [
            "-654537877.92140829954491566999828297104912188877114541290007324047442278890687107",
            "-625965100.31890602167503920056472732704233595887765278097406026674940768711346362"
          ],
          [
            "-3298658.2386623791677445874278667826110823149921057498916651959114413827122304415",
            "-4211352.9271409569825043194843233158311306072775903046380440958244693501090751611"
          ]
        ],
        [
          [
            "0.000000000013197081512879845671132836636242413590220007773958291840027993952642817725649124",
            "-4.156631135171257469605558375234327832327789308429393313900869807580916078986938e-42"
          ],
          [
            "0.000000000000081390472064428500541678988055363495572354647969471445437839093743492010452382253",
            "-2.6753967622923442630863115007874130320977122107524398208106404384312430008217789e-44"
          ]
        ],
        [
          [
            "-654537877.92140829954491566999828297110580614133334401782999260175566322540912453",
            "625965100.31890602167503920056472732690245738874089385910579656488006490198407694"
          ],
          [
            "-3298658.2386623791677445874278667826112508758529431659628564511460095178278915661",
            "4211352.927140956982504319484323315830343907974751099382563141642610785445687288"
          ]
        ],
        [
          [
            "-654537877.92140829954491566999828297101995575695475962020776064774859363590380888",
            "-625965100.31890602167503920056472732703376197904107240294193461311347991536728838"
          ],
          [
            "-3298658.2386623791677445874278667826109190345647052105808621546505528367968428021",
            "-4211352.927140956982504319484323315831055891260555322318617971081333247657338192"
          ]
        ]
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "0.99999999999999999999999999999999999999996178266899466453117944177164758108736797",
            "0.0"
          ],
          [
            "-0.99999999999999999999999999999999999984904964483817131262005652344158535868493251",
            "-1.1112518944532758637613900744047730145713423931228994334651143020154502331017947e-39"
          ],
          [
            "0.99999999999999999999999999999999999999993752400647494154225253007454283572470615",
            "-5.5071255438810177792231173648739614097736197652833108869824059240731190663269287e-41"
          ],
          [
            "-0.9999999999999999999999999999999999999999322161208862983199903907104682223794794",
            "1.1109921044954257195525552414138731882262762896966812612426809745494482714199805e-40"
          ]
        ],
        "adjacent_error": "1.5095444546039426473052530687514824107776653577688836903867270816709709949602527e-37",
        "spectral_steps": 2813
      },
      "row_reference_variation_drift": [
        6.070768885433969e-27,
        5.528166702141257e-22,
        8.351905290533643e-30,
        6.07076888560836e-27
      ]
    },
    "5.577249508855724": {
      "s": [
        [
          [
            "-6635623.0214061258572259412660828086352631998420942449338876048706031170927472354",
            "2.057370402438852887784725086901847702442921005198594660136503142335834482670845"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643686671674880750283405530648281499439978092578797281362",
            "-2.356895801864268352568877159723486696090166633142288765843005094740575558811663e-44"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352075813509941639084583638158233288207887904",
            "-2.0573704024388528877847250869014098051860656489845644210918208017155652145788692"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352632199798695567534985018219450197309649429",
            "2.0573704024388528877847250869018477672267213339828930509973250513674880290766828"
          ]
        ]
      ],
      "J": [
        [
          [
            "129427754.68995703988607861325392303246101314506866301653587682270108479707303455",
            "120427935.86622295572702608097296675462767271210484211700690652123560414399971828"
          ],
          [
            "126358352.2651918979266439138807764513832060487936731245374692145361822323301876",
            "122915835.58480326511342841321023283633483150310212995280909464921859478472479415"
          ]
        ],
        [
          [
            "-0.000000000002562403156959795461800439854016368097162423619350643263963763217708663892331707",
            "-7.1226379985922010086933903333546206233379270839201786341004716328238046691640973e-43"
          ],
          [
            "-0.0000000000025768933932356774118878021479932877141392723926738181850177344765481084881722894",
            "-6.7243993270713134022870316350837819657479125028682864688356256350894794009385225e-43"
          ]
        ],
        [
          [
            "129427754.68995703988607861325392303251647456922141390404440516148744541660799976",
            "-120427935.86622295572702608097296675467133098817215232979947328528922536794704659"
          ],
          [
            "126358352.26519189792664391388077645143899936544549313961719084306247040423950166",
            "-122915835.58480326511342841321023283637714211296230180656441268341277456432202445"
          ]
        ],
        [
          [
            "129427754.68995703988607861325392303245746744142220046121956729796777068252058254",
            "120427935.86622295572702608097296675463385858285294200562223820920746812128878907"
          ],
          [
            "126358352.26519189792664391388077645137953449304946463382533787222491223407287079",
            "122915835.5848032651134284132102328363409195659907390075389506626859579012258702"
          ]
        ]
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "0.99999999999999999999999999999999999999995233351019555290235670650956548688453354",
            "0.0"
          ],
          [
            "-0.99999999999999999999999999999999999998717151362595897447826442547505518356044712",
            "-1.5617008880115784019204944165218627744077162291405676486960427462314450671650194e-37"
          ],
          [
            "0.99999999999999999999999999999999999999992883605069248904386274006931007718821699",
            "-5.2755764780853972542841872507240167917888039869605814667043547808375550516365115e-41"
          ],
          [
            "-1.0000000000000000000000000000000000000002062284457889422996268962919664714258406",
            "-6.8059711637841277742058859096768337374237953671602540534295296058385082188360005e-41"
          ]
        ],
        "adjacent_error": "1.5669609662914542974307302889435436111139421853078389572726909211956844726898705e-37",
        "spectral_steps": 2817
      },
      "row_reference_variation_drift": [
        6.070768885433955e-27,
        5.528166710144611e-22,
        8.351905101835512e-30,
        6.0707688855681486e-27
      ]
    },
    "6.0": {
      "s": [
        [
          [
            "-6635623.0214061258572259412660828086352632777950904797308396121973624784942167916",
            "2.0573704024388528877847250869018476325037247816438709169538493476877812164196533"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643686671674877464038257432550194040709537292461051656724",
            "-3.4043654907202478738384963568309925591724210829022688814340152852730860807537327e-44"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352307513092839061927712215868457641207667904",
            "-2.0573704024388528877847250869014008293214692367387385254209206988534939735769092"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352630683814461592837400044837783964327719898",
            "2.0573704024388528877847250869018475508502342987281293275381108649326649900433213"
          ]
        ]
      ],
      "J": [
        [
          [
            "66964008.940890650174153340840482913453243795222873735465001607836491267985896569",
            "75132750.591478068270425135826653726051535994746364887521382757928199247590823546"
          ],
          [
            "-45701346.805230896529831491701982685684143280523558085718495585640754260707432711",
            "-40947709.997553720194001040672922593904887741825578170496302925979234438431457593"
          ]
        ],
        [
          [
            "-0.0000000000015063665310503576128710812265434885877670779868332691186315600394116130932770084",
            "1.8522496969229815009574233096447892256992677446260015485725138304802258588361758e-42"
          ],
          [
            "0.00000000000088260089228203701719521059324872714083454990994405296319234658795404853393503803",
            "-1.1585672592641916970746167725363827356172536575085878139340979530765031505870558e-42"
          ]
        ],
        [
          [
            "66964008.940890650174153340840482913439406440296449465674058955341874070065710292",
            "-75132750.591478068270425135826653725967727708551816707627788849959033141884492609"
          ],
          [
            "-45701346.805230896529831491701982685681792503635915920561152355354832754676676412",
            "40947709.997553720194001040672922593853305478757696067158334220192173941648865609"
          ]
        ],
        [
          [
            "66964008.940890650174153340840482913448018561655774695059954099285462770202391001",
            "75132750.591478068270425135826653726052675349086415549307234740390196469380939355"
          ],
          [
            "-45701346.805230896529831491701982685681054739947344535008541783920014122368831033",
            "-40947709.997553720194001040672922593905934849505361379328700676355863661098496601"
          ]
        ]
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "0.99999999999999999999999999999999999999993434308755287484059081869108404235734866",
            "0.0"
          ],
          [
            "-1.0000000000000000000000000000000000002057189854828145638900050962652415721501443",
            "-2.274561773768738806159628352525760655640747469247009355219850960990730364993457e-37"
          ],
          [
            "0.99999999999999999999999999999999999999992852476055921699709494640548286536322754",
            "-3.1330062005107027778500714338725842125653516260833587585267723030718787644040322e-41"
          ],
          [
            "-1.00000000000000000000000000000000000000015209834724112836490574523303517164543",
            "-2.2589216855183686657916252052641008114301099226577876200305586838902052893531116e-40"
          ]
        ],
        "adjacent_error": "3.066865070637741353527142752862186345582458038917974610556026478004938941490908e-37",
        "spectral_steps": 2794
      },
      "row_reference_variation_drift": [
        6.070768885433944e-27,
        5.528166700664297e-22,
        8.351905298750603e-30,
        6.0707688856029435e-27
      ]
    },
    "15.0": {
      "s": [
        [
          [
            "-6635623.0214061258572259412660828086352633317598335900797833823176459108720101245",
            "2.0573704024388528877847250869018474434100037856068476334152767560124489897525162"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643686693517329056666661674490645557304564729343757274073",
            "4.4676816233368386185007188167106712746092367880367798822775898887744678977084401e-37"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352633317598335899673552943170866846662634718",
            "-2.057370402438852887784725086901847443410003785608039608985454777771534655009871"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660875132115443204184013328973103119364539390514572462",
            "2.0573704024388528877847142532340196139339819197852347201818045978029960515013945"
          ]
        ]
      ],
      "J": [
        [
          [
            "244256871.49318134594347037341170848175755765060133988515795087219373818532474756",
            "415664992.40916903875181382637301874178103206876942891988567340331227096097650942"
          ],
          [
            "24106323.589589101445602352644198912319822322839026037650486870275964706969490953",
            "43854651.127001875426031758688216321043843246839997522688067479372871079060347517"
          ]
        ],
        [
          [
            "-0.0000000000074889297951809216816471353638303137218228549368511655702648807617828035560163885",
            "1.9494717722602937373037933891483295707800565908779900463708380310171819527162938e-35"
          ],
          [
            "-0.0000000000007789793139840929192247308301606199737218601720935039410655313767285391585373316",
            "1.7575872597512829515936764783156838216777282272316168250218973120488532405809194e-36"
          ]
        ],
        [
          [
            "244256871.49318134594347037341170848175755765060133987730184357483054270213060691",
            "-415664992.40916903875181382637301874178103206876942891269294981951802403018760533"
          ],
          [
            "24106323.589589101445602352644198912319822322839026036851091002464870291817133242",
            "-43854651.127001875426031758688216321043843246839997521929874241848856749040347266"
          ]
        ],
        [
          [
            "244256871.49318134594347037341182304280624388161937894613884261893389805347797117",
            "415664992.40916903875181382637335058039031566792963000664884594489595199499866525"
          ],
          [
            "24106323.589589101445602352644211076587008752349396905692392347569481701117323276",
            "43854651.127001875426031758688253449698050935694867906395258927776979362435532173"
          ]
        ]
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "0.99999999999999999999999999999999999999999999999999998306303225777548013130572409",
            "0.0"
          ],
          [
            "-0.9999999999999999999999999999999999999999999999999999999905136371634236556018897",
            "-1.7215385922865310149983875221960823929215875466200032078759591763924585394271957e-55"
          ],
          [
            "0.99999999999999999999999999999999999999999999999999999999982108968908821000155362",
            "-7.2296672801347419883791324915396963578653050431577924018267171925464203520397231e-59"
          ],
          [
            "-1.0000000000000000000000000000003605993971304017656546903424907084641924541507004",
            "2.0584737746767295254444051219685969271515180348122236910779253305458889667339707e-31"
          ]
        ],
        "adjacent_error": "4.152168927453793220869283461340879998314391262809401535063857194158503912188115e-31",
        "spectral_steps": 4135
      },
      "row_reference_variation_drift": [
        6.0707688854339346e-27,
        5.539385553875946e-22,
        8.351905345971834e-30,
        6.069997151459369e-27
      ],
      "row_refined_origin_drift": [
        2.5938861564381096e-43,
        3.7816571013121674e-24,
        2.5993107768271855e-43,
        7.7856728287211874e-31
      ]
    },
    "8.670299695637132": {
      "s": [
        [
          [
            "-6635623.0214061258572259412660828086352633317684167168416843560041576906238144189",
            "2.0573704024388528877847250869018474434021035946657305023165475587429278502297144"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643686671674880556535808140218476460528582949742246139978",
            "2.3778060162360669912982060994909667145200295339863652726323024189235228675851102e-57"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352633317684167168437973750192044293131554933",
            "-2.057370402438852887784725086901847443402103594667932768296832233012148482229241"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352633317684168049900207156231350701464497026",
            "2.0573704024388528877847250869018474434021035085181359421619150686612268521285841"
          ]
        ]
      ],
      "J": [
        [
          [
            "-303760817.39480981637319960710354381404985645897361918539631597869946226921475117",
            "-388518396.62713368297756309305838743495377362682054933991291655790510477958752709"
          ],
          [
            "-1124300.3282182286610876282086339319006526292919758852491817437904371683242157466",
            "-3714950.6093370777304436963794701622901537518845019729301835000559579690263538072"
          ]
        ],
        [
          [
            "0.0000000000075049504965793979321921622153680105748272494072528234715043020645457432210170449",
            "-1.0350887457759477314420273701247099792140335729096140474439198720281574449691196e-55"
          ],
          [
            "0.000000000000059844135500370805409594638407972730557137008495827455836067629611692106694962653",
            "-2.0469039295287957967638734642751503348875525310796517931497845956729912295746614e-57"
          ]
        ],
        [
          [
            "-303760817.39480981637319960710354381404985645897361918560549835713671977046645699",
            "388518396.62713368297756309305838743495377362682054934027542425077343970353013272"
          ],
          [
            "-1124300.3282182286610876282086339319006526292919758852518231910235124741316790426",
            "3714950.6093370777304436963794701622901537518845019729329493581784537275035064982"
          ]
        ],
        [
          [
            "-303760817.39480981637319960710354381404985645897362332846539043049211789485819491",
            "-388518396.62713368297756309305838743495377362682055335963359365224975205994408071"
          ],
          [
            "-1124300.3282182286610876282086339319006526292919758362575746202367524062729151361",
            "-3714950.6093370777304436963794701622901537518845019246009909428477020058202429676"
          ]
        ]
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "0.99999999999999999999999999999999999999999999999999999999993063932530996261525096",
            "0.0"
          ],
          [
            "-1.0000000000000000000000000000000000000000000000000000014688206604790501725451441",
            "-6.4152574785912275465931981260051902799563387611856984154442649078363688929639475e-55"
          ],
          [
            "0.99999999999999999999999999999999999999999999999999999999983869428318105306248514",
            "9.0355061973439110216279022551001156142903405023027883706182871888009523840765959e-59"
          ],
          [
            "-1.0000000000000000000000000000000000000000000000000009444347071182009488779170941",
            "2.8156233336460708820085786988741732834556519294845484240642021034789797044203279e-52"
          ]
        ],
        "adjacent_error": "9.8551218337429199939805875553357078058068652849581391312643278834490301749196222e-52",
        "spectral_steps": 3707
      },
      "row_reference_variation_drift": [
        6.0707688854339346e-27,
        5.528166703187035e-22,
        8.351905345971834e-30,
        6.070768885579385e-27
      ],
      "row_refined_origin_drift": [
        2.6643451715467017e-43,
        5.237230618803974e-38,
        2.669782951974395e-43,
        2.6643444605206306e-43
      ]
    },
    "11.044134213096681": {
      "s": [
        [
          [
            "-6635623.0214061258572259412660828086352633317533656944594517805652099015770098746",
            "2.0573704024388528877847250869018474434225389384969101019158846704534420333720263"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643686671674880556537387823166039352377009951660676358438",
            "8.6006463467105962338658674145635117996954425996689575868100768227839133984321736e-51"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352633317533656944576622226176664696027636619",
            "-2.057370402438852887784725086901847443422538938503338726307610856048625539548966"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352633322301579365843421867019973397384930476",
            "2.0573704024388528877847250869018474429946351610575341938781569964125407919811933"
          ]
        ]
      ],
      "J": [
        [
          [
            "-273572954.75503209374005808063671030691240332256927161904406990576524466327271632",
            "-403339205.47901338306396062614142999401656390639099296836811221499677688241595509"
          ],
          [
            "-557364.96562736470922590446857741578509800796406023477846845343457798478005543088",
            "-3349937.1896811845675089674954007109616550850258970302495619971186132392985166073"
          ]
        ],
        [
          [
            "0.0000000000075115910196247192960049168849882258012440263736106090504894764318792831978424412",
            "-3.8665117384507711120155881177970143951117370432839451295010803308709858019124447e-49"
          ],
          [
            "0.000000000000050908478479692968970307092100679184928593752994075058699790245306554728802051754",
            "-1.1496426027899657139436320580953622355542306337221558847922200730679663874333139e-50"
          ]
        ],
        [
          [
            "-273572954.75503209374005808063671030691240332256927161940411408955253626879327262",
            "403339205.47901338306396062614142999401656390639099296833144518505221411608663368"
          ],
          [
            "-557364.96562736470922590446857741578509800796406023478145685596254450173392885066",
            "3349937.1896811845675089674954007109616550850258970302493465496591804993875985117"
          ]
        ],
        [
          [
            "-273572954.75503209374005808063671030691240334073948662483934846005184554250804337",
            "-403339205.47901338306396062614142999401656392342703047018036636999380531138253849"
          ],
          [
            "-557364.96562736470922590446857741578509800741945020908383564720499381041028668287",
            "-3349937.189681184567508967495400710961655084587688333589764206001037755757202181"
          ]
        ]
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "1.00000000000000000000000000000000000000000000000000000000010956743092555399391",
            "0.0"
          ],
          [
            "-0.99999999999999999999999999999999999999999999999999999964345291017173935896647638",
            "-1.1023788145973940598793632817211995894199177429812287153875663607467783742311014e-54"
          ],
          [
            "0.9999999999999999999999999999999999999999999999999999999999715437015188582029689",
            "3.9170904822615844675892523921928372723633937598490916503431807797275955575794185e-60"
          ],
          [
            "-0.9999999999999999999999999999999999999999999946606318004149210633637853224392524",
            "1.0974818581900964618194520233283490190450647479381845502663215611601800606792839e-44"
          ]
        ],
        "adjacent_error": "1.2204732511463703003456545732293810160056954436973530198768076108979307745321598e-44",
        "spectral_steps": 3837
      },
      "row_reference_variation_drift": [
        6.0707688854339346e-27,
        5.528166703187037e-22,
        8.351905345971834e-30,
        6.070768885579385e-27
      ],
      "row_refined_origin_drift": [
        2.449620923483208e-43,
        2.3399749572071456e-37,
        2.4550072204963567e-43,
        2.4063271644320903e-43
      ]
    },
    "13.038698755137716": {
      "s": [
        [
          [
            "-6635623.0214061258572259412660828086352633317569683701445761244563541828856602053",
            "2.0573704024388528877847250869018474434169329328852403241319395296373601540965877"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643686671674886041124776959939156081939958693292870183048",
            "4.6665156960874565812993003434807209422418311484209034160024827089399080782931771e-44"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352633317569683701452333329989854681079437646",
            "-2.0573704024388528877847250869018474434169329328895309934513207532079808952967487"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086381343056987839340934320958484271926016429486",
            "2.0573704024388528877847250868992684761972198854670000343563067573038164006964488"
          ]
        ]
      ],
      "J": [
        [
          [
            "-271916563.05238103332220595097416415154158415931269037159131595504429529145190206",
            "-436678698.8710978420413091991737615367388921464418116735479322433399150719782869"
          ],
          [
            "-337495.81709569640015866279615520745243937628286048018900908786326551592903888997",
            "-3085587.3496350115838268361052240217086293860775934435499326153634096366490923877"
          ]
        ],
        [
          [
            "0.0000000000079700252745908238869546164135074879088608089902987211360824602831026843522899771",
            "-2.305920678734635043259440366772407707573807281881293788105940955641793209975029e-42"
          ],
          [
            "0.000000000000045713785368931216566479420683554681652095367119894196409004289747742259293434554",
            "-1.0246241129993607809686332880371084210691741882455079608307180196483733019254834e-43"
          ]
        ],
        [
          [
            "-271916563.05238103332220595097416415154158415931269037218407253972041698166754538",
            "436678698.87109784204130919917376153673889214644181167368131782456798881863634064"
          ],
          [
            "-337495.81709569640015866279615520745243937628286048019267833525919448585543254374",
            "3085587.3496350115838268361052240217086293860775934435499621273893064810124921968"
          ]
        ],
        [
          [
            "-271916563.05238103332220595097416415163680377293777306961761556417363671405355448",
            "-436678698.87109784204130919917376153682061117579628124721240638909722610355051867"
          ],
          [
            "-337495.81709569640015866279615520744659368090126338735700028502755788294241259032",
            "-3085587.3496350115838268361052240217029292396603804122098738567761570706009055372"
          ]
        ]
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "0.99999999999999999999999999999999999999999999999999999999917161237713396506145169",
            "0.0"
          ],
          [
            "-1.000000000000000000000000000000000000000000000000000000062613772941514654052907",
            "3.919270761874781853398339630781069274344389227752775120295562008210617382349438e-56"
          ],
          [
            "0.99999999999999999999999999999999999999999999999999999999989033205667911413381952",
            "-2.7861696422254389331059655730295821786232435361636323925858794728794859002219123e-60"
          ],
          [
            "-1.0000000000000000000000000000000000000026253682816942124215616275265501510347711",
            "2.103351160841160084944765604489601279271269814013755529014302183612209837288255e-38"
          ]
        ],
        "adjacent_error": "2.1196725435682550012784876505923134537424170340700091024672918001747719967587204e-38",
        "spectral_steps": 3982
      },
      "row_reference_variation_drift": [
        6.0707688854339346e-27,
        5.528166709259316e-22,
        8.351905345971833e-30,
        6.0707688856841254e-27
      ],
      "row_refined_origin_drift": [
        2.8954566696077302e-43,
        1.8838207870113533e-30,
        2.8946937593729517e-43,
        1.874644595790031e-36
      ]
    },
    "14.596161693050895": {
      "s": [
        [
          [
            "-6635623.0214061258572259412660828086352633317399667172444785084945292645968468878",
            "2.057370402438852887784725086901847443444113903533279101950832605903941818899873"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643686673210896441648542470528237361165935973248393817814",
            "7.016892882915283846443764945741769887708140815738866157988980983846237702730063e-39"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352633317399667172506716340482740470704080404",
            "-2.0573704024388528877847250869018474434441139035352564224056567844027192590347766"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660838728023268590036382076527178768372313226396037434",
            "2.0573704024388528877847249139672784781994726535277011347386967365722248548523226"
          ]
        ]
      ],
      "J": [
        [
          [
            "253777820.16259320719359691911641113241971831397532775570861209910813553708533233",
            "429187743.01785327485275844334386651167876809954950030355910156225769563011834665"
          ],
          [
            "1693279.4860955284138760151586499965909312389446972148909406065206350089219163329",
            "5589061.616393024566623805339317025529501174012708779349454137673727978989768393"
          ]
        ],
        [
          [
            "-0.0000000000077431062406268451992271979977894238642676448847128113293603678831780743258545189",
            "3.139642553589953911861287260371198243672781698391630104633883155547035716804901e-37"
          ],
          [
            "-0.000000000000090046199272195732509667937982084348872032981014388633644052210844845374730014673",
            "-1.8691822285394590064373966022542712513912470585871778208619151226313369044093718e-39"
          ]
        ],
        [
          [
            "253777820.16259320719359691911641113241971831397532775638750349658535067044233404",
            "-429187743.01785327485275844334386651167876809954950030391644619828342478676785155"
          ],
          [
            "1693279.4860955284138760151586499965909312389446972148975829889043974436000131491",
            "-5589061.6163930245666238053393170255295011740127087793542116201846547424301446378"
          ]
        ],
        [
          [
            "253777820.16259320719359691911644410736697258304928191278265693941817316930322695",
            "429187743.0178532748527584433438715672851968574329842585489247570829362827991566"
          ],
          [
            "1693279.486095528413876015158650769495548397630314126676142528128946440959085441",
            "5589061.6163930245666238053393171420822928215666576584731674621804136627381811417"
          ]
        ]
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "1.0000000000000000000000000000000000000000000000000000009216456348298204107673455",
            "0.0"
          ],
          [
            "-0.99999999999999999999999999999999999999999999999999999993746536554038920324240063",
            "-4.0893438173802502528777738519095105954890809558451998204271368229794399660297451e-55"
          ],
          [
            "0.99999999999999999999999999999999999999999999999999999999981421773064296965172369",
            "-6.364100031061174384286736533383842776503126748609229311621212196329626715200623e-59"
          ],
          [
            "-0.99999999999999999999999999999997095498390245591270467835921649125065831485780478",
            "3.6468133673683455159480292242311087746152477272345493223763452951652644479429471e-32"
          ]
        ],
        "adjacent_error": "4.6621215489820085782271921337636363348426901861632368542143446554465378076072088e-32",
        "spectral_steps": 4109
      },
      "row_reference_variation_drift": [
        6.0707688854339346e-27,
        5.528876731250407e-22,
        8.35190534597183e-30,
        6.070726095439446e-27
      ],
      "row_refined_origin_drift": [
        2.552434989885994e-43,
        1.7671941972553632e-25,
        2.5578044572313955e-43,
        8.188378866378114e-32
      ]
    },
    "14.809343174692707": {
      "s": [
        [
          [
            "-6635623.0214061258572259412660828086352633317371613356721002846428791744290692165",
            "2.0573704024388528877847250869018474434487108803941049540286364520821327909287878"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643686674519082725658825781593282325641499638647602340796",
            "1.835588330336813806525860992878586388330042085289271784557041629806703300657838e-38"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352633317371613357394416502729203670737458858",
            "-2.057370402438852887784725086901847443448710880393413557522351989876614918277446"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660838616764483276593654340589532590666849949614431323",
            "2.0573704024388528877847245821731600986260059690710533330006506337986215129505542"
          ]
        ]
      ],
      "J": [
        [
          [
            "-276000779.66406848831452575133258819290317805382998061427528729915053923748459963",
            "-469903990.23630246252573432449668436537879851722368983401528036241501706306269562"
          ],
          [
            "-231461.56101288559636652205478745728812478290928332886988550653275078394954801314",
            "-2900027.2568336946186723191781672791472429065370643439429537382031199617404342734"
          ]
        ],
        [
          [
            "0.000000000008465279682658852552522654401619250378227340678190289125629266284804342405700976",
            "-1.052110129191219469759326068373885887742260128360651566017277996689439586551677e-36"
          ],
          [
            "0.000000000000042390721045469068428411557772192929892171549987977556605753641539639653813801687",
            "-8.3047571831021591031188718287801840934304436999559625254163950483573258659486505e-38"
          ]
        ],
        [
          [
            "-276000779.66406848831452575133258819290317805382998061695246278883925665680131388",
            "469903990.2363024625257343244966843653787985172236898387993158183359864213575823"
          ],
          [
            "-231461.56101288559636652205478745728812478290928332889475279064735557635962270451",
            "2900027.2568336946186723191781672791472429065370643439728361821061973338263361509"
          ]
        ],
        [
          [
            "-276000779.66406848831452575133261197026010726665238068579893209383985916431349807",
            "-469903990.23630246252573432449669889876328962424639054579862392996228519226264699"
          ],
          [
            "-231461.5610128855963665220547817152156755063021108481138110019608918840652562779",
            "-2900027.2568336946186723191781654388386496159415232335597718689299357017739459029"
          ]
        ]
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "1.0000000000000000000000000000000000000000000000000000102467013424126363667948341",
            "0.0"
          ],
          [
            "-0.99999999999999999999999999999999999999999999999999999991371182081086638133167368",
            "9.7241034561415789712015350306717521052059704613296726835097828573323033391754368e-56"
          ],
          [
            "0.99999999999999999999999999999999999999999999999999999999983134126245619567373777",
            "-6.1381934292654275160534417888612042465909087679313118481522703017061901805522159e-59"
          ],
          [
            "-0.99999999999999999999999999999999673513998294745190825651005420605114323234935956",
            "1.169461263865324170961017665999459627396588925387362527357744377774071095416694e-32"
          ]
        ],
        "adjacent_error": "1.2141798701143768392622050809821870540194800209095937442397438594093212157935571e-32",
        "spectral_steps": 4127
      },
      "row_reference_variation_drift": [
        6.0707688854339346e-27,
        5.531782420060705e-22,
        8.351905345971829e-30,
        6.0708176149380206e-27
      ],
      "row_refined_origin_drift": [
        2.5605160427140333e-43,
        2.0932337001342613e-24,
        2.5658810320950626e-43,
        1.3820386952412554e-30
      ]
    }
  },
  "rk_trials": {
    "1.0e-12": {
      "max_solution_error": 2.942885983742917e-11,
      "max_variation_drift": 1.8782625509415628e-11,
      "max_wronskian_error": 4.8887210890109105e-11,
      "max_row_variation_drift": 1.881143522832116e-11,
      "points": [
        {
          "offset": 0.0,
          "t": -7.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "row_variation_drift": [
            3.6634764352220725e-92,
            6.917813162258328e-92,
            3.4266588390959356e-92,
            4.502731130982624e-92
          ],
          "max_row_variation_drift": 6.917813162258328e-92,
          "wronskian_error": 0.0
        },
        {
          "offset": 4.6188984220477005,
          "t": -2.3811015779522995,
          "solution_error": 8.70815448571213e-12,
          "variation_drift": 8.70850486830261e-12,
          "row_variation_drift": [
            8.70850486830261e-12,
            8.718775753385307e-12,
            8.708504868302603e-12,
            8.70850486830261e-12
          ],
          "max_row_variation_drift": 8.718775753385307e-12,
          "wronskian_error": 1.741076622214959e-11
        },
        {
          "offset": 5.277249508855723,
          "t": -1.7227504911442768,
          "solution_error": 9.216352828888961e-12,
          "variation_drift": 1.0485851265676028e-11,
          "row_variation_drift": [
            1.0485851265676028e-11,
            1.045442165044364e-11,
            1.0485851265676021e-11,
            1.0485851265676028e-11
          ],
          "max_row_variation_drift": 1.0485851265676028e-11,
          "wronskian_error": 1.69944802240124e-11
        },
        {
          "offset": 5.377249508855724,
          "t": -1.6227504911442763,
          "solution_error": 9.44859313780675e-12,
          "variation_drift": 9.475970258973833e-12,
          "row_variation_drift": [
            9.475970258973833e-12,
            9.475450048232706e-12,
            9.475970258973827e-12,
            9.475970258973833e-12
          ],
          "max_row_variation_drift": 9.475970258973833e-12,
          "wronskian_error": 1.745409278411684e-11
        },
        {
          "offset": 5.577249508855724,
          "t": -1.422750491144276,
          "solution_error": 9.692349303302233e-12,
          "variation_drift": 9.696917566297328e-12,
          "row_variation_drift": [
            9.696917566297328e-12,
            9.696827134320358e-12,
            9.696917566297323e-12,
            9.696917566297328e-12
          ],
          "max_row_variation_drift": 9.696917566297328e-12,
          "wronskian_error": 1.790238744549361e-11
        },
        {
          "offset": 6.0,
          "t": -1.0,
          "solution_error": 9.643547528347096e-12,
          "variation_drift": 7.507198726081462e-12,
          "row_variation_drift": [
            7.507198726081462e-12,
            7.513350845720509e-12,
            7.507198726081456e-12,
            7.507198726081462e-12
          ],
          "max_row_variation_drift": 7.513350845720509e-12,
          "wronskian_error": 1.8293065809259093e-11
        },
        {
          "offset": 8.670299695637132,
          "t": 1.6702996956371319,
          "solution_error": 1.3376375284235283e-11,
          "variation_drift": 8.148161220525155e-12,
          "row_variation_drift": [
            8.148161220525155e-12,
            8.121319846670955e-12,
            8.148161220525148e-12,
            8.148161220525155e-12
          ],
          "max_row_variation_drift": 8.148161220525155e-12,
          "wronskian_error": 2.358360542506882e-11
        },
        {
          "offset": 11.044134213096681,
          "t": 4.044134213096681,
          "solution_error": 1.868140866351427e-11,
          "variation_drift": 1.1044448961147828e-11,
          "row_variation_drift": [
            1.1044448961147828e-11,
            1.1034456587724965e-11,
            1.1044448961147822e-11,
            1.1044448961147828e-11
          ],
          "max_row_variation_drift": 1.1044448961147828e-11,
          "wronskian_error": 3.1415648333841553e-11
        },
        {
          "offset": 13.038698755137716,
          "t": 6.038698755137716,
          "solution_error": 2.399259591679107e-11,
          "variation_drift": 1.4615614824979716e-11,
          "row_variation_drift": [
            1.4615614824979716e-11,
            1.462693378113857e-11,
            1.461561482497971e-11,
            1.4615614824979716e-11
          ],
          "max_row_variation_drift": 1.462693378113857e-11,
          "wronskian_error": 3.9792516137929334e-11
        },
        {
          "offset": 14.596161693050895,
          "t": 7.596161693050895,
          "solution_error": 2.834435823963505e-11,
          "variation_drift": 1.78816117394903e-11,
          "row_variation_drift": [
            1.78816117394903e-11,
            1.7907213982668725e-11,
            1.7881611739490294e-11,
            1.78816117394903e-11
          ],
          "max_row_variation_drift": 1.7907213982668725e-11,
          "wronskian_error": 4.6956154928576724e-11
        },
        {
          "offset": 14.809343174692707,
          "t": 7.809343174692707,
          "solution_error": 2.8941201763353974e-11,
          "variation_drift": 1.8333712666198195e-11,
          "row_variation_drift": [
            1.8333712666198195e-11,
            1.836095242789703e-11,
            1.833371266619819e-11,
            1.8333712666198195e-11
          ],
          "max_row_variation_drift": 1.836095242789703e-11,
          "wronskian_error": 4.7949406429848405e-11
        },
        {
          "offset": 15.0,
          "t": 8.0,
          "solution_error": 2.942885983742917e-11,
          "variation_drift": 1.8782625509415628e-11,
          "row_variation_drift": [
            1.8782625509415628e-11,
            1.881143522832116e-11,
            1.878262550941562e-11,
            1.8782625509415628e-11
          ],
          "max_row_variation_drift": 1.881143522832116e-11,
          "wronskian_error": 4.8887210890109105e-11
        }
      ],
      "post_drift": {
        "entry_offset": 11.044134213096681,
        "points": [
          {
            "offset": 11.044134213096681,
            "t": 4.044134213096681,
            "rows": [
              3.584406226123935e-92,
              6.917813162258328e-92,
              2.8678453061981983e-92,
              4.128969036984072e-93
            ],
            "max_row_drift": 6.917813162258328e-92
          },
          {
            "offset": 13.038698755137716,
            "t": 6.038698755137716,
            "rows": [
              3.5890794258286544e-12,
              3.5924771934136027e-12,
              3.5890794258286544e-12,
              3.5890794258286544e-12
            ],
            "max_row_drift": 3.5924771934136027e-12
          },
          {
            "offset": 14.596161693050895,
            "t": 7.596161693050895,
            "rows": [
              6.8679518930130985e-12,
              6.87275739494376e-12,
              6.8679518930130985e-12,
              6.8679518930130985e-12
            ],
            "max_row_drift": 6.87275739494376e-12
          },
          {
            "offset": 14.809343174692707,
            "t": 7.809343174692707,
            "rows": [
              7.321554353071652e-12,
              7.326495840172064e-12,
              7.321554353071652e-12,
              7.321554353071652e-12
            ],
            "max_row_drift": 7.326495840172064e-12
          },
          {
            "offset": 15.0,
            "t": 8.0,
            "rows": [
              7.771937900885944e-12,
              7.776978640596196e-12,
              7.771937900885944e-12,
              7.771937900885944e-12
            ],
            "max_row_drift": 7.776978640596196e-12
          }
        ],
        "max_row_drift": 7.776978640596196e-12
      },
      "F": {
        "0.0": [
          [
            "1.0",
            "0.0"
          ],
          [
            "0.0",
            "1.0"
          ]
        ],
        "4.6188984220477005": [
          [
            "-1.861099701832792150427107834552267745076036894138729867456945266584163708871032",
            "-0.0043685290974007047828473652453000667187702094383329257055604348489610269142732573"
          ],
          [
            "-0.30714702632525839025651980283545199020722612866848883165531094240186329486411478",
            "-0.53803768799605952014880666716832209636306275456337919016677439072079716775763897"
          ]
        ],
        "5.277249508855723": [
          [
            "-5.3200953544320237242053518413713781347272397296576991912659598380087464595963253",
            "-4.8079370600502921099571572482712272346814088407564559569879823096896014557029058"
          ],
          [
            "-0.33607379541175903975698691579788225317436297593435162463302105171888482255351119",
            "-0.49168698709052145755582070097680368233754121224952901985095534151457399942253697"
          ]
        ],
        "5.377249508855724": [
          [
            "-0.060979004850826777398780413919316579973044825622077527592755910903239561436109967",
            "-0.10710830078485513563776600067021381464058014147453510623694848357496148346316801"
          ],
          [
            "19.311932875667458286240856735847415879117530675884099435426551174297555594683176",
            "17.521904757468174669082781535798720848984557809074424615683412014640657839891016"
          ]
        ],
        "5.577249508855724": [
          [
            "3.6568430754200074374600644400596679717408611681691475617316595765363069689160707",
            "3.419495322560062958957139450850394462673485226810710747118877155809156321867008"
          ],
          [
            "-3.9339495778946862059263069827976167905822012922783386317976758430162018712216451",
            "-3.4051562848060481657173366869668953495828446241349500226694521804605326650364039"
          ]
        ],
        "6.0": [
          [
            "-1.4432915344306272400640773885088175475218606909033281191897319583513331022544897",
            "-1.1743308741598328393280037952270011105170227534559620198531418370570416554581926"
          ],
          [
            "-1.5942241149774436643917844490542469144466685326103385967641278745517949068505127",
            "-1.9899975368891113184197868244766391740134223512646849521972709932096204973242352"
          ]
        ],
        "8.670299695637132": [
          [
            "0.057626211058670485870855712259380867737643454994749121699402673127256645063447834",
            "-0.077070774165642599134994130583060648507712290485844787755873547245213990374726791"
          ],
          [
            "5.5908665325223296210502755203576803758828781495418648144948711588615620255974702",
            "9.8758460360810105875427339130012788764161603901202496311304024547426030457902477"
          ]
        ],
        "11.044134213096681": [
          [
            "0.080447659674464362008511761215171461065456653803638179741344184771336188520195105",
            "-0.065046736952661621917134608451317503496528059770551104605932492172198161928233299"
          ],
          [
            "3.1973557752207209315344628336818999670382611439959900113746935949269859858625806",
            "9.8451893208415089207343047695638987147812397880949169066301103995489782157135207"
          ]
        ],
        "13.038698755137716": [
          [
            "0.085074692800564965271786201318632620388581906082882432642004297788722384038641046",
            "-0.058198546468102054657146042783101708437865326605435817114495563136466639247800875"
          ],
          [
            "1.9472240827483021262427271814805473309177936928518277702862722955467771360307383",
            "10.422304912403806902799698766381202809538101677292567576764688776126630747177103"
          ]
        ],
        "14.596161693050895": [
          [
            "-0.086585402966376039151575958232791187117678059367228536250896468338042878822747149",
            "0.11596878552377899945228029242754890240753418884722752250199918748496391617906654"
          ],
          [
            "-1.0730320919131213808105171370100522078448057472455204097807890562857104330644426",
            "-10.112117532857687357744728677812466097870302680316852776608187020066294547998913"
          ]
        ],
        "14.809343174692707": [
          [
            "0.085308548883910481970002452185100568635653768679117084148075547915884269488665163",
            "-0.053862509985601609212006276065885973233747837571789765401890163090767966579626878"
          ],
          [
            "1.0592344007883011913432510823240552592519831256302087317940596777093945102831407",
            "11.053370251856920093110862887592993441519173948554864760059883265969943498194635"
          ]
        ],
        "15.0": [
          [
            "-0.0042269626461685008451077151755173312026937178269426014985944954842552509495041959",
            "1.0154663059239354586523440125718321684484813235587236076640799975847462975020385"
          ],
          [
            "-0.94406487556654435404947805434117927055736916180230030016296300481787143490973885",
            "-9.7786357881541804583545557160028772766906871064676968442433986258289386018035173"
          ]
        ]
      },
      "seconds": 4.676983541983645,
      "accepted_steps": 14399,
      "rejected_steps": 2,
      "nfev": 86407
    },
    "5.399977346781e-14": {
      "max_solution_error": 1.4738419527704664e-12,
      "max_variation_drift": 1.1427787905192545e-12,
      "max_wronskian_error": 2.6246610181949528e-12,
      "max_row_variation_drift": 1.144740796340482e-12,
      "points": [
        {
          "offset": 0.0,
          "t": -7.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "row_variation_drift": [
            3.6634764352220725e-92,
            6.917813162258328e-92,
            3.4266588390959356e-92,
            4.502731130982624e-92
          ],
          "max_row_variation_drift": 6.917813162258328e-92,
          "wronskian_error": 0.0
        },
        {
          "offset": 4.6188984220477005,
          "t": -2.3811015779522995,
          "solution_error": 4.679751965068193e-13,
          "variation_drift": 4.679504906697167e-13,
          "row_variation_drift": [
            4.679504906697167e-13,
            4.682924655968044e-13,
            4.679504906697107e-13,
            4.679504906697167e-13
          ],
          "max_row_variation_drift": 4.682924655968044e-13,
          "wronskian_error": 9.35797791438716e-13
        },
        {
          "offset": 5.277249508855723,
          "t": -1.7227504911442768,
          "solution_error": 4.79090878025726e-13,
          "variation_drift": 5.628526725320959e-13,
          "row_variation_drift": [
            5.628526725320959e-13,
            5.606687024747762e-13,
            5.628526725320899e-13,
            5.628526725320959e-13
          ],
          "max_row_variation_drift": 5.628526725320959e-13,
          "wronskian_error": 9.13464965749295e-13
        },
        {
          "offset": 5.377249508855724,
          "t": -1.6227504911442763,
          "solution_error": 4.914417573521724e-13,
          "variation_drift": 5.232787043008616e-13,
          "row_variation_drift": [
            5.232787043008616e-13,
            5.2258526130305e-13,
            5.232787043008555e-13,
            5.232787043008616e-13
          ],
          "max_row_variation_drift": 5.232787043008616e-13,
          "wronskian_error": 9.379667739435814e-13
        },
        {
          "offset": 5.577249508855724,
          "t": -1.422750491144276,
          "solution_error": 5.066375335310212e-13,
          "variation_drift": 5.481735555989437e-13,
          "row_variation_drift": [
            5.481735555989437e-13,
            5.471869752271163e-13,
            5.481735555989377e-13,
            5.481735555989437e-13
          ],
          "max_row_variation_drift": 5.481735555989437e-13,
          "wronskian_error": 9.622972975119275e-13
        },
        {
          "offset": 6.0,
          "t": -1.0,
          "solution_error": 5.119800130090144e-13,
          "variation_drift": 4.3065377707449314e-13,
          "row_variation_drift": [
            4.3065377707449314e-13,
            4.3142635706060345e-13,
            4.306537770744871e-13,
            4.3065377707449314e-13
          ],
          "max_row_variation_drift": 4.3142635706060345e-13,
          "wronskian_error": 9.832449177477689e-13
        },
        {
          "offset": 8.670299695637132,
          "t": 1.6702996956371319,
          "solution_error": 6.936021619842063e-13,
          "variation_drift": 5.132545006796978e-13,
          "row_variation_drift": [
            5.132545006796978e-13,
            5.139846902963424e-13,
            5.132545006796918e-13,
            5.132545006796978e-13
          ],
          "max_row_variation_drift": 5.139846902963424e-13,
          "wronskian_error": 1.267279439875673e-12
        },
        {
          "offset": 11.044134213096681,
          "t": 4.044134213096681,
          "solution_error": 9.483621399323892e-13,
          "variation_drift": 6.988383366206902e-13,
          "row_variation_drift": [
            6.988383366206902e-13,
            7.000536547009069e-13,
            6.988383366206841e-13,
            6.988383366206902e-13
          ],
          "max_row_variation_drift": 7.000536547009069e-13,
          "wronskian_error": 1.6877801120232331e-12
        },
        {
          "offset": 13.038698755137716,
          "t": 6.038698755137716,
          "solution_error": 1.2063560948228424e-12,
          "variation_drift": 9.085443426743028e-13,
          "row_variation_drift": [
            9.085443426743028e-13,
            9.101832417783594e-13,
            9.085443426742967e-13,
            9.085443426743028e-13
          ],
          "max_row_variation_drift": 9.101832417783594e-13,
          "wronskian_error": 2.1371220481059273e-12
        },
        {
          "offset": 14.596161693050895,
          "t": 7.596161693050895,
          "solution_error": 1.4184823124342213e-12,
          "variation_drift": 1.0927949353561262e-12,
          "row_variation_drift": [
            1.0927949353561262e-12,
            1.0946984168287988e-12,
            1.0927949353561202e-12,
            1.0927949353561262e-12
          ],
          "max_row_variation_drift": 1.0946984168287988e-12,
          "wronskian_error": 2.521133435624828e-12
        },
        {
          "offset": 14.809343174692707,
          "t": 7.809343174692707,
          "solution_error": 1.4473986228641571e-12,
          "variation_drift": 1.1179325418870286e-12,
          "row_variation_drift": [
            1.1179325418870286e-12,
            1.1198662201134467e-12,
            1.1179325418870226e-12,
            1.1179325418870286e-12
          ],
          "max_row_variation_drift": 1.1198662201134467e-12,
          "wronskian_error": 2.5743432886049396e-12
        },
        {
          "offset": 15.0,
          "t": 8.0,
          "solution_error": 1.4738419527704664e-12,
          "variation_drift": 1.1427787905192545e-12,
          "row_variation_drift": [
            1.1427787905192545e-12,
            1.144740796340482e-12,
            1.1427787905192484e-12,
            1.1427787905192545e-12
          ],
          "max_row_variation_drift": 1.144740796340482e-12,
          "wronskian_error": 2.6246610181949528e-12
        }
      ],
      "post_drift": {
        "entry_offset": 11.044134213096681,
        "points": [
          {
            "offset": 11.044134213096681,
            "t": 4.044134213096681,
            "rows": [
              3.584406226123935e-92,
              6.917813162258328e-92,
              2.8678453061981983e-92,
              4.128969036984072e-93
            ],
            "max_row_drift": 6.917813162258328e-92
          },
          {
            "offset": 13.038698755137716,
            "t": 6.038698755137716,
            "rows": [
              2.1000482617456105e-13,
              2.1012958707745242e-13,
              2.1000482617456105e-13,
              2.1000482617456105e-13
            ],
            "max_row_drift": 2.1012958707745242e-13
          },
          {
            "offset": 14.596161693050895,
            "t": 7.596161693050895,
            "rows": [
              3.944698603960604e-13,
              3.946447621278919e-13,
              3.944698603960604e-13,
              3.944698603960604e-13
            ],
            "max_row_drift": 3.946447621278919e-13
          },
          {
            "offset": 14.809343174692707,
            "t": 7.809343174692707,
            "rows": [
              4.1963248120159864e-13,
              4.1981256541253976e-13,
              4.1963248120159864e-13,
              4.1963248120159864e-13
            ],
            "max_row_drift": 4.1981256541253976e-13
          },
          {
            "offset": 15.0,
            "t": 8.0,
            "rows": [
              4.44503635454643e-13,
              4.4468714163957505e-13,
              4.44503635454643e-13,
              4.44503635454643e-13
            ],
            "max_row_drift": 4.4468714163957505e-13
          }
        ],
        "max_row_drift": 4.4468714163957505e-13
      },
      "F": {
        "0.0": [
          [
            "1.0",
            "0.0"
          ],
          [
            "0.0",
            "1.0"
          ]
        ],
        "4.6188984220477005": [
          [
            "-1.8610997018481279456454301334452308498817822760540483169292984588534439315153662",
            "-0.0043685290973248130018179642504183243529843625832082279509496545127672202705804055"
          ],
          [
            "-0.3071470263281826142273676943319945847822494072408038785370340644628006478205963",
            "-0.53803768800047260841180826939377906119426477719730577848396606038902347797094116"
          ]
        ],
        "5.277249508855723": [
          [
            "-5.3200953544785067909210234249890717288709194055646918807906186536382284401358246",
            "-4.8079370600887786108473392714948026973968447817316523977023822304394197947233704"
          ],
          [
            "-0.33607379541445041399989573760028143739009606481294765094783832639424169760575711",
            "-0.49168698709411164858676892784484924318921246230406607476149831769318026576938263"
          ]
        ],
        "5.377249508855724": [
          [
            "-0.060979004851373224728689495118533784563106364159765550366380471473695241266414122",
            "-0.10710830078570167071074333185173054579754094769220194831026800610268535165785509"
          ],
          [
            "19.311932875840438192459022045664926649002985934144032540658091122286323210200244",
            "17.521904757612238814979111124369648350989223076966353159982642009714098940573863"
          ]
        ],
        "5.577249508855724": [
          [
            "3.656843075453608942074391595503620444117741640222484123175234606439196329508279",
            "3.4194953225888973245994700145207391207661857415412615163630158741803806493563788"
          ],
          [
            "-3.9339495779308223328660109374486554149035324760588299508909516885180762081427593",
            "-3.4051562848349369615037958148280149301825336949153787606448286414415443983667137"
          ]
        ],
        "6.0": [
          [
            "-1.4432915344438982020462965099851956786670568121696835773879485926380389595916384",
            "-1.1743308741698413254962525561289955863721950368448042937284515573480408166903706"
          ],
          [
            "-1.5942241149939388377423319058785417712951823144451937351466441026031238292882024",
            "-1.9899975369072831152834214710745252679814461224135598928799869262936452509469774"
          ]
        ],
        "8.670299695637132": [
          [
            "0.057626211058763304388201810138104422542864766304455803870772758251317016857890996",
            "-0.077070774166995498657351349691708074084545798982347589447664323291435814834382246"
          ],
          [
            "5.5908665326081977284762200142645697336483000600534784874186647773486946983837867",
            "9.8758460362062637022103074202050410025005231318286788580499278621962374915190855"
          ]
        ],
        "11.044134213096681": [
          [
            "0.080447659674964407964329074847881958556078802369637555234323126649055046853617216",
            "-0.065046736954360054931708648559674930498790488883582895134786423781166479805495617"
          ],
          [
            "3.1973557753026521087798416369304120859933761949792460421387703154664633423911699",
            "9.8451893210160941209975202530247084784312863723162257286510272841770757058613164"
          ]
        ],
        "13.038698755137716": [
          [
            "0.085074692801420877977344126619514860626717568347533321574076890615473052573142526",
            "-0.058198546470064023230786960080793437330292474342044826330326276641299586810199338"
          ],
          [
            "1.94722408282923959733243940590863630986657203828919676954624789648255243284788",
            "10.422304912641292042037107345192004279052121083076327721737238297823099209160883"
          ]
        ],
        "14.596161693050895": [
          [
            "-0.086585402967210038121732081505098675688365542987648731905046340105787714963980829",
            "0.11596878552763184630540819987382734335963804158268632676600867078837271015075975"
          ],
          [
            "-1.0730320919846236381048717433747391459111856612171996283038023877422120880999695",
            "-10.112117533129964979803444430537693576596219078676583436022830943799138925059795"
          ]
        ],
        "14.809343174692707": [
          [
            "0.085308548885088220482868252626528842107270705522261723917039534529052228353594803",
            "-0.053862509987769103015818031961817956810038936685523738350496327216859175738786366"
          ],
          [
            "1.0592344008650893090010520012148330830795342013464808095582717080308383882692585",
            "11.053370252160819278863158624585863914380491292511646568315240825448983582118606"
          ]
        ],
        "15.0": [
          [
            "-0.004226962640852916920180550518231534798045049232375595164874865443461118994459467",
            "1.015466305953093990987590652524418977690941637519592408290264246712265258860581"
          ],
          [
            "-0.94406487563504359598959234029860162060416126906332071532130531028792099253205084",
            "-9.7786357884275423967080142073826564940316160004525552262555539694865100811517853"
          ]
        ]
      },
      "seconds": 8.36830158403609,
      "accepted_steps": 25866,
      "rejected_steps": 3,
      "nfev": 155215
    },
    "1.8829854605461e-14": {
      "max_solution_error": 5.043220435119021e-13,
      "max_variation_drift": 4.0926311358638233e-13,
      "max_wronskian_error": 9.13961306653071e-13,
      "max_row_variation_drift": 4.0991219098717765e-13,
      "points": [
        {
          "offset": 0.0,
          "t": -7.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "row_variation_drift": [
            3.6634764352220725e-92,
            6.917813162258328e-92,
            3.4266588390959356e-92,
            4.502731130982624e-92
          ],
          "max_row_variation_drift": 6.917813162258328e-92,
          "wronskian_error": 0.0
        },
        {
          "offset": 4.6188984220477005,
          "t": -2.3811015779522995,
          "solution_error": 1.629962141804343e-13,
          "variation_drift": 1.6298688340257226e-13,
          "row_variation_drift": [
            1.6298688340257226e-13,
            1.630855774965364e-13,
            1.629868834025662e-13,
            1.6298688340257226e-13
          ],
          "max_row_variation_drift": 1.630855774965364e-13,
          "wronskian_error": 3.2595132573093736e-13
        },
        {
          "offset": 5.277249508855723,
          "t": -1.7227504911442768,
          "solution_error": 1.6551722371083588e-13,
          "variation_drift": 1.959904714033922e-13,
          "row_variation_drift": [
            1.959904714033922e-13,
            1.9518631825462584e-13,
            1.9599047140338613e-13,
            1.959904714033922e-13
          ],
          "max_row_variation_drift": 1.959904714033922e-13,
          "wronskian_error": 3.181763074174613e-13
        },
        {
          "offset": 5.377249508855724,
          "t": -1.6227504911442763,
          "solution_error": 1.6980844583629735e-13,
          "variation_drift": 1.8342889373620826e-13,
          "row_variation_drift": [
            1.8342889373620826e-13,
            1.8312352261578575e-13,
            1.834288937362022e-13,
            1.8342889373620826e-13
          ],
          "max_row_variation_drift": 1.8342889373620826e-13,
          "wronskian_error": 3.266941316676007e-13
        },
        {
          "offset": 5.577249508855724,
          "t": -1.422750491144276,
          "solution_error": 1.7527654251297685e-13,
          "variation_drift": 1.9325638569964418e-13,
          "row_variation_drift": [
            1.9325638569964418e-13,
            1.9281316522510823e-13,
            1.9325638569963813e-13,
            1.9325638569964418e-13
          ],
          "max_row_variation_drift": 1.9325638569964418e-13,
          "wronskian_error": 3.3518701382151e-13
        },
        {
          "offset": 6.0,
          "t": -1.0,
          "solution_error": 1.7778649012465639e-13,
          "variation_drift": 1.5236280988675555e-13,
          "row_variation_drift": [
            1.5236280988675555e-13,
            1.5263701400807525e-13,
            1.5236280988674947e-13,
            1.5236280988675555e-13
          ],
          "max_row_variation_drift": 1.5263701400807525e-13,
          "wronskian_error": 3.4248316985902346e-13
        },
        {
          "offset": 8.670299695637132,
          "t": 1.6702996956371319,
          "solution_error": 2.3945139379334726e-13,
          "variation_drift": 1.8522218807415952e-13,
          "row_variation_drift": [
            1.8522218807415952e-13,
            1.8554081564145602e-13,
            1.8522218807415343e-13,
            1.8522218807415952e-13
          ],
          "max_row_variation_drift": 1.8554081564145602e-13,
          "wronskian_error": 4.4138523241354517e-13
        },
        {
          "offset": 11.044134213096681,
          "t": 4.044134213096681,
          "solution_error": 3.2564432915264856e-13,
          "variation_drift": 2.523486879501685e-13,
          "row_variation_drift": [
            2.523486879501685e-13,
            2.5280459175388476e-13,
            2.5234868795016243e-13,
            2.523486879501685e-13
          ],
          "max_row_variation_drift": 2.5280459175388476e-13,
          "wronskian_error": 5.878114805850645e-13
        },
        {
          "offset": 13.038698755137716,
          "t": 6.038698755137716,
          "solution_error": 4.1321098470222816e-13,
          "variation_drift": 3.2684371255119666e-13,
          "row_variation_drift": [
            3.2684371255119666e-13,
            3.2741044869454564e-13,
            3.268437125511906e-13,
            3.2684371255119666e-13
          ],
          "max_row_variation_drift": 3.2741044869454564e-13,
          "wronskian_error": 7.442456251773611e-13
        },
        {
          "offset": 14.596161693050895,
          "t": 7.596161693050895,
          "solution_error": 4.852796386740479e-13,
          "variation_drift": 3.9172500558934516e-13,
          "row_variation_drift": [
            3.9172500558934516e-13,
            3.9235924808744036e-13,
            3.9172500558933905e-13,
            3.9172500558934516e-13
          ],
          "max_row_variation_drift": 3.9235924808744036e-13,
          "wronskian_error": 8.779142172348425e-13
        },
        {
          "offset": 14.809343174692707,
          "t": 7.809343174692707,
          "solution_error": 4.950870864712972e-13,
          "variation_drift": 4.005474575048142e-13,
          "row_variation_drift": [
            4.005474575048142e-13,
            4.0118940427273924e-13,
            4.0054745750480814e-13,
            4.005474575048142e-13
          ],
          "max_row_variation_drift": 4.0118940427273924e-13,
          "wronskian_error": 8.96431692019816e-13
        },
        {
          "offset": 15.0,
          "t": 8.0,
          "solution_error": 5.043220435119021e-13,
          "variation_drift": 4.0926311358638233e-13,
          "row_variation_drift": [
            4.0926311358638233e-13,
            4.0991219098717765e-13,
            4.0926311358637627e-13,
            4.0926311358638233e-13
          ],
          "max_row_variation_drift": 4.0991219098717765e-13,
          "wronskian_error": 9.13961306653071e-13
        }
      ],
      "post_drift": {
        "entry_offset": 11.044134213096681,
        "points": [
          {
            "offset": 11.044134213096681,
            "t": 4.044134213096681,
            "rows": [
              3.584406226123935e-92,
              6.917813162258328e-92,
              2.8678453061981983e-92,
              4.128969036984072e-93
            ],
            "max_row_drift": 6.917813162258328e-92
          },
          {
            "offset": 13.038698755137716,
            "t": 6.038698755137716,
            "rows": [
              7.456779459969024e-14,
              7.460585694066085e-14,
              7.456779459969024e-14,
              7.456779459969024e-14
            ],
            "max_row_drift": 7.460585694066085e-14
          },
          {
            "offset": 14.596161693050895,
            "t": 7.596161693050895,
            "rows": [
              1.3950115744179374e-13,
              1.3955465633355557e-13,
              1.3950115744179374e-13,
              1.3950115744179374e-13
            ],
            "max_row_drift": 1.3955465633355557e-13
          },
          {
            "offset": 14.809343174692707,
            "t": 7.809343174692707,
            "rows": [
              1.4832966738557762e-13,
              1.483848125188545e-13,
              1.4832966738557762e-13,
              1.4832966738557762e-13
            ],
            "max_row_drift": 1.483848125188545e-13
          },
          {
            "offset": 15.0,
            "t": 8.0,
            "rows": [
              1.570514000998173e-13,
              1.5710759923329289e-13,
              1.570514000998173e-13,
              1.570514000998173e-13
            ],
            "max_row_drift": 1.5710759923329289e-13
          }
        ],
        "max_row_drift": 1.5710759923329289e-13
      },
      "F": {
        "0.0": [
          [
            "1.0",
            "0.0"
          ],
          [
            "0.0",
            "1.0"
          ]
        ],
        "4.6188984220477005": [
          [
            "-1.8610997018486955419385079798223373567582157538496839367498439965141164641660542",
            "-0.0043685290973236560215381681206492730462453805324446398238867614900924141591117445"
          ],
          [
            "-0.30714702632828498619832848381373700565099873982275378268070530921087451131329119",
            "-0.53803768800063624828561054236462383900076489300652100653925218605423217281588267"
          ]
        ],
        "5.277249508855723": [
          [
            "-5.3200953544801750326626317208329675610139625275086704912318228851569263931864189",
            "-4.8079370600902083561250613317713501844732775443895067949598381689292671708778172"
          ],
          [
            "-0.33607379541454480156560837006103400824333417522169548842357579557386282855620729",
            "-0.49168698709424498177960726050200973453208147132029974022897959768469370119377235"
          ]
        ],
        "5.377249508855724": [
          [
            "-0.060979004851391801354842101553405103912958614019028794843888702639604653379371508",
            "-0.10710830078573262346260143943626120420738844541934774147150694580987341397400217"
          ],
          [
            "19.311932875846649553381653953501897210256231640795670157905791192331341292704614",
            "17.5219047576175894313847371166168250176688977681997421564848269822201529057696"
          ]
        ],
        "5.577249508855724": [
          [
            "3.6568430754548137882691879685101963172902980827463208823416753040756894633076286",
            "3.4194953225899666590464082241473843273648592732012562281145208444186138593384347"
          ],
          [
            "-3.9339495779321258902967697724702387955736574001255908422656091911262566421418226",
            "-3.4051562848360128666974461077284453024800529143688206471522629521055727684884568"
          ]
        ],
        "6.0": [
          [
            "-1.443291534444379190289281605531357564411854360040168292405444687293433973481498",
            "-1.1743308741702156506403109910151183893927782505782807950871310534368765175677739"
          ],
          [
            "-1.5942241149945174636682899320068206308882391227095102284076367415095003274720909",
            "-1.9899975369079481595708120517376246722037969054099236722397329241820641232558611"
          ]
        ],
        "8.670299695637132": [
          [
            "0.057626211058773618974447092178808485865716150943012332394319304913961723830247855",
            "-0.077070774167038569417373136915478110942826461470708168872651546124042928385597716"
          ],
          [
            "5.5908665326111140793908459474791465911848415668133862148218755006930488739233079",
            "9.8758460362107488252741882557496273072019610196536187050725201031517297488963835"
          ]
        ],
        "11.044134213096681": [
          [
            "0.080447659674992216751437873655735190316748721140977271569630801873315536785859184",
            "-0.065046736954410576485625401835643211068245928687972021125718612034450458447899577"
          ],
          [
            "3.1973557753052878135594283770846368704657092415801642571580672218131215708338932",
            "9.845189321022224895738221290979061317326237235238710834593782144065355204642561"
          ]
        ],
        "13.038698755137716": [
          [
            "0.085074692801462785841586129205526361578958600875754130800277050889204645793910802",
            "-0.058198546470119977996136594154889772749994593683895277532515772757097025876648848"
          ],
          [
            "1.9472240828317118577231465235931208226592804029127926491042921497604316636031232",
            "10.422304912649558442214764813648370325630349384506341896926210545759418995995709"
          ]
        ],
        "14.596161693050895": [
          [
            "-0.086585402967255502628485537766181751757205418639383757548038180050449483243150105",
            "0.11596878552774922481297059088099742530545633950249409836855975283468970860629558"
          ],
          [
            "-1.0730320919866970347497281193238275083227420902501344040641159743153962380873151",
            "-10.112117533139401634922751829348536056636119101409541784670484022267249681018992"
          ]
        ],
        "14.809343174692707": [
          [
            "0.085308548885142293393770400808765755160599212336026933322317277240816692305608747",
            "-0.05386250998782896346519928498847447843983825913760234095901587884578948311735126"
          ],
          [
            "1.0592344008672956332260390084437376288819030754694712948537155783664005941204925",
            "11.053370252171345530870328262958866311146756239160481739193825529938679393071155"
          ]
        ],
        "15.0": [
          [
            "-0.0042269626407229195903780574472700354542733148803329807437546313952136820999504291",
            "1.0154663059540875136403883326169922962179149025260824788270906405491155691800545"
          ],
          [
            "-0.9440648756370169478728314905490947277005213587827730869257569880722767844546134",
            "-9.7786357884370229787902970005984409774237507154383027433461845686203045934579681"
          ]
        ]
      },
      "seconds": 10.25525883299997,
      "accepted_steps": 31951,
      "rejected_steps": 3,
      "nfev": 191725
    }
  },
  "peak_location_refinement": "2.4444181325952703859072046233455858455354486782944476825021126107338694536437745e-52",
  "peaks": [
    {
      "t": "-1.6227504911442764052768711671422738322703776538891739569143368024557759037950302",
      "u": "1.7502464450760116621816714061070107292426620805260839378089944109870697144624742"
    },
    {
      "t": "-0.61943315301796711873416021195109989769216814772989086041981080126740062308350342",
      "u": "1.5859276866982203910626109998765844273133246361277988762593197428117698730101282",
      "period": "1.0033173381263092865427109551911739345782095061592830964945260011883752807115267",
      "relative_height_change": "0.093883212184244746236282981101489169279335583150702633864298261324957574357701942"
    },
    {
      "t": "0.22400879373443986082056933517019038367828138510200716795969252721959694728779192",
      "u": "1.4644306043218191778285842935529163114610988891378831281745516404374462470286105",
      "period": "0.84344194675240697955472954712129028137044953283189802837950332848699757037129535",
      "relative_height_change": "0.076609471790828499276942672476768417079624466082923330347371341802574984981691365",
      "relative_period_change": "0.15934678421133327246595691128253045559704863029822280361830639060593625035725421"
    },
    {
      "t": "0.9783159788091392673747923189396625669895961471130164526673111239771531170926993",
      "u": "1.369704500739881496196622673395949683449653331456772230727150622826330520373134",
      "period": "0.75430718507469940655422298376947218331131476201100928470761859675755616980490737",
      "relative_height_change": "0.064684597073007453881203585707472223046887396329718717136717478480830817863642202",
      "relative_period_change": "0.10567978272946051331081547397744450638407336071998680456372546740702205622700227"
    },
    {
      "t": "1.670299695637132713523784271784220254155003829890653100474127555648838785781523",
      "u": "1.2941491294027157454310625498427095350588711697119280825863590610890048780894001",
      "period": "0.69198371682799344614899195284455768716540768277763664780681643167168566868882368",
      "relative_height_change": "0.055161804094498158266412820762024212280932387857804600448794243864442649440236935",
      "relative_period_change": "0.082623458293764014859846875150455216546157249983451960898969223268366157198554487"
    },
    {
      "t": "2.3146558083279120734061576277778738504614433356853256906850360395347492138655989",
      "u": "1.2327807244614351436879412248101616933543153831494433128192217736534262376767085",
      "period": "0.64435611269077935988237335599365359630643950579467259021090848388591042808407589",
      "relative_height_change": "0.047419886585716557530131473729929395529363387489790349252590807283165858950075958",
      "relative_period_change": "0.068827637094606506373862652519393457539847479163497747595006780179909650827523631"
    },
    {
      "t": "2.9208962062710315378023448701539307058395388404711320953819519516277996462041666",
      "u": "1.182077808542491844533792853925831088547000443738119240808009512222139709235472",
      "period": "0.60624039794311946439618724237605685537809550478580640469691591209305043233856773",
      "relative_height_change": "0.041128900633236198281701855114919212428529363933275073562662010927505982542595066",
      "relative_period_change": "0.059153182528977234135111344626079697275540668208684286299917640154332387139760966"
    },
    {
      "t": "3.4957305509799323458683471739938710051794999511976357017830110550069762915342184",
      "u": "1.1395097013924320944925117603749256752587016279052023079047086648590534608162496",
      "period": "0.57483434470890080806600230383994029933996111072650360640105910337917664533005179",
      "relative_height_change": "0.03601125648619226686819514235040817172004257431977356384674080047992618865564186",
      "relative_period_change": "0.051804619653811541016515273581517175744965806983597094075031058150592848455290774"
    },
    {
      "t": "4.0441342130966808607853540695879878838752565737984493838562701676943215373907027",
      "u": "1.1032419733575959363399618159372140324130447277941826201524067438741049375385252",
      "period": "0.54840366211674851491700689559411687869575662260081368207325911268734524585648433",
      "relative_height_change": "0.03182748509338581884957849190352503099008150483417677861762695431861734748237105",
      "relative_period_change": "0.045979651068930010472091934065795889215907455187081541576288439092077392112240347"
    },
    {
      "t": "4.5699205342984678131242637872454901153986182512331514896711256139310547073899861",
      "u": "1.0719309330567316965023483901250011173555012401764951822151022739862512243572193",
      "period": "0.52578632120178695233890971765750223152336167743470210581485544623673316999928341",
      "relative_height_change": "0.028380936419208673729984688560564433525197959599392246685909939129353330815741697",
      "relative_period_change": "0.04124214055694362579963142179556875411067214662192567873441645562427196519112004"
    },
    {
      "t": "5.0760847461527151768537466019798394447367254442519041312852072938302788276381009",
      "u": "1.0445795912496045890422930076330347788234924512622880101619762362965621927560874",
      "period": "0.50616421185424736372948281473434932933810719301875264161408167989922412024811475",
      "relative_height_change": "0.02551595533224484718380544181974231271488189965236524577240788193645780814848351",
      "relative_period_change": "0.03731955084470329950218929398960117313695909711509678472007600071706298639955718"
    },
    {
      "t": "5.5650261683514125470276671066479511204382271692466903308696491084047360301464258",
      "u": "1.0204375908102259795821999041942316073438892569954411532519286425384791344935076",
      "period": "0.48894142219869737017392050466811167570150172499478619958444181457445720250832493",
      "relative_height_change": "0.023111690714250059857133603420314022657337459873743563650026403218456685914916173",
      "relative_period_change": "0.034026091241135369040944649332363858237365869201387472260209477710939160239286861"
    },
    {
      "t": "6.0386987551377164366822349916752551522519815591551812441323469545796305020492205",
      "u": "0.99893188131913395201237644486554958162203831684146688541209251607481817925186294",
      "period": "0.47367258678630388965456788502730403181375438990849091326269784617489447190279466",
      "relative_height_change": "0.021074987519831100265412281104374944727358528636013049085702822480236008929617707",
      "relative_period_change": "0.031228353171084958454175779375743970901253641469652719431731578179917968420732245"
    },
    {
      "t": "6.4987165961936157940883899107646974418911469892935228276163601703153971490196986",
      "u": "0.97961850579176534468639520048619633382784761625023905911522037357291577770806494",
      "period": "0.46001784105589935740615491908944228963916543013834158348401321573576664697047817",
      "relative_height_change": "0.019334026562316177614154074465901193505273247648335071792645440336172258242223751",
      "relative_period_change": "0.028827392826439487339010599753766781886673407052901524496041258779398813901892369"
    },
    {
      "t": "6.9464297943995224510651859802518610258725422331867786408028239698542707253896748",
      "u": "0.96214878363305899945513053595313843355109003731044282370400408213861217686660076",
      "period": "0.44771319820590665697679606948716358398139524389325581318646379953887357636997619",
      "relative_height_change": "0.01783318920112339449588031151633477467483772348317884010918683415769468607401309",
      "relative_period_change": "0.026748186161104769002150260557768512844880218239383088603491288845540081441798635"
    },
    {
      "t": "7.3829802114090828218561867458394301827899214967714475433322543467686356973326371",
      "u": "0.94624532438655913161199521163758809650394362576283957448506602375383694836607373",
      "period": "0.43655041700956037079100076558756915691737926358466890252943037691436497194296232",
      "relative_height_change": "0.016529106014611015235923127241191903974899841777781622871409968781218255346109017",
      "relative_period_change": "0.02493288391112481658596325032258472388511339383834712314474941793019445486100624"
    },
    {
      "t": "7.8093431746927075179152574041221670261270837424821460841804387973193517021226937",
      "u": "0.93168480023279446880696477750516374129509290437789577992265127336295776488110167",
      "period": "0.42636296328362469605907065828273684333716224571069854084818445055071600479005656",
      "relative_height_change": "0.015387684122195369488805955029091696565763627016945073459907805629332068415729018",
      "relative_period_change": "0.023336259293305339896654298157479453953493417153210579617937901330896956366728345"
    }
  ],
  "regular_peak_number": 9,
  "regular_entry_offset": 11.044134213096681,
  "offsets": [
    0.0,
    4.6188984220477005,
    5.277249508855723,
    5.377249508855724,
    5.577249508855724,
    6.0,
    8.670299695637132,
    11.044134213096681,
    13.038698755137716,
    14.596161693050895,
    14.809343174692707,
    15.0
  ],
  "regularity_threshold": ".05",
  "t_star": "-2.3811015779522992121275584589084623905872399918497795147124286427378247584363288",
  "reference": {
    "F": {
      "0.0": [
        [
          "1.0",
          "0.0"
        ],
        [
          "0.0",
          "1.0"
        ]
      ],
      "4.6188984220477005": [
        [
          "-1.8610997018489988941441217016670349454345377725402134492171439873338711389453155",
          "-0.0043685290973233869005239799531934667964037433297773331880026546637052296487772959"
        ],
        [
          "-0.30714702632833846075009361625763184101061583921033453497596110326056672001314322",
          "-0.53803768800072377038430677585612016073324877065614286786349466620442820993326843"
        ]
      ],
      "5.277249508855723": [
        [
          "-5.320095354481055600075582340405364585692681480689354280223757337193863487590621",
          "-4.8079370600909736071177807153910731804837539375668643066246017902941550640901801"
        ],
        [
          "-0.33607379541459414247940974413144926884278215278924527381277273478945165511749223",
          "-0.4916869870943163379410157169141204728817410748402815863402663987333712776667722"
        ]
      ],
      "5.377249508855724": [
        [
          "-0.060979004851401382184166466545765632803209072398974057324345739569867572744168431",
          "-0.1071083007857490870430373628644379973052557590587694222271533160821081060710383"
        ],
        [
          "19.311932875849928882689396926444459318150488008790691434762519403586904201893234",
          "17.521904757620453014350404115325319397373008265674766787844204092735361809175698"
        ]
      ],
      "5.577249508855724": [
        [
          "3.6568430754554494974438698493376256061108369726597141505281468773870041827806562",
          "3.4194953225905385977705069750258362639052689195972575766193684057034275144699271"
        ],
        [
          "-3.9339495779328154193772102209135906889704487489936622461210814239080191224190535",
          "-3.4051562848365893047394442918172330182873081356474670147767242665097054314191501"
        ]
      ],
      "6.0": [
        [
          "-1.443291534444634125170961080786297155168083482031213992215729474133107952218836",
          "-1.1743308741704165560754693907440566116507833427378471226848429894775484750591122"
        ],
        [
          "-1.5942241149948199143641629708517320466538415852817323177213299712302895178991525",
          "-1.9899975369083019542482556901204498721241473339223177217286487232372008033037778"
        ]
      ],
      "8.670299695637132": [
        [
          "0.057626211058780599246257996753364108249146622886482307761901247695455217549140815",
          "-0.077070774167060096000613772668103513660521416042242548052756228927294866629429931"
        ],
        [
          "5.5908665326126168965739791604213738251697339727812237010212956146094149720639516",
          "9.8758460362131136103724479895027872430821313260874081541281818511324804117480391"
        ]
      ],
      "11.044134213096681": [
        [
          "0.080447659675009058605496649755741718562261164659605695733634468799472227552531238",
          "-0.065046736954434957383675245233867330625376731219793027311550951093431300418826716"
        ],
        [
          "3.1973557753066119109942744762707271410649858638099696695836854764667106271900578",
          "9.845189321025430925810047437020799461920584971042860628489309249621919621288902"
        ]
      ],
      "13.038698755137716": [
        [
          "0.085074692801487357802334746154488978777024128468419409866937362855693719293903457",
          "-0.058198546470146352070835933739012490380944237164915776366077984447282784159764288"
        ],
        [
          "1.947224082832921670193230450603596991877577884164492579811624746804928306020591",
          "10.422304912653865053090589387114393286890228436786838977722903095522611186993991"
        ]
      ],
      "14.596161693050895": [
        [
          "-0.086585402967282903588020869836444837748363675662393305343413249738440145136394907",
          "0.11596878552780661560438772427130736478823640959423739446198665810777460188727816"
        ],
        [
          "-1.0730320919876831452130425300843784654427220200217183107503698300778005903902835",
          "-10.11211753314430883966546560389901377434134499742626303873684944100862800883163"
        ]
      ],
      "14.809343174692707": [
        [
          "0.085308548885173419315508881159534730285266865714948641761926581933476588843812224",
          "-0.053862509987856646169868886179311455930273486538291841000797682841638388681197833"
        ],
        [
          "1.059234400868339439209601762363656757203441937006362968120831184187272579026451",
          "11.053370252176817911744166991535500619171624672372842156131353140841695866895784"
        ]
      ],
      "15.0": [
        [
          "-0.0042269626406676470953272840180076401912495415406202605879437238750003952197874613",
          "1.0154663059546003232077442238524597578963249967694220700994285799219224994690314"
        ],
        [
          "-0.944064875637951966383795938711461307465822045435958848701378554470822375910372",
          "-9.7786357884419545603738826678164554659448559574718933696344508596020230222044541"
        ]
      ]
    },
    "state": {
      "0.0": [
        "-1.7948756494150539965454994460803777730245191798024625296930895732062888163925288",
        "0.029112634914356274583479369134325222216239068540878629022437111130241860848097005",
        "1.0",
        "0.0",
        "0.0",
        "1.0"
      ],
      "4.6188984220477005": [
        "-0.73663519420118831508215233419580149610306018976489582442027125908298980007077932",
        "0.12361402148037727513678113362649205519975316683194173138602208335774969829041033",
        "-1.8610997018489988941441217016670349454345377725402134492171439873338711389453155",
        "-0.30714702632833846075009361625763184101061583921033453497596110326056672001314322",
        "-0.0043685290973233869005239799531934667964037433297773331880026546637052296487772959",
        "-0.53803768800072377038430677585612016073324877065614286786349466620442820993326843"
      ],
      "5.277249508855723": [
        "1.1170131917568025042386610602699323760141382260507045505663420265603661851262215",
        "1.8725849288582316773566548167091794588396799773687934264797138733286506421775948",
        "-5.320095354481055600075582340405364585692681480689354280223757337193863487590621",
        "-0.33607379541459414247940974413144926884278215278924527381277273478945165511749223",
        "-4.8079370600909736071177807153910731804837539375668643066246017902941550640901801",
        "-0.4916869870943163379410157169141204728817410748402815863402663987333712776667722"
      ],
      "5.377249508855724": [
        "1.7502464450760116621816714061055442928470439652460187500238761270284392101015371",
        "-0.0000000000000044930119484471380412850047985950398374028535774190071319945770013370944958156663",
        "-0.060979004851401382184166466545765632803209072398974057324345739569867572744168431",
        "19.311932875849928882689396926444459318150488008790691434762519403586904201893234",
        "-0.1071083007857490870430373628644379973052557590587694222271533160821081060710383",
        "17.521904757620453014350404115325319397373008265674766787844204092735361809175698"
      ],
      "5.577249508855724": [
        "0.26307372815317665472059939507009445987259082284387400446731093766007663693772131",
        "-1.3467587030440185596551223183175551653402786952377719128722164815073772301795056",
        "3.6568430754554494974438698493376256061108369726597141505281468773870041827806562",
        "-3.9339495779328154193772102209135906889704487489936622461210814239080191224190535",
        "3.4194953225905385977705069750258362639052689195972575766193684057034275144699271",
        "-3.4051562848365893047394442918172330182873081356474670147767242665097054314191501"
      ],
      "6.0": [
        "-0.63213016697512410263874989593545443991420359744807025212625055489719559759105099",
        "0.56192379703576602404191460480643525279065421372050135760723954227865198052154271",
        "-1.443291534444634125170961080786297155168083482031213992215729474133107952218836",
        "-1.5942241149948199143641629708517320466538415852817323177213299712302895178991525",
        "-1.1743308741704165560754693907440566116507833427378471226848429894775484750591122",
        "-1.9899975369083019542482556901204498721241473339223177217286487232372008033037778"
      ],
      "8.670299695637132": [
        "1.2941491294027157454310625497945117851344536199982857143900054347405055309466608",
        "0.000000000000023018323843297205902187552192464250665347219546017807573375145273206338227461633",
        "0.057626211058780599246257996753364108249146622886482307761901247695455217549140815",
        "5.5908665326126168965739791604213738251697339727812237010212956146094149720639516",
        "-0.077070774167060096000613772668103513660521416042242548052756228927294866629429931",
        "9.8758460362131136103724479895027872430821313260874081541281818511324804117480391"
      ],
      "11.044134213096681": [
        "1.1032419733575959363399618159218924935638112746547628497504385568915692673204599",
        "-0.000000000000013724835593723979349810858639602776341671101992128543424611635731052496947997649",
        "0.080447659675009058605496649755741718562261164659605695733634468799472227552531238",
        "3.1973557753066119109942744762707271410649858638099696695836854764667106271900578",
        "-0.065046736954434957383675245233867330625376731219793027311550951093431300418826716",
        "9.845189321025430925810047437020799461920584971042860628489309249621919621288902"
      ],
      "13.038698755137716": [
        "0.998931881319133952012376444851334899129261045930809549541028467942344226623003",
        "0.000000000000014132953127941838066869284952502655148890632411785347103794706034503666619582272",
        "0.085074692801487357802334746154488978777024128468419409866937362855693719293903457",
        "1.947224082832921670193230450603596991877577884164492579811624746804928306020591",
        "-0.058198546470146352070835933739012490380944237164915776366077984447282784159764288",
        "10.422304912653865053090589387114393286890228436786838977722903095522611186993991"
      ],
      "14.596161693050895": [
        "-0.71626905017697991851354009348347304876522093913550248791365479617882633311639342",
        "-0.045602038547410755132995818446399459346264175820921847552221768111008761918980654",
        "-0.086585402967282903588020869836444837748363675662393305343413249738440145136394907",
        "-1.0730320919876831452130425300843784654427220200217183107503698300778005903902835",
        "0.11596878552780661560438772427130736478823640959423739446198665810777460188727816",
        "-10.11211753314430883966546560389901377434134499742626303873684944100862800883163"
      ],
      "14.809343174692707": [
        "0.93168480023279446880696477743394815211228036944205109174356054548816259171617611",
        "0.000000000000033529908547701512897305051055650110648384104201249296588973798712985071273840971",
        "0.085308548885173419315508881159534730285266865714948641761926581933476588843812224",
        "1.059234400868339439209601762363656757203441937006362968120831184187272579026451",
        "-0.053862509987856646169868886179311455930273486538291841000797682841638388681197833",
        "11.053370252176817911744166991535500619171624672372842156131353140841695866895784"
      ],
      "15.0": [
        "-0.67836846313334398653570723907748905898038783328053342420496982886325108607854346",
        "-0.6942331441742947172003326453374090669861826479840159809443043169051483014937714",
        "-0.0042269626406676470953272840180076401912495415406202605879437238750003952197874613",
        "-0.944064875637951966383795938711461307465822045435958848701378554470822375910372",
        "1.0154663059546003232077442238524597578963249967694220700994285799219224994690314",
        "-9.7786357884419545603738826678164554659448559574718933696344508596020230222044541"
      ]
    },
    "steps": 766,
    "refinement_error": 1.2108925430833261e-33
  },
  "reused_monitor_offsets": [
    0.0,
    4.6188984220477005,
    5.277249508855723,
    5.377249508855724,
    5.577249508855724,
    6.0
  ],
  "monitor_settings": {
    "radius": 8,
    "formal_order": 160,
    "tolerance": "1e-48",
    "order": 48,
    "vertex": "1.5",
    "digits": 130
  },
  "reused_endpoint": true,
  "endpoint_tolerance_refinement": {
    "coarser_settings": {
      "radius": 8,
      "formal_order": 192,
      "tolerance": "1e-42",
      "order": 44,
      "vertex": "1.5",
      "digits": 120
    },
    "coarser_row_drift": [
      6.0707688854339346e-27,
      2.2079222747713825e-18,
      8.351905345971834e-30,
      3.475261452356875e-24
    ],
    "change_of_J_rows": [
      9.24237073947345e-47,
      1.8628342715158222e-18,
      2.5574890356706904e-47,
      3.2586171852572588e-24
    ]
  },
  "reference_monitor": {
    "max_solution_error": 0.0,
    "max_variation_drift": 6.0708176149380206e-27,
    "max_wronskian_error": 6.520042843449525e-45,
    "max_row_variation_drift": 5.539385553875946e-22,
    "points": [
      {
        "offset": 0.0,
        "t": -7.0,
        "solution_error": 0.0,
        "variation_drift": 0.0,
        "row_variation_drift": [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "max_row_variation_drift": 0.0,
        "wronskian_error": 0.0
      },
      {
        "offset": 4.6188984220477005,
        "t": -2.3811015779522995,
        "solution_error": 0.0,
        "variation_drift": 6.0707688857026116e-27,
        "row_variation_drift": [
          6.0707688854339784e-27,
          5.528166702913161e-22,
          8.351905146154188e-30,
          6.0707688857026116e-27
        ],
        "max_row_variation_drift": 5.528166702913161e-22,
        "wronskian_error": 2.3012085065299387e-45
      },
      {
        "offset": 5.277249508855723,
        "t": -1.7227504911442768,
        "solution_error": 0.0,
        "variation_drift": 6.0707688855647285e-27,
        "row_variation_drift": [
          6.070768885433961e-27,
          5.528166700004293e-22,
          8.351905455775692e-30,
          6.0707688855647285e-27
        ],
        "max_row_variation_drift": 5.528166700004293e-22,
        "wronskian_error": 2.5271118714534813e-45
      },
      {
        "offset": 5.377249508855724,
        "t": -1.6227504911442763,
        "solution_error": 0.0,
        "variation_drift": 6.07076888560836e-27,
        "row_variation_drift": [
          6.070768885433969e-27,
          5.528166702141257e-22,
          8.351905290533643e-30,
          6.07076888560836e-27
        ],
        "max_row_variation_drift": 5.528166702141257e-22,
        "wronskian_error": 5.0109968802875916e-45
      },
      {
        "offset": 5.577249508855724,
        "t": -1.422750491144276,
        "solution_error": 0.0,
        "variation_drift": 6.0707688855681486e-27,
        "row_variation_drift": [
          6.070768885433955e-27,
          5.528166710144611e-22,
          8.351905101835512e-30,
          6.0707688855681486e-27
        ],
        "max_row_variation_drift": 5.528166710144611e-22,
        "wronskian_error": 6.520042843449525e-45
      },
      {
        "offset": 6.0,
        "t": -1.0,
        "solution_error": 0.0,
        "variation_drift": 6.0707688856029435e-27,
        "row_variation_drift": [
          6.070768885433944e-27,
          5.528166700664297e-22,
          8.351905298750603e-30,
          6.0707688856029435e-27
        ],
        "max_row_variation_drift": 5.528166700664297e-22,
        "wronskian_error": 5.895088583794206e-45
      },
      {
        "offset": 8.670299695637132,
        "t": 1.6702996956371319,
        "solution_error": 0.0,
        "variation_drift": 6.070768885579385e-27,
        "row_variation_drift": [
          6.0707688854339346e-27,
          5.528166703187035e-22,
          8.351905345971834e-30,
          6.070768885579385e-27
        ],
        "max_row_variation_drift": 5.528166703187035e-22,
        "wronskian_error": 3.431221482135756e-45
      },
      {
        "offset": 11.044134213096681,
        "t": 4.044134213096681,
        "solution_error": 0.0,
        "variation_drift": 6.070768885579385e-27,
        "row_variation_drift": [
          6.0707688854339346e-27,
          5.528166703187037e-22,
          8.351905345971834e-30,
          6.070768885579385e-27
        ],
        "max_row_variation_drift": 5.528166703187037e-22,
        "wronskian_error": 2.2990159776745364e-45
      },
      {
        "offset": 13.038698755137716,
        "t": 6.038698755137716,
        "solution_error": 0.0,
        "variation_drift": 6.0707688856841254e-27,
        "row_variation_drift": [
          6.0707688854339346e-27,
          5.528166709259316e-22,
          8.351905345971833e-30,
          6.0707688856841254e-27
        ],
        "max_row_variation_drift": 5.528166709259316e-22,
        "wronskian_error": 2.5375337204103256e-45
      },
      {
        "offset": 14.596161693050895,
        "t": 7.596161693050895,
        "solution_error": 0.0,
        "variation_drift": 6.0707688854339346e-27,
        "row_variation_drift": [
          6.0707688854339346e-27,
          5.528876731250407e-22,
          8.35190534597183e-30,
          6.070726095439446e-27
        ],
        "max_row_variation_drift": 5.528876731250407e-22,
        "wronskian_error": 1.280793765643435e-45
      },
      {
        "offset": 14.809343174692707,
        "t": 7.809343174692707,
        "solution_error": 0.0,
        "variation_drift": 6.0708176149380206e-27,
        "row_variation_drift": [
          6.0707688854339346e-27,
          5.531782420060705e-22,
          8.351905345971829e-30,
          6.0708176149380206e-27
        ],
        "max_row_variation_drift": 5.531782420060705e-22,
        "wronskian_error": 4.978202747278082e-46
      },
      {
        "offset": 15.0,
        "t": 8.0,
        "solution_error": 0.0,
        "variation_drift": 6.0707688854339346e-27,
        "row_variation_drift": [
          6.0707688854339346e-27,
          5.539385553875946e-22,
          8.351905345971834e-30,
          6.069997151459369e-27
        ],
        "max_row_variation_drift": 5.539385553875946e-22,
        "wronskian_error": 1.8852548369459475e-45
      }
    ]
  },
  "reference_post_drift": {
    "entry_offset": 11.044134213096681,
    "points": [
      {
        "offset": 11.044134213096681,
        "t": 4.044134213096681,
        "rows": [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "max_row_drift": 0.0
      },
      {
        "offset": 13.038698755137716,
        "t": 6.038698755137716,
        "rows": [
          9.27896394994483e-44,
          1.883820557220745e-30,
          9.27896394992917e-44,
          1.874644622441955e-36
        ],
        "max_row_drift": 1.883820557220745e-30
      },
      {
        "offset": 14.596161693050895,
        "t": 7.596161693050895,
        "rows": [
          2.6607520004138703e-44,
          1.767194197257693e-25,
          2.6607520004012933e-44,
          8.1883788663766e-32
        ],
        "max_row_drift": 1.767194197257693e-25
      },
      {
        "offset": 14.809343174692707,
        "t": 7.809343174692707,
        "rows": [
          4.0330530295032045e-44,
          2.0932337001340277e-24,
          4.0330530297708444e-44,
          1.3820386952412743e-30
        ],
        "max_row_drift": 2.0932337001340277e-24
      },
      {
        "offset": 15.0,
        "t": 8.0,
        "rows": [
          3.002637990607335e-44,
          3.78165710131236e-24,
          3.0026379906120724e-44,
          7.785672828718998e-31
        ],
        "max_row_drift": 3.78165710131236e-24
      }
    ],
    "max_row_drift": 3.78165710131236e-24
  },
  "stokes_drift_by_row": [
    6.244608416262347e-27,
    6.246060550107637e-27,
    8.578420969611102e-30,
    6.244608416262352e-27
  ],
  "contour": {
    "max_solution_error": 5.139323352650671e-13,
    "max_variation_drift": 2.815725993361137e-13,
    "max_wronskian_error": 2.8206976246289667e-13,
    "max_row_variation_drift": 2.815725993361137e-13,
    "points": [
      {
        "offset": 0.0,
        "t": -7.0,
        "solution_error": 4.466356352012751e-95,
        "variation_drift": 6.990492870974806e-115,
        "row_variation_drift": [
          3.6634764352220725e-92,
          6.917814620133667e-92,
          3.4266588390959356e-92,
          4.502731130982624e-92
        ],
        "max_row_variation_drift": 6.917814620133667e-92,
        "wronskian_error": 7.728077946058361e-95
      },
      {
        "offset": 4.6188984220477005,
        "t": -2.3811015779522995,
        "solution_error": 1.470316411572906e-13,
        "variation_drift": 2.753724088455079e-13,
        "row_variation_drift": [
          2.753724088455079e-13,
          1.2828047696372683e-13,
          2.9407595066425876e-14,
          2.753724088455079e-13
        ],
        "max_row_variation_drift": 2.753724088455079e-13,
        "wronskian_error": 2.754887870246222e-13
      },
      {
        "offset": 5.277249508855723,
        "t": -1.7227504911442768,
        "solution_error": 4.622129224503609e-13,
        "variation_drift": 2.6931571590343504e-13,
        "row_variation_drift": [
          2.6931571590343504e-13,
          1.2092994932487872e-13,
          3.749036074980791e-14,
          2.6931571590343504e-13
        ],
        "max_row_variation_drift": 2.6931571590343504e-13,
        "wronskian_error": 2.6940593909215263e-13
      },
      {
        "offset": 5.377249508855724,
        "t": -1.6227504911442763,
        "solution_error": 4.640471961179462e-13,
        "variation_drift": 2.717860508462086e-13,
        "row_variation_drift": [
          2.717860508462086e-13,
          1.2355037554802405e-13,
          3.5567583563285454e-14,
          2.717860508462086e-13
        ],
        "max_row_variation_drift": 2.717860508462086e-13,
        "wronskian_error": 2.718832032006195e-13
      },
      {
        "offset": 5.577249508855724,
        "t": -1.422750491144276,
        "solution_error": 4.442163314509037e-13,
        "variation_drift": 2.7512345748907503e-13,
        "row_variation_drift": [
          2.7512345748907503e-13,
          1.2830351218304278e-13,
          2.842277530375322e-14,
          2.7512345748907503e-13
        ],
        "max_row_variation_drift": 2.7512345748907503e-13,
        "wronskian_error": 2.752439472418774e-13
      },
      {
        "offset": 6.0,
        "t": -1.0,
        "solution_error": 5.087250113574e-13,
        "variation_drift": 2.7537262749403226e-13,
        "row_variation_drift": [
          2.7537262749403226e-13,
          1.28274513081719e-13,
          2.9407905568138504e-14,
          2.7537262749403226e-13
        ],
        "max_row_variation_drift": 2.7537262749403226e-13,
        "wronskian_error": 2.754888554934905e-13
      },
      {
        "offset": 8.670299695637132,
        "t": 1.6702996956371319,
        "solution_error": 5.086243516252723e-13,
        "variation_drift": 2.7537084440367665e-13,
        "row_variation_drift": [
          2.7537084440367665e-13,
          1.2827613465979812e-13,
          2.9396833402994846e-14,
          2.7537084440367665e-13
        ],
        "max_row_variation_drift": 2.7537084440367665e-13,
        "wronskian_error": 2.7548806033610583e-13
      },
      {
        "offset": 11.044134213096681,
        "t": 4.044134213096681,
        "solution_error": 5.10416026876759e-13,
        "variation_drift": 2.7537084436594174e-13,
        "row_variation_drift": [
          2.7537084436594174e-13,
          1.2827618928360845e-13,
          2.939612777103481e-14,
          2.7537084436594174e-13
        ],
        "max_row_variation_drift": 2.7537084436594174e-13,
        "wronskian_error": 2.7548814224257164e-13
      },
      {
        "offset": 13.038698755137716,
        "t": 6.038698755137716,
        "solution_error": 5.122946601916525e-13,
        "variation_drift": 2.7537084770755835e-13,
        "row_variation_drift": [
          2.7537084770755835e-13,
          1.2827576235811291e-13,
          2.939637511390633e-14,
          2.7537084770755835e-13
        ],
        "max_row_variation_drift": 2.7537084770755835e-13,
        "wronskian_error": 2.754872753268961e-13
      },
      {
        "offset": 14.596161693050895,
        "t": 7.596161693050895,
        "solution_error": 5.136584105185343e-13,
        "variation_drift": 2.7465211184822247e-13,
        "row_variation_drift": [
          2.7465211184822247e-13,
          1.2755961142011048e-13,
          3.061015992298849e-14,
          2.7465211184822247e-13
        ],
        "max_row_variation_drift": 2.7465211184822247e-13,
        "wronskian_error": 2.747095613364106e-13
      },
      {
        "offset": 14.809343174692707,
        "t": 7.809343174692707,
        "solution_error": 5.139323352650671e-13,
        "variation_drift": 2.815725993361137e-13,
        "row_variation_drift": [
          2.815725993361137e-13,
          1.3450748682228688e-13,
          2.2209658641903262e-14,
          2.815725993361137e-13
        ],
        "max_row_variation_drift": 2.815725993361137e-13,
        "wronskian_error": 2.8206976246289667e-13
      },
      {
        "offset": 15.0,
        "t": 8.0,
        "solution_error": 5.134558873207754e-13,
        "variation_drift": 2.6317468424096964e-13,
        "row_variation_drift": [
          2.6317468424096964e-13,
          1.172442034087311e-13,
          5.4578324444431156e-14,
          2.6317468424096964e-13
        ],
        "max_row_variation_drift": 2.6317468424096964e-13,
        "wronskian_error": 2.6225964423928877e-13
      }
    ],
    "post_drift": {
      "entry_offset": 11.044134213096681,
      "points": [
        {
          "offset": 11.044134213096681,
          "t": 4.044134213096681,
          "rows": [
            3.584406226123935e-92,
            6.917813162258328e-92,
            2.8678453061981983e-92,
            4.128969036984072e-93
          ],
          "max_row_drift": 6.917813162258328e-92
        },
        {
          "offset": 13.038698755137716,
          "t": 6.038698755137716,
          "rows": [
            4.376776403083982e-21,
            4.651190916535048e-19,
            9.301807226068297e-19,
            4.376776403083982e-21
          ],
          "max_row_drift": 9.301807226068297e-19
        },
        {
          "offset": 14.596161693050895,
          "t": 7.596161693050895,
          "rows": [
            1.2142782489777714e-15,
            1.2126807881715118e-15,
            1.2153471230496211e-15,
            1.2142782489777714e-15
          ],
          "max_row_drift": 1.2153471230496211e-15
        },
        {
          "offset": 14.809343174692707,
          "t": 7.809343174692707,
          "rows": [
            7.745371384086333e-15,
            7.732628125367489e-15,
            7.745261764039657e-15,
            7.745371384086333e-15
          ],
          "max_row_drift": 7.745371384086333e-15
        },
        {
          "offset": 15.0,
          "t": 8.0,
          "rows": [
            2.5195709466505602e-14,
            2.5157068020328814e-14,
            2.5196964053624347e-14,
            2.5195709466505602e-14
          ],
          "max_row_drift": 2.5196964053624347e-14
        }
      ],
      "max_row_drift": 2.5196964053624347e-14
    },
    "F": {
      "0.0": [
        [
          [
            "1.0",
            "4.4663563520127511254770617064468991298807530787798179676515401388609606158047251e-95"
          ],
          [
            "1.0376571097446361467274397853236605899604606749022490150330663247999635052054064e-95",
            "2.2297868809242825116068878044055346247391427210492362928170067965901080070226376e-95"
          ]
        ],
        [
          [
            "-4.0197856840903501924474357911904448269042341075986209839058332839532325432942458e-95",
            "1.510794871503159971095985607984041206146008654501831468002550044419734948596842e-95"
          ],
          [
            "1.0",
            "3.2617215940456094178596180527171367744937040559042724365558899501906726656751431e-95"
          ]
        ]
      ],
      "4.6188984220477005": [
        [
          [
            "-1.8610997018490060129938690137625142556264616653976594741117203799153486112406414",
            "-0.0000000000002404192257924865015740847095055264313515186234698982613174182663515751186549947"
          ],
          [
            "-0.0043685290972548098650467872107407992653124900264018221152551865329138600345077166",
            "-0.0000000000000014212255819275716926344937119920060838433775437460114415803150297956226758576488"
          ]
        ],
        [
          [
            "-0.30714702632861181134793753324101411540734740682622175128315194353652370822537598",
            "0.000000000000012593558528271899257273664384506715437850793110642336004579929673805849904143515"
          ],
          [
            "-0.53803768800072764505486628636533911496238819286633856183537026137247202830079018",
            "-0.000000000000077790614623413919029573398407867204874498562934481916170783635040392201692403838"
          ]
        ]
      ],
      "5.277249508855723": [
        [
          [
            "-5.3200953544835046684979599208110973560199206355043822618283278037595622237661806",
            "-0.00000000000022096966076495413914342057063633066480855513557511468586114901454700275102867028"
          ],
          [
            "-4.8079370600909130913503336538853683409582419824084898210478612794183648973832426",
            "-0.00000000000069612229536250862974363884989609617861380800536355418218753057976946876646687259"
          ]
        ],
        [
          [
            "-0.33607379541484526743457894974689368673797548785308344752659161590425635588844253",
            "0.0000000000000028364567415383035695835416552827512376258779431886075304017252478412805146503421"
          ],
          [
            "-0.49168698709431740415434420126317982952493707268156417323877434840910663535789515",
            "-0.000000000000071446675542028889238857488277270079643620498879688059305193300272882383406628935"
          ]
        ]
      ],
      "5.377249508855724": [
        [
          [
            "-0.060979004851456073419689915902626366879828948690094129225922956038372401336849228",
            "0.0000000000000022634948373751178985463626399687003368787926567908749243678851397378790003388068"
          ],
          [
            "-0.10710830078574978868165522656096691722735510446456602466848026487541113517265001",
            "-0.000000000000015564189837016933253761175388959929498676491502272739640344127051246860455107845"
          ]
        ],
        [
          [
            "19.311932875858855116452280652601193081368936401691158774823431313515130215871986",
            "0.00000000000079592154817821082035654140109589974454825287115043177319553700295776990259698253"
          ],
          [
            "17.521904757620235151387141404109238212163985988703107171815274708776583221805556",
            "0.0000000000025372406753466978403881368996668914323863339686532255835225317572036743391776137"
          ]
        ]
      ],
      "5.577249508855724": [
        [
          [
            "3.6568430754571913695642872242596806088736095425130880855114448492289705412530871",
            "0.00000000000014044186394976172755054511922546940592797559391951523319854712713691675954720825"
          ],
          [
            "3.4194953225905003306496549904583687874145099371948804342040000765461362264162855",
            "0.00000000000049515365345147294165305341241959544472143499824632290777824941064850460768399557"
          ]
        ],
        [
          [
            "-3.933949577934551049941670052121627347783914799752669172889221611683273804703716",
            "-0.00000000000017767852633380784732368924120767882442051307450012427879752213648736819749532154"
          ],
          [
            "-3.4051562848365404082213075895607434474663121466319352159167841379458278692644756",
            "-0.00000000000049328469894284121714313660768399437365151931606698284535017396360771746858832489"
          ]
        ]
      ],
      "6.0": [
        [
          [
            "-1.4432915344452328173949104618894774142289910743135029834949007529003213499868332",
            "-0.000000000000072528389907218681233539791613351392022707821525360498356370281539908684417303596"
          ],
          [
            "-1.1743308741703964819841232374044311242514135031020510076551467937645223121666717",
            "-0.00000000000017012610130734348788808148861348589801527013794276343799890596735906576708371933"
          ]
        ],
        [
          [
            "-1.5942241149958321960674681878510048410588160337994152203077011577262430676358815",
            "-0.000000000000012712177200982297987107307746745020324035274299415471638946245934180842231980902"
          ],
          [
            "-1.9899975369082993695264378211871599090449847629872969946273753662893037964619628",
            "-0.00000000000028792860314987341804224857253128383415072923456911857927416879060196259011052658"
          ]
        ]
      ],
      "15.0": [
        [
          [
            "-0.0042269626401514066250112054649314666828867809472722755920049805484192904249021171",
            "-0.000000000000098414029748664654491843266281313713567445506679024175701592816578469316595346414"
          ],
          [
            "1.0154663059546282271036701262415334755485589488876756458275672356362942635171049",
            "0.00000000000014609925102437702640645525594602217518591187768147481505481052961947141929656465"
          ]
        ],
        [
          [
            "-0.94406487564290357728975717941491164426888227356109701743949471604182712287960344",
            "0.00000000000083124444215309774416810471633243979122110579312258608151589381005534433608561808"
          ],
          [
            "-9.7786357884421984237699627271112879946633085430986685670365259126425336996506073",
            "-0.000000000001412995304285106094809376620443321377313803523187399407899851140268316292192397"
          ]
        ]
      ],
      "8.670299695637132": [
        [
          [
            "0.057626211058741711559931412085351977295574363107736343960476561035012592353614868",
            "0.000000000000014954551998848443258262588655141266515811230294603909231049993713478892998248588"
          ],
          [
            "-0.077070774167064402093533655225373997287711401327415854964119597591318359790325398",
            "-0.000000000000011099839763425245825171007335891587416184171335261274460201313203309579171169521"
          ]
        ],
        [
          [
            "5.5908665326176343863350147568672424903372521726894900353949495701492459256178691",
            "-0.00000000000023725046359385821302574497134372217374950082180334920326209334373726184403384859"
          ],
          [
            "9.8758460362131864560702005774955414550540359927762103898566613416620733450882814",
            "0.0000000000014279134114299149031237941181431278196997771026722632012359467196682383431713807"
          ]
        ]
      ],
      "11.044134213096681": [
        [
          [
            "0.08044765967497632233038823918792918314527469816007524103191461020538855890832427",
            "0.000000000000016737931998778345185191013403390773841254342874460468244348894091280239127499975"
          ],
          [
            "-0.065046736954439765938660859734927646957174687292609719659496724677005574661417718",
            "-0.0000000000000093544484984910444168244191648693431973436298660137256363708944853199188931978864"
          ]
        ],
        [
          [
            "3.1973557753116075229188917488727106561183609232735549037342823102193313082095326",
            "-0.00000000000054398328157368308243928188734688144635362085405232286626273755502099549400049999"
          ],
          [
            "9.8451893210255912581622267758658817244755098103139417988892220951620653168061409",
            "0.0000000000014224584847295860992971364809261767177112371409181050466617499508001847220192374"
          ]
        ]
      ],
      "13.038698755137716": [
        [
          [
            "0.085074692801458102706649344608742079595806161315311396838359277872998655397402525",
            "0.000000000000016670438294269201352467175817295461796807747299711764882420437771343883943432548"
          ],
          [
            "-0.058198546470151137817833230552926697656760770257365323989110628683066597649959742",
            "-0.0000000000000083639476811944436757209439364365349666492913091002893810767175398883198068072757"
          ]
        ],
        [
          [
            "1.9472240828382063224083561063360514609248203082966422559620021306634666048748861",
            "-0.00000000000076189302958165297642097458682651382834252709734843824454305407454220899464894839"
          ],
          [
            "10.422304912654087848113195432430071436718035474200105968059967859930235695000789",
            "0.000000000001505218767888874120567117499680996623121861630092747865225009680605850150824631"
          ]
        ]
      ],
      "14.596161693050895": [
        [
          [
            "-0.086585402967224288816033719991456676129615130614013391461923055552939284308740918",
            "-0.000000000000022424757128467192839162227324883751184508995265081373195181168989440122326290184"
          ],
          [
            "0.11596878552781303877266624315835030910081713641955829985286070139116555381073409",
            "0.000000000000016670341570194826649145629043346628264816769239919983082930645848626117804809395"
          ]
        ],
        [
          [
            "-1.0730320919928081260642291864955085264936846035352504211658115862473416650477401",
            "0.00000000000084499532118789723841367825327747308990919605780576952623642777113769968576205975"
          ],
          [
            "-10.112117533144555242234540198055362132724263901792320776688872858253533981274077",
            "-0.0000000000014601419238514829579068302417276218088056595321759854122760313078501855368739532"
          ]
        ]
      ],
      "14.809343174692707": [
        [
          [
            "0.085308548885146827799690138144679420216621828767988810188532092842412784681518026",
            "0.00000000000001679291009707544919850341608921821788736828060009336725706451923717843168755538"
          ],
          [
            "-0.053862509987861559302344347990140264632827386372292371652757581497610683639005271",
            "-0.0000000000000080038648883907078236180309550487627705816977892223741976829700304985457522882451"
          ]
        ],
        [
          [
            "1.0592344008739422775795328593089344809412293655680187102379991635398325043739012",
            "-0.00000000000093721784907236898704219176663974584705091887641389504696694511661125541710875505"
          ],
          [
            "11.053370252177090873464963149040565213163461921948501125975306629894026884928391",
            "0.0000000000015954182283184755941752789770777792337416936680502283640568080153450419585515568"
          ]
        ]
      ]
    },
    "diagnostics": {
      "0.0": {
        "direction_error": "0.0",
        "amplitude_correction": "0.0",
        "inner_boundary_error": "3.7539954227561621886830493557057265511913228173866264452922355478172835143370148e-85",
        "outer_boundary": "1.966787800047421795853949469428648220263750705023534748363209132354683313409427e-468",
        "anchor_unitarity_error": "0.0"
      },
      "4.6188984220477005": {
        "direction_error": "0.0000000000000000015523195326472695935373437240740261789048516054122075259843847748455798298369634",
        "amplitude_correction": "0.0000000000000000026110480180052539661027754934844131963667806368920753147103305978090002250329699",
        "inner_boundary_error": "0.00000000000000000000000036073126731687867155078450603632766827724172521537467725821546274537636415601026",
        "outer_boundary": "5.5333622986020712073904984037067397451313308914860990916853011990562364463058856e-558",
        "anchor_unitarity_error": "8.8553851797248528822524310928516910111829788475808602787704753811265545126585328e-49"
      },
      "5.277249508855723": {
        "direction_error": "0.0000000000000000010655486478259927232055624763511908014523875270232877369339076713546772331955231",
        "amplitude_correction": "0.000000000000000001968130612254343188562677424320415979691720209285949049771502538948949461956417",
        "inner_boundary_error": "0.00000000000000000000000025699636136522625619023000554209237760605511710455296454520607348054339429931852",
        "outer_boundary": "2.9147732480191990764290906727587685268457913155304670821970364853969690037872862e-571",
        "anchor_unitarity_error": "5.4673215391461359247308487000987320873162573462726560884003298812732360787099721e-49"
      },
      "5.377249508855724": {
        "direction_error": "0.00000000000000000091077766438193403240932392315641838776139872040416968405778164208157117862161121",
        "amplitude_correction": "0.0000000000000000016998976170212443990137359130333454946372515732639802643786771401140551913031335",
        "inner_boundary_error": "0.0000000000000000000000002593011221184795645311371588830092935500619993473951717922109157866856857799824",
        "outer_boundary": "3.5929288894023352765364409452670843951973041411856482782652014272100321216702013e-573",
        "anchor_unitarity_error": "7.4675801814960694363407585995798633797548358163578504665317209297277330512275922e-48"
      },
      "5.577249508855724": {
        "direction_error": "0.0000000000000000011760094835163947374293958113837272690759750680984699095767535562115523841004405",
        "amplitude_correction": "0.0000000000000000023252300830036449009181118948725276880954318322308678909586397804261382328276265",
        "inner_boundary_error": "0.00000000000000000000000024248284767861859531946267901467364881311634258334554678669293685295107851920012",
        "outer_boundary": "3.9193762949299194342546935824655186676995825463343397244160641401834379273109488e-577",
        "anchor_unitarity_error": "1.0608933150757241393947735824619226990950660979834862046053255885882750211476121e-47"
      },
      "6.0": {
        "direction_error": "0.00000000000000000086182584479431865076932044122330749965234912957135383541180082507005418334150832",
        "amplitude_correction": "0.0000000000000000019005071496743657287910086097174593453148578270635552080039680749965247590596109",
        "inner_boundary_error": "0.00000000000000000000000019675595783041097584772396498105051303265027772795380955228070283185319612940549",
        "outer_boundary": "1.1858527631664667330149857656566969345769568848545046353598250406885392835880605e-585",
        "anchor_unitarity_error": "8.5544354171726626336241296377884495865138691540291251196829384901667124452113856e-48"
      },
      "15.0": {
        "direction_error": "0.0000000000000000013797339675684702830817216002491418848883559309244116871165135448004283298460186",
        "amplitude_correction": "0.0000000000000000025160865256142837636342072495218789264696190019794280811837687201790571699507878",
        "inner_boundary_error": "0.00000000000000000000000030279400471708564398168481748084259039870455806636442309416135604299245353167987",
        "outer_boundary": "3.5441861296828812078154962816145934991345379357675168411410541480572997112803085e-507",
        "anchor_unitarity_error": "7.5222297924513921469765008418616249964700028350320397083862424000502625348922336e-48"
      },
      "8.670299695637132": {
        "direction_error": "0.0000000000000000008877856366791102290615865575378658082214039628035148035461907513407431358225503",
        "amplitude_correction": "0.0000000000000000018180250142594405686758388087530149202261156601965592120983364037929836278555904",
        "inner_boundary_error": "0.00000000000000000000000022084339351051759025704657764284498618436984194049116345324511188055296506862306",
        "outer_boundary": "2.9932693154144295472761754037106954102949261500485068732726873135050024028978073e-570",
        "anchor_unitarity_error": "3.2688018384169422948988662161143777679419107385006323120198406258088070519024809e-48"
      },
      "11.044134213096681": {
        "direction_error": "0.0000000000000000011190933395181993347851287141457081291800526848472961735096014255947222186524458",
        "amplitude_correction": "0.0000000000000000022283172902541178530853825689237346735116250492282704320503451911372083897056786",
        "inner_boundary_error": "0.00000000000000000000000023122198871239121813473975108576990951993682744581006414846679487970524594874928",
        "outer_boundary": "2.0311902469951406145579761426953745422327534317416488072305044354490087188070572e-546",
        "anchor_unitarity_error": "7.9724940936483817366143610561722794893224865101947754927794131773417540076901347e-48"
      },
      "13.038698755137716": {
        "direction_error": "0.0000000000000000012344471929004984976441385444242367098477418819899736655014591382822662193057107",
        "amplitude_correction": "0.0000000000000000024197095347182483044947721154761139713103849316841701524928184204913899859346172",
        "inner_boundary_error": "0.00000000000000000000000025298166299616706379626321576365173224615788156457014354846626878510546898140343",
        "outer_boundary": "2.2898817824651031887126569833400240964140038427393372855083165648026031398208535e-526",
        "anchor_unitarity_error": "6.8520632968082033715923655506975164243504777101360727727986722383770980310092674e-48"
      },
      "14.596161693050895": {
        "direction_error": "0.00000000000000000082696076014661215782828644867180588887203031178795403177511081374629670007395595",
        "amplitude_correction": "0.0000000000000000019450869856193311628894684791127568453426109824647548435129379439042716535173038",
        "inner_boundary_error": "0.00000000000000000000000017973553359114989001049089757396645339424846566331481920071167690214119422528064",
        "outer_boundary": "7.1290701955669033906539131512575357272154168363305634537608003202103413626479939e-511",
        "anchor_unitarity_error": "1.5289416887020218372404712989909844944828597904027045154254247001715478928172544e-47"
      },
      "14.809343174692707": {
        "direction_error": "0.0000000000000000010115944502467090151158787755006873769413849084891203993875538125763977814618117",
        "amplitude_correction": "0.0000000000000000022174829974297447834712546427162278265246033569478029749636345311091664896091626",
        "inner_boundary_error": "0.00000000000000000000000017109232781786444394359533199185749361290171621685834468969440323639651131971658",
        "outer_boundary": "1.4819734945688094923747327010509685817523700307070703209471703389947335410982308e-508",
        "anchor_unitarity_error": "1.3514723303048562817047096736974411527554358178430219846644297796151961600619676e-47"
      }
    },
    "initial_tolerance": "1e-14",
    "new_point_tolerance": "1e-34",
    "new_point_order": 48,
    "seconds_new_work": 186.58119470794918,
    "reused_offsets": [
      0.0,
      4.6188984220477005,
      5.277249508855723,
      5.377249508855724,
      5.577249508855724,
      6.0
    ],
    "initial_basis_mismatch": 2.8605342940483072e-80,
    "raw_initial_F": [
      [
        [
          "-0.000000015318276097877260046268766144896731510811146530754586054140635047467448551788133",
          "-0.000000027951952668496558139461907343800498071251036766376363649642753341607907814224505"
        ],
        [
          "0.000000000000000000007280718776882294201529308487031609303465348044203776727486027636775650048463495",
          "0.00000005590392559458842608048340987982703585261156249799656880784622223762729733373333"
        ]
      ],
      [
        [
          "0.000000098017639127452845684312959494436181532205038590481769149964538726513079001529478",
          "-0.000000054030483101302620938710228279398680160740804068047027515338642219879662789665297"
        ],
        [
          "0.0000000000000000000101590981047964942870209024336821154964208056077998444056277402769041080770752",
          "0.00000010806076793509934756186045501371631225538165860249345976491243742294901064220234"
        ]
      ]
    ],
    "weights": [
      [
        [
          "0.000000000000022711014030306820115147613901159505406723123855382289457071907345205601917297763",
          "3.2414698379383731947434329964663620451232758230619645112918161995730337661410764e-40"
        ],
        [
          "0.0000001473767091641022264797591506685762566040237354765171568887311426746684349978078",
          "0.00000031004922814108605481198894338296430035470699572229641016920536615698778005755181"
        ],
        [
          "-0.0000000000000000000033470723263438926145082924376722118324501825700658276841242583253536277299450251",
          "-0.0000000000000000000070415334081558412011826891728259147446550320052593442020448235081620628877164651"
        ],
        [
          "-0.99999999999995193470972976266835866708740525069348758671750907200918436832230129",
          "0.00000031004931952912322592549489651385903630883899833374943548757285537829600982298752"
        ]
      ],
      [
        [
          "-0.000000000000022711017377376940725700478886540791725172674819853629470676784450185080268619258",
          "0.000000000000000000007041535483670143612450072709580600967819664183446534271780550513624917113746301"
        ],
        [
          "0.99999999999995193470972976255847740605105224201460231490814075002381004626879825",
          "0.00000031004931952912358032479241223188206960990631188338298459192901318335922074947224"
        ],
        [
          "0.99999999999995193470955006424836961923892308214475477248335459895655174572401146",
          "-0.00000031004931952912323858922816730241479403714248800420069267070677204483551180002423"
        ],
        [
          "-0.000000000000022711017377376940725696412912275683433731897736980422126619362348671960490367137",
          "-0.0000000000000000000070415354836701514229126906581937502868630692031545343199007494860996901859202214"
        ]
      ]
    ]
  },
  "matched_pair": {
    "rk_tolerance": "1.8829854605461e-14",
    "error_ratio_RK_over_contour": 0.9813004726620124,
    "matched": true
  },
  "protected_unchanged": true,
  "seconds": 354.17285116697894
}


==> anc/computational_preprint/results/rigid_oscillatory_checked_e02/rigid_monodromy.py <==
"""General-parameter PII Stokes data on the rigid-loss background.

Canonical columns are continued to a nonzero spectral vertex on an explicit
lift. Monodromy sensitivities are computed afresh, without x-transport or
projection. Optional contour solutions use background-only B transport.
"""
from bisect import bisect_right

from mpmath import mp

from high_precision import conv,horner,step_radius
import pii_core as pii


def background_coefficients(t,state,epsilon,order):
    def product(a,b,n):
        return sum(a[k]*b[n-k] for k in range(n+1))
    cf = [[v] for v in state]
    u,p,y1,p1,y2,p2 = cf
    square,potential = [],[]
    for n in range(order):
        square.append(product(u,u,n))
        potential.append(6*square[n]+(t if n == 0 else 1 if n == 1 else 0))
        rhs = [p[n], (1 if n == 0 else 0)-2*product(square,u,n)-t*u[n]-(u[n-1] if n else 0),
               p1[n],-product(potential,y1,n),p2[n],-product(potential,y2,n)]
        for seq,v in zip(cf,rhs):
            seq.append(v/(epsilon*(n+1)))
    return cf


class Reference:
    def __init__(self,epsilon='.2',end='-1',digits=90,tolerance='1e-36',order=40):
        self.digits,self.order = digits,order
        self.segments = []
        with mp.workdps(digits):
            self.epsilon,self.t0,self.end = mp.mpf(epsilon),mp.mpf(-7),mp.mpf(end)
            eps,t0 = self.epsilon,self.t0
            r = mp.findroot(lambda u:2*u**3+t0*u-1,(-2,-1.7))
            k = 6*r*r+t0
            rp = -r/k
            kp = 12*r*rp+1
            correction = 12*r**3/k**4-2*r/k**3
            derivative = 36*r*r*rp/k**4-48*r**3*kp/k**5-2*rp/k**3+6*r*kp/k**4
            self.initial = [r+eps**2*correction,eps*(rp+eps**2*derivative),mp.mpf(1),mp.mpf(0),mp.mpf(0),mp.mpf(1)]
            t,state = t0,self.initial
            while t < self.end:
                cf = background_coefficients(t,state,eps,order)
                size = min(step_radius(cf,mp.mpf(tolerance),'.1'),self.end-t)
                if size < mp.mpf('1e-15'):
                    raise RuntimeError('Rigid PII background step below floor')
                self.segments.append((t,t+size,cf))
                state = [horner(seq,size) for seq in cf]
                t += size
        self.starts = [a for a,_,_ in self.segments]

    def at(self,t):
        with mp.workdps(self.digits):
            t = mp.mpf(t)
            if t < self.t0 or t > self.end:
                raise ValueError('Point outside background interval')
            k = max(0,bisect_right(self.starts,t)-1)
            origin,_,cf = self.segments[k]
            return [horner(seq,t-origin) for seq in cf]

    def matrix(self,t):
        state = self.at(t)
        return mp.matrix([[state[2],state[4]],[state[3],state[5]]])

    def potential(self,t):
        k = max(0,bisect_right(self.starts,t)-1)
        origin,_,cf = self.segments[k]
        u = horner(cf[0],t-origin)
        return 6*u*u+t

    def standard(self,t):
        u,p = self.at(t)[:2]
        r = self.epsilon**(mp.mpf(1)/3)
        return -t/(r*r),mp.j*u/r,-mp.j*p/(r*r),mp.j/self.epsilon

    def peak(self,guess):
        return mp.findroot(lambda t:self.at(t)[1],(mp.mpf(guess)-self.epsilon/4,mp.mpf(guess)+self.epsilon/4))


def formal_column(x,q,w,alpha,sign,order):
    ii = sign*mp.j
    r = [mp.mpc(0),ii*q/2,w/4]
    for m in range(1,order+1):
        lhs = -(m-1)*r[m-1] if m >= 2 else 0
        square_next = sum(r[k]*r[m+1-k] for k in range(1,m+1))
        square = sum(r[k]*r[m-k] for k in range(1,m))
        square_prev = sum(r[k]*r[m-1-k] for k in range(1,m-1))
        rhs = lhs-ii*(2*x+4*q*q)*r[m]+4*q*square_next+2*ii*w*square
        rhs += (alpha if m == 1 else 0)-alpha*square_prev
        r.append(rhs/(8*ii))
    log_amp = [mp.mpc(0)]
    for n in range(1,order+1):
        log_amp.append(-(4*q*r[n+2]+2*ii*w*r[n+1]-alpha*r[n])/n)
    amp = [mp.mpc(1)]
    for n in range(1,order+1):
        amp.append(sum(k*log_amp[k]*amp[n-k] for k in range(1,n+1))/n)
    other = [conv(r,amp,n) for n in range(order+1)]
    return [amp,other] if sign == 1 else [other,amp]


def spectral_coefficients(z,state,x,q,w,alpha,order,sensitivity):
    cf = [[v] for v in state]
    divided = [[] for _ in state]
    groups = 3 if sensitivity else 1
    diagonal = -mp.j*(4*z*z+x+2*q*q)
    upper,lower = 4*q*z+2*mp.j*w,4*q*z-2*mp.j*w
    for n in range(order):
        for j in range(len(state)):
            divided[j].append((cf[j][n]-(divided[j][n-1] if n else 0))/z)
        for g in range(groups):
            j = 2*g
            a,b = cf[j:j+2]
            ra = diagonal*a[n]+upper*b[n]-alpha*divided[j+1][n]
            rb = lower*a[n]-diagonal*b[n]-alpha*divided[j][n]
            if n:
                ra += -8*mp.j*z*a[n-1]+4*q*b[n-1]
                rb += 4*q*a[n-1]+8*mp.j*z*b[n-1]
            if n >= 2:
                ra -= 4*mp.j*a[n-2]
                rb += 4*mp.j*b[n-2]
            if g == 1:
                ra += -4*mp.j*q*cf[0][n]+4*z*cf[1][n]
                rb += 4*z*cf[0][n]+4*mp.j*q*cf[1][n]
                if n:
                    ra += 4*cf[1][n-1]
                    rb += 4*cf[0][n-1]
            elif g == 2:
                ra += 2*mp.j*cf[1][n]
                rb -= 2*mp.j*cf[0][n]
            a.append(ra/(n+1))
            b.append(rb/(n+1))
    return cf


def vertices(index,radius,vertex):
    angle = -mp.pi/6+index*mp.pi/3
    path = [radius*mp.exp(mp.j*angle),vertex*mp.exp(mp.j*angle)]
    pieces = max(1,int(mp.ceil(abs(angle)/(mp.pi/6))))
    path.extend(vertex*mp.exp(mp.j*angle*(1-mp.mpf(k)/pieces)) for k in range(1,pieces+1))
    return path


def canonical(x,q,w,alpha,index,radius=8,formal_order=80,tolerance='1e-32',
              vertex='1.5',order=40,sensitivity=False,quadrature=False):
    radius,vertex,tol = mp.mpf(radius),mp.mpf(vertex),mp.mpf(tolerance)
    path = vertices(index,radius,vertex)
    z0 = path[0]
    sign = 1 if index % 2 == 0 else -1
    def initial(qq,ww):
        return [horner(cf,1/z0) for cf in formal_column(x,qq,ww,alpha,sign,formal_order)]
    state = initial(q,w)
    boundary = -mp.j*(state[0]**2-state[1]**2)/2
    if sensitivity:
        delta = mp.power(10,-mp.dps//3)
        for dq,dw in ((delta,0),(0,delta)):
            plus,minus = initial(q+dq,w+dw),initial(q-dq,w-dw)
            state.extend((a-b)/(2*delta) for a,b in zip(plus,minus))
    integrals = [mp.mpc(0),mp.mpc(0)]
    steps = 0
    for start,end in zip(path[:-1],path[1:]):
        z = start
        while abs(end-z)>mp.mpf('1e-70'):
            cf = spectral_coefficients(z,state,x,q,w,alpha,order,sensitivity)
            kernel = pii.kernel_coefficients(z,cf,q) if quadrature else None
            controlled = cf if kernel is None else cf+[[integrals[k]]+[v/(n+1) for n,v in enumerate(seq)]
                                                       for k,seq in enumerate(kernel)]
            size = min(step_radius(controlled,tol,min(mp.mpf('.4'),abs(z)/4)),abs(end-z))
            step = (end-z)/abs(end-z)*size
            if quadrature:
                for k,seq in enumerate(kernel):
                    integrals[k] += step*horner([v/(n+1) for n,v in enumerate(seq)],step)
            state = [horner(seq,step) for seq in cf]
            z += step
            steps += 1
            if steps > 40000:
                raise RuntimeError('General PII spectral step budget exceeded')
    exponent = mp.exp(-sign*mp.j*(4*z0**3/3+x*z0))
    return {'column':mp.matrix([v*exponent for v in state[:2]]),
            'sensitivities':[mp.matrix([v*exponent for v in state[k:k+2]]) for k in (2,4)] if sensitivity else [],
            'integral':mp.matrix([v*exponent**2 for v in integrals]),
            'boundary':boundary*exponent**2,'steps':steps}


def monodromy(reference,t,**settings):
    x,q,w,alpha = reference.standard(t)
    data = [canonical(x,q,w,alpha,j,sensitivity=True,**settings) for j in range(6)]
    values,jac = mp.zeros(4,1),mp.zeros(4,2)
    determinants = []
    for j in range(4):
        a,b,c = [data[k]['column'] for k in (j,j+1,j+2)]
        num,den = pii.wedge(a,c),pii.wedge(a,b)
        values[j] = num/den
        determinants.append(den)
        for k in range(2):
            da,db,dc = [data[l]['sensitivities'][k] for l in (j,j+1,j+2)]
            dn = pii.wedge(da,c)+pii.wedge(a,dc)
            dd = pii.wedge(da,b)+pii.wedge(a,db)
            jac[j,k] = (dn*den-num*dd)/den**2
    rho = reference.epsilon**(mp.mpf(1)/3)
    jac = jac*mp.diag([mp.j/rho,-mp.j/(rho*rho)])
    return values,jac,{'adjacent_determinants':determinants,
                       'adjacent_error':max(abs(v-(-1)**j) for j,v in enumerate(determinants)),
                       'spectral_steps':sum(v['steps'] for v in data)}


class Anchor:
    def __init__(self,reference,vertex):
        self.reference,self.vertex = reference,mp.mpf(vertex)
        self.segments = []
        state = [mp.mpc(1),mp.mpc(0),mp.mpc(0),mp.mpc(1)]
        diagonal = mp.j*self.vertex/reference.epsilon**(mp.mpf(2)/3)
        for start,end,background in reference.segments:
            cf = [[v] for v in state]
            u = background[0]
            for n in range(reference.order):
                for j in (0,2):
                    top = diagonal*cf[j][n]-mp.j*conv(u,cf[j+1],n)/reference.epsilon
                    bottom = -mp.j*conv(u,cf[j],n)/reference.epsilon-diagonal*cf[j+1][n]
                    cf[j].append(top/(n+1))
                    cf[j+1].append(bottom/(n+1))
            self.segments.append((start,end,cf))
            state = [horner(seq,end-start) for seq in cf]

    def at(self,t):
        k = max(0,bisect_right(self.reference.starts,t)-1)
        origin,_,cf = self.segments[k]
        v = [horner(seq,t-origin) for seq in cf]
        return mp.matrix([[v[0],v[2]],[v[1],v[3]]])


class Contours:
    groups = [(0,1,2,3),(2,3,4,5)]

    def __init__(self,reference,**settings):
        self.reference,self.settings = reference,settings
        self.anchor = Anchor(reference,settings.get('vertex','1.5'))
        rho = reference.epsilon**(mp.mpf(1)/3)
        self.conversion = mp.diag([-mp.j*rho,mp.j*rho*rho])
        self.base = self.columns(reference.t0)
        self.weights = [pii.cycle_coefficients([self.base[j]['column'] for j in group]) for group in self.groups]
        self.initial,self.initial_boundary = self.assemble(self.base)
        self.inverse = self.initial**-1

    def columns(self,t):
        x,q,w,alpha = self.reference.standard(t)
        return [canonical(x,q,w,alpha,j,quadrature=True,**self.settings) for j in range(6)]

    def assemble(self,data):
        f,boundary = mp.zeros(2),mp.zeros(1,2)
        for k,(group,weights) in enumerate(zip(self.groups,self.weights)):
            for j,c in zip(group,weights):
                for row in range(2):
                    f[row,k] += c*data[j]['integral'][row]
                boundary[k] -= c*data[j]['boundary']
        return self.conversion*f,boundary

    def at(self,t):
        data = self.base if t == self.reference.t0 else self.columns(t)
        transport = self.anchor.at(t)
        fixed = []
        direction,amplitude = mp.mpf(0),mp.mpf(0)
        for j,local in enumerate(data):
            target = transport*self.base[j]['column']
            pivot = max(range(2),key=lambda k:abs(local['column'][k]))
            gamma = target[pivot]/local['column'][pivot]
            direction = max(direction,max(map(abs,gamma*local['column']-target))/max(map(abs,target)))
            amplitude = max(amplitude,abs(gamma-1))
            fixed.append(dict(local,column=gamma*local['column'],integral=gamma**2*local['integral'],boundary=gamma**2*local['boundary']))
        raw,boundary = self.assemble(fixed)
        inner = mp.mpf(0)
        for group,weights in zip(self.groups,self.weights):
            residual = sum((c*pii.squared(fixed[j]['column']) for j,c in zip(group,weights)),mp.zeros(3,1))
            scale = sum(abs(c)*max(map(abs,pii.squared(fixed[j]['column']))) for j,c in zip(group,weights))
            inner = max(inner,max(map(abs,residual))/scale)
        return raw*self.inverse,{'direction_error':direction,'amplitude_correction':amplitude,
                                 'inner_boundary_error':inner,'outer_boundary':max(map(abs,boundary*self.inverse)),
                                 'anchor_unitarity_error':max(map(abs,transport.H*transport-mp.eye(2)))}


==> anc/computational_preprint/results/rigid_oscillatory_checked_e02/rk45_multiprecision.py <==
"""Dormand-Prince 5(4) with exact rational coefficients and mpmath stages.

Tableau and RMS step controller follow scipy.integrate.RK45. Requested
output points are hit by steps, without a lower-order dense interpolant.
"""
from bisect import bisect_right
from time import perf_counter

from mpmath import mp

import high_precision as hp


def tableau():
    def rational(s):
        num,den = s.split('/') if '/' in s else (s,'1')
        return mp.mpf(num)/int(den)
    rows = [[], ['1/5'], ['3/40','9/40'],
            ['44/45','-56/15','32/9'],
            ['19372/6561','-25360/2187','64448/6561','-212/729'],
            ['9017/3168','-355/33','46732/5247','49/176','-5103/18656']]
    aa = [[rational(v) for v in row] for row in rows]
    bb = list(map(rational,['35/384','0','500/1113','125/192','-2187/6784','11/84']))
    cc = list(map(rational,['0','1/5','3/10','4/5','8/9','1']))
    ee = list(map(rational,['-71/57600','0','71/16695','-71/1920','17253/339200','-22/525','1/40']))
    return aa,bb,cc,ee


def rk_step(fun,t,y,f,step,coefficients):
    aa,bb,cc,ee = coefficients
    stages = [f]
    for s in range(1,6):
        trial = [y[j]+step*sum(aa[s][k]*stages[k][j] for k in range(s)) for j in range(len(y))]
        stages.append(fun(t+cc[s]*step,trial))
    new = [y[j]+step*sum(bb[k]*stages[k][j] for k in range(6)) for j in range(len(y))]
    stages.append(fun(t+step,new))
    error = [step*sum(ee[k]*stages[k][j] for k in range(7)) for j in range(len(y))]
    return new,stages[-1],error


class SharedPotential:
    """Evaluate only q from the shared background, never its reference F."""
    def __init__(self,reference):
        self.reference = reference
        self.p = reference.p

    def __call__(self,t):
        ref = self.reference
        sign = 1 if t >= 0 else -1
        index = max(0,bisect_right(ref.starts[sign],abs(float(t)))-1)
        origin,end,coeff = ref.segments[sign][index]
        if abs(t) > abs(end)+mp.mpf('1e-12'):
            raise ValueError('Potential requested outside the background interval')
        q = hp.horner(coeff[0],t-origin)
        x = self.p.x0+t
        return x*x-(2*self.p.b-1)+6*x*q+mp.mpf(15)/4*q*q+12*self.p.a*self.p.a/(q*q)


def integrate(fun,points,initial,tolerance,max_step='.2',max_attempts=500000):
    rtol = mp.mpf(tolerance)
    if rtol <= 0 or rtol < 100*mp.eps:
        raise ValueError('Tolerance must be positive and resolved by the working precision')
    atol,cap = rtol/10,mp.mpf(max_step)
    coeff = tableau()
    out = {0.:list(initial)}
    stats = {'accepted_steps':0,'rejected_steps':0,'nfev':0}
    for sign in (-1,1):
        targets = sorted([mp.mpf(float(v)) for v in points if sign*v > 0],key=abs)
        if not targets:
            continue
        t,y = mp.mpf(0),list(initial)
        f = fun(t,y)
        stats['nfev'] += 1
        size = min(mp.mpf('.01'),cap)
        for target in targets:
            while sign*(target-t) > 0:
                if stats['accepted_steps']+stats['rejected_steps'] >= max_attempts:
                    raise RuntimeError('Runge-Kutta attempt budget exceeded')
                rejected = False
                while True:
                    step = sign*min(size,cap,abs(target-t))
                    if t+step == t:
                        raise RuntimeError('Runge-Kutta step underflow')
                    new,fn,error = rk_step(fun,t,y,f,step,coeff)
                    stats['nfev'] += 6
                    norm = mp.sqrt(sum(abs(error[j]/(atol+rtol*max(abs(y[j]),abs(new[j]))))**2
                                       for j in range(len(y)))/len(y))
                    if norm < 1:
                        factor = min(10,mp.mpf('.9')*norm**(-mp.mpf(1)/5)) if norm else mp.mpf(10)
                        if rejected:
                            factor = min(1,factor)
                        size = abs(step)*factor
                        t,y,f = t+step,new,fn
                        stats['accepted_steps'] += 1
                        break
                    size = abs(step)*max(mp.mpf('.2'),mp.mpf('.9')*norm**(-mp.mpf(1)/5))
                    rejected = True
                    stats['rejected_steps'] += 1
                    if stats['accepted_steps']+stats['rejected_steps'] >= max_attempts:
                        raise RuntimeError('Runge-Kutta attempt budget exceeded')
            out[float(target)] = y.copy()
    return out,stats


def fundamental(reference,points,tolerance):
    start = perf_counter()
    potential = SharedPotential(reference)
    def rhs(t,y):
        u = potential(t)
        return [y[1],u*y[0],y[3],u*y[2]]
    values,stats = integrate(rhs,points,[mp.mpc(1),mp.mpc(0),mp.mpc(0),mp.mpc(1)],tolerance)
    matrices = {t:mp.matrix([[v[0],v[2]],[v[1],v[3]]]) for t,v in values.items()}
    stats.update({'seconds':perf_counter()-start,'tolerance':str(tolerance),'digits':mp.dps})
    return matrices,stats


==> anc/computational_preprint/results/rigid_oscillatory_checked_e02/test_rigid_oscillatory.py <==
import unittest

from mpmath import mp

from compare_rigid_oscillatory import post_drift


class PostTransitionDriftTests(unittest.TestCase):
    def test_constant_bias_is_not_post_transition_drift(self):
        with mp.workdps(50):
            offsets = [0., 1., 2.]
            jac = {s: mp.eye(2) for s in offsets}
            values = {0.: mp.eye(2), 1.: mp.eye(2)*mp.mpf('1.001'),
                      2.: mp.eye(2)*mp.mpf('1.001')}
            self.assertEqual(post_drift(values, jac, offsets, 1.)['max_row_drift'], 0)

    def test_change_of_direction_at_constant_error_norm_is_detected(self):
        with mp.workdps(50):
            offsets = [0., 1., 2.]
            jac = {s: mp.diag([mp.mpf('1e-20'), 1]) for s in offsets}
            values = {0.: mp.eye(2), 1.: mp.eye(2)*mp.mpf('1.001'),
                      2.: mp.eye(2)*mp.mpf('.999')}
            result = post_drift(values, jac, offsets, 1.)
            self.assertAlmostEqual(result['max_row_drift'], .002, places=15)
            self.assertAlmostEqual(result['points'][-1]['rows'][0], .002, places=15)


if __name__ == '__main__':
    unittest.main()


==> anc/computational_preprint/results/rigid_oscillatory_controls/check_rigid_oscillatory_controls.py <==
"""Controls for accuracy allocation and spectral conditioning after the pulse."""
import hashlib
import json
from pathlib import Path
from time import perf_counter

from mpmath import mp

from compare_pii import encode, relative
from compare_rigid_monodromy import metrics
from compare_rigid_oscillatory import decode, post_drift
import rigid_monodromy as r
import rk45_multiprecision as rk


ROOT = Path(__file__).resolve().parent


def main():
    source = ROOT/'results/rigid_oscillatory_checked_e02/results.json'
    original_bytes = source.read_bytes()
    data = json.loads(original_bytes)
    output = ROOT/'results/rigid_oscillatory_controls'
    output.mkdir(exist_ok=False)
    mp.dps = 90
    ref = r.Reference(end='8')
    offsets = data['offsets']
    entry = data['regular_entry_offset']
    jac = {float(k): decode(v['J']) for k, v in data['monitor'].items()}
    result = {'source_sha256': hashlib.sha256(original_bytes).hexdigest(),
              'status': 'running', 'comparison_digits': 90}

    def save():
        (output/'results.json').write_text(json.dumps(encode(result), indent=2)+'\n')

    print('RK: preserve the state at t=-1 and tighten tolerance to 1e-16', flush=True)
    early = data['rk_trials']['5.399977346781e-14']
    values = {float(s): decode(f) for s, f in early['F'].items() if float(s) <= 6}
    y = values[6.]
    initial = [y[0, 0], y[1, 0], y[0, 1], y[1, 1]]
    local_offsets = [0.]+[s-6 for s in offsets if s > 6]
    if any(mp.mpf(s-6)-1 != mp.mpf(s)-7 for s in offsets if s > 6):
        raise ValueError('Local time shift changed output times')

    def rhs(s, y):
        k, e = ref.potential(s-1), ref.epsilon
        return [y[1]/e, -k*y[0]/e, y[3]/e, -k*y[2]/e]

    start = perf_counter()
    states, stats = rk.integrate(rhs, local_offsets, initial, '1e-16')
    for s in offsets:
        if s > 6:
            y = states[s-6]
            values[s] = mp.matrix([[y[0], y[2]], [y[1], y[3]]])
    result['rk_tightened'] = {**metrics(values, ref, offsets, jac),
                              'post_drift': post_drift(values, jac, offsets, entry),
                              'F': values, 'early_tolerance': '5.399977346781e-14',
                              'late_tolerance': '1e-16', 'switch_t': -1,
                              'seconds_new': perf_counter()-start, **stats}
    print('RK tightened E, Dosc:', result['rk_tightened']['max_solution_error'],
          result['rk_tightened']['post_drift']['max_row_drift'], flush=True)
    save()

    print('Contour endpoint: preserve the initial basis, tighten tolerance to 1e-40', flush=True)
    method = r.Contours(ref, radius=8, formal_order=80, tolerance='1e-14', order=40, vertex='1.5')
    if relative(method.initial, decode(data['contour']['raw_initial_F'])) > 1e-65:
        raise ValueError('Initial contour basis changed')
    method.settings.update(tolerance='1e-40', order=48)
    start = perf_counter()
    f, diagnostic = method.at(ref.end)
    c_entry = decode(data['contour']['F'][str(entry)])
    point_values = {entry: c_entry, 15.: f}
    result['contour_endpoint_refined'] = {
        'F': f, 'diagnostics': diagnostic, 'tolerance': '1e-40',
        'solution_error': relative(f, ref.matrix(ref.end)),
        'post_drift': post_drift(point_values, jac, [entry, 15.], entry),
        'change_of_F': relative(f, decode(data['contour']['F']['15.0'])),
        'seconds_new': perf_counter()-start}
    print('Contour endpoint E, Dosc:', result['contour_endpoint_refined']['solution_error'],
          result['contour_endpoint_refined']['post_drift']['max_row_drift'], flush=True)
    result['source_unchanged'] = source.read_bytes() == original_bytes
    result['status'] = 'complete'
    (output/'check_rigid_oscillatory_controls.py').write_bytes(Path(__file__).read_bytes())
    save()


if __name__ == '__main__':
    main()


==> anc/computational_preprint/results/rigid_oscillatory_controls/results.json <==
{
  "source_sha256": "1ec984bd977b3992a780b3f6cadaa12562c97c20f5a428e8a8e011896f9b3a78",
  "status": "complete",
  "comparison_digits": 90,
  "rk_tightened": {
    "max_solution_error": 5.500096613704991e-13,
    "max_variation_drift": 5.628526725320959e-13,
    "max_wronskian_error": 9.862666703354553e-13,
    "max_row_variation_drift": 5.628526725320959e-13,
    "points": [
      {
        "offset": 0.0,
        "t": -7.0,
        "solution_error": 0.0,
        "variation_drift": 0.0,
        "row_variation_drift": [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "max_row_variation_drift": 0.0,
        "wronskian_error": 0.0
      },
      {
        "offset": 4.6188984220477005,
        "t": -2.3811015779522995,
        "solution_error": 4.679751965068193e-13,
        "variation_drift": 4.679504906697167e-13,
        "row_variation_drift": [
          4.679504906697167e-13,
          4.682924655968044e-13,
          4.679504906697107e-13,
          4.679504906697167e-13
        ],
        "max_row_variation_drift": 4.682924655968044e-13,
        "wronskian_error": 9.35797791438716e-13
      },
      {
        "offset": 5.277249508855723,
        "t": -1.7227504911442768,
        "solution_error": 4.79090878025726e-13,
        "variation_drift": 5.628526725320959e-13,
        "row_variation_drift": [
          5.628526725320959e-13,
          5.606687024747762e-13,
          5.628526725320899e-13,
          5.628526725320959e-13
        ],
        "max_row_variation_drift": 5.628526725320959e-13,
        "wronskian_error": 9.13464965749295e-13
      },
      {
        "offset": 5.377249508855724,
        "t": -1.6227504911442763,
        "solution_error": 4.914417573521724e-13,
        "variation_drift": 5.232787043008616e-13,
        "row_variation_drift": [
          5.232787043008616e-13,
          5.2258526130305e-13,
          5.232787043008555e-13,
          5.232787043008616e-13
        ],
        "max_row_variation_drift": 5.232787043008616e-13,
        "wronskian_error": 9.379667739435814e-13
      },
      {
        "offset": 5.577249508855724,
        "t": -1.422750491144276,
        "solution_error": 5.066375335310212e-13,
        "variation_drift": 5.481735555989437e-13,
        "row_variation_drift": [
          5.481735555989437e-13,
          5.471869752271163e-13,
          5.481735555989377e-13,
          5.481735555989437e-13
        ],
        "max_row_variation_drift": 5.481735555989437e-13,
        "wronskian_error": 9.622972975119275e-13
      },
      {
        "offset": 6.0,
        "t": -1.0,
        "solution_error": 5.119800130090144e-13,
        "variation_drift": 4.3065377707449314e-13,
        "row_variation_drift": [
          4.3065377707449314e-13,
          4.3142635706060345e-13,
          4.306537770744871e-13,
          4.3065377707449314e-13
        ],
        "max_row_variation_drift": 4.3142635706060345e-13,
        "wronskian_error": 9.832449177477689e-13
      },
      {
        "offset": 8.670299695637132,
        "t": 1.6702996956371319,
        "solution_error": 5.244323720460931e-13,
        "variation_drift": 4.3088821804935407e-13,
        "row_variation_drift": [
          4.3088821804935407e-13,
          4.3166123134413305e-13,
          4.30888218049348e-13,
          4.3088821804935407e-13
        ],
        "max_row_variation_drift": 4.3166123134413305e-13,
        "wronskian_error": 9.837680526135154e-13
      },
      {
        "offset": 11.044134213096681,
        "t": 4.044134213096681,
        "solution_error": 5.373289252020827e-13,
        "variation_drift": 4.3127940165946235e-13,
        "row_variation_drift": [
          4.3127940165946235e-13,
          4.320532299739143e-13,
          4.312794016594563e-13,
          4.3127940165946235e-13
        ],
        "max_row_variation_drift": 4.320532299739143e-13,
        "wronskian_error": 9.845426943380569e-13
      },
      {
        "offset": 13.038698755137716,
        "t": 6.038698755137716,
        "solution_error": 5.448897014871814e-13,
        "variation_drift": 4.3169419143489347e-13,
        "row_variation_drift": [
          4.3169419143489347e-13,
          4.3246888860384076e-13,
          4.316941914348874e-13,
          4.3169419143489347e-13
        ],
        "max_row_variation_drift": 4.3246888860384076e-13,
        "wronskian_error": 9.853697672038209e-13
      },
      {
        "offset": 14.596161693050895,
        "t": 7.596161693050895,
        "solution_error": 5.494176745462019e-13,
        "variation_drift": 4.3204722015359304e-13,
        "row_variation_drift": [
          4.3204722015359304e-13,
          4.328226598231651e-13,
          4.32047220153587e-13,
          4.3204722015359304e-13
        ],
        "max_row_variation_drift": 4.328226598231651e-13,
        "wronskian_error": 9.860761500491114e-13
      },
      {
        "offset": 14.809343174692707,
        "t": 7.809343174692707,
        "solution_error": 5.49997427807086e-13,
        "variation_drift": 4.320948167535225e-13,
        "row_variation_drift": [
          4.320948167535225e-13,
          4.32870356490507e-13,
          4.320948167535164e-13,
          4.320948167535225e-13
        ],
        "max_row_variation_drift": 4.32870356490507e-13,
        "wronskian_error": 9.861739794568729e-13
      },
      {
        "offset": 15.0,
        "t": 8.0,
        "solution_error": 5.500096613704991e-13,
        "variation_drift": 4.3214169884312136e-13,
        "row_variation_drift": [
          4.3214169884312136e-13,
          4.329173373629992e-13,
          4.321416988431153e-13,
          4.3214169884312136e-13
        ],
        "max_row_variation_drift": 4.329173373629992e-13,
        "wronskian_error": 9.862666703354553e-13
      }
    ],
    "post_drift": {
      "entry_offset": 11.044134213096681,
      "points": [
        {
          "offset": 11.044134213096681,
          "t": 4.044134213096681,
          "rows": [
            0.0,
            0.0,
            0.0,
            0.0
          ],
          "max_row_drift": 0.0
        },
        {
          "offset": 13.038698755137716,
          "t": 6.038698755137716,
          "rows": [
            4.155411987301473e-16,
            4.156586299264371e-16,
            4.155411987301473e-16,
            4.155411987301473e-16
          ],
          "max_row_drift": 4.156586299264371e-16
        },
        {
          "offset": 14.596161693050895,
          "t": 7.596161693050895,
          "rows": [
            7.692596243237392e-16,
            7.694298492507916e-16,
            7.692596243237392e-16,
            7.692596243237391e-16
          ],
          "max_row_drift": 7.694298492507916e-16
        },
        {
          "offset": 14.809343174692707,
          "t": 7.809343174692707,
          "rows": [
            8.169497507681985e-16,
            8.171265165927015e-16,
            8.169497507681985e-16,
            8.169497507681986e-16
          ],
          "max_row_drift": 8.171265165927015e-16
        },
        {
          "offset": 15.0,
          "t": 8.0,
          "rows": [
            8.639269230964702e-16,
            8.641073890848667e-16,
            8.639269230964702e-16,
            8.639269230964694e-16
          ],
          "max_row_drift": 8.641073890848667e-16
        }
      ],
      "max_row_drift": 8.641073890848667e-16
    },
    "F": {
      "0.0": [
        [
          "1.0",
          "0.0"
        ],
        [
          "0.0",
          "1.0"
        ]
      ],
      "4.6188984220477005": [
        [
          "-1.8610997018481279456454301334452308498817822760540483169292984588534439315153662",
          "-0.0043685290973248130018179642504183243529843625832082279509496545127672202705804055"
        ],
        [
          "-0.3071470263281826142273676943319945847822494072408038785370340644628006478205963",
          "-0.53803768800047260841180826939377906119426477719730577848396606038902347797094116"
        ]
      ],
      "5.277249508855723": [
        [
          "-5.3200953544785067909210234249890717288709194055646918807906186536382284401358246",
          "-4.8079370600887786108473392714948026973968447817316523977023822304394197947233704"
        ],
        [
          "-0.33607379541445041399989573760028143739009606481294765094783832639424169760575711",
          "-0.49168698709411164858676892784484924318921246230406607476149831769318026576938263"
        ]
      ],
      "5.377249508855724": [
        [
          "-0.060979004851373224728689495118533784563106364159765550366380471473695241266414122",
          "-0.10710830078570167071074333185173054579754094769220194831026800610268535165785509"
        ],
        [
          "19.311932875840438192459022045664926649002985934144032540658091122286323210200244",
          "17.521904757612238814979111124369648350989223076966353159982642009714098940573863"
        ]
      ],
      "5.577249508855724": [
        [
          "3.656843075453608942074391595503620444117741640222484123175234606439196329508279",
          "3.4194953225888973245994700145207391207661857415412615163630158741803806493563788"
        ],
        [
          "-3.9339495779308223328660109374486554149035324760588299508909516885180762081427593",
          "-3.4051562848349369615037958148280149301825336949153787606448286414415443983667137"
        ]
      ],
      "6.0": [
        [
          "-1.4432915344438982020462965099851956786670568121696835773879485926380389595916384",
          "-1.1743308741698413254962525561289955863721950368448042937284515573480408166903706"
        ],
        [
          "-1.5942241149939388377423319058785417712951823144451937351466441026031238292882024",
          "-1.9899975369072831152834214710745252679814461224135598928799869262936452509469774"
        ]
      ],
      "8.670299695637132": [
        [
          "0.057626211058763406516058757317353352632094210037721496653511449882970578400690173",
          "-0.077070774167014438365225993414282924696146551330587773550691634731213824371952785"
        ],
        [
          "5.5908665326092401158029348014666471675769450329644088961901735345738158493615002",
          "9.8758460362079343970097147401628442635929557553700517823247782139749908702225233"
        ]
      ],
      "11.044134213096681": [
        [
          "0.080447659674980836832840896259009217233019266477315706711849374467146609358353465",
          "-0.065046736954394758403837923217692514006173437192899455876511235495409320397748923"
        ],
        [
          "3.1973557753042661055014570118436252830076710628033355733762336079405017974127161",
          "9.8451893210201408208137698205850596277088069269460791896755892088445363593283994"
        ]
      ],
      "13.038698755137716": [
        [
          "0.085074692801456435046953476849414173223954481237451126961178074655661284939684622",
          "-0.058198546470109695377852390694203303016197572798416271482866479855444354905146052"
        ],
        [
          "1.9472240828310562482866514734379196703855130048391007503420788638645335444328344",
          "10.422304912648186046477925038573535406289839196370260102614687962354359600623383"
        ]
      ],
      "14.596161693050895": [
        [
          "-0.086585402967256989273610920530836863406224903785561331462175234063710758685218639",
          "0.11596878552773781795209162050927362535335327045708345146197295588352104555693722"
        ],
        [
          "-1.0730320919862245082616329393494446206944532919173105381696496598014213469400312",
          "-10.112117533138753063565667581573399510134990656018247751581850209539159762066841"
        ]
      ],
      "14.809343174692707": [
        [
          "0.085308548885141934706075608372254980299920891932035715073572517498529177586617541",
          "-0.053862509987822373370018480669329867340173639771569384062139750181082290617546502"
        ],
        [
          "1.0592344008667939933342872564737998820001328954216933699296291571948809936123502",
          "11.053370252170738586536870380642010465620766151533947319212335020391859496700754"
        ]
      ],
      "15.0": [
        [
          "-0.0042269626407658376643489838260958542580727046455443376768531681406066842764631785",
          "1.0154663059540365558146092286750795037880218849932985683921989280595988812257724"
        ],
        [
          "-0.94406487563658169006760182369439145252403656623615114993866026422732396450449021",
          "-9.7786357884365762162152162644312526768294480572984011558719021147315000686679845"
        ]
      ]
    },
    "early_tolerance": "5.399977346781e-14",
    "late_tolerance": "1e-16",
    "switch_t": -1,
    "seconds_new": 17.965498458012007,
    "accepted_steps": 56946,
    "rejected_steps": 3,
    "nfev": 341695
  },
  "contour_endpoint_refined": {
    "F": [
      [
        [
          "-0.0042269626401532674159624165259252506847325336060833568168664597418278326325402716",
          "-0.000000000000099330061584976322206216950065150031727868034253661465752288619670852862452848038"
        ],
        [
          "1.0154663059546291897565359208237070155638171569593092534831368216819531975871287",
          "0.00000000000014657314684421457814363593169377147472699073871634725802114730990451594198287045"
        ]
      ],
      [
        [
          "-0.94406487564290790154699191065308734752311131932701777239690123377373401246518596",
          "0.00000000000082908626476143885941497248620235058433701371688394983931089698911346793671051936"
        ],
        [
          "-9.7786357884421961866218916622220693687409543716828751862974537525285551238956912",
          "-0.0000000000014118787782904013761021068156918698256791023385249959878129104562148361397947946"
        ]
      ]
    ],
    "diagnostics": {
      "direction_error": "0.0000000000000000013784911794675467810791730977199053476625898509958778937518124839947417567668161",
      "amplitude_correction": "0.0000000000000000025138201744626359362715378987732147059681972428696735259045059899856122762535934",
      "inner_boundary_error": "0.00000000000000000000000030252126463811505832654734049983313164065352934251239444640462431501529593852153",
      "outer_boundary": "3.5441861296828812078082567547389579267407686569235525713078319017872418999999157e-507",
      "anchor_unitarity_error": "7.5222297924513921469765008418616249964700028350320397083862424000502625348922336e-48"
    },
    "tolerance": "1e-40",
    "solution_error": 5.13855542998238e-13,
    "post_drift": {
      "entry_offset": 11.044134213096681,
      "points": [
        {
          "offset": 11.044134213096681,
          "t": 4.044134213096681,
          "rows": [
            0.0,
            0.0,
            0.0,
            0.0
          ],
          "max_row_drift": 0.0
        },
        {
          "offset": 15.0,
          "t": 8.0,
          "rows": [
            1.8210594654493746e-20,
            4.873644213869124e-19,
            9.75911972474237e-19,
            1.821059465373174e-20
          ],
          "max_row_drift": 9.75911972474237e-19
        }
      ],
      "max_row_drift": 9.75911972474237e-19
    },
    "change_of_F": 4.942305776991e-16,
    "seconds_new": 47.940792249981314
  },
  "source_unchanged": true
}


==> anc/computational_preprint/results/rigid_oscillatory_e02/STATUS.md <==
# Endpoint diagnostics, not the final comparison

The original continuation stopped at the monitor accuracy gate at t=8.
The spectral settings from the first-pulse study produced a reference
Stokes-variation drift of 2.52e-6 in the most sensitive row.

The unmodified contour settings (tolerance 1e-14, order 40) produced
a relative solution error of 1.91e7 and a column-direction error of 0.548.
These results are retained in results.json and contour_endpoint_probe.json.
They are failures of this numerical configuration, not physical changes
of the monodromy invariants.

endpoint_refined.json records an intermediate monitor with tolerance 1e-42.
endpoint_checked.json records the subsequent tighter endpoint calculation.
The completed interval comparison is stored separately.


==> anc/computational_preprint/results/rigid_oscillatory_e02/compare_pii.py <==
#!/usr/bin/env python3
"""First matched-accuracy PII comparison; independent Stokes sensitivities."""
import argparse
import hashlib
import json
from pathlib import Path
import shutil
from time import perf_counter

from mpmath import mp

import pii_core as p
import rk45_multiprecision as rk


POINTS = [0, -1, -3, -6, -9, -12]
ROOT = Path(__file__).resolve().parent
SOURCE = Path('<RCD-2024-source>')


def encode(value):
    if isinstance(value, mp.matrix):
        return [[encode(value[i,j]) for j in range(value.cols)] for i in range(value.rows)]
    if isinstance(value, dict):
        return {str(k): encode(v) for k,v in value.items()}
    if isinstance(value, (tuple, list)):
        return [encode(v) for v in value]
    if isinstance(value, mp.mpc):
        return [mp.nstr(value.real, 80), mp.nstr(value.imag, 80)]
    if isinstance(value, mp.mpf):
        return mp.nstr(value, 80)
    return value


def relative(a, b):
    return float(max(map(abs, a-b))/max(map(abs, b)))


def metrics(values, ref, jac):
    rows = [{'t':t, 'x':float(ref.x0+t), 'solution_error':relative(values[t],ref.matrix(t)),
             'variation_drift':relative(jac[t]*values[t],jac[0]),
             'wronskian_error':float(abs(mp.det(values[t])-1))} for t in POINTS]
    return {**{'max_'+key:max(row[key] for row in rows)
               for key in ('solution_error','variation_drift','wronskian_error')}, 'points':rows}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--output', type=Path, default=ROOT/'results/pii_first')
    parser.add_argument('--spectral-tolerances', nargs='+', default=['1e-6','1e-9','1e-12'])
    parser.add_argument('--match-factor', type=float, default=1.1)
    parser.add_argument('--reuse-monitor', type=Path)
    parser.add_argument('--reuse-results', type=Path)
    args = parser.parse_args()
    if args.match_factor <= 1:
        parser.error('match-factor must exceed one')
    args.output.mkdir(parents=True, exist_ok=False)
    mp.dps = 70
    start_all = perf_counter()
    protected = [SOURCE, ROOT.parent/'piv2026_manuscript.tex',
                 ROOT.parent/'ms_source.zip', ROOT.parent/'ms_submission.zip',
                 *sorted((ROOT.parent/'verification').glob('*'))]
    hashes = {str(v):hashlib.sha256(v.read_bytes()).hexdigest() for v in protected if v.is_file()}
    data = {'equation':'u_xx=2*u^3+x*u; alpha=0', 'initial':{'x0':'-1','u0':'.2','w0':'.1'},
            'points':POINTS, 'digits':70, 'protected_hashes':hashes,
            'matching_rule':'Max pointwise relative max-entry error in F, same six points; monodromy not used in matching.',
            'match_factor':args.match_factor,'contours':{},'rk_trials':{},'pairs':{},'status':'running'}
    for name in ('compare_pii.py','pii_core.py','rk45_multiprecision.py','high_precision.py','test_pii.py'):
        shutil.copy2(ROOT/name, args.output/name)
    def checkpoint():
        (args.output/'results.json').write_text(json.dumps(encode(data),indent=2)+'\n')
    print('PII: two independently refined Taylor references', flush=True)
    start = perf_counter()
    coarse = p.Reference(digits=50, tolerance='1e-26', order=32)
    ref = p.Reference()
    data['reference'] = {'seconds':perf_counter()-start,
                         'refinement_F':max(relative(coarse.matrix(t),ref.matrix(t)) for t in POINTS),
                         'refinement_u_absolute':float(max(abs(coarse.at(t)[0]-ref.at(t)[0]) for t in POINTS)),
                         'steps':len(ref.segments), 'F':{t:ref.matrix(t) for t in POINTS},
                         'state':{t:ref.at(t) for t in POINTS}}
    jac, stokes = {}, {}
    start = perf_counter()
    def decode(raw):
        return mp.matrix([[mp.mpc(*v) if isinstance(v,list) else mp.mpf(v) for v in row] for row in raw])
    if args.reuse_monitor:
        old = json.loads(args.reuse_monitor.read_text())
        if old['points'] != POINTS or old['initial'] != data['initial']:
            raise ValueError('Monitor background/points mismatch')
        for t in POINTS:
            if relative(decode(old['reference']['F'][str(t)]),ref.matrix(t)) > 1e-32:
                raise ValueError('Monitor reference does not match')
            record = old['monitor'][str(t)]
            jac[t],stokes[t] = decode(record['J']),decode(record['s'])
        data['monitor'] = old['monitor']
        data['monitor_refinement_at_minus13'] = old['monitor_refinement_at_minus13']
        data['reused_monitor_sha256'] = hashlib.sha256(args.reuse_monitor.read_bytes()).hexdigest()
    else:
        with mp.workdps(80):
            for t in POINTS:
                print(f'  independent Stokes monitor x={ref.x0+t}',flush=True)
                s,j,defect = p.monodromy(ref.x0+t,*ref.at(t)[:2],radius=5,formal_order=64,
                                         tolerance='1e-36',order=40)
                jac[t],stokes[t] = j,s
                data.setdefault('monitor',{})[t] = {'s':s,'J':j,'adjacent_determinant_defect':defect}
                checkpoint()
            s,j,defect = p.monodromy(ref.x0-12,*ref.at(-12)[:2],radius=5.5,formal_order=80,
                                     tolerance='1e-40',order=44)
            data['monitor_refinement_at_minus13'] = {'s_absolute':float(max(map(abs,s-stokes[-12]))),
                                                     'J_relative':relative(j,jac[-12]),
                                                     'adjacent_determinant_defect':float(defect)}
    data['monitor_seconds'] = perf_counter()-start
    data['monitor_stokes_drift_absolute'] = float(max(max(map(abs,s-stokes[0])) for s in stokes.values()))
    data['monitor_reference_variation_drift'] = metrics({t:ref.matrix(t) for t in POINTS},ref,jac)['max_variation_drift']
    trials = {}
    reused = json.loads(args.reuse_results.read_text()) if args.reuse_results else None
    if reused:
        if reused['initial'] != data['initial'] or reused['points'] != POINTS or reused['digits'] != 70:
            raise ValueError('Reused comparison settings mismatch')
        if (args.reuse_results.parent/'pii_core.py').read_bytes() != (ROOT/'pii_core.py').read_bytes():
            raise ValueError('Reused contour implementation differs')
        for t in POINTS:
            if relative(decode(reused['reference']['F'][str(t)]),ref.matrix(t)) > 1e-32:
                raise ValueError('Reused comparison reference mismatch')
        data['rk_trials'] = reused['rk_trials']
        trials = {key:{float(t):decode(f) for t,f in record['F'].items()}
                  for key,record in reused['rk_trials'].items()}
        data['reused_results_sha256'] = hashlib.sha256(args.reuse_results.read_bytes()).hexdigest()
    def trial(tol):
        key = mp.nstr(mp.mpf(tol),14)
        if key not in trials:
            start = perf_counter()
            def rhs(t,y):
                potential = ref.potential(t)
                return [y[1],potential*y[0],y[3],potential*y[2]]
            states, stats = rk.integrate(rhs,POINTS,list(map(mp.mpf,[1,0,0,1])),key)
            elapsed = perf_counter()-start
            values = {t:mp.matrix([[s[0],s[2]],[s[1],s[3]]]) for t,s in states.items()}
            trials[key] = values
            data['rk_trials'][key] = {**metrics(values,ref,jac),**stats,'seconds':elapsed,'F':values}
            print('  RK',key,'E',data['rk_trials'][key]['max_solution_error'],flush=True)
            checkpoint()
        return key
    for tolerance in args.spectral_tolerances:
        print('Contour tolerance',tolerance,flush=True)
        if reused and tolerance in reused['contours']:
            record = dict(reused['contours'][tolerance], timing_reused=True)
            elapsed = record['seconds']
        else:
            start = perf_counter()
            contours = p.Contours(ref,radius=4,formal_order=48,tolerance=tolerance)
            values, diagnostics = {}, {}
            for t in POINTS:
                values[t], diagnostics[t] = contours.at(t)
            elapsed = perf_counter()-start
            record = {**metrics(values,ref,jac), 'seconds':elapsed,'F':values,'diagnostics':diagnostics,
                      'initial_raw_F':contours.initial_matrix,'raw_W':mp.det(contours.initial_matrix),
                      'weights':contours.weights,'radius':4,'formal_order':48,'spectral_tolerance':tolerance}
        data['contours'][tolerance] = record
        target = mp.mpf(record['max_solution_error'])
        print('  contour E',target,flush=True)
        tol = mp.mpf(min(data['rk_trials'],key=lambda k: abs(mp.log(mp.mpf(data['rk_trials'][k]['max_solution_error'])/target)))) if data['rk_trials'] else target/10
        for iteration in range(10):
            key = trial(tol)
            ratio = mp.mpf(data['rk_trials'][key]['max_solution_error'])/target
            if 1/args.match_factor <= ratio <= args.match_factor:
                break
            tol = mp.mpf(key)/ratio
        best = min(data['rk_trials'],key=lambda k: abs(mp.log(mp.mpf(data['rk_trials'][k]['max_solution_error'])/target)))
        selected = data['rk_trials'][best]
        ratio = selected['max_solution_error']/float(target)
        data['pairs'][tolerance] = {'rk_tolerance':best,'error_ratio_RK_over_contour':ratio,
                                    'matched':1/args.match_factor <= ratio <= args.match_factor,
                                    'drift_ratio_RK_over_contour':selected['max_variation_drift']/record['max_variation_drift'],
                                    'cost_ratio_contour_over_RK':elapsed/selected['seconds']}
        checkpoint()
    print('Independent finite-difference residual from contour values',flush=True)
    fine = p.Contours(ref,radius=4,formal_order=48,tolerance='1e-26')
    center, h = mp.mpf(-6), mp.mpf('0.001')
    values = {k:fine.at(center+k*h/2)[0] for k in (-4,-2,-1,0,1,2,4)}
    residuals = {}
    for stride in (2,1):
        step = stride*h/2
        d2 = (-values[2*stride]+16*values[stride]-30*values[0]+16*values[-stride]-values[-2*stride])/(12*step*step)
        potential = ref.potential(center)
        residuals[str(step)] = float(max(abs(d2[0,j]-potential*values[0][0,j]) for j in range(2))/
                                     max(1,max(abs(potential*values[0][0,j]) for j in range(2))))
    data['finite_difference_residual'] = {'x':str(ref.x0+center),'relative_by_step':residuals,
                                         'spectral_tolerance':'1e-26',
                                         'note':'Centered five-point second derivative of contour values; denominator max(1, |potential*F_row1|).'}
    data['total_seconds'] = perf_counter()-start_all
    data['protected_unchanged'] = all(hashlib.sha256(Path(path).read_bytes()).hexdigest() == old for path,old in hashes.items())
    data['status'] = 'complete'
    checkpoint()
    print(json.dumps({'pairs':data['pairs'],'monitor_floor':data['monitor_reference_variation_drift'],
                       'residual':data['finite_difference_residual'],'seconds':data['total_seconds'],
                       'protected_unchanged':data['protected_unchanged']},indent=2),flush=True)


if __name__ == '__main__':
    main()


==> anc/computational_preprint/results/rigid_oscillatory_e02/compare_rigid_monodromy.py <==
#!/usr/bin/env python3
"""Independent Stokes-variation conservation test through a rigid PII pulse."""
import argparse
import hashlib
import json
from pathlib import Path
import shutil
from time import perf_counter

from mpmath import mp

from compare_pii import encode,relative
import rigid_monodromy as r
import rk45_multiprecision as rk


ROOT = Path(__file__).resolve().parent


def row_relative(a,b):
    return [float(max(abs(a[j,k]-b[j,k]) for k in range(b.cols))/max(abs(b[j,k]) for k in range(b.cols)))
            for j in range(b.rows)]


def metrics(values,ref,offsets,jac):
    out = []
    for offset in offsets:
        t = ref.t0+mp.mpf(offset)
        f = values[offset]
        rows = row_relative(jac[offset]*f,jac[0.])
        out.append({'offset':offset,'t':float(t),'solution_error':relative(f,ref.matrix(t)),
                    'variation_drift':relative(jac[offset]*f,jac[0.]),'row_variation_drift':rows,
                    'max_row_variation_drift':max(rows),'wronskian_error':float(abs(mp.det(f)-1))})
    return {**{'max_'+key:max(v[key] for v in out) for key in ('solution_error','variation_drift','wronskian_error')},
            'max_row_variation_drift':max(v['max_row_variation_drift'] for v in out),'points':out}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--output',type=Path,default=ROOT/'results/rigid_stokes_e02')
    parser.add_argument('--epsilon',default='.2')
    parser.add_argument('--peak-guess',default='-1.623')
    parser.add_argument('--contour-tolerances',nargs='*',default=['1e-14','1e-18'])
    parser.add_argument('--reuse-monitor',type=Path)
    args = parser.parse_args()
    args.output.mkdir(parents=True,exist_ok=False)
    total = perf_counter()
    mp.dps = 100
    for file in ('compare_rigid_monodromy.py','rigid_monodromy.py','rk45_multiprecision.py',
                 'pii_core.py','high_precision.py','test_rigid_monodromy.py'):
        shutil.copy2(ROOT/file,args.output/file)
    previous = json.loads((ROOT/'results/pii_comparison/results.json').read_text())
    protected = list(previous['protected_hashes'])+['<arXiv:solv-int/9902007v1.pdf>']
    hashes = {path:hashlib.sha256(Path(path).read_bytes()).hexdigest() for path in protected}
    data = {'status':'running','epsilon':args.epsilon,'comparison_digits':90,
            'monitor_settings':{'digits':100,'radius':8,'formal_order':80,'tolerance':'1e-32','order':40,'vertex':'1.5'},
            'protected_hashes':hashes,'monitor':{},'rk_trials':{},'contours':{},'pairs':{}}
    def save():
        (args.output/'results.json').write_text(json.dumps(encode(data),indent=2)+'\n')
    print('High-precision common background and tangent reference',flush=True)
    start = perf_counter()
    ref = r.Reference(epsilon=args.epsilon)
    peak = ref.peak(args.peak_guess)
    astar = -2**(-mp.mpf(2)/3)
    tstar = -6*astar*astar
    # RK's generic integrator uses binary output offsets. Use those same
    # exact offsets for every reference and spectral evaluation as well.
    offsets = [0.,float(tstar-ref.t0),float(peak-ref.epsilon/2-ref.t0),
               float(peak-ref.t0),float(peak+ref.epsilon-ref.t0),6.]
    data['offsets'],data['peak'],data['t_star'] = offsets,peak,tstar
    data['reference'] = {'seconds':perf_counter()-start,'steps':len(ref.segments),
                          'F':{s:ref.matrix(ref.t0+mp.mpf(s)) for s in offsets},
                          'state':{s:ref.at(ref.t0+mp.mpf(s)) for s in offsets}}
    coarse = r.Reference(epsilon=args.epsilon,digits=65,tolerance='1e-27',order=32)
    data['reference']['refinement_error'] = max(relative(coarse.matrix(ref.t0+mp.mpf(s)),ref.matrix(ref.t0+mp.mpf(s))) for s in offsets)
    jac,stokes = {},{}
    settings = dict(radius=8,formal_order=80,tolerance='1e-32',order=40,vertex='1.5')
    start = perf_counter()
    def decode(raw):
        return mp.matrix([[mp.mpc(*v) if isinstance(v,list) else mp.mpf(v) for v in row] for row in raw])
    if args.reuse_monitor:
        old = json.loads(args.reuse_monitor.read_text())
        if old['epsilon'] != args.epsilon or old['offsets'] != offsets:
            raise ValueError('Reused monitor background/points differ')
        for offset in offsets:
            if relative(decode(old['reference']['F'][str(offset)]),ref.matrix(ref.t0+mp.mpf(offset))) > 1e-35:
                raise ValueError('Reference changed for reused monitor')
            record = old['monitor'][str(offset)]
            stokes[offset],jac[offset] = decode(record['s']),decode(record['J'])
        data['monitor'] = old['monitor']
        data['monitor_refinements'] = old['monitor_refinements']
        data['reused_monitor_sha256'] = hashlib.sha256(args.reuse_monitor.read_bytes()).hexdigest()
    else:
        for offset in offsets:
            t = ref.t0+mp.mpf(offset)
            print('Fresh Stokes coefficients and sensitivities at t=',mp.nstr(t,12),flush=True)
            s,j,diagnostic = r.monodromy(ref,t,**settings)
            stokes[offset],jac[offset] = s,j
            data['monitor'][offset] = {'s':s,'J':j,'diagnostic':diagnostic,
                                       'row_reference_variation_drift':row_relative(j*ref.matrix(t),jac[0.])}
            print('  reference row drift',data['monitor'][offset]['row_reference_variation_drift'],flush=True)
            save()
        data['monitor_refinements'] = {}
        with mp.workdps(120):
            for offset in (offsets[0],offsets[3]):
                t = ref.t0+mp.mpf(offset)
                print('Refine independent monitor at t=',mp.nstr(t,12),flush=True)
                s,j,diagnostic = r.monodromy(ref,t,radius=10,formal_order=112,tolerance='1e-42',order=44,vertex='1.5')
                data['monitor_refinements'][offset] = {'s_relative':row_relative(s,stokes[offset]),
                                                       'J_row_relative':row_relative(j,jac[offset]),
                                                       'diagnostic':diagnostic,'s':s,'J':j}
                save()
    data['monitor_seconds'] = perf_counter()-start
    data['reference_monitor'] = metrics({s:ref.matrix(ref.t0+mp.mpf(s)) for s in offsets},ref,offsets,jac)
    data['stokes_relative_drift_by_row'] = [max(row_relative(s,stokes[0.])[j] for s in stokes.values()) for j in range(4)]
    save()
    trials = {}
    def trial(tolerance):
        key = mp.nstr(mp.mpf(tolerance),14)
        if key not in trials:
            print('RK tolerance',key,flush=True)
            with mp.workdps(90):
                start = perf_counter()
                def rhs(offset,y):
                    potential = ref.potential(ref.t0+offset)
                    eps = ref.epsilon
                    return [y[1]/eps,-potential*y[0]/eps,y[3]/eps,-potential*y[2]/eps]
                states,stats = rk.integrate(rhs,offsets,list(map(mp.mpf,[1,0,0,1])),key)
                seconds = perf_counter()-start
                values = {s:mp.matrix([[y[0],y[2]],[y[1],y[3]]]) for s,y in states.items()}
                record = {**metrics(values,ref,offsets,jac),'seconds':seconds,**stats,'F':values}
            trials[key] = values
            data['rk_trials'][key] = record
            print('  E',record['max_solution_error'],'D rows',record['max_row_variation_drift'],flush=True)
            save()
        return key
    for tolerance in ('1e-8','1e-10','1e-12','1e-14'):
        trial(tolerance)
    for tolerance in args.contour_tolerances:
        print('Contour quadrature tolerance',tolerance,flush=True)
        with mp.workdps(90):
            start = perf_counter()
            method = r.Contours(ref,radius=8,formal_order=80,tolerance=tolerance,order=40,vertex='1.5')
            values,diagnostics = {},{}
            for offset in offsets:
                t = ref.t0+mp.mpf(offset)
                print('  contour t=',mp.nstr(t,12),flush=True)
                values[offset],diagnostics[offset] = method.at(t)
            seconds = perf_counter()-start
            record = {**metrics(values,ref,offsets,jac),'seconds':seconds,'F':values,'diagnostics':diagnostics,
                      'raw_initial_F':method.initial,'raw_initial_W':mp.det(method.initial),'weights':method.weights}
        data['contours'][tolerance] = record
        target = mp.mpf(record['max_solution_error'])
        print('  contour E',mp.nstr(target,9),'D rows',record['max_row_variation_drift'],flush=True)
        for _ in range(8):
            best = min(data['rk_trials'],key=lambda key:abs(mp.log(mp.mpf(data['rk_trials'][key]['max_solution_error'])/target)))
            ratio = mp.mpf(data['rk_trials'][best]['max_solution_error'])/target
            if 1/mp.mpf('1.1') <= ratio <= mp.mpf('1.1'):
                break
            trial(mp.mpf(best)/ratio)
        best = min(data['rk_trials'],key=lambda key:abs(mp.log(mp.mpf(data['rk_trials'][key]['max_solution_error'])/target)))
        ratio = data['rk_trials'][best]['max_solution_error']/float(target)
        matched = 1/1.1 <= ratio <= 1.1
        data['pairs'][tolerance] = {'rk_tolerance':best,'matched':matched,'error_ratio_RK_over_contour':ratio,
                                    'row_drift_ratio_RK_over_contour':data['rk_trials'][best]['max_row_variation_drift']/record['max_row_variation_drift'],
                                    'time_ratio_contour_over_RK':seconds/data['rk_trials'][best]['seconds']}
        save()
    data['protected_unchanged'] = all(hashlib.sha256(Path(path).read_bytes()).hexdigest()==h for path,h in hashes.items())
    data['total_seconds'] = perf_counter()-total
    data['status'] = 'complete'
    save()
    print(json.dumps({'pairs':data['pairs'],'monitor_floor_by_rows':data['reference_monitor']['max_row_variation_drift'],
                       'seconds':data['total_seconds'],'protected_unchanged':data['protected_unchanged']},indent=2),flush=True)


if __name__ == '__main__':
    main()


==> anc/computational_preprint/results/rigid_oscillatory_e02/compare_rigid_oscillatory.py <==
"""Follow Stokes variations from the algebraic branch to regular oscillations."""
import argparse
import hashlib
import json
from pathlib import Path
import shutil
from time import perf_counter

from mpmath import mp

from compare_pii import encode, relative
from compare_rigid_monodromy import metrics, row_relative
import rigid_monodromy as r
import rk45_multiprecision as rk


ROOT = Path(__file__).resolve().parent


def decode(raw):
    return mp.matrix([[mp.mpc(*v) if isinstance(v, list) else mp.mpf(v)
                       for v in row] for row in raw])


def maxima(ref, spacing='.01'):
    out = []
    left = max(ref.t0, mp.mpf('-2'))
    step = mp.mpf(spacing)
    lp = ref.at(left)[1]
    while left < ref.end:
        right = min(left+step, ref.end)
        rp = ref.at(right)[1]
        if lp > 0 and rp <= 0:
            t = mp.findroot(lambda s: ref.at(s)[1], (left, right),
                            solver='anderson', tol=mp.mpf('1e-50'))
            record = {'t': t, 'u': ref.at(t)[0]}
            if out:
                record['period'] = t-out[-1]['t']
                record['relative_height_change'] = abs(record['u']/out[-1]['u']-1)
            if len(out) >= 2:
                record['relative_period_change'] = abs(record['period']/out[-1]['period']-1)
            out.append(record)
        left, lp = right, rp
    return out


def post_drift(values, jac, offsets, entry):
    origin = jac[0.]
    constant_at_entry = jac[entry]*values[entry]
    points = []
    for offset in offsets:
        if offset < entry:
            continue
        difference = jac[offset]*values[offset]-constant_at_entry
        rows = row_relative(origin+difference, origin)
        points.append({'offset': offset, 't': offset-7,
                       'rows': rows, 'max_row_drift': max(rows)})
    return {'entry_offset': entry, 'points': points,
            'max_row_drift': max(point['max_row_drift'] for point in points)}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--output', type=Path, default=ROOT/'results/rigid_oscillatory_e02')
    args = parser.parse_args()
    args.output.mkdir(parents=True, exist_ok=False)
    total = perf_counter()
    mp.dps = 100
    source = ROOT/'results/rigid_stokes_e02/results.json'
    previous = json.loads(source.read_text())
    if previous['status'] != 'complete':
        raise ValueError('The first-pulse calculation must be complete')
    for name in ('compare_rigid_oscillatory.py', 'rigid_monodromy.py', 'compare_rigid_monodromy.py',
                 'compare_pii.py', 'pii_core.py', 'high_precision.py', 'rk45_multiprecision.py'):
        shutil.copy2(ROOT/name, args.output/name)
    hashes = dict(previous['protected_hashes'])
    hashes[str(source)] = hashlib.sha256(source.read_bytes()).hexdigest()
    data = {'status': 'running', 'epsilon': '.2', 'interval': [-7, 8],
            'comparison_digits': 90, 'protected_hashes': hashes, 'monitor': {}, 'rk_trials': {}}

    def save():
        (args.output/'results.json').write_text(json.dumps(encode(data), indent=2)+'\n')

    print('Background and extrema on [-7,8]', flush=True)
    ref = r.Reference(end='8')
    peaks = maxima(ref)
    finer_peaks = maxima(ref, '.005')
    if len(peaks) != len(finer_peaks) or len(peaks) < 17:
        raise ValueError('Unresolved extrema or insufficient oscillations')
    data['peak_location_refinement'] = max(abs(a['t']-b['t']) for a, b in zip(peaks, finer_peaks))
    regular_index = next(j for j, p in enumerate(peaks)
                         if p.get('relative_period_change', mp.inf) < mp.mpf('.05')
                         and p.get('relative_height_change', mp.inf) < mp.mpf('.05'))
    entry = float(peaks[regular_index]['t']-ref.t0)
    new_times = [peaks[j]['t'] for j in (1, 4, regular_index, 12, 16)]
    new_times += [(peaks[15]['t']+peaks[16]['t'])/2, ref.end]
    offsets = sorted(set(previous['offsets']+[float(t-ref.t0) for t in new_times]))
    data.update(peaks=peaks, regular_peak_number=regular_index+1,
                regular_entry_offset=entry, offsets=offsets,
                regularity_threshold='.05', t_star=previous['t_star'])
    coarse = r.Reference(end='8', digits=65, tolerance='1e-27', order=32)
    data['reference'] = {'F': {s: ref.matrix(ref.t0+mp.mpf(s)) for s in offsets},
                         'state': {s: ref.at(ref.t0+mp.mpf(s)) for s in offsets},
                         'steps': len(ref.segments),
                         'refinement_error': max(relative(coarse.matrix(ref.t0+mp.mpf(s)),
                                                          ref.matrix(ref.t0+mp.mpf(s))) for s in offsets)}
    jac = {}
    for offset in previous['offsets']:
        if relative(decode(previous['reference']['F'][str(offset)]),
                    ref.matrix(ref.t0+mp.mpf(offset))) > 1e-35:
            raise ValueError('The old background and the continuation disagree')
        record = previous['monitor'][str(offset)]
        data['monitor'][offset] = record
        jac[offset] = decode(record['J'])
    data['reused_monitor_offsets'] = previous['offsets']
    settings = dict(radius=8, formal_order=80, tolerance='1e-32', order=40, vertex='1.5')
    data['monitor_settings'] = {**settings, 'digits': 100}
    print('Peaks:', len(peaks), '; regular entry:', float(ref.t0+entry), flush=True)
    # Check the far endpoint before investing in all intermediate points.
    for offset in [offsets[-1]]+[s for s in offsets if s not in jac and s != offsets[-1]]:
        t = ref.t0+mp.mpf(offset)
        print('Independent Stokes monitor at t=', mp.nstr(t, 12), flush=True)
        s, j, diagnostic = r.monodromy(ref, t, **settings)
        jac[offset] = j
        rows = row_relative(j*ref.matrix(t), jac[0.])
        data['monitor'][offset] = {'s': s, 'J': j, 'diagnostic': diagnostic,
                                   'row_reference_variation_drift': rows}
        print('  reference drift:', max(rows), flush=True)
        save()
        if max(rows) > 1e-18:
            raise RuntimeError('Spectral monitor needs refinement before comparison')
    print('Refine endpoint Stokes monitor', flush=True)
    with mp.workdps(120):
        s, j, diagnostic = r.monodromy(ref, ref.end, radius=10, formal_order=112,
                                       tolerance='1e-42', order=44, vertex='1.5')
        primary_s = decode(data['monitor'][offsets[-1]]['s']) if isinstance(data['monitor'][offsets[-1]]['s'], list) else data['monitor'][offsets[-1]]['s']
        data['monitor_endpoint_refinement'] = {'s': s, 'J': j, 'diagnostic': diagnostic,
                                               's_relative': row_relative(s, primary_s),
                                               'J_row_relative': row_relative(j, jac[offsets[-1]])}
    ref_values = {s: ref.matrix(ref.t0+mp.mpf(s)) for s in offsets}
    data['reference_monitor'] = metrics(ref_values, ref, offsets, jac)
    data['reference_post_drift'] = post_drift(ref_values, jac, offsets, entry)
    base_s = decode(previous['monitor']['0.0']['s'])
    data['stokes_drift_by_row'] = [max(row_relative(decode(v['s']) if isinstance(v['s'], list)
                                                   else v['s'], base_s)[j]
                                      for v in data['monitor'].values()) for j in range(4)]
    save()

    def trial(tolerance):
        key = mp.nstr(mp.mpf(tolerance), 14)
        if key in data['rk_trials']:
            return key
        print('RK tolerance', key, flush=True)
        with mp.workdps(90):
            start = perf_counter()
            def rhs(s, y):
                potential = ref.potential(ref.t0+s)
                e = ref.epsilon
                return [y[1]/e, -potential*y[0]/e, y[3]/e, -potential*y[2]/e]
            states, stats = rk.integrate(rhs, offsets, list(map(mp.mpf, [1, 0, 0, 1])), key)
            values = {s: mp.matrix([[y[0], y[2]], [y[1], y[3]]]) for s, y in states.items()}
            data['rk_trials'][key] = {**metrics(values, ref, offsets, jac),
                                      'post_drift': post_drift(values, jac, offsets, entry),
                                      'F': values, 'seconds': perf_counter()-start, **stats}
        print('  E, D, post:', *(data['rk_trials'][key][field] for field in
                                ('max_solution_error', 'max_row_variation_drift')),
              data['rk_trials'][key]['post_drift']['max_row_drift'], flush=True)
        save()
        return key

    trial('1e-12')
    trial(previous['pairs']['1e-14']['rk_tolerance'])
    print('Contour continuation, tolerance 1e-14', flush=True)
    old_contour = previous['contours']['1e-14']
    with mp.workdps(90):
        start = perf_counter()
        method = r.Contours(ref, radius=8, formal_order=80, tolerance='1e-14', order=40, vertex='1.5')
        mismatch = relative(method.initial, decode(old_contour['raw_initial_F']))
        if mismatch > 1e-65:
            raise ValueError('The fixed initial contour basis changed')
        values = {float(k): decode(v) for k, v in old_contour['F'].items()}
        diagnostics = {float(k): v for k, v in old_contour['diagnostics'].items()}
        for offset in offsets:
            if offset in values:
                continue
            t = ref.t0+mp.mpf(offset)
            print('  contour t=', mp.nstr(t, 12), flush=True)
            values[offset], diagnostics[offset] = method.at(t)
        data['contour'] = {**metrics(values, ref, offsets, jac),
                            'post_drift': post_drift(values, jac, offsets, entry),
                            'F': values, 'diagnostics': diagnostics, 'tolerance': '1e-14',
                            'seconds_new_work': perf_counter()-start,
                            'reused_offsets': previous['offsets'],
                            'initial_basis_mismatch': mismatch, 'raw_initial_F': method.initial,
                            'weights': method.weights}
    target = mp.mpf(data['contour']['max_solution_error'])
    print('Contour E, D, post:', target, data['contour']['max_row_variation_drift'],
          data['contour']['post_drift']['max_row_drift'], flush=True)
    for _ in range(6):
        best = min(data['rk_trials'], key=lambda k: abs(mp.log(mp.mpf(data['rk_trials'][k]['max_solution_error'])/target)))
        ratio = mp.mpf(data['rk_trials'][best]['max_solution_error'])/target
        if 1/mp.mpf('1.1') <= ratio <= mp.mpf('1.1'):
            break
        trial(mp.mpf(best)/ratio)
    best = min(data['rk_trials'], key=lambda k: abs(mp.log(mp.mpf(data['rk_trials'][k]['max_solution_error'])/target)))
    ratio = data['rk_trials'][best]['max_solution_error']/float(target)
    data['matched_pair'] = {'rk_tolerance': best, 'error_ratio_RK_over_contour': ratio,
                            'matched': 1/1.1 <= ratio <= 1.1}
    data['protected_unchanged'] = all(hashlib.sha256(Path(p).read_bytes()).hexdigest() == h for p, h in hashes.items())
    data['seconds'] = perf_counter()-total
    data['status'] = 'complete'
    save()
    print(json.dumps({'matched_pair': data['matched_pair'], 'seconds': data['seconds'],
                       'protected_unchanged': data['protected_unchanged']}, indent=2), flush=True)


if __name__ == '__main__':
    main()


==> anc/computational_preprint/results/rigid_oscillatory_e02/contour_endpoint_probe.json <==
{
  "F": [
    [
      [
        "-4743321.3542851252498517801996354633060715495273785918566858790796817294770458515",
        "-82447435.047425609385855926313028173597038489734990353005293267100922926485165572"
      ],
      [
        "23483168.802281773752738905479287880021031680774734674552110969006028798105323496",
        "-1292934.0842792384998422732507368599564791315120232155111105542954790910378421868"
      ]
    ],
    [
      [
        "-12132100.71266941940407695875267018580547666582882034667021314489027414782978326",
        "-186594759.13172166753042312473866440624726656179519354598657360063050033141990479"
      ],
      [
        "53148010.066581165190704331218984068031314651703570452534960648907456866020079594",
        "-3324018.5306780308022709286527147503498892568620891545652002229004439760807184803"
      ]
    ]
  ],
  "diagnostics": {
    "direction_error": "0.54826645112278419673666941757504852027918723861375982710559692376379464433068313",
    "amplitude_correction": "0.9998200388066250244287510004187462367970405497514484818291714785041836961081257",
    "inner_boundary_error": "0.000000081245413861290257142630335956416683544194413189101000610726167387037625977855192",
    "outer_boundary": "6.2190025966656365661492750184672751100794090062987868505059947080217414232800088e-507",
    "anchor_unitarity_error": "7.5222297924513921469765008418616249964700028350320397083862424000502625348922336e-48"
  },
  "relative_error": 19122171.26367709
}


==> anc/computational_preprint/results/rigid_oscillatory_e02/endpoint_checked.json <==
{
  "reference_F": [
    [
      "-0.0042269626406676470953272840180076401912495415406202605879437238750003952197874613",
      "1.0154663059546003232077442238524597578963249967694220700994285799219224994690314"
    ],
    [
      "-0.944064875637951966383795938711461307465822045435958848701378554470822375910372",
      "-9.7786357884419545603738826678164554659448559574718933696344508596020230222044541"
    ]
  ],
  "monitor": {
    "s": [
      [
        [
          "-6635623.0214061258572259412660828086352633317598335900797833823176459108720101245",
          "2.0573704024388528877847250869018474434100037856068476334152767560124489897525162"
        ]
      ],
      [
        [
          "0.00000015070172753898870081318643686693517329056666661674490645557304564729343757274073",
          "4.4676816233368386185007188167106712746092367880367798822775898887744678977084401e-37"
        ]
      ],
      [
        [
          "-6635623.0214061258572259412660828086352633317598335899673552943170866846662634718",
          "-2.057370402438852887784725086901847443410003785608039608985454777771534655009871"
        ]
      ],
      [
        [
          "-6635623.0214061258572259412660875132115443204184013328973103119364539390514572462",
          "2.0573704024388528877847142532340196139339819197852347201818045978029960515013945"
        ]
      ]
    ],
    "J": [
      [
        [
          "244256871.49318134594347037341170848175755765060133988515795087219373818532474756",
          "415664992.40916903875181382637301874178103206876942891988567340331227096097650942"
        ],
        [
          "24106323.589589101445602352644198912319822322839026037650486870275964706969490953",
          "43854651.127001875426031758688216321043843246839997522688067479372871079060347517"
        ]
      ],
      [
        [
          "-0.0000000000074889297951809216816471353638303137218228549368511655702648807617828035560163885",
          "1.9494717722602937373037933891483295707800565908779900463708380310171819527162938e-35"
        ],
        [
          "-0.0000000000007789793139840929192247308301606199737218601720935039410655313767285391585373316",
          "1.7575872597512829515936764783156838216777282272316168250218973120488532405809194e-36"
        ]
      ],
      [
        [
          "244256871.49318134594347037341170848175755765060133987730184357483054270213060691",
          "-415664992.40916903875181382637301874178103206876942891269294981951802403018760533"
        ],
        [
          "24106323.589589101445602352644198912319822322839026036851091002464870291817133242",
          "-43854651.127001875426031758688216321043843246839997521929874241848856749040347266"
        ]
      ],
      [
        [
          "244256871.49318134594347037341182304280624388161937894613884261893389805347797117",
          "415664992.40916903875181382637335058039031566792963000664884594489595199499866525"
        ],
        [
          "24106323.589589101445602352644211076587008752349396905692392347569481701117323276",
          "43854651.127001875426031758688253449698050935694867906395258927776979362435532173"
        ]
      ]
    ],
    "diagnostic": {
      "adjacent_determinants": [
        [
          "0.99999999999999999999999999999999999999999999999999998306303225777548013130572409",
          "0.0"
        ],
        [
          "-0.9999999999999999999999999999999999999999999999999999999905136371634236556018897",
          "-1.7215385922865310149983875221960823929215875466200032078759591763924585394271957e-55"
        ],
        [
          "0.99999999999999999999999999999999999999999999999999999999982108968908821000155362",
          "-7.2296672801347419883791324915396963578653050431577924018267171925464203520397231e-59"
        ],
        [
          "-1.0000000000000000000000000000003605993971304017656546903424907084641924541507004",
          "2.0584737746767295254444051219685969271515180348122236910779253305458889667339707e-31"
        ]
      ],
      "adjacent_error": "4.152168927453793220869283461340879998314391262809401535063857194158503912188115e-31",
      "spectral_steps": 4135
    },
    "row_reference_variation_drift": [
      6.0707688854339346e-27,
      5.539385553875946e-22,
      8.351905345971834e-30,
      6.069997151459369e-27
    ],
    "row_refined_origin_drift": [
      2.5938861564381096e-43,
      3.7816571013121674e-24,
      2.5993107768271855e-43,
      7.7856728287211874e-31
    ]
  },
  "monitor_settings": {
    "radius": 8,
    "formal_order": 160,
    "tolerance": "1e-48",
    "order": 48,
    "vertex": "1.5",
    "digits": 130
  },
  "contour": {
    "F": [
      [
        [
          "-0.0042269626401514066250112054649314666828867809472722755920049805484192904249021171",
          "-0.000000000000098414029748664654491843266281313713567445506679024175701592816578469316595346414"
        ],
        [
          "1.0154663059546282271036701262415334755485589488876756458275672356362942635171049",
          "0.00000000000014609925102437702640645525594602217518591187768147481505481052961947141929656465"
        ]
      ],
      [
        [
          "-0.94406487564290357728975717941491164426888227356109701743949471604182712287960344",
          "0.00000000000083124444215309774416810471633243979122110579312258608151589381005534433608561808"
        ],
        [
          "-9.7786357884421984237699627271112879946633085430986685670365259126425336996506073",
          "-0.000000000001412995304285106094809376620443321377313803523187399407899851140268316292192397"
        ]
      ]
    ],
    "diagnostics": {
      "direction_error": "0.0000000000000000013797339675684702830817216002491418848883559309244116871165135448004283298460186",
      "amplitude_correction": "0.0000000000000000025160865256142837636342072495218789264696190019794280811837687201790571699507878",
      "inner_boundary_error": "0.00000000000000000000000030279400471708564398168481748084259039870455806636442309416135604299245353167987",
      "outer_boundary": "3.5441861296828812078154962816145934991345379357675168411410541480572997112803085e-507",
      "anchor_unitarity_error": "7.5222297924513921469765008418616249964700028350320397083862424000502625348922336e-48"
    },
    "relative_error": 5.134558873207754e-13,
    "raw_initial_F": [
      [
        [
          "-0.000000015318276097877260046268766144896731510811146530754586054140635047467448551788133",
          "-0.000000027951952668496558139461907343800498071251036766376363649642753341607907814224505"
        ],
        [
          "0.000000000000000000007280718776882294201529308487031609303465348044203776727486027636775650048463495",
          "0.00000005590392559458842608048340987982703585261156249799656880784622223762729733373333"
        ]
      ],
      [
        [
          "0.000000098017639127452845684312959494436181532205038590481769149964538726513079001529478",
          "-0.000000054030483101302620938710228279398680160740804068047027515338642219879662789665297"
        ],
        [
          "0.0000000000000000000101590981047964942870209024336821154964208056077998444056277402769041080770752",
          "0.00000010806076793509934756186045501371631225538165860249345976491243742294901064220234"
        ]
      ]
    ],
    "settings": {
      "radius": 8,
      "formal_order": 80,
      "tolerance": "1e-34",
      "order": 48,
      "vertex": "1.5"
    }
  }
}


==> anc/computational_preprint/results/rigid_oscillatory_e02/endpoint_refined.json <==
{
  "s": [
    [
      [
        "-6635623.0214061258572259412660828086352633317601484763991534853841069682067001628",
        "2.0573704024388528877847250869018474434102543413363797733645373098784045992685342"
      ]
    ],
    [
      [
        "0.00000015070172753898870081318661740991932566579008742975543894728731225628575672566432",
        "2.4934039578506460183201801180111429448309087353249716575716698271108620650867867e-31"
      ]
    ],
    [
      [
        "-6635623.0214061258572259412660828086352633317595285651723256376048013160321397187",
        "-2.0573704024388528877847250869018474434102527045874003941620044216164102741609781"
      ]
    ],
    [
      [
        "-6635623.0214061258572258900311781689549597745934081640783887755447937327803885168",
        "2.0573704024388529014911345839585717777706882098735603545545888861474864650628282"
      ]
    ]
  ],
  "J": [
    [
      [
        "244256871.49318134594347037341170848175755765063575683937270966373021106081333923",
        "415664992.40916903875181382637301874178103206879773083625904443228921389708419125"
      ],
      [
        "24106323.589589101445602352644198912319822322842585666017755334530564276233362169",
        "43854651.127001875426031758688216321043843246842944329542861214025723190559557834"
      ]
    ],
    [
      [
        "-0.0000000000074889297951809216724095479464008741129772818295084674972982100854057703528090042",
        "1.0454071236746883522507671504604581404653506504880792004679367986718270077256222e-29"
      ],
      [
        "-0.00000000000077897931398409291833278732584463007199935101073591089754876204033255127243609398",
        "9.2603533988343024125100656640218777797157256197708884641059436992815324470888634e-31"
      ]
    ],
    [
      [
        "244256871.49318134594347037341170848175755765060081675375906280903653380200583962",
        "-415664992.40916903875181382637301874178103206875710987226131586585463527551958235"
      ],
      [
        "24106323.589589101445602352644198912319822322839030415817610816875420028712382211",
        "-43854651.127001875426031758688216321043843246838652821389587181638587129696137224"
      ]
    ],
    [
      [
        "244256871.49318134594346885541952627242907609595355143789704718715889561522981391",
        "415664992.40916903875181342156374068065993249669013291279780471747490828295337606"
      ],
      [
        "24106323.589589101445602184344574612026120347581423192591550879482027083132529654",
        "43854651.127001875426031713842904788236768292259624186790735509367971626343961481"
      ]
    ]
  ],
  "diagnostic": {
    "adjacent_determinants": [
      [
        "0.99999999999999999999999999999999999999999999990509038374064714715661295667056425",
        "0.0"
      ],
      [
        "-1.0000000000000000000000000000000000000000000000013092386060695301322946345085216",
        "1.7789399964593873890037055326253622945544666361248702317974708267722990985816953e-49"
      ],
      [
        "0.99999999999999999999999999999999999999999999999999864350588158765680351260403417",
        "-1.1817941029830756188266815133376948113686437448325742530618835668948414871818006e-52"
      ],
      [
        "-1.0000000000000000000000151307971171783920004768720924272534170861373073146270829",
        "-0.0000000000000000000000072801759767125564047029284687034474257000858311336046966362046036429858278699405"
      ]
    ],
    "adjacent_error": "0.000000000000000000000016791128123301202499126385281474277465133774484671080998929652785842223758584786",
    "spectral_steps": 4090
  },
  "row_reference_variation_drift": [
    6.0707688854339346e-27,
    2.2079222747713825e-18,
    8.351905345971834e-30,
    3.475261452356875e-24
  ],
  "settings": {
    "radius": 8,
    "formal_order": 192,
    "tolerance": "1e-42",
    "order": 44,
    "vertex": "1.5",
    "digits": 120
  }
}


==> anc/computational_preprint/results/rigid_oscillatory_e02/high_precision.py <==
"""Multiple-precision Taylor continuation and local canonical Lax columns.

All Taylor coefficients come from algebraic recurrences, not numerical
differentiation. Error controls are refinement diagnostics, not enclosures.
"""
from bisect import bisect_right

import mpmath as mpm
from mpmath import mp
import numpy as np

import compare_monodromy as c


def mc(z):
    return mp.mpc(float(z.real), float(z.imag))


class Parameters:
    def __init__(self):
        # Embed the pilot's binary initial data exactly; do not silently change
        # them to decimal data while investigating sensitive continuation.
        self.x0, self.q0, self.h0 = map(mc, (c.core.X0, c.core.Q0, c.core.H0))
        self.a, self.b = map(mc, (c.core.THETA0, c.core.THETAINF))


def conv(a, b, n):
    return sum((a[k]*b[n-k] for k in range(n+1)), mp.mpc(0))


def horner(coeff, step):
    value = coeff[-1]
    for term in reversed(coeff[:-1]):
        value = value*step+term
    return value


def step_radius(coefficients, tol, cap):
    order = len(coefficients[0])-1
    radius = mp.mpf(cap)
    for series in coefficients:
        scale = max(1, abs(series[0]))
        for n in range(order-2, order+1):
            if series[n]:
                radius = min(radius, (tol*scale/abs(series[n]))**(mp.mpf(1)/n))
    return radius*mp.mpf('.7')


def reference_coefficients(x, state, p, order):
    series = [[v] for v in state]
    q, h, r, logq, logd, y1, v1, y2, v2 = series
    potential = []
    for n in range(order):
        qh, qq, hh, rr = (conv(a, b, n) for a, b in ((q,h),(q,q),(h,h),(r,r)))
        xq = x*q[n]+(q[n-1] if n else 0)
        xh = x*h[n]+(h[n-1] if n else 0)
        xr = x*r[n]+(r[n-1] if n else 0)
        xx = x*x if n == 0 else 2*x if n == 1 else 1 if n == 2 else 0
        potential.append(xx-(2*p.b-1 if n == 0 else 0)+6*xq+mp.mpf(15)/4*qq+12*p.a*p.a*rr)
        rhs = [2*qh+qq+2*xq,
               -hh-2*qh-2*xh-(2*p.b if n == 0 else 0)-4*p.a*p.a*rr,
               -2*conv(r,h,n)-conv(r,q,n)-2*xr,
               2*h[n]+q[n]+(2*x if n == 0 else 2 if n == 1 else 0),
               q[n]/2+(x if n == 0 else 1 if n == 1 else 0),
               v1[n], conv(potential,y1,n), v2[n], conv(potential,y2,n)]
        for seq, value in zip(series, rhs):
            seq.append(value/(n+1))
    return series


class TaylorReference:
    def __init__(self, span=6, digits=50, tolerance='1e-28', order=32):
        self.digits, self.order = digits, order
        self.segments, self.cost = {}, {}
        with mp.workdps(digits):
            self.p = Parameters()
            p = self.p
            initial = [p.q0, p.h0, 1/p.q0, mp.log(p.q0), mp.mpc(0),
                       mp.mpc(1), mp.mpc(0), mp.mpc(0), mp.mpc(1)]
            self.initial = initial
            for sign in (-1, 1):
                t, state, segments = mp.mpf(0), initial, []
                while abs(t) < span:
                    coeff = reference_coefficients(p.x0+t, state, p, order)
                    size = min(step_radius(coeff, mp.mpf(tolerance), '.2'), span-abs(t))
                    if size < mp.mpf('1e-12'):
                        raise RuntimeError('Reference step below 1e-12')
                    step = sign*size
                    segments.append((t, t+step, coeff))
                    state = [horner(seq, step) for seq in coeff]
                    t += step
                self.segments[sign] = segments
                self.cost[sign] = len(segments)
        self.starts = {sgn: [float(abs(a)) for a, _, _ in seq]
                       for sgn, seq in self.segments.items()}
        self.qdouble = {sgn: [np.array([complex(v) for v in cf[0]]) for _, _, cf in seq]
                        for sgn, seq in self.segments.items()}

    def at(self, t):
        with mp.workdps(self.digits):
            sign = 1 if t >= 0 else -1
            index = max(0, bisect_right(self.starts[sign], abs(float(t)))-1)
            origin, end, coeff = self.segments[sign][index]
            if abs(t) > abs(end)+mp.mpf('1e-12'):
                raise ValueError('Requested point outside reference interval')
            return [horner(seq, mp.mpf(t)-origin) for seq in coeff]

    def matrix(self, t):
        s = self.at(t)
        return mp.matrix([[s[5],s[7]],[s[6],s[8]]])

    def q_float(self, t):
        sign = 1 if t >= 0 else -1
        index = max(0, bisect_right(self.starts[sign], abs(float(t)))-1)
        origin = float(self.segments[sign][index][0])
        return np.polynomial.polynomial.polyval(t-origin, self.qdouble[sign][index])


def lax_parts(x, q, h, p):
    chi = q*h+2*p.b
    a0 = mp.matrix([[x,1],[-chi,-x]])
    residue = mp.matrix([[q*h/2,-q/2],[(q*h*h-4*p.a*p.a/q)/2,-q*h/2]])
    return a0, residue


def formal_series(x, q, h, p, order):
    _, d = lax_parts(x,q,h,p)
    chi = q*h+2*p.b
    out = [mp.eye(2)]
    b, cc = -mp.mpf(1)/2, -chi/2
    for n in range(1,order+1):
        prev = out[-1]
        dp = d*prev
        a = ((x+q/2)*cc-((n-1+p.b)*prev[1,0]+dp[1,0])/2)/n
        dd = -(chi*((n-1-p.b)*prev[0,1]+dp[0,1]+2*x*b)/2+d[1,0]*b)/n
        out.append(mp.matrix([[a,b],[cc,dd]]))
        b, cc = -((n-1-p.b)*prev[0,1]+dp[0,1]+2*x*b+dd)/2, ((n-1+p.b)*prev[1,0]+dp[1,0]-2*x*cc-chi*a)/2
    return out


def formal_value(z, series):
    result = series[-1].copy()
    for coefficient in reversed(series[:-1]):
        result = result/z+coefficient
    return result


def spectral_coefficients(z, state, x, q, h, p, order, sensitivity):
    a0, d = lax_parts(x,q,h,p)
    za = a0+mp.matrix([[z,0],[0,-z]])
    aq = mp.matrix([[0,0],[-h,0]])
    ah = mp.matrix([[0,0],[-q,0]])
    dq = mp.matrix([[h/2,-mp.mpf(1)/2],[h*h/2+2*p.a*p.a/q**2,-h/2]])
    dh = mp.matrix([[q/2,0],[q*h,-q/2]])
    groups = 3 if sensitivity else 1
    coeff = [[v] for v in state]
    divided = [[] for _ in state]
    for n in range(order):
        for j in range(len(state)):
            divided[j].append((coeff[j][n]-(divided[j][n-1] if n else 0))/z)
        for g in range(groups):
            off = 2*g
            u = mp.matrix([coeff[off][n],coeff[off+1][n]])
            v = mp.matrix([divided[off][n],divided[off+1][n]])
            rhs = za*u+d*v
            if n:
                rhs += mp.matrix([coeff[off][n-1],-coeff[off+1][n-1]])
            if g:
                base = mp.matrix([coeff[0][n],coeff[1][n]])
                divbase = mp.matrix([divided[0][n],divided[1][n]])
                rhs += (aq if g == 1 else ah)*base+(dq if g == 1 else dh)*divbase
            coeff[off].append(rhs[0]/(n+1))
            coeff[off+1].append(rhs[1]/(n+1))
    return coeff


def kernel_coefficients(z, coeff, x, q, h, root, p):
    u, v = coeff[:2]
    nterms = len(u)-1
    chi, bdiag = q*h+2*p.b, z+x+q/2
    w1 = [bdiag*u[n]+(u[n-1] if n else 0)+v[n] for n in range(nterms)]
    w2 = [-chi*u[n]-bdiag*v[n]-(v[n-1] if n else 0) for n in range(nterms)]
    qp = q*(2*h+q+2*x)
    hp = -h*h-2*h*(q+x)-2*p.b-4*p.a*p.a/q**2
    aa, uw, out, dxout = [], [], [], []
    for n in range(nterms):
        aa.append(conv(u,u,n))
        uw.append(conv(u,w1,n))
        bracket = (h-z)*aa[n]-(aa[n-1] if n else 0)-conv(u,v,n)
        derivative = (qp/(2*q)*bracket+hp*aa[n]+2*(h-z)*uw[n]
                      -2*(uw[n-1] if n else 0)-conv(w1,v,n)-conv(u,w2,n))
        out.append((root*bracket/2-(out[n-1] if n else 0))/z)
        dxout.append((root*derivative/2-(dxout[n-1] if n else 0))/z)
    return out, dxout


def spectral_path(state, vertices, x, q, h, p, tol, order=32, sensitivity=False, root=None):
    integrals = [mp.mpc(0),mp.mpc(0)]
    steps = 0
    for start, end in zip(vertices[:-1],vertices[1:]):
        z = start
        while abs(end-z) > mp.mpf('1e-60'):
            coeff = spectral_coefficients(z,state,x,q,h,p,order,sensitivity)
            size = min(step_radius(coeff,tol,min(mp.mpf('.7'),abs(z)/3)),abs(end-z))
            step = (end-z)/abs(end-z)*size
            if root is not None:
                for k, seq in enumerate(kernel_coefficients(z,coeff,x,q,h,root,p)):
                    integrals[k] += step*horner([v/(n+1) for n,v in enumerate(seq)],step)
            state = [horner(seq,step) for seq in coeff]
            z += step
            steps += 1
            if steps > 30000:
                raise RuntimeError('Spectral path exceeded step budget')
    return state, integrals


def vertices(radius,index,vertex_angle=0):
    angle = index*mp.pi/2
    inner = mp.mpf('1.45')
    path = [radius*mp.exp(1j*angle),inner*mp.exp(1j*angle)]
    pieces = int(mp.ceil(abs(angle-vertex_angle)/(mp.pi/4)))
    if pieces:
        path.extend(inner*mp.exp(1j*(angle+(vertex_angle-angle)*j/pieces)) for j in range(1,pieces+1))
    return path


def canonical_column(x,q,h,p,index,radius,formal_order,tol,*,sensitivity=False,root=None,vertex_angle=0):
    path = vertices(radius,index,vertex_angle)
    z = path[0]
    column = 0 if index % 2 else 1
    sign = 1 if column == 0 else -1
    formal = formal_value(z,formal_series(x,q,h,p,formal_order))
    initial = [formal[0,column],formal[1,column]]
    if sensitivity:
        # A high-precision central difference is used only on the explicit
        # formal coefficients; the spectral sensitivities obey differentiated ODEs.
        eps = mp.power(10,-mp.dps//3)
        for dq,dh in ((eps,0),(0,eps)):
            plus = formal_value(z,formal_series(x,q+dq,h+dh,p,formal_order))
            minus = formal_value(z,formal_series(x,q-dq,h-dh,p,formal_order))
            initial += [(plus[j,column]-minus[j,column])/(2*eps) for j in range(2)]
    result, pair = spectral_path(initial,path,x,q,h,p,tol,sensitivity=sensitivity,root=root)
    theta = z*z/2+x*z-p.b*(mp.log(radius)+1j*index*mp.pi/2)
    factor = mp.exp(sign*theta)
    return [v*factor for v in result], [v*factor**2 for v in pair]


def monodromy(x,q,h,p,radius=16,formal_order=48,tol='1e-30'):
    columns = {}
    for j in range(-4,2):
        values,_ = canonical_column(x,q,h,p,j,mp.mpf(radius),formal_order,mp.mpf(tol),sensitivity=True)
        columns[j] = mp.matrix([[values[0],values[2],values[4]],[values[1],values[3],values[5]]])
    def det(u,v):
        return u[0]*v[1]-u[1]*v[0]
    for index,left,right in ((1,1,0),(-1,-1,0),(-2,-1,-2),(-3,-3,-2),(-4,-3,-4)):
        u,v,target = columns[left],columns[right],columns[index].copy()
        determinant = det(u[:,0],v[:,0])
        dd = [det(u[:,j],v[:,0])+det(u[:,0],v[:,j]) for j in (1,2)]
        columns[index][:,0] = target[:,0]/determinant
        for j in (1,2):
            columns[index][:,j] = target[:,j]/determinant-target[:,0]*dd[j-1]/determinant**2
    frames = []
    for a,b in ((1,0),(-1,0),(-1,-2),(-3,-2),(-3,-4)):
        frames.append([mp.matrix([[columns[a][0,j],columns[b][0,j]],
                                  [columns[a][1,j],columns[b][1,j]]]) for j in range(3)])
    ss, ds = [], []
    for k in range(4):
        left,right = frames[k],frames[k+1]
        inv = left[0]**-1
        matrix = inv*right[0]
        row,col = (1,0) if k%2 == 0 else (0,1)
        ss.append(matrix[row,col])
        ds.append([(inv*(right[j]-left[j]*matrix))[row,col] for j in (1,2)])
    products = mp.matrix([ss[a]*ss[b] for a,b in c.PAIRS])
    jac = mp.matrix([[ss[a]*ds[b][j]+ss[b]*ds[a][j] for j in range(2)] for a,b in c.PAIRS])
    return ss, products, jac


def contour_basis(x,state,p,radius=16,formal_order=48,tol='1e-30',coefficients=None):
    q,h,_,logq,logd = state[:5]
    root = mp.exp(logq/2)
    answers, saved = [], {}
    for name,spec in c.old.CYCLES.items():
        cols,pairs = [], []
        vertex_angle = mp.pi if name == 'B' else mp.mpf(0)
        for j in spec['indices']:
            values,pair = canonical_column(x,q,h,p,j,mp.mpf(radius),formal_order,mp.mpf(tol),root=root,vertex_angle=vertex_angle)
            gauge = mp.exp((1 if j%2 else -1)*logd)
            cols.append([v*gauge for v in values])
            pairs.append([v*gauge*gauge for v in pair])
        if coefficients is None:
            square = mp.matrix([[u[0]**2 for u in cols],
                                [u[0]*u[1] for u in cols],[u[1]**2 for u in cols]])
            # Cofactors give the null vector without a double-precision SVD.
            coef = [(-1)**j*mp.det(mp.matrix([[square[r,k] for k in range(4) if k != j] for r in range(3)])) for j in range(4)]
            scale = max(abs(v) for v in coef)
            coef = [v/scale for v in coef]
        else:
            coef = coefficients[name]
        saved[name] = coef
        answers.append([sum(coef[k]*pairs[k][r] for k in range(4)) for r in range(2)])
    return mp.matrix([[answers[0][0],answers[1][0]],[answers[0][1],answers[1][1]]]), saved


def tangent_conversion(x,state):
    q,h = state[:2]
    root = mp.exp(state[3]/2)
    qp = q*(2*h+q+2*x)
    return mp.matrix([[root,0],[-qp/(4*q*root)-root/2,1/(2*root)]])


==> anc/computational_preprint/results/rigid_oscillatory_e02/pii_core.py <==
"""PII (alpha=0): Taylor background, canonical columns, and squared cycles.

The author's source article is read-only. Contours here are finite sums of
subdominant rays with cancelling symmetric-square boundaries at lambda=0.
"""
from bisect import bisect_right

from mpmath import mp

from high_precision import conv, horner, step_radius


def reference_coefficients(x, state, order):
    series = [[v] for v in state]
    u, w, integral_u, y1, v1, y2, v2 = series
    square, potential = [], []
    for n in range(order):
        square.append(conv(u, u, n))
        potential.append(6*square[n]+(x if n == 0 else 1 if n == 1 else 0))
        rhs = [w[n], 2*conv(square, u, n)+x*u[n]+(u[n-1] if n else 0),
               u[n], v1[n], conv(potential, y1, n), v2[n], conv(potential, y2, n)]
        for seq, value in zip(series, rhs):
            seq.append(value/(n+1))
    return series


class Reference:
    def __init__(self, span=12, digits=70, tolerance='1e-36', order=40,
                 x0='-1', u0='.2', w0='.1'):
        self.digits, self.span = digits, mp.mpf(span)
        self.segments = []
        with mp.workdps(digits):
            self.x0 = mp.mpf(x0)
            self.initial = list(map(mp.mpf, [u0, w0, '0', '1', '0', '0', '1']))
            t, state = mp.mpf(0), self.initial
            while -t < self.span:
                cf = reference_coefficients(self.x0+t, state, order)
                step = -min(step_radius(cf, mp.mpf(tolerance), '.25'), self.span+t)
                if abs(step) < mp.mpf('1e-14'):
                    raise RuntimeError('PII reference step below floor')
                self.segments.append((t, t+step, cf))
                state = [horner(seq, step) for seq in cf]
                t += step
        self.starts = [abs(a) for a, _, _ in self.segments]

    def at(self, t):
        with mp.workdps(self.digits):
            t = mp.mpf(t)
            if t > 0 or -t > self.span:
                raise ValueError('PII reference defined on [-span, 0]')
            index = max(0, bisect_right(self.starts, -t)-1)
            origin, _, cf = self.segments[index]
            return [horner(seq, t-origin) for seq in cf]

    def potential(self, t):
        # Evaluate only the background, never reference linearized solutions.
        index = max(0, bisect_right(self.starts, -t)-1)
        origin, _, cf = self.segments[index]
        u = horner(cf[0], t-origin)
        return self.x0+t+6*u*u

    def matrix(self, t):
        s = self.at(t)
        return mp.matrix([[s[3], s[5]], [s[4], s[6]]])

    def anchor(self, t):
        # At lambda=0, B=u*sigma_1; these matrices commute for different x.
        z = self.at(t)[2]
        return mp.matrix([[mp.cosh(z), mp.sinh(z)], [mp.sinh(z), mp.cosh(z)]])


def formal_column(x, u, w, sign, order):
    """Riccati ratio and its amplitude, with leading coefficient exactly one.

sign=+1 is column 1, exp(-i*Omega); sign=-1 is column 2.
Only algebraic recurrence is used; no coefficients are copied from print.
"""
    ii = mp.j*sign
    r = [mp.mpc(0), ii*u/2, w/4]
    for m in range(1, order+1):
        lhs = -(m-1)*r[m-1] if m >= 2 else 0
        square_next = sum(r[k]*r[m+1-k] for k in range(1, m+1))
        square = sum(r[k]*r[m-k] for k in range(1, m))
        r.append((lhs-ii*(2*x+4*u*u)*r[m]+4*u*square_next+2*ii*w*square)/(8*ii))
    log_amp = [mp.mpc(0)]
    for n in range(1, order+1):
        log_amp.append(-(4*u*r[n+2]+2*ii*w*r[n+1])/n)
    amp = [mp.mpc(1)]
    for n in range(1, order+1):
        amp.append(sum(k*log_amp[k]*amp[n-k] for k in range(1, n+1))/n)
    other = [conv(r, amp, n) for n in range(order+1)]
    return [amp, other] if sign == 1 else [other, amp]


def spectral_coefficients(z, state, x, u, w, order, sensitivity=False):
    cf = [[v] for v in state]
    groups = 3 if sensitivity else 1
    diagonal = -mp.j*(4*z*z+x+2*u*u)
    upper, lower = 4*u*z+2*mp.j*w, 4*u*z-2*mp.j*w
    for n in range(order):
        for g in range(groups):
            a, b = cf[2*g:2*g+2]
            ra, rb = diagonal*a[n]+upper*b[n], lower*a[n]-diagonal*b[n]
            if n:
                ra += -8*mp.j*z*a[n-1]+4*u*b[n-1]
                rb += 4*u*a[n-1]+8*mp.j*z*b[n-1]
            if n >= 2:
                ra -= 4*mp.j*a[n-2]
                rb += 4*mp.j*b[n-2]
            if g == 1:
                ra += -4*mp.j*u*cf[0][n]+4*z*cf[1][n]
                rb += 4*z*cf[0][n]+4*mp.j*u*cf[1][n]
                if n:
                    ra += 4*cf[1][n-1]
                    rb += 4*cf[0][n-1]
            elif g == 2:
                ra += 2*mp.j*cf[1][n]
                rb -= 2*mp.j*cf[0][n]
            a.append(ra/(n+1))
            b.append(rb/(n+1))
    return cf


def kernel_coefficients(z, cf, u):
    a, b = cf[:2]
    out, dx, minus = [], [], []
    for n in range(len(a)-1):
        aa, bb, ab = conv(a, a, n), conv(b, b, n), conv(a, b, n)
        out.append(aa+bb)
        minus.append(aa-bb)
        dx.append(-2*mp.j*(z*minus[n]+(minus[n-1] if n else 0))+4*u*ab)
    return out, dx


def canonical(x, u, w, index, radius=4, formal_order=40, tolerance='1e-26',
              sensitivity=False, quadrature=True, order=32):
    angle = -mp.pi/6+index*mp.pi/3
    sign = 1 if index % 2 == 0 else -1
    z = mp.mpf(radius)*mp.exp(mp.j*angle)
    initial_z = z
    def initial(uu, ww):
        return [horner(cf, 1/z) for cf in formal_column(x, uu, ww, sign, formal_order)]
    state = initial(u, w)
    boundary = -mp.j*(state[0]**2-state[1]**2)/2
    if sensitivity:
        eps = mp.power(10, -mp.dps//3)
        for du, dw in ((eps, 0), (0, eps)):
            plus, minus = initial(u+du, w+dw), initial(u-du, w-dw)
            state.extend((a-b)/(2*eps) for a, b in zip(plus, minus))
    integrals = [mp.mpc(0), mp.mpc(0)]
    steps = 0
    while abs(z) > mp.mpf('1e-60'):
        cf = spectral_coefficients(z, state, x, u, w, order, sensitivity)
        kernel = kernel_coefficients(z, cf, u) if quadrature else None
        controlled = cf
        if kernel is not None:
            # Products have faster phase variation than individual columns.
            # Include both accumulated integrals in Taylor step selection.
            controlled = cf+[[integrals[k]]+[v/(n+1) for n,v in enumerate(seq)]
                             for k,seq in enumerate(kernel)]
        size = min(step_radius(controlled, mp.mpf(tolerance), '.4'), abs(z))
        step = -z/abs(z)*size
        if quadrature:
            for k, seq in enumerate(kernel):
                integrals[k] += step*horner([v/(n+1) for n, v in enumerate(seq)], step)
        state = [horner(seq, step) for seq in cf]
        z += step
        steps += 1
        if steps > 30000:
            raise RuntimeError('PII spectral step budget exceeded')
    exponent = mp.exp(-sign*mp.j*(4*initial_z**3/3+x*initial_z))
    return {'column': mp.matrix([v*exponent for v in state[:2]]),
            'sensitivities': [mp.matrix([v*exponent for v in state[k:k+2]]) for k in (2, 4)]
                            if sensitivity else [],
            'integral': mp.matrix([v*exponent**2 for v in integrals]),
            'boundary': boundary*exponent**2, 'steps': steps}


def wedge(a, b):
    return a[0]*b[1]-a[1]*b[0]


def squared(column):
    a, b = column
    return mp.matrix([a*a, a*b, b*b])


def cycle_coefficients(columns):
    rows = mp.matrix([[squared(v)[k] for v in columns] for k in range(3)])
    cofactors = []
    for j in range(4):
        minor = mp.matrix([[rows[k, l] for l in range(4) if l != j] for k in range(3)])
        cofactors.append((-1)**j*mp.det(minor))
    scale = max(map(abs, cofactors))
    if not scale:
        raise ValueError('Degenerate four-ray cycle')
    return [v/scale for v in cofactors]


class Contours:
    groups = [(0, 1, 2, 3), (2, 3, 4, 5)]

    def __init__(self, reference, **settings):
        self.reference, self.settings = reference, settings
        self.base = self.columns(0)
        self.weights = [cycle_coefficients([self.base[j]['column'] for j in group])
                        for group in self.groups]
        self.initial_matrix, _ = self.assemble(self.base)
        self.inverse = self.initial_matrix**-1

    def columns(self, t):
        u, w = self.reference.at(t)[:2]
        x = self.reference.x0+t
        return [canonical(x, u, w, j, **self.settings) for j in range(6)]

    def assemble(self, data):
        matrix = mp.matrix(2, 2)
        boundary = mp.matrix(1, 2)
        for k, (group, weights) in enumerate(zip(self.groups, self.weights)):
            for j, c in zip(group, weights):
                for row in range(2):
                    matrix[row, k] += c*data[j]['integral'][row]
                boundary[k] -= c*data[j]['boundary']
        return matrix, boundary

    def at(self, t):
        data = self.columns(t) if t else self.base
        anchor = self.reference.anchor(t)
        direction_defect = mp.mpf(0)
        corrections = []
        for j, local in enumerate(data):
            target = anchor*self.base[j]['column']
            pivot = max(range(2), key=lambda k: abs(local['column'][k]))
            gamma = target[pivot]/local['column'][pivot]
            direction_defect = max(direction_defect,
                                   max(map(abs, gamma*local['column']-target))/max(map(abs, target)))
            corrections.append(abs(gamma-1))
            data[j] = dict(local, column=gamma*local['column'],
                           integral=gamma**2*local['integral'], boundary=gamma**2*local['boundary'])
        raw, boundary = self.assemble(data)
        inner = mp.mpf(0)
        for group, weights in zip(self.groups, self.weights):
            residual = sum((c*squared(data[j]['column']) for j, c in zip(group, weights)), mp.zeros(3, 1))
            scale = sum(abs(c)*max(map(abs, squared(data[j]['column']))) for j, c in zip(group, weights))
            inner = max(inner, max(map(abs, residual))/scale)
        return raw*self.inverse, {'direction_defect': direction_defect,
                                  'amplitude_correction': max(corrections),
                                  'inner_boundary_defect': inner,
                                  'outer_boundary': max(map(abs, boundary*self.inverse))}


def monodromy(x, u, w, **settings):
    """Four connection coefficients and their fixed-x (u,w) derivatives.

v[j+2] = a[j]*v[j] + b[j]*v[j+1]; b are Stokes coefficients
in the explicitly specified subdominant-column convention. No determinant
or conservation projection is applied. The four entries are redundant.
"""
    data = [canonical(x, u, w, j, sensitivity=True, quadrature=False, **settings) for j in range(6)]
    values, jacobian = mp.matrix(4, 1), mp.matrix(4, 2)
    adjacent = []
    for j in range(4):
        a, b, c = [data[k]['column'] for k in (j, j+1, j+2)]
        numerator, denominator = wedge(a, c), wedge(a, b)
        values[j] = numerator/denominator
        adjacent.append(abs(denominator-(-1)**j))
        for k in range(2):
            da, db, dc = [data[l]['sensitivities'][k] for l in (j, j+1, j+2)]
            dn = wedge(da, c)+wedge(a, dc)
            dd = wedge(da, b)+wedge(a, db)
            jacobian[j, k] = (dn*denominator-numerator*dd)/denominator**2
    return values, jacobian, max(adjacent)


==> anc/computational_preprint/results/rigid_oscillatory_e02/results.json <==
{
  "status": "failed_monitor_resolution",
  "epsilon": ".2",
  "interval": [
    -7,
    8
  ],
  "comparison_digits": 90,
  "protected_hashes": {
    "pii2024_manuscript.tex": "3925622cceb799099d6f36f1185a8ff65998f938fb43e1394351c14509683565",
    "piv2026_manuscript.tex": "a5f8155b24d60e796947b73983c3c2262b8fd08a43b00172604f8af0fb2a23d2",
    "ms_source.zip": "e6ec0a309d7ac0d8d428655e3bc4ae3206694690cc922101316c7fd3222fe55f",
    "ms_submission.zip": "59072bd5e7c8789be3bcff94e0dd1117402eaefb6bfb7ec7a13caa9f17c218f8",
    "integral_solution_results.json": "a2a6d12cc43d693e0540387a05c0b22d477b92dff2130aab3c3d4d286822d14e",
    "normalization_results.json": "b30d680b04bd58b5c7322c9eb2824ce5bff1cdbf3597c3d50bbf1be5264172a7",
    "numerical_results.json": "d16944f2498af0a629cc953f39a870a76051e6bd82295a96a71cbdf9f9c962c9",
    "piv_integral_solution.csv": "15943fbd689700e8f35da3b1e94029c54e6cac12868c3d3a670ef31e4f0295c0",
    "piv_integral_solution.pdf": "65118f00ae53781063385b8e154c9d7336df36f921b226f7a0ca48ea8585499a",
    "piv_two_contour_solutions.csv": "a391a7985793eb0e93164a9e0b9d263252562198df50c59bd851ca4fe8e73052",
    "piv_two_contour_wronskian.pdf": "24d723986822afc5b13d929670a6e941aca873f8b51512bad71fe59aa26792b9",
    "piv_verification_report.md": "fc6373aaf16e8800b278ef68128295afc77b4e73253f0107fa1162c6a6d82a41",
    "symbolic_results.json": "c15210927b3cab0d541b2c6cb09dda7bcb583e5a095925fdb14626ab3482f006",
    "two_contour_results.json": "2439d85640a5409ff9b6380abf3073b70a909c3e58f89f3dad6651e0fcf3237d",
    ".9902007v1.pdf": "9d561f2b27fd43e78a9db90625e72980fb4d879363e49253f17b4b98db909494",
    "results.json": "97cadc9bf74ad00564e8c0417b5c2979255ff895d5cc9d3181f6eda71a9c72c6"
  },
  "monitor": {
    "0.0": {
      "s": [
        [
          [
            "-6635623.0214061258572259413075196662183701715798045334341196242070705397164976181",
            "2.0573704024388528877847535613828069734873709184830709327284079254637856332498721"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643592564369284231190605403647820570420394146313815167942",
            "-6.4639249940454866603011687732113827176178577106922109651866337670186004746855409e-37"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828085986882087436174934172222181219505156027885463",
            "-2.0573704024388528877847820100690740848175786650700387014622182870806986157998071"
          ]
        ],
        [
          [
            "-6635623.0214061258572259413075196662183701642398191350283146753277775689838071016",
            "2.0573704024388528877847535613828069846991021277487472880735042912116843024952392"
          ]
        ]
      ],
      "J": [
        [
          [
            "-23790398.052221698848681474997784636815665816769495055975171810112177689657681725",
            "-43158636.156305754215448291936576872460432675027921699260428546481893732210644114"
          ],
          [
            "12307664.418289871278248849100532340933253516800495494442776125621330407632157193",
            "-6744866.6437509672416525022082730554902997163930810964883288371638777617166483015"
          ]
        ],
        [
          [
            "0.00000000000076706243564374238911910888558701754466107299987125782851110535869020656976354934",
            "2.7550463350587210510261720817837260735890534042654517958754301268090397733749101e-37"
          ],
          [
            "0.000000000000012599123515101193384181007152732738371100637562418588500771510352903043984968179",
            "5.4395258731812233499122802223578143549152948109372048842619301630032098603696065e-38"
          ]
        ],
        [
          [
            "-23790398.052221698848681474868079608047323855394899705860339352194605792132273809",
            "43158636.156305754215448291666978235984591892318112880727577496699170240615503485"
          ],
          [
            "12307664.418289871278248849020823722889307273534107808401459538691436699115740452",
            "6744866.6437509672416525021662091987629060059586551578924237918935774765985130476"
          ]
        ],
        [
          [
            "-23790398.052221698848681474997784636819259296971666761100026515823860608072924523",
            "-43158636.156305754215448291936576872466657416781424825033835403198760106238291358"
          ],
          [
            "12307664.418289871278248849100532340931604321317923977105369820765480974727635625",
            "-6744866.6437509672416525022082730554888012953366186632029207414119556589007731515"
          ]
        ]
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "0.99999999999999999999999999998847998455612764223819590444712865886266934291944836",
            "0.0"
          ],
          [
            "-1.0000000000000000000000000062330869398399228541591599713717546935098537788742752",
            "-4.2892175820465751600676559198581536947255098754978545129058810069130852151430277e-30"
          ],
          [
            "1.0000000000000000000000000062330869399298635240752305569276487090802462464123247",
            "-4.2892177117027942812945569163652267943125406268312598723047752241379996772630985e-30"
          ],
          [
            "-0.99999999999999999999999999998847998455612925271878238520298179674742128472552662",
            "-1.1092924449549175100067214607778248076196226987953087751865352163325003479679026e-41"
          ]
        ],
        "adjacent_error": "6.2330884157143807100352873929442568919415957143049042569619842037560644390900668e-27",
        "spectral_steps": 2969
      },
      "row_reference_variation_drift": [
        0.0,
        0.0,
        0.0,
        0.0
      ]
    },
    "4.6188984220477005": {
      "s": [
        [
          [
            "-6635623.0214061258572259412660828086352632941539959028983232951548181696265934142",
            "2.0573704024388528877847250869018484328671131207369842938923214502313684337870486"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643686671674877841084076126557056897383621973481665765923",
            "-2.2414912292996669790225222900989229640735764816337977920129695396992439167129275e-44"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086361282283090972136957058330695535495364557889",
            "-2.0573704024388528877847250869023807997205131821386708489271359442928390924990667"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352632962043334639777684203013125025458847654",
            "2.0573704024388528877847250869018484379312446335916783233619230008537470641591013"
          ]
        ]
      ],
      "J": [
        [
          [
            "16580393.291759118457084855401996891165660727778434400234622487281038138754490542",
            "21149307.08219388135718222647405605841617545439525927050373227562498211570588991"
          ],
          [
            "-23009719.625464847967906052470508978933502028920800907769306148751401883881683577",
            "12364329.541846568108698265222528305213908478660180620298672423718438499836033187"
          ]
        ],
        [
          [
            "-0.00000000000040883871610395634932411569906653895121548144908752998869438932895955508933433183",
            "2.5393036827952945410329820952894160524572892481125797726922993579254815269701781e-43"
          ],
          [
            "-0.00000000000002009729044794010542702075983264051417583363270824362880534494003012009363873431",
            "-4.8233051435489824205044091783773786615572345548793921861172003460933710694540676e-44"
          ]
        ],
        [
          [
            "16580393.291759118457084855401996891166839297222082563376450064532689963592886341",
            "-21149307.082193881357182226474056058401151722442284451338656409887236323354813013"
          ],
          [
            "-23009719.625464847967906052470508978948088956857132438601786058399160875463602042",
            "-12364329.541846568108698265222528305216262359118396005587110728970464792980797439"
          ]
        ],
        [
          [
            "16580393.291759118457084855401996891165256850143709936556563790606618031958747584",
            "21149307.082193881357182226474056058412416930336999451993381910926137679064321807"
          ],
          [
            "-23009719.625464847967906052470508978929835420594747511278448915970958628312743119",
            "12364329.54184656810869826522252830521414625157308695960296884341379850006523416"
          ]
        ]
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "0.99999999999999999999999999999999999999999368081289314475516720905029130884803019",
            "0.0"
          ],
          [
            "-1.0000000000000000000000000000000000001801697820654011637276925957669801137764375",
            "-1.4874580849533054911795434937388938943237706344936039626390091909192668311388466e-37"
          ],
          [
            "0.99999999999999999999999999999999999999992215254766563039931559207427264392517847",
            "-5.4625028869375801688065731732726170446104695305565938996615895593190652642251078e-41"
          ],
          [
            "-0.9999999999999999999999999999999999999999873700346173580525358401639949903063984",
            "9.1700551818317559184609811082601925918082356849110398151210672090295919802123644e-43"
          ]
        ],
        "adjacent_error": "2.3363746684644503006884489765941841595653608776499270200340036124916979152160874e-37",
        "spectral_steps": 2822
      },
      "row_reference_variation_drift": [
        6.0707688854339784e-27,
        5.528166702913161e-22,
        8.351905146154188e-30,
        6.0707688857026116e-27
      ]
    },
    "5.277249508855723": {
      "s": [
        [
          [
            "-6635623.0214061258572259412660828086352631015511211641278371859735010620278447599",
            "2.0573704024388528877847250869018477106926715549879383190154197360973011459023959"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643686671674883915716504023256655284593451297936903741791",
            "3.2910777575530786181690528764487236621860246650368963129561595035027832864953118e-44"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086353521856818463104166258402606803159851376566",
            "-2.0573704024388528877847250869017999945697432736410649425258959617793686979045393"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352631142655445469630836338258912288122711398",
            "2.0573704024388528877847250869018477468906273083632312974162996469496864507331369"
          ]
        ]
      ],
      "J": [
        [
          [
            "15833712.633815209011342011310882519607647718458705731700239103198270278623417055",
            "18953766.84626311905562104732609630689981650073334512449781041971341595427694753"
          ],
          [
            "-179860684.76584854726125249757705837212584201924227932332992514477720275114603019",
            "-171620672.54087093536706699865783835318746775816700340647578785636951353727506462"
          ]
        ],
        [
          [
            "-0.00000000000037292038263628229993261695970265983068797924862696445172367413338693280636160075",
            "1.0576024755198697385548182395862636247990262099836452263710720429756501531665523e-43"
          ],
          [
            "0.0000000000036209593732519735397060481681599432086966997586733158568830591628256475840856528",
            "-7.8136811295869320115933548884662587978053083946692527486663845920973737969373616e-43"
          ]
        ],
        [
          [
            "15833712.633815209011342011310882519604672661871924760384120734974638243497043733",
            "-18953766.846263119055621047326096306898629333153826589229060210216452031780863339"
          ],
          [
            "-179860684.76584854726125249757705837209838950082545178296761684440053001812884417",
            "171620672.54087093536706699865783835317224781530268223813660423437800007778191009"
          ]
        ],
        [
          [
            "15833712.633815209011342011310882519607215003539546007079278878329762793942133421",
            "18953766.846263119055621047326096306900592369653619518935783556021628816338801859"
          ],
          [
            "-179860684.76584854726125249757705837212239395102434281567182210223139672802634244",
            "-171620672.54087093536706699865783835319571662335042983148795206947098150643631"
          ]
        ]
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "0.99999999999999999999999999999999999999996459262878319429814567638772710946173437",
            "0.0"
          ],
          [
            "-0.99999999999999999999999999999999999977704645607890695268851259171925802478039013",
            "2.1841818897085254104483386312264841888152323382153803067336021187314355428069424e-37"
          ],
          [
            "0.99999999999999999999999999999999999999994710906597201409961174206942766414103063",
            "-5.2699260383491127130159013094615320779271449012566281564695182645963432151273219e-41"
          ],
          [
            "-0.99999999999999999999999999999999999999994344983383742649274179832703519619990783",
            "2.0181963914189601432908004189496750611740215346957921438367256152384755663791947e-41"
          ]
        ],
        "adjacent_error": "3.1211342172402938351806805658311441994526453978434728307592305185572647753386969e-37",
        "spectral_steps": 2811
      },
      "row_reference_variation_drift": [
        6.070768885433961e-27,
        5.528166700004293e-22,
        8.351905455775692e-30,
        6.0707688855647285e-27
      ]
    },
    "5.377249508855724": {
      "s": [
        [
          [
            "-6635623.0214061258572259412660828086352631021281043802690852474569010531408458883",
            "2.057370402438852887784725086901847752566141008042213000932309691906546858391674"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643686671674882830990641048948758732683781483243811760681",
            "-2.0911364829637631765021481226496031177397689005493181707132617270906604869369958e-46"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086359071730679272351533632205385558516364595655",
            "-2.0573704024388528877847250869017062354111202680187896839782645811890118038836721"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352630624176883087451785103271146854065829695",
            "2.0573704024388528877847250869018477805515316721931492770783779868854913491855857"
          ]
        ]
      ],
      "J": [
        [
          [
            "-654537877.92140829954491566999828297104912188877114541290007324047442278890687107",
            "-625965100.31890602167503920056472732704233595887765278097406026674940768711346362"
          ],
          [
            "-3298658.2386623791677445874278667826110823149921057498916651959114413827122304415",
            "-4211352.9271409569825043194843233158311306072775903046380440958244693501090751611"
          ]
        ],
        [
          [
            "0.000000000013197081512879845671132836636242413590220007773958291840027993952642817725649124",
            "-4.156631135171257469605558375234327832327789308429393313900869807580916078986938e-42"
          ],
          [
            "0.000000000000081390472064428500541678988055363495572354647969471445437839093743492010452382253",
            "-2.6753967622923442630863115007874130320977122107524398208106404384312430008217789e-44"
          ]
        ],
        [
          [
            "-654537877.92140829954491566999828297110580614133334401782999260175566322540912453",
            "625965100.31890602167503920056472732690245738874089385910579656488006490198407694"
          ],
          [
            "-3298658.2386623791677445874278667826112508758529431659628564511460095178278915661",
            "4211352.927140956982504319484323315830343907974751099382563141642610785445687288"
          ]
        ],
        [
          [
            "-654537877.92140829954491566999828297101995575695475962020776064774859363590380888",
            "-625965100.31890602167503920056472732703376197904107240294193461311347991536728838"
          ],
          [
            "-3298658.2386623791677445874278667826109190345647052105808621546505528367968428021",
            "-4211352.927140956982504319484323315831055891260555322318617971081333247657338192"
          ]
        ]
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "0.99999999999999999999999999999999999999996178266899466453117944177164758108736797",
            "0.0"
          ],
          [
            "-0.99999999999999999999999999999999999984904964483817131262005652344158535868493251",
            "-1.1112518944532758637613900744047730145713423931228994334651143020154502331017947e-39"
          ],
          [
            "0.99999999999999999999999999999999999999993752400647494154225253007454283572470615",
            "-5.5071255438810177792231173648739614097736197652833108869824059240731190663269287e-41"
          ],
          [
            "-0.9999999999999999999999999999999999999999322161208862983199903907104682223794794",
            "1.1109921044954257195525552414138731882262762896966812612426809745494482714199805e-40"
          ]
        ],
        "adjacent_error": "1.5095444546039426473052530687514824107776653577688836903867270816709709949602527e-37",
        "spectral_steps": 2813
      },
      "row_reference_variation_drift": [
        6.070768885433969e-27,
        5.528166702141257e-22,
        8.351905290533643e-30,
        6.07076888560836e-27
      ]
    },
    "5.577249508855724": {
      "s": [
        [
          [
            "-6635623.0214061258572259412660828086352631998420942449338876048706031170927472354",
            "2.057370402438852887784725086901847702442921005198594660136503142335834482670845"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643686671674880750283405530648281499439978092578797281362",
            "-2.356895801864268352568877159723486696090166633142288765843005094740575558811663e-44"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352075813509941639084583638158233288207887904",
            "-2.0573704024388528877847250869014098051860656489845644210918208017155652145788692"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352632199798695567534985018219450197309649429",
            "2.0573704024388528877847250869018477672267213339828930509973250513674880290766828"
          ]
        ]
      ],
      "J": [
        [
          [
            "129427754.68995703988607861325392303246101314506866301653587682270108479707303455",
            "120427935.86622295572702608097296675462767271210484211700690652123560414399971828"
          ],
          [
            "126358352.2651918979266439138807764513832060487936731245374692145361822323301876",
            "122915835.58480326511342841321023283633483150310212995280909464921859478472479415"
          ]
        ],
        [
          [
            "-0.000000000002562403156959795461800439854016368097162423619350643263963763217708663892331707",
            "-7.1226379985922010086933903333546206233379270839201786341004716328238046691640973e-43"
          ],
          [
            "-0.0000000000025768933932356774118878021479932877141392723926738181850177344765481084881722894",
            "-6.7243993270713134022870316350837819657479125028682864688356256350894794009385225e-43"
          ]
        ],
        [
          [
            "129427754.68995703988607861325392303251647456922141390404440516148744541660799976",
            "-120427935.86622295572702608097296675467133098817215232979947328528922536794704659"
          ],
          [
            "126358352.26519189792664391388077645143899936544549313961719084306247040423950166",
            "-122915835.58480326511342841321023283637714211296230180656441268341277456432202445"
          ]
        ],
        [
          [
            "129427754.68995703988607861325392303245746744142220046121956729796777068252058254",
            "120427935.86622295572702608097296675463385858285294200562223820920746812128878907"
          ],
          [
            "126358352.26519189792664391388077645137953449304946463382533787222491223407287079",
            "122915835.5848032651134284132102328363409195659907390075389506626859579012258702"
          ]
        ]
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "0.99999999999999999999999999999999999999995233351019555290235670650956548688453354",
            "0.0"
          ],
          [
            "-0.99999999999999999999999999999999999998717151362595897447826442547505518356044712",
            "-1.5617008880115784019204944165218627744077162291405676486960427462314450671650194e-37"
          ],
          [
            "0.99999999999999999999999999999999999999992883605069248904386274006931007718821699",
            "-5.2755764780853972542841872507240167917888039869605814667043547808375550516365115e-41"
          ],
          [
            "-1.0000000000000000000000000000000000000002062284457889422996268962919664714258406",
            "-6.8059711637841277742058859096768337374237953671602540534295296058385082188360005e-41"
          ]
        ],
        "adjacent_error": "1.5669609662914542974307302889435436111139421853078389572726909211956844726898705e-37",
        "spectral_steps": 2817
      },
      "row_reference_variation_drift": [
        6.070768885433955e-27,
        5.528166710144611e-22,
        8.351905101835512e-30,
        6.0707688855681486e-27
      ]
    },
    "6.0": {
      "s": [
        [
          [
            "-6635623.0214061258572259412660828086352632777950904797308396121973624784942167916",
            "2.0573704024388528877847250869018476325037247816438709169538493476877812164196533"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643686671674877464038257432550194040709537292461051656724",
            "-3.4043654907202478738384963568309925591724210829022688814340152852730860807537327e-44"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352307513092839061927712215868457641207667904",
            "-2.0573704024388528877847250869014008293214692367387385254209206988534939735769092"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352630683814461592837400044837783964327719898",
            "2.0573704024388528877847250869018475508502342987281293275381108649326649900433213"
          ]
        ]
      ],
      "J": [
        [
          [
            "66964008.940890650174153340840482913453243795222873735465001607836491267985896569",
            "75132750.591478068270425135826653726051535994746364887521382757928199247590823546"
          ],
          [
            "-45701346.805230896529831491701982685684143280523558085718495585640754260707432711",
            "-40947709.997553720194001040672922593904887741825578170496302925979234438431457593"
          ]
        ],
        [
          [
            "-0.0000000000015063665310503576128710812265434885877670779868332691186315600394116130932770084",
            "1.8522496969229815009574233096447892256992677446260015485725138304802258588361758e-42"
          ],
          [
            "0.00000000000088260089228203701719521059324872714083454990994405296319234658795404853393503803",
            "-1.1585672592641916970746167725363827356172536575085878139340979530765031505870558e-42"
          ]
        ],
        [
          [
            "66964008.940890650174153340840482913439406440296449465674058955341874070065710292",
            "-75132750.591478068270425135826653725967727708551816707627788849959033141884492609"
          ],
          [
            "-45701346.805230896529831491701982685681792503635915920561152355354832754676676412",
            "40947709.997553720194001040672922593853305478757696067158334220192173941648865609"
          ]
        ],
        [
          [
            "66964008.940890650174153340840482913448018561655774695059954099285462770202391001",
            "75132750.591478068270425135826653726052675349086415549307234740390196469380939355"
          ],
          [
            "-45701346.805230896529831491701982685681054739947344535008541783920014122368831033",
            "-40947709.997553720194001040672922593905934849505361379328700676355863661098496601"
          ]
        ]
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "0.99999999999999999999999999999999999999993434308755287484059081869108404235734866",
            "0.0"
          ],
          [
            "-1.0000000000000000000000000000000000002057189854828145638900050962652415721501443",
            "-2.274561773768738806159628352525760655640747469247009355219850960990730364993457e-37"
          ],
          [
            "0.99999999999999999999999999999999999999992852476055921699709494640548286536322754",
            "-3.1330062005107027778500714338725842125653516260833587585267723030718787644040322e-41"
          ],
          [
            "-1.00000000000000000000000000000000000000015209834724112836490574523303517164543",
            "-2.2589216855183686657916252052641008114301099226577876200305586838902052893531116e-40"
          ]
        ],
        "adjacent_error": "3.066865070637741353527142752862186345582458038917974610556026478004938941490908e-37",
        "spectral_steps": 2794
      },
      "row_reference_variation_drift": [
        6.070768885433944e-27,
        5.528166700664297e-22,
        8.351905298750603e-30,
        6.0707688856029435e-27
      ]
    },
    "15.0": {
      "s": [
        [
          [
            "-6635623.0214061258572259412660828086675407531976440711212438652697412953044377108",
            "2.0573704024388528877847250869515800573677860102993005698763045317533802928198499"
          ]
        ],
        [
          [
            "0.00000015070172753874162486441021274934668110237579310353237567194581057211077960909656",
            "-0.00000000000000000023539416874391235596978587535519270116812319507541029873227220257551293694938829"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086000538832589811706453237964307402197829186794",
            "-2.0573704024388528877847250869506532710173808168367212319758885632130708250896825"
          ]
        ],
        [
          [
            "-6635623.0214015409546962200114446944894844778988261527058821021754810699729218531",
            "2.0573751238170975750824696773737361570366028844295526388092462432954246711491999"
          ]
        ]
      ],
      "J": [
        [
          [
            "244256871.49318134594347037341170848788610522364666041886137533244670318335694458",
            "415664992.4091690387518138263730187441884492478836467246613345734771597241709051"
          ],
          [
            "24106323.589589101445602352644198912954658851536837870911413478803536446550096011",
            "43854651.12700187542603175868821632129551445769430291199410729198439873121227075"
          ]
        ],
        [
          [
            "-0.0000000000074889407458017626500413833146453694348718026440750245087908632428269711682491962",
            "-0.000000000000000010426744896667749293673637807620670655911295133418406919619111707071012623279111"
          ],
          [
            "-0.00000000000077898030810485148747791108658269991547425310880143587540182987793781111771728393",
            "-0.00000000000000000094643745707718486446352913716510480928224351990967826589472339987306982360541432"
          ]
        ],
        [
          [
            "244256871.49318134594347037341170848158729043539044126369149844302163789384201043",
            "-415664992.40916903875181382637301874018064472030902410321687430339492619365676687"
          ],
          [
            "24106323.589589101445602352644198912315275387957858012101373370941137368106658105",
            "-43854651.127001875426031758688216320872728729322704171722318885368606069885525798"
          ]
        ],
        [
          [
            "244256871.49304671701419508553567823974432944893545228378102758205464029873565896",
            "415664992.40903108814967238926875337651027815384033096494669176604675477436722536"
          ],
          [
            "24106323.589574196870663435859823639148915147357871878833543822790918824972367441",
            "43854651.126986620633375262642204732516586722003226943759258784314426862540644727"
          ]
        ]
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "0.99999999999999999999999999999999999026768330875798265492104856573711202178714996",
            "0.0"
          ],
          [
            "-0.99999999999999999999999999999999999983998788857042239750365659746210005594899775",
            "1.4078726664920544730491138654138931350415196461934915453529835600529216202685872e-37"
          ],
          [
            "1.0000000000000000000000000000000000001378732715794048130849460256322392707926057",
            "1.0873394935439046660220726553057361434643870601641587810013876563906571341810161e-37"
          ],
          [
            "-0.99999999999976497385607287121200346185894065924253198503518405968472003758070844",
            "-0.000000000000046313890066477469149784773231889737166031418657529776679329227471603562919518252"
          ]
        ],
        "adjacent_error": "0.00000000000023954595538715575747384802887769128575272510975026127606884628177203736527994177",
        "spectral_steps": 3130
      },
      "row_reference_variation_drift": [
        6.0707688753903004e-27,
        2.5191716775558493e-06,
        8.351903945360194e-30,
        4.2509313724366343e-13
      ]
    }
  },
  "rk_trials": {},
  "peak_location_refinement": "2.4444181325952703859072046233455858455354486782887327462128149682599495550551173e-52",
  "peaks": [
    {
      "t": "-1.6227504911442764052768711671422738322703776538891739569143368024557759037950302",
      "u": "1.7502464450760116621816714061070107292426620805260839378089944109870697144624742"
    },
    {
      "t": "-0.61943315301796711873416021195109989769216814772989086041981080126740062308350342",
      "u": "1.5859276866982203910626109998765844273133246361277988762593197428117698730101282",
      "period": "1.0033173381263092865427109551911739345782095061592830964945260011883752807115267",
      "relative_height_change": "0.093883212184244746236282981101489169279335583150702633864298261324957574357701942"
    },
    {
      "t": "0.22400879373443986082056933517019038367828138510200716795969252721959694728779192",
      "u": "1.4644306043218191778285842935529163114610988891378831281745516404374462470286105",
      "period": "0.84344194675240697955472954712129028137044953283189802837950332848699757037129535",
      "relative_height_change": "0.076609471790828499276942672476768417079624466082923330347371341802574984981691365",
      "relative_period_change": "0.15934678421133327246595691128253045559704863029822280361830639060593625035725421"
    },
    {
      "t": "0.9783159788091392673747923189396625669895961471130164526673111239771531170926993",
      "u": "1.369704500739881496196622673395949683449653331456772230727150622826330520373134",
      "period": "0.75430718507469940655422298376947218331131476201100928470761859675755616980490737",
      "relative_height_change": "0.064684597073007453881203585707472223046887396329718717136717478480830817863642202",
      "relative_period_change": "0.10567978272946051331081547397744450638407336071998680456372546740702205622700227"
    },
    {
      "t": "1.670299695637132713523784271784220254155003829890653100474127555648838785781523",
      "u": "1.2941491294027157454310625498427095350588711697119280825863590610890048780894001",
      "period": "0.69198371682799344614899195284455768716540768277763664780681643167168566868882368",
      "relative_height_change": "0.055161804094498158266412820762024212280932387857804600448794243864442649440236935",
      "relative_period_change": "0.082623458293764014859846875150455216546157249983451960898969223268366157198554487"
    },
    {
      "t": "2.3146558083279120734061576277778738504614433356853256906850360395347492138655989",
      "u": "1.2327807244614351436879412248101616933543153831494433128192217736534262376767085",
      "period": "0.64435611269077935988237335599365359630643950579467259021090848388591042808407589",
      "relative_height_change": "0.047419886585716557530131473729929395529363387489790349252590807283165858950075958",
      "relative_period_change": "0.068827637094606506373862652519393457539847479163497747595006780179909650827523631"
    },
    {
      "t": "2.9208962062710315378023448701539307058395388404711320953819519516277996462041666",
      "u": "1.182077808542491844533792853925831088547000443738119240808009512222139709235472",
      "period": "0.60624039794311946439618724237605685537809550478580640469691591209305043233856773",
      "relative_height_change": "0.041128900633236198281701855114919212428529363933275073562662010927505982542595066",
      "relative_period_change": "0.059153182528977234135111344626079697275540668208684286299917640154332387139760966"
    },
    {
      "t": "3.4957305509799323458683471739938710051794999511976357017830110550069762915342184",
      "u": "1.1395097013924320944925117603749256752587016279052023079047086648590534608162496",
      "period": "0.57483434470890080806600230383994029933996111072650360640105910337917664533005179",
      "relative_height_change": "0.03601125648619226686819514235040817172004257431977356384674080047992618865564186",
      "relative_period_change": "0.051804619653811541016515273581517175744965806983597094075031058150592848455290774"
    },
    {
      "t": "4.0441342130966808607853540695879878838752565737984493838562701676943215373907027",
      "u": "1.1032419733575959363399618159372140324130447277941826201524067438741049375385252",
      "period": "0.54840366211674851491700689559411687869575662260081368207325911268734524585648433",
      "relative_height_change": "0.03182748509338581884957849190352503099008150483417677861762695431861734748237105",
      "relative_period_change": "0.045979651068930010472091934065795889215907455187081541576288439092077392112240347"
    },
    {
      "t": "4.5699205342984678131242637872454901153986182512331514896711256139310547073899861",
      "u": "1.0719309330567316965023483901250011173555012401764951822151022739862512243572193",
      "period": "0.52578632120178695233890971765750223152336167743470210581485544623673316999928341",
      "relative_height_change": "0.028380936419208673729984688560564433525197959599392246685909939129353330815741697",
      "relative_period_change": "0.04124214055694362579963142179556875411067214662192567873441645562427196519112004"
    },
    {
      "t": "5.0760847461527151768537466019798394447367254442519041312852072938302788276381009",
      "u": "1.0445795912496045890422930076330347788234924512622880101619762362965621927560874",
      "period": "0.50616421185424736372948281473434932933810719301875264161408167989922412024811475",
      "relative_height_change": "0.02551595533224484718380544181974231271488189965236524577240788193645780814848351",
      "relative_period_change": "0.03731955084470329950218929398960117313695909711509678472007600071706298639955718"
    },
    {
      "t": "5.5650261683514125470276671066479511204382271692466903308696491084047360301464258",
      "u": "1.0204375908102259795821999041942316073438892569954411532519286425384791344935076",
      "period": "0.48894142219869737017392050466811167570150172499478619958444181457445720250832493",
      "relative_height_change": "0.023111690714250059857133603420314022657337459873743563650026403218456685914916173",
      "relative_period_change": "0.034026091241135369040944649332363858237365869201387472260209477710939160239286861"
    },
    {
      "t": "6.0386987551377164366822349916752551522519815591551812441323469545796305020492205",
      "u": "0.99893188131913395201237644486554958162203831684146688541209251607481817925186294",
      "period": "0.47367258678630388965456788502730403181375438990849091326269784617489447190279466",
      "relative_height_change": "0.021074987519831100265412281104374944727358528636013049085702822480236008929617707",
      "relative_period_change": "0.031228353171084958454175779375743970901253641469652719431731578179917968420732245"
    },
    {
      "t": "6.4987165961936157940883899107646974418911469892935228276163601703153971490196986",
      "u": "0.97961850579176534468639520048619633382784761625023905911522037357291577770806494",
      "period": "0.46001784105589935740615491908944228963916543013834158348401321573576664697047817",
      "relative_height_change": "0.019334026562316177614154074465901193505273247648335071792645440336172258242223751",
      "relative_period_change": "0.028827392826439487339010599753766781886673407052901524496041258779398813901892369"
    },
    {
      "t": "6.9464297943995224510651859802518610258725422331867786408028239698542707253896748",
      "u": "0.96214878363305899945513053595313843355109003731044282370400408213861217686660076",
      "period": "0.44771319820590665697679606948716358398139524389325581318646379953887357636997619",
      "relative_height_change": "0.01783318920112339449588031151633477467483772348317884010918683415769468607401309",
      "relative_period_change": "0.026748186161104769002150260557768512844880218239383088603491288845540081441798635"
    },
    {
      "t": "7.3829802114090828218561867458394301827899214967714475433322543467686356973326371",
      "u": "0.94624532438655913161199521163758809650394362576283957448506602375383694836607373",
      "period": "0.43655041700956037079100076558756915691737926358466890252943037691436497194296232",
      "relative_height_change": "0.016529106014611015235923127241191903974899841777781622871409968781218255346109017",
      "relative_period_change": "0.02493288391112481658596325032258472388511339383834712314474941793019445486100624"
    },
    {
      "t": "7.8093431746927075179152574041221670261270837424821460841804387973193517021226937",
      "u": "0.93168480023279446880696477750516374129509290437789577992265127336295776488110167",
      "period": "0.42636296328362469605907065828273684333716224571069854084818445055071600479005656",
      "relative_height_change": "0.015387684122195369488805955029091696565763627016945073459907805629332068415729018",
      "relative_period_change": "0.023336259293305339896654298157479453953493417153210579617937901330896956366728345"
    }
  ],
  "regular_peak_number": 9,
  "regular_entry_offset": 11.044134213096681,
  "offsets": [
    0.0,
    4.6188984220477005,
    5.277249508855723,
    5.377249508855724,
    5.577249508855724,
    6.0,
    6.380566846982033,
    8.670299695637132,
    11.044134213096681,
    13.038698755137716,
    14.596161693050895,
    14.809343174692707,
    15.0
  ],
  "regularity_threshold": ".05",
  "t_star": "-2.3811015779522992121275584589084623905872399918497795147124286427378247584363288",
  "reference": {
    "F": {
      "0.0": [
        [
          "1.0",
          "0.0"
        ],
        [
          "0.0",
          "1.0"
        ]
      ],
      "4.6188984220477005": [
        [
          "-1.8610997018489988941441217016670349454345377725402134492171439873338711389453155",
          "-0.0043685290973233869005239799531934667964037433297773331880026546637052296487772959"
        ],
        [
          "-0.30714702632833846075009361625763184101061583921033453497596110326056672001314322",
          "-0.53803768800072377038430677585612016073324877065614286786349466620442820993326843"
        ]
      ],
      "5.277249508855723": [
        [
          "-5.320095354481055600075582340405364585692681480689354280223757337193863487590621",
          "-4.8079370600909736071177807153910731804837539375668643066246017902941550640901801"
        ],
        [
          "-0.33607379541459414247940974413144926884278215278924527381277273478945165511749223",
          "-0.4916869870943163379410157169141204728817410748402815863402663987333712776667722"
        ]
      ],
      "5.377249508855724": [
        [
          "-0.060979004851401382184166466545765632803209072398974057324345739569867572744168431",
          "-0.1071083007857490870430373628644379973052557590587694222271533160821081060710383"
        ],
        [
          "19.311932875849928882689396926444459318150488008790691434762519403586904201893234",
          "17.521904757620453014350404115325319397373008265674766787844204092735361809175698"
        ]
      ],
      "5.577249508855724": [
        [
          "3.6568430754554494974438698493376256061108369726597141505281468773870041827806562",
          "3.4194953225905385977705069750258362639052689195972575766193684057034275144699271"
        ],
        [
          "-3.9339495779328154193772102209135906889704487489936622461210814239080191224190535",
          "-3.4051562848365893047394442918172330182873081356474670147767242665097054314191501"
        ]
      ],
      "6.0": [
        [
          "-1.443291534444634125170961080786297155168083482031213992215729474133107952218836",
          "-1.1743308741704165560754693907440566116507833427378471226848429894775484750591122"
        ],
        [
          "-1.5942241149948199143641629708517320466538415852817323177213299712302895178991525",
          "-1.9899975369083019542482556901204498721241473339223177217286487232372008033037778"
        ]
      ],
      "6.380566846982033": [
        [
          "-0.0068422662634464063791265368417911329846480932316723004497665309406050654704589933",
          "-0.093201503742158235222421367086162724716353042452959720367840370878877223241587242"
        ],
        [
          "11.673068450370419614543889944422741922278312389871569614336943216104078581539455",
          "12.853567732304132482920766375439189423243033868822429158268949314782932405874537"
        ]
      ],
      "8.670299695637132": [
        [
          "0.057626211058780599246257996753364108249146622886482307761901247695455217549140815",
          "-0.077070774167060096000613772668103513660521416042242548052756228927294866629429931"
        ],
        [
          "5.5908665326126168965739791604213738251697339727812237010212956146094149720639516",
          "9.8758460362131136103724479895027872430821313260874081541281818511324804117480391"
        ]
      ],
      "11.044134213096681": [
        [
          "0.080447659675009058605496649755741718562261164659605695733634468799472227552531238",
          "-0.065046736954434957383675245233867330625376731219793027311550951093431300418826716"
        ],
        [
          "3.1973557753066119109942744762707271410649858638099696695836854764667106271900578",
          "9.845189321025430925810047437020799461920584971042860628489309249621919621288902"
        ]
      ],
      "13.038698755137716": [
        [
          "0.085074692801487357802334746154488978777024128468419409866937362855693719293903457",
          "-0.058198546470146352070835933739012490380944237164915776366077984447282784159764288"
        ],
        [
          "1.947224082832921670193230450603596991877577884164492579811624746804928306020591",
          "10.422304912653865053090589387114393286890228436786838977722903095522611186993991"
        ]
      ],
      "14.596161693050895": [
        [
          "-0.086585402967282903588020869836444837748363675662393305343413249738440145136394907",
          "0.11596878552780661560438772427130736478823640959423739446198665810777460188727816"
        ],
        [
          "-1.0730320919876831452130425300843784654427220200217183107503698300778005903902835",
          "-10.11211753314430883966546560389901377434134499742626303873684944100862800883163"
        ]
      ],
      "14.809343174692707": [
        [
          "0.085308548885173419315508881159534730285266865714948641761926581933476588843812224",
          "-0.053862509987856646169868886179311455930273486538291841000797682841638388681197833"
        ],
        [
          "1.059234400868339439209601762363656757203441937006362968120831184187272579026451",
          "11.053370252176817911744166991535500619171624672372842156131353140841695866895784"
        ]
      ],
      "15.0": [
        [
          "-0.0042269626406676470953272840180076401912495415406202605879437238750003952197874613",
          "1.0154663059546003232077442238524597578963249967694220700994285799219224994690314"
        ],
        [
          "-0.944064875637951966383795938711461307465822045435958848701378554470822375910372",
          "-9.7786357884419545603738826678164554659448559574718933696344508596020230222044541"
        ]
      ]
    },
    "state": {
      "0.0": [
        "-1.7948756494150539965454994460803777730245191798024625296930895732062888163925288",
        "0.029112634914356274583479369134325222216239068540878629022437111130241860848097005",
        "1.0",
        "0.0",
        "0.0",
        "1.0"
      ],
      "4.6188984220477005": [
        "-0.73663519420118831508215233419580149610306018976489582442027125908298980007077932",
        "0.12361402148037727513678113362649205519975316683194173138602208335774969829041033",
        "-1.8610997018489988941441217016670349454345377725402134492171439873338711389453155",
        "-0.30714702632833846075009361625763184101061583921033453497596110326056672001314322",
        "-0.0043685290973233869005239799531934667964037433297773331880026546637052296487772959",
        "-0.53803768800072377038430677585612016073324877065614286786349466620442820993326843"
      ],
      "5.277249508855723": [
        "1.1170131917568025042386610602699323760141382260507045505663420265603661851262215",
        "1.8725849288582316773566548167091794588396799773687934264797138733286506421775948",
        "-5.320095354481055600075582340405364585692681480689354280223757337193863487590621",
        "-0.33607379541459414247940974413144926884278215278924527381277273478945165511749223",
        "-4.8079370600909736071177807153910731804837539375668643066246017902941550640901801",
        "-0.4916869870943163379410157169141204728817410748402815863402663987333712776667722"
      ],
      "5.377249508855724": [
        "1.7502464450760116621816714061055442928470439652460187500238761270284392101015371",
        "-0.0000000000000044930119484471380412850047985950398374028535774190071319945770013370944958156663",
        "-0.060979004851401382184166466545765632803209072398974057324345739569867572744168431",
        "19.311932875849928882689396926444459318150488008790691434762519403586904201893234",
        "-0.1071083007857490870430373628644379973052557590587694222271533160821081060710383",
        "17.521904757620453014350404115325319397373008265674766787844204092735361809175698"
      ],
      "5.577249508855724": [
        "0.26307372815317665472059939507009445987259082284387400446731093766007663693772131",
        "-1.3467587030440185596551223183175551653402786952377719128722164815073772301795056",
        "3.6568430754554494974438698493376256061108369726597141505281468773870041827806562",
        "-3.9339495779328154193772102209135906889704487489936622461210814239080191224190535",
        "3.4194953225905385977705069750258362639052689195972575766193684057034275144699271",
        "-3.4051562848365893047394442918172330182873081356474670147767242665097054314191501"
      ],
      "6.0": [
        "-0.63213016697512410263874989593545443991420359744807025212625055489719559759105099",
        "0.56192379703576602404191460480643525279065421372050135760723954227865198052154271",
        "-1.443291534444634125170961080786297155168083482031213992215729474133107952218836",
        "-1.5942241149948199143641629708517320466538415852817323177213299712302895178991525",
        "-1.1743308741704165560754693907440566116507833427378471226848429894775484750591122",
        "-1.9899975369083019542482556901204498721241473339223177217286487232372008033037778"
      ],
      "6.380566846982033": [
        "1.5859276866982203910626109998765060002992553771638345792766328211929819447296496",
        "-0.0000000000000009697410552657913390884715690964136374315772635276891724359021781696185517730044",
        "-0.0068422662634464063791265368417911329846480932316723004497665309406050654704589933",
        "11.673068450370419614543889944422741922278312389871569614336943216104078581539455",
        "-0.093201503742158235222421367086162724716353042452959720367840370878877223241587242",
        "12.853567732304132482920766375439189423243033868822429158268949314782932405874537"
      ],
      "8.670299695637132": [
        "1.2941491294027157454310625497945117851344536199982857143900054347405055309466608",
        "0.000000000000023018323843297205902187552192464250665347219546017807573375145273206338227461633",
        "0.057626211058780599246257996753364108249146622886482307761901247695455217549140815",
        "5.5908665326126168965739791604213738251697339727812237010212956146094149720639516",
        "-0.077070774167060096000613772668103513660521416042242548052756228927294866629429931",
        "9.8758460362131136103724479895027872430821313260874081541281818511324804117480391"
      ],
      "11.044134213096681": [
        "1.1032419733575959363399618159218924935638112746547628497504385568915692673204599",
        "-0.000000000000013724835593723979349810858639602776341671101992128543424611635731052496947997649",
        "0.080447659675009058605496649755741718562261164659605695733634468799472227552531238",
        "3.1973557753066119109942744762707271410649858638099696695836854764667106271900578",
        "-0.065046736954434957383675245233867330625376731219793027311550951093431300418826716",
        "9.845189321025430925810047437020799461920584971042860628489309249621919621288902"
      ],
      "13.038698755137716": [
        "0.998931881319133952012376444851334899129261045930809549541028467942344226623003",
        "0.000000000000014132953127941838066869284952502655148890632411785347103794706034503666619582272",
        "0.085074692801487357802334746154488978777024128468419409866937362855693719293903457",
        "1.947224082832921670193230450603596991877577884164492579811624746804928306020591",
        "-0.058198546470146352070835933739012490380944237164915776366077984447282784159764288",
        "10.422304912653865053090589387114393286890228436786838977722903095522611186993991"
      ],
      "14.596161693050895": [
        "-0.71626905017697991851354009348347304876522093913550248791365479617882633311639342",
        "-0.045602038547410755132995818446399459346264175820921847552221768111008761918980654",
        "-0.086585402967282903588020869836444837748363675662393305343413249738440145136394907",
        "-1.0730320919876831452130425300843784654427220200217183107503698300778005903902835",
        "0.11596878552780661560438772427130736478823640959423739446198665810777460188727816",
        "-10.11211753314430883966546560389901377434134499742626303873684944100862800883163"
      ],
      "14.809343174692707": [
        "0.93168480023279446880696477743394815211228036944205109174356054548816259171617611",
        "0.000000000000033529908547701512897305051055650110648384104201249296588973798712985071273840971",
        "0.085308548885173419315508881159534730285266865714948641761926581933476588843812224",
        "1.059234400868339439209601762363656757203441937006362968120831184187272579026451",
        "-0.053862509987856646169868886179311455930273486538291841000797682841638388681197833",
        "11.053370252176817911744166991535500619171624672372842156131353140841695866895784"
      ],
      "15.0": [
        "-0.67836846313334398653570723907748905898038783328053342420496982886325108607854346",
        "-0.6942331441742947172003326453374090669861826479840159809443043169051483014937714",
        "-0.0042269626406676470953272840180076401912495415406202605879437238750003952197874613",
        "-0.944064875637951966383795938711461307465822045435958848701378554470822375910372",
        "1.0154663059546003232077442238524597578963249967694220700994285799219224994690314",
        "-9.7786357884419545603738826678164554659448559574718933696344508596020230222044541"
      ]
    },
    "steps": 766,
    "refinement_error": 1.2108925430833261e-33
  },
  "reused_monitor_offsets": [
    0.0,
    4.6188984220477005,
    5.277249508855723,
    5.377249508855724,
    5.577249508855724,
    6.0
  ],
  "monitor_settings": {
    "radius": 8,
    "formal_order": 80,
    "tolerance": "1e-32",
    "order": 40,
    "vertex": "1.5",
    "digits": 100
  }
}


==> anc/computational_preprint/results/rigid_oscillatory_e02/rigid_monodromy.py <==
"""General-parameter PII Stokes data on the rigid-loss background.

Canonical columns are continued to a nonzero spectral vertex on an explicit
lift. Monodromy sensitivities are computed afresh, without x-transport or
projection. Optional contour solutions use background-only B transport.
"""
from bisect import bisect_right

from mpmath import mp

from high_precision import conv,horner,step_radius
import pii_core as pii


def background_coefficients(t,state,epsilon,order):
    def product(a,b,n):
        return sum(a[k]*b[n-k] for k in range(n+1))
    cf = [[v] for v in state]
    u,p,y1,p1,y2,p2 = cf
    square,potential = [],[]
    for n in range(order):
        square.append(product(u,u,n))
        potential.append(6*square[n]+(t if n == 0 else 1 if n == 1 else 0))
        rhs = [p[n], (1 if n == 0 else 0)-2*product(square,u,n)-t*u[n]-(u[n-1] if n else 0),
               p1[n],-product(potential,y1,n),p2[n],-product(potential,y2,n)]
        for seq,v in zip(cf,rhs):
            seq.append(v/(epsilon*(n+1)))
    return cf


class Reference:
    def __init__(self,epsilon='.2',end='-1',digits=90,tolerance='1e-36',order=40):
        self.digits,self.order = digits,order
        self.segments = []
        with mp.workdps(digits):
            self.epsilon,self.t0,self.end = mp.mpf(epsilon),mp.mpf(-7),mp.mpf(end)
            eps,t0 = self.epsilon,self.t0
            r = mp.findroot(lambda u:2*u**3+t0*u-1,(-2,-1.7))
            k = 6*r*r+t0
            rp = -r/k
            kp = 12*r*rp+1
            correction = 12*r**3/k**4-2*r/k**3
            derivative = 36*r*r*rp/k**4-48*r**3*kp/k**5-2*rp/k**3+6*r*kp/k**4
            self.initial = [r+eps**2*correction,eps*(rp+eps**2*derivative),mp.mpf(1),mp.mpf(0),mp.mpf(0),mp.mpf(1)]
            t,state = t0,self.initial
            while t < self.end:
                cf = background_coefficients(t,state,eps,order)
                size = min(step_radius(cf,mp.mpf(tolerance),'.1'),self.end-t)
                if size < mp.mpf('1e-15'):
                    raise RuntimeError('Rigid PII background step below floor')
                self.segments.append((t,t+size,cf))
                state = [horner(seq,size) for seq in cf]
                t += size
        self.starts = [a for a,_,_ in self.segments]

    def at(self,t):
        with mp.workdps(self.digits):
            t = mp.mpf(t)
            if t < self.t0 or t > self.end:
                raise ValueError('Point outside background interval')
            k = max(0,bisect_right(self.starts,t)-1)
            origin,_,cf = self.segments[k]
            return [horner(seq,t-origin) for seq in cf]

    def matrix(self,t):
        state = self.at(t)
        return mp.matrix([[state[2],state[4]],[state[3],state[5]]])

    def potential(self,t):
        k = max(0,bisect_right(self.starts,t)-1)
        origin,_,cf = self.segments[k]
        u = horner(cf[0],t-origin)
        return 6*u*u+t

    def standard(self,t):
        u,p = self.at(t)[:2]
        r = self.epsilon**(mp.mpf(1)/3)
        return -t/(r*r),mp.j*u/r,-mp.j*p/(r*r),mp.j/self.epsilon

    def peak(self,guess):
        return mp.findroot(lambda t:self.at(t)[1],(mp.mpf(guess)-self.epsilon/4,mp.mpf(guess)+self.epsilon/4))


def formal_column(x,q,w,alpha,sign,order):
    ii = sign*mp.j
    r = [mp.mpc(0),ii*q/2,w/4]
    for m in range(1,order+1):
        lhs = -(m-1)*r[m-1] if m >= 2 else 0
        square_next = sum(r[k]*r[m+1-k] for k in range(1,m+1))
        square = sum(r[k]*r[m-k] for k in range(1,m))
        square_prev = sum(r[k]*r[m-1-k] for k in range(1,m-1))
        rhs = lhs-ii*(2*x+4*q*q)*r[m]+4*q*square_next+2*ii*w*square
        rhs += (alpha if m == 1 else 0)-alpha*square_prev
        r.append(rhs/(8*ii))
    log_amp = [mp.mpc(0)]
    for n in range(1,order+1):
        log_amp.append(-(4*q*r[n+2]+2*ii*w*r[n+1]-alpha*r[n])/n)
    amp = [mp.mpc(1)]
    for n in range(1,order+1):
        amp.append(sum(k*log_amp[k]*amp[n-k] for k in range(1,n+1))/n)
    other = [conv(r,amp,n) for n in range(order+1)]
    return [amp,other] if sign == 1 else [other,amp]


def spectral_coefficients(z,state,x,q,w,alpha,order,sensitivity):
    cf = [[v] for v in state]
    divided = [[] for _ in state]
    groups = 3 if sensitivity else 1
    diagonal = -mp.j*(4*z*z+x+2*q*q)
    upper,lower = 4*q*z+2*mp.j*w,4*q*z-2*mp.j*w
    for n in range(order):
        for j in range(len(state)):
            divided[j].append((cf[j][n]-(divided[j][n-1] if n else 0))/z)
        for g in range(groups):
            j = 2*g
            a,b = cf[j:j+2]
            ra = diagonal*a[n]+upper*b[n]-alpha*divided[j+1][n]
            rb = lower*a[n]-diagonal*b[n]-alpha*divided[j][n]
            if n:
                ra += -8*mp.j*z*a[n-1]+4*q*b[n-1]
                rb += 4*q*a[n-1]+8*mp.j*z*b[n-1]
            if n >= 2:
                ra -= 4*mp.j*a[n-2]
                rb += 4*mp.j*b[n-2]
            if g == 1:
                ra += -4*mp.j*q*cf[0][n]+4*z*cf[1][n]
                rb += 4*z*cf[0][n]+4*mp.j*q*cf[1][n]
                if n:
                    ra += 4*cf[1][n-1]
                    rb += 4*cf[0][n-1]
            elif g == 2:
                ra += 2*mp.j*cf[1][n]
                rb -= 2*mp.j*cf[0][n]
            a.append(ra/(n+1))
            b.append(rb/(n+1))
    return cf


def vertices(index,radius,vertex):
    angle = -mp.pi/6+index*mp.pi/3
    path = [radius*mp.exp(mp.j*angle),vertex*mp.exp(mp.j*angle)]
    pieces = max(1,int(mp.ceil(abs(angle)/(mp.pi/6))))
    path.extend(vertex*mp.exp(mp.j*angle*(1-mp.mpf(k)/pieces)) for k in range(1,pieces+1))
    return path


def canonical(x,q,w,alpha,index,radius=8,formal_order=80,tolerance='1e-32',
              vertex='1.5',order=40,sensitivity=False,quadrature=False):
    radius,vertex,tol = mp.mpf(radius),mp.mpf(vertex),mp.mpf(tolerance)
    path = vertices(index,radius,vertex)
    z0 = path[0]
    sign = 1 if index % 2 == 0 else -1
    def initial(qq,ww):
        return [horner(cf,1/z0) for cf in formal_column(x,qq,ww,alpha,sign,formal_order)]
    state = initial(q,w)
    boundary = -mp.j*(state[0]**2-state[1]**2)/2
    if sensitivity:
        delta = mp.power(10,-mp.dps//3)
        for dq,dw in ((delta,0),(0,delta)):
            plus,minus = initial(q+dq,w+dw),initial(q-dq,w-dw)
            state.extend((a-b)/(2*delta) for a,b in zip(plus,minus))
    integrals = [mp.mpc(0),mp.mpc(0)]
    steps = 0
    for start,end in zip(path[:-1],path[1:]):
        z = start
        while abs(end-z)>mp.mpf('1e-70'):
            cf = spectral_coefficients(z,state,x,q,w,alpha,order,sensitivity)
            kernel = pii.kernel_coefficients(z,cf,q) if quadrature else None
            controlled = cf if kernel is None else cf+[[integrals[k]]+[v/(n+1) for n,v in enumerate(seq)]
                                                       for k,seq in enumerate(kernel)]
            size = min(step_radius(controlled,tol,min(mp.mpf('.4'),abs(z)/4)),abs(end-z))
            step = (end-z)/abs(end-z)*size
            if quadrature:
                for k,seq in enumerate(kernel):
                    integrals[k] += step*horner([v/(n+1) for n,v in enumerate(seq)],step)
            state = [horner(seq,step) for seq in cf]
            z += step
            steps += 1
            if steps > 40000:
                raise RuntimeError('General PII spectral step budget exceeded')
    exponent = mp.exp(-sign*mp.j*(4*z0**3/3+x*z0))
    return {'column':mp.matrix([v*exponent for v in state[:2]]),
            'sensitivities':[mp.matrix([v*exponent for v in state[k:k+2]]) for k in (2,4)] if sensitivity else [],
            'integral':mp.matrix([v*exponent**2 for v in integrals]),
            'boundary':boundary*exponent**2,'steps':steps}


def monodromy(reference,t,**settings):
    x,q,w,alpha = reference.standard(t)
    data = [canonical(x,q,w,alpha,j,sensitivity=True,**settings) for j in range(6)]
    values,jac = mp.zeros(4,1),mp.zeros(4,2)
    determinants = []
    for j in range(4):
        a,b,c = [data[k]['column'] for k in (j,j+1,j+2)]
        num,den = pii.wedge(a,c),pii.wedge(a,b)
        values[j] = num/den
        determinants.append(den)
        for k in range(2):
            da,db,dc = [data[l]['sensitivities'][k] for l in (j,j+1,j+2)]
            dn = pii.wedge(da,c)+pii.wedge(a,dc)
            dd = pii.wedge(da,b)+pii.wedge(a,db)
            jac[j,k] = (dn*den-num*dd)/den**2
    rho = reference.epsilon**(mp.mpf(1)/3)
    jac = jac*mp.diag([mp.j/rho,-mp.j/(rho*rho)])
    return values,jac,{'adjacent_determinants':determinants,
                       'adjacent_error':max(abs(v-(-1)**j) for j,v in enumerate(determinants)),
                       'spectral_steps':sum(v['steps'] for v in data)}


class Anchor:
    def __init__(self,reference,vertex):
        self.reference,self.vertex = reference,mp.mpf(vertex)
        self.segments = []
        state = [mp.mpc(1),mp.mpc(0),mp.mpc(0),mp.mpc(1)]
        diagonal = mp.j*self.vertex/reference.epsilon**(mp.mpf(2)/3)
        for start,end,background in reference.segments:
            cf = [[v] for v in state]
            u = background[0]
            for n in range(reference.order):
                for j in (0,2):
                    top = diagonal*cf[j][n]-mp.j*conv(u,cf[j+1],n)/reference.epsilon
                    bottom = -mp.j*conv(u,cf[j],n)/reference.epsilon-diagonal*cf[j+1][n]
                    cf[j].append(top/(n+1))
                    cf[j+1].append(bottom/(n+1))
            self.segments.append((start,end,cf))
            state = [horner(seq,end-start) for seq in cf]

    def at(self,t):
        k = max(0,bisect_right(self.reference.starts,t)-1)
        origin,_,cf = self.segments[k]
        v = [horner(seq,t-origin) for seq in cf]
        return mp.matrix([[v[0],v[2]],[v[1],v[3]]])


class Contours:
    groups = [(0,1,2,3),(2,3,4,5)]

    def __init__(self,reference,**settings):
        self.reference,self.settings = reference,settings
        self.anchor = Anchor(reference,settings.get('vertex','1.5'))
        rho = reference.epsilon**(mp.mpf(1)/3)
        self.conversion = mp.diag([-mp.j*rho,mp.j*rho*rho])
        self.base = self.columns(reference.t0)
        self.weights = [pii.cycle_coefficients([self.base[j]['column'] for j in group]) for group in self.groups]
        self.initial,self.initial_boundary = self.assemble(self.base)
        self.inverse = self.initial**-1

    def columns(self,t):
        x,q,w,alpha = self.reference.standard(t)
        return [canonical(x,q,w,alpha,j,quadrature=True,**self.settings) for j in range(6)]

    def assemble(self,data):
        f,boundary = mp.zeros(2),mp.zeros(1,2)
        for k,(group,weights) in enumerate(zip(self.groups,self.weights)):
            for j,c in zip(group,weights):
                for row in range(2):
                    f[row,k] += c*data[j]['integral'][row]
                boundary[k] -= c*data[j]['boundary']
        return self.conversion*f,boundary

    def at(self,t):
        data = self.base if t == self.reference.t0 else self.columns(t)
        transport = self.anchor.at(t)
        fixed = []
        direction,amplitude = mp.mpf(0),mp.mpf(0)
        for j,local in enumerate(data):
            target = transport*self.base[j]['column']
            pivot = max(range(2),key=lambda k:abs(local['column'][k]))
            gamma = target[pivot]/local['column'][pivot]
            direction = max(direction,max(map(abs,gamma*local['column']-target))/max(map(abs,target)))
            amplitude = max(amplitude,abs(gamma-1))
            fixed.append(dict(local,column=gamma*local['column'],integral=gamma**2*local['integral'],boundary=gamma**2*local['boundary']))
        raw,boundary = self.assemble(fixed)
        inner = mp.mpf(0)
        for group,weights in zip(self.groups,self.weights):
            residual = sum((c*pii.squared(fixed[j]['column']) for j,c in zip(group,weights)),mp.zeros(3,1))
            scale = sum(abs(c)*max(map(abs,pii.squared(fixed[j]['column']))) for j,c in zip(group,weights))
            inner = max(inner,max(map(abs,residual))/scale)
        return raw*self.inverse,{'direction_error':direction,'amplitude_correction':amplitude,
                                 'inner_boundary_error':inner,'outer_boundary':max(map(abs,boundary*self.inverse)),
                                 'anchor_unitarity_error':max(map(abs,transport.H*transport-mp.eye(2)))}


==> anc/computational_preprint/results/rigid_oscillatory_e02/rk45_multiprecision.py <==
"""Dormand-Prince 5(4) with exact rational coefficients and mpmath stages.

Tableau and RMS step controller follow scipy.integrate.RK45. Requested
output points are hit by steps, without a lower-order dense interpolant.
"""
from bisect import bisect_right
from time import perf_counter

from mpmath import mp

import high_precision as hp


def tableau():
    def rational(s):
        num,den = s.split('/') if '/' in s else (s,'1')
        return mp.mpf(num)/int(den)
    rows = [[], ['1/5'], ['3/40','9/40'],
            ['44/45','-56/15','32/9'],
            ['19372/6561','-25360/2187','64448/6561','-212/729'],
            ['9017/3168','-355/33','46732/5247','49/176','-5103/18656']]
    aa = [[rational(v) for v in row] for row in rows]
    bb = list(map(rational,['35/384','0','500/1113','125/192','-2187/6784','11/84']))
    cc = list(map(rational,['0','1/5','3/10','4/5','8/9','1']))
    ee = list(map(rational,['-71/57600','0','71/16695','-71/1920','17253/339200','-22/525','1/40']))
    return aa,bb,cc,ee


def rk_step(fun,t,y,f,step,coefficients):
    aa,bb,cc,ee = coefficients
    stages = [f]
    for s in range(1,6):
        trial = [y[j]+step*sum(aa[s][k]*stages[k][j] for k in range(s)) for j in range(len(y))]
        stages.append(fun(t+cc[s]*step,trial))
    new = [y[j]+step*sum(bb[k]*stages[k][j] for k in range(6)) for j in range(len(y))]
    stages.append(fun(t+step,new))
    error = [step*sum(ee[k]*stages[k][j] for k in range(7)) for j in range(len(y))]
    return new,stages[-1],error


class SharedPotential:
    """Evaluate only q from the shared background, never its reference F."""
    def __init__(self,reference):
        self.reference = reference
        self.p = reference.p

    def __call__(self,t):
        ref = self.reference
        sign = 1 if t >= 0 else -1
        index = max(0,bisect_right(ref.starts[sign],abs(float(t)))-1)
        origin,end,coeff = ref.segments[sign][index]
        if abs(t) > abs(end)+mp.mpf('1e-12'):
            raise ValueError('Potential requested outside the background interval')
        q = hp.horner(coeff[0],t-origin)
        x = self.p.x0+t
        return x*x-(2*self.p.b-1)+6*x*q+mp.mpf(15)/4*q*q+12*self.p.a*self.p.a/(q*q)


def integrate(fun,points,initial,tolerance,max_step='.2',max_attempts=500000):
    rtol = mp.mpf(tolerance)
    if rtol <= 0 or rtol < 100*mp.eps:
        raise ValueError('Tolerance must be positive and resolved by the working precision')
    atol,cap = rtol/10,mp.mpf(max_step)
    coeff = tableau()
    out = {0.:list(initial)}
    stats = {'accepted_steps':0,'rejected_steps':0,'nfev':0}
    for sign in (-1,1):
        targets = sorted([mp.mpf(float(v)) for v in points if sign*v > 0],key=abs)
        if not targets:
            continue
        t,y = mp.mpf(0),list(initial)
        f = fun(t,y)
        stats['nfev'] += 1
        size = min(mp.mpf('.01'),cap)
        for target in targets:
            while sign*(target-t) > 0:
                if stats['accepted_steps']+stats['rejected_steps'] >= max_attempts:
                    raise RuntimeError('Runge-Kutta attempt budget exceeded')
                rejected = False
                while True:
                    step = sign*min(size,cap,abs(target-t))
                    if t+step == t:
                        raise RuntimeError('Runge-Kutta step underflow')
                    new,fn,error = rk_step(fun,t,y,f,step,coeff)
                    stats['nfev'] += 6
                    norm = mp.sqrt(sum(abs(error[j]/(atol+rtol*max(abs(y[j]),abs(new[j]))))**2
                                       for j in range(len(y)))/len(y))
                    if norm < 1:
                        factor = min(10,mp.mpf('.9')*norm**(-mp.mpf(1)/5)) if norm else mp.mpf(10)
                        if rejected:
                            factor = min(1,factor)
                        size = abs(step)*factor
                        t,y,f = t+step,new,fn
                        stats['accepted_steps'] += 1
                        break
                    size = abs(step)*max(mp.mpf('.2'),mp.mpf('.9')*norm**(-mp.mpf(1)/5))
                    rejected = True
                    stats['rejected_steps'] += 1
                    if stats['accepted_steps']+stats['rejected_steps'] >= max_attempts:
                        raise RuntimeError('Runge-Kutta attempt budget exceeded')
            out[float(target)] = y.copy()
    return out,stats


def fundamental(reference,points,tolerance):
    start = perf_counter()
    potential = SharedPotential(reference)
    def rhs(t,y):
        u = potential(t)
        return [y[1],u*y[0],y[3],u*y[2]]
    values,stats = integrate(rhs,points,[mp.mpc(1),mp.mpc(0),mp.mpc(0),mp.mpc(1)],tolerance)
    matrices = {t:mp.matrix([[v[0],v[2]],[v[1],v[3]]]) for t,v in values.items()}
    stats.update({'seconds':perf_counter()-start,'tolerance':str(tolerance),'digits':mp.dps})
    return matrices,stats


==> anc/computational_preprint/results/rigid_pii/results.json <==
{
  "status": "complete",
  "source_pdf_sha256": "9d561f2b27fd43e78a9db90625e72980fb4d879363e49253f17b4b98db909494",
  "a_star": -0.6299605249474366,
  "t_star": -2.381101577952299,
  "symbolic": {
    "identities": {
      "pulse": "0",
      "mode1": "0",
      "mode2": "0",
      "wronskian_minus_one": "0",
      "general_parameter_zero_curvature": "Matrix([[0, 0], [0, 0]])",
      "general_parameter_kernel": "0",
      "printed_mode_correction": "0"
    },
    "printed_second_mode_residual_at_theta1": 0.5571265742860917
  },
  "runs": [
    {
      "epsilon": 0.2,
      "tolerance": 1e-11,
      "t0": -7.0,
      "initial": [
        -1.7948756494150544,
        0.02911263491435627,
        1.0,
        0.0,
        0.0,
        1.0
      ],
      "first_peak_t": -1.6227504911443638,
      "inner_peak_tau": 2.7481872282313513,
      "first_peak_u": 1.750246445075924,
      "max_gain_scaled_physical_state": 26.076457156732783,
      "max_gain_balanced_input": 34.41816417219999,
      "gain_times_epsilon_to_7_over_10": 11.156004962346081,
      "max_determinant_error": 3.0641933435049395e-11,
      "pulse_profile_error_on_window": 0.3390235241459285,
      "nfev": 5092,
      "seconds": 0.02726812503533438,
      "offsets": [
        -2.0,
        -1.99,
        -1.98,
        -1.97,
        -1.96,
        -1.95,
        -1.94,
        -1.93,
        -1.92,
        -1.91,
        -1.9,
        -1.89,
        -1.88,
        -1.87,
        -1.8599999999999999,
        -1.85,
        -1.84,
        -1.83,
        -1.82,
        -1.81,
        -1.8,
        -1.79,
        -1.78,
        -1.77,
        -1.76,
        -1.75,
        -1.74,
        -1.73,
        -1.72,
        -1.71,
        -1.7,
        -1.69,
        -1.68,
        -1.67,
        -1.66,
        -1.65,
        -1.6400000000000001,
        -1.63,
        -1.62,
        -1.6099999999999999,
        -1.6,
        -1.5899999999999999,
        -1.58,
        -1.57,
        -1.56,
        -1.55,
        -1.54,
        -1.53,
        -1.52,
        -1.51,
        -1.5,
        -1.49,
        -1.48,
        -1.47,
        -1.46,
        -1.45,
        -1.44,
        -1.43,
        -1.42,
        -1.4100000000000001,
        -1.4,
        -1.3900000000000001,
        -1.38,
        -1.37,
        -1.3599999999999999,
        -1.35,
        -1.3399999999999999,
        -1.33,
        -1.3199999999999998,
        -1.31,
        -1.2999999999999998,
        -1.29,
        -1.28,
        -1.27,
        -1.26,
        -1.25,
        -1.24,
        -1.23,
        -1.22,
        -1.21,
        -1.2,
        -1.19,
        -1.18,
        -1.17,
        -1.1600000000000001,
        -1.15,
        -1.1400000000000001,
        -1.13,
        -1.12,
        -1.1099999999999999,
        -1.1,
        -1.0899999999999999,
        -1.08,
        -1.0699999999999998,
        -1.06,
        -1.0499999999999998,
        -1.04,
        -1.03,
        -1.02,
        -1.01,
        -1.0,
        -0.99,
        -0.98,
        -0.97,
        -0.96,
        -0.95,
        -0.94,
        -0.9299999999999999,
        -0.9199999999999999,
        -0.9099999999999999,
        -0.8999999999999999,
        -0.8899999999999999,
        -0.8799999999999999,
        -0.8699999999999999,
        -0.8599999999999999,
        -0.8499999999999999,
        -0.8400000000000001,
        -0.8300000000000001,
        -0.8200000000000001,
        -0.81,
        -0.8,
        -0.79,
        -0.78,
        -0.77,
        -0.76,
        -0.75,
        -0.74,
        -0.73,
        -0.72,
        -0.71,
        -0.7,
        -0.69,
        -0.6799999999999999,
        -0.6699999999999999,
        -0.6599999999999999,
        -0.6499999999999999,
        -0.6399999999999999,
        -0.6299999999999999,
        -0.6199999999999999,
        -0.6099999999999999,
        -0.5999999999999999,
        -0.5900000000000001,
        -0.5800000000000001,
        -0.5700000000000001,
        -0.56,
        -0.55,
        -0.54,
        -0.53,
        -0.52,
        -0.51,
        -0.5,
        -0.49,
        -0.48,
        -0.47,
        -0.45999999999999996,
        -0.44999999999999996,
        -0.43999999999999995,
        -0.42999999999999994,
        -0.41999999999999993,
        -0.4099999999999999,
        -0.3999999999999999,
        -0.3899999999999999,
        -0.3799999999999999,
        -0.3699999999999999,
        -0.3599999999999999,
        -0.34999999999999987,
        -0.33999999999999986,
        -0.33000000000000007,
        -0.32000000000000006,
        -0.31000000000000005,
        -0.30000000000000004,
        -0.29000000000000004,
        -0.28,
        -0.27,
        -0.26,
        -0.25,
        -0.24,
        -0.22999999999999998,
        -0.21999999999999997,
        -0.20999999999999996,
        -0.19999999999999996,
        -0.18999999999999995,
        -0.17999999999999994,
        -0.16999999999999993,
        -0.15999999999999992,
        -0.1499999999999999,
        -0.1399999999999999,
        -0.1299999999999999,
        -0.11999999999999988,
        -0.10999999999999988,
        -0.09999999999999987,
        -0.08999999999999986,
        -0.08000000000000007,
        -0.07000000000000006,
        -0.06000000000000005,
        -0.050000000000000044,
        -0.040000000000000036,
        -0.030000000000000027,
        -0.020000000000000018,
        -0.010000000000000009,
        0.0,
        0.010000000000000231,
        0.020000000000000018,
        0.03000000000000025,
        0.040000000000000036,
        0.04999999999999982,
        0.06000000000000005,
        0.06999999999999984,
        0.08000000000000007,
        0.08999999999999986,
        0.10000000000000009,
        0.10999999999999988,
        0.1200000000000001,
        0.1299999999999999,
        0.14000000000000012,
        0.1499999999999999,
        0.16000000000000014,
        0.16999999999999993,
        0.18000000000000016,
        0.18999999999999995,
        0.20000000000000018,
        0.20999999999999996,
        0.2200000000000002,
        0.22999999999999998,
        0.2400000000000002,
        0.25,
        0.26000000000000023,
        0.27,
        0.28000000000000025,
        0.29000000000000004,
        0.30000000000000027,
        0.31000000000000005,
        0.31999999999999984,
        0.33000000000000007,
        0.33999999999999986,
        0.3500000000000001,
        0.3599999999999999,
        0.3700000000000001,
        0.3799999999999999,
        0.3900000000000001,
        0.3999999999999999,
        0.41000000000000014,
        0.41999999999999993,
        0.43000000000000016,
        0.43999999999999995,
        0.4500000000000002,
        0.45999999999999996,
        0.4700000000000002,
        0.48,
        0.4900000000000002,
        0.5,
        0.5100000000000002,
        0.52,
        0.5300000000000002,
        0.54,
        0.5500000000000003,
        0.56,
        0.5699999999999998,
        0.5800000000000001,
        0.5899999999999999,
        0.6000000000000001,
        0.6099999999999999,
        0.6200000000000001,
        0.6299999999999999,
        0.6400000000000001,
        0.6499999999999999,
        0.6600000000000001,
        0.6699999999999999,
        0.6800000000000002,
        0.69,
        0.7000000000000002,
        0.71,
        0.7200000000000002,
        0.73,
        0.7400000000000002,
        0.75,
        0.7600000000000002,
        0.77,
        0.7800000000000002,
        0.79,
        0.8000000000000003,
        0.81,
        0.8199999999999998,
        0.8300000000000001,
        0.8399999999999999,
        0.8500000000000001,
        0.8599999999999999,
        0.8700000000000001,
        0.8799999999999999,
        0.8900000000000001,
        0.8999999999999999,
        0.9100000000000001,
        0.9199999999999999,
        0.9300000000000002,
        0.94,
        0.9500000000000002,
        0.96,
        0.9700000000000002,
        0.98,
        0.9900000000000002,
        1.0,
        1.0100000000000002,
        1.02,
        1.0300000000000002,
        1.04,
        1.0500000000000003,
        1.06,
        1.0700000000000003,
        1.08,
        1.0899999999999999,
        1.1,
        1.1099999999999999,
        1.12,
        1.13,
        1.1400000000000001,
        1.15,
        1.1600000000000001,
        1.17,
        1.1800000000000002,
        1.19,
        1.2000000000000002,
        1.21,
        1.2200000000000002,
        1.23,
        1.2400000000000002,
        1.25,
        1.2600000000000002,
        1.27,
        1.2800000000000002,
        1.29,
        1.3000000000000003,
        1.31,
        1.3200000000000003,
        1.33,
        1.3399999999999999,
        1.35,
        1.3599999999999999,
        1.37,
        1.38,
        1.3900000000000001,
        1.4,
        1.4100000000000001,
        1.42,
        1.4300000000000002,
        1.44,
        1.4500000000000002,
        1.46,
        1.4700000000000002,
        1.48,
        1.4900000000000002,
        1.5,
        1.5100000000000002,
        1.52,
        1.5300000000000002,
        1.54,
        1.5500000000000003,
        1.56,
        1.5700000000000003,
        1.58,
        1.5899999999999999,
        1.6,
        1.6099999999999999,
        1.62,
        1.63,
        1.6400000000000001,
        1.65,
        1.6600000000000001,
        1.67,
        1.6800000000000002,
        1.69,
        1.7000000000000002,
        1.71,
        1.7200000000000002,
        1.73,
        1.7400000000000002,
        1.75,
        1.7600000000000002,
        1.77,
        1.7800000000000002,
        1.79,
        1.8000000000000003,
        1.81,
        1.8200000000000003,
        1.83,
        1.8399999999999999,
        1.85,
        1.8599999999999999,
        1.87,
        1.88,
        1.8900000000000001,
        1.9,
        1.9100000000000001,
        1.92,
        1.9300000000000002,
        1.94,
        1.9500000000000002,
        1.96,
        1.9700000000000002,
        1.98,
        1.9900000000000002,
        2.0
      ],
      "u": [
        -0.3663664997512557,
        -0.36262847561751466,
        -0.3588541918057684,
        -0.35504310854404436,
        -0.35119467679771,
        -0.3473083381078888,
        -0.3433835244275979,
        -0.339419657955606,
        -0.3354161509679577,
        -0.3313724056471631,
        -0.32728781390899836,
        -0.32316175722979384,
        -0.31899360647140873,
        -0.3147827216997633,
        -0.31052845200556484,
        -0.30623013532200016,
        -0.30188709824075577,
        -0.29749865582642604,
        -0.29306411142932115,
        -0.2885827564967191,
        -0.2840538703825906,
        -0.27947672015583047,
        -0.2748505604071555,
        -0.27017463305647127,
        -0.2654481671578044,
        -0.2606703787037734,
        -0.25584047042966723,
        -0.250957631617122,
        -0.2460210378977087,
        -0.2410298510565685,
        -0.2359832188362301,
        -0.23088027474074618,
        -0.22572013784045347,
        -0.22050191257893506,
        -0.21522468858028598,
        -0.20988754045842375,
        -0.2044895276283327,
        -0.19902969411991786,
        -0.1935070683948671,
        -0.18792066316681622,
        -0.1822694752251131,
        -0.1765524852624753,
        -0.1707686577072822,
        -0.1649169405631789,
        -0.15899626525244379,
        -0.1530055464667239,
        -0.14694368202486766,
        -0.140809552738981,
        -0.1346020222893747,
        -0.12831993710897682,
        -0.12196212627778319,
        -0.11552740142805484,
        -0.10901455666373613,
        -0.1024223684921538,
        -0.09574959576978283,
        -0.08899497966371873,
        -0.08215724363018723,
        -0.07523509341141933,
        -0.06822721705188763,
        -0.061132284934898015,
        -0.053948949840624025,
        -0.04667584703044305,
        -0.03931159435642733,
        -0.03185479239703737,
        -0.024304024622614454,
        -0.016657857592494885,
        -0.008914841186003664,
        -0.0010735088689505096,
        0.00686762200274868,
        0.014910049840522735,
        0.02305528843415733,
        0.03130486651835841,
        0.0396603272925251,
        0.04812322788866872,
        0.05669513878437672,
        0.06537764315749003,
        0.07417233617999529,
        0.0830808242486333,
        0.09210472414917965,
        0.10124566214241784,
        0.11050527297745888,
        0.11988519882566154,
        0.12938708812925448,
        0.13901259435958102,
        0.14876337468051054,
        0.1586410885134058,
        0.16864739600003675,
        0.17878395635760613,
        0.189052426108957,
        0.19945445720107774,
        0.2099916949948851,
        0.2206657761226241,
        0.23147832620428827,
        0.24243095741788956,
        0.2535252659188742,
        0.2647628291039779,
        0.2761452027103951,
        0.28767391772735573,
        0.29935047714250623,
        0.31117635249619546,
        0.323152980242174,
        0.33528175790209314,
        0.34756404000827695,
        0.3600011338297636,
        0.3725942948766124,
        0.38534472217740984,
        0.39825355330120055,
        0.4113218591242647,
        0.4245506383668175,
        0.43794081185084915,
        0.45149321648996976,
        0.4652085990023628,
        0.47908760934322314,
        0.4931307938528572,
        0.5073385881052718,
        0.5217113094584989,
        0.5362491493103746,
        0.550952165045501,
        0.5658202716759281,
        0.5808532331758764,
        0.5960506535113328,
        0.6114119673603373,
        0.6269364305339234,
        0.6426231100996379,
        0.6584708742128161,
        0.6744783816660133,
        0.6906440711668932,
        0.70696615035475,
        0.7234425845746093,
        0.7400710854240496,
        0.7568490990942618,
        0.7737737945296618,
        0.7908420514312737,
        0.8080504481360044,
        0.8253952494044553,
        0.8428723941555379,
        0.8604774831892885,
        0.8782057669433943,
        0.8960521333339093,
        0.9140110957338745,
        0.9320767811497437,
        0.9502429186576213,
        0.9685028281691018,
        0.9868494095980228,
        1.005275132506992,
        1.0237720263150163,
        1.0423316711526145,
        1.0609451894568678,
        1.079603238398502,
        1.0982960032449287,
        1.1170131917569301,
        1.1357440297258818,
        1.1544772577643527,
        1.1732011294497826,
        1.1919034109420579,
        1.2105713821946407,
        1.2291918398409452,
        1.2477511019039151,
        1.2662350144131995,
        1.2846289600396665,
        1.30291786886208,
        1.3210862313351905,
        1.3391181135724688,
        1.3569971750088727,
        1.374706688512023,
        1.392229563020751,
        1.409548368722441,
        1.4266453648327857,
        1.4435025299750368,
        1.4601015951623737,
        1.4764240793713832,
        1.4924513276491727,
        1.508164551714111,
        1.5235448729522032,
        1.5385733677183626,
        1.5532311148018,
        1.567499244914574,
        1.5813589920231204,
        1.594791746326897,
        1.607779108663569,
        1.6203029460941938,
        1.632345448408278,
        1.6438891852617523,
        1.6549171636457674,
        1.6654128853711352,
        1.6753604042310914,
        1.6847443825109585,
        1.6935501464769431,
        1.701763740506335,
        1.7093719794940099,
        1.716362499177858,
        1.722723804055633,
        1.7284453125025774,
        1.733517398840517,
        1.737931431977833,
        1.7416798103798445,
        1.7447559930836978,
        1.7471545265079946,
        1.7488710668979282,
        1.7499023981710404,
        1.750246445075924,
        1.7499022815058536,
        1.748870133965231,
        1.7471513801056064,
        1.744748542373812,
        1.7416652768131375,
        1.7379063571032116,
        1.7334776539782706,
        1.7283861101679836,
        1.7226397110514713,
        1.7162474512868087,
        1.709219297618068,
        1.701566148190276,
        1.6932997886127328,
        1.6844328451637804,
        1.6749787354039976,
        1.6649516165877425,
        1.6543663322021522,
        1.6432383569903934,
        1.6315837408385747,
        1.6194190518448472,
        1.6067613189478354,
        1.5936279744223139,
        1.580036796592707,
        1.5660058530555185,
        1.5515534447079113,
        1.5366980508558565,
        1.5214582756505897,
        1.5058527960894996,
        1.48990031178226,
        1.4736194966701601,
        1.4570289528578704,
        1.4401471666980068,
        1.4229924672355634,
        1.4055829871107042,
        1.3879366259814367,
        1.3700710165233247,
        1.3520034930221885,
        1.3337510625789615,
        1.3153303789095536,
        1.2967577187214059,
        1.2780489606215157,
        1.2592195665040153,
        1.2402845653530574,
        1.2212585393822237,
        1.2021556124322972,
        1.182989440524265,
        1.163773204480134,
        1.1445196044988186,
        1.1252408565869338,
        1.1059486907302316,
        1.08665435069366,
        1.0673685953422247,
        1.0481017013643459,
        1.028863467294639,
        1.0096632187206895,
        0.9905098145682159,
        0.9714116543653302,
        0.9523766863783848,
        0.9334124165279378,
        0.9145259179944439,
        0.8957238414139015,
        0.8770124255932842,
        0.8583975086578592,
        0.8398845395582345,
        0.8214785898679389,
        0.8031843658037525,
        0.7850062204109247,
        0.7669481658550232,
        0.7490138857700308,
        0.7312067476143088,
        0.7135298149919905,
        0.6959858599001053,
        0.6785773748664579,
        0.6613065849463432,
        0.6441754595498752,
        0.6271857240752676,
        0.6103388713258411,
        0.5936361726925028,
        0.5770786890846149,
        0.5606672815963252,
        0.5444026218967984,
        0.528285202334662,
        0.512315345750791,
        0.49649321499273275,
        0.4808188221273573,
        0.465292037350752,
        0.44991259759281343,
        0.4346801148177681,
        0.4195940840236601,
        0.40465389094068094,
        0.3898588194326767,
        0.37520805860803486,
        0.3607007096423466,
        0.34633579231810463,
        0.3321122512893837,
        0.31802896207935494,
        0.30408473681104825,
        0.2902783296829948,
        0.27660844219814656,
        0.26307372815211044,
        0.2496727983851918,
        0.23640422530748828,
        0.2232665472071364,
        0.21025827235181316,
        0.19737788288856742,
        0.18462383853095937,
        0.17199458007712382,
        0.15948853274050553,
        0.14710410930796552,
        0.13483971312981644,
        0.12269374095010252,
        0.11066458558589504,
        0.09875063846437425,
        0.08695029202128673,
        0.07526194195109279,
        0.06368398934823594,
        0.05221484272009512,
        0.04085291988559968,
        0.029596649762755764,
        0.018444474051253865,
        0.007394848816636837,
        -0.0035537540174925414,
        -0.014402845266831136,
        -0.025153917179562432,
        -0.035808442197658136,
        -0.04636787180055104,
        -0.056833635421016354,
        -0.06720713943082565,
        -0.07748976619197652,
        -0.08768287316914823,
        -0.09778779209926623,
        -0.10780582822060625,
        -0.11773825955361777,
        -0.1275863362299085,
        -0.13735127986976586,
        -0.1470342830047217,
        -0.15663650854295577,
        -0.1661590892747553,
        -0.17560312741525025,
        -0.18496969418342704,
        -0.19425982941873418,
        -0.20347454122660333,
        -0.21261480565668103,
        -0.22168156641042816,
        -0.23067573457727894,
        -0.2395981883977374,
        -0.2484497730517698,
        -0.257231300470956,
        -0.2659435491760176,
        -0.27458726413652995,
        -0.28316315665150243,
        -0.2916719042514399,
        -0.3001141506207844,
        -0.30849050554021246,
        -0.31680154484794815,
        -0.32504781041924946,
        -0.33322981016345454,
        -0.3413480180407373,
        -0.3494028740949303,
        -0.35739478450348505,
        -0.36532412164442035,
        -0.3731912241801461,
        -0.38099639715803296,
        -0.3887399121274138,
        -0.39642200727270305,
        -0.40404288756232243,
        -0.41160272491494965,
        -0.41910165838281244,
        -0.4265397943498796,
        -0.43391720674732415,
        -0.4412339372854388,
        -0.4484899957026358,
        -0.4556853600315076,
        -0.4628199768819247,
        -0.46989376174114694,
        -0.47690659929092355,
        -0.4838583437417816,
        -0.49074881918813457,
        -0.497577819978797,
        -0.5043451111059314,
        -0.5110504286127118,
        -0.5176934800195686,
        -0.5242739447694389,
        -0.5307914746920462,
        -0.5372456944872358,
        -0.5436362022273733,
        -0.5499625698788589,
        -0.5562243438427397,
        -0.5624210455162747,
        -0.5685521718754235,
        -0.574617196073286,
        -0.5806155680607996,
        -0.5865467152266891,
        -0.5924100430572423,
        -0.5982049358157686,
        -0.6039307572415058,
        -0.6095868512678264,
        -0.6151725427595105,
        -0.620687138269322,
        -0.6261299268141647
      ],
      "gain": [
        2.034691200235139,
        2.052489327913411,
        2.0708115218977152,
        2.089663958859004,
        2.109052885269459,
        2.128984621514282,
        2.149465565579679,
        2.1705021963144167,
        2.192101076264882,
        2.2142688540852786,
        2.2370122665264707,
        2.2603381399337747,
        2.284253391313451,
        2.3087650290893915,
        2.333880153330504,
        2.359605955581016,
        2.385949718261681,
        2.4129188136402915,
        2.4405207023695668,
        2.468762931589643,
        2.4976531325916653,
        2.5271990180381483,
        2.5574083787305,
        2.588289079852164,
        2.619849056776549,
        2.6520963103661255,
        2.6850389017423146,
        2.7186849465155194,
        2.7530426084470285,
        2.7881200925190446,
        2.8239256373880277,
        2.8604675071956054,
        2.897753982703686,
        2.93579335166371,
        2.9745938984698634,
        3.0141638930014234,
        3.054511578621921,
        3.095645159282086,
        3.1375727856751703,
        3.1803025403960943,
        3.223842422055408,
        3.2682003282986383,
        3.3133840376620896,
        3.3594011901045433,
        3.406259266329901,
        3.4539655657000177,
        3.5025271827000144,
        3.551950981866837,
        3.6022435711019036,
        3.6534112732925497,
        3.7054600961672564,
        3.7583957003042876,
        3.8122233650877764,
        3.8669479526424886,
        3.922573869623531,
        3.979105026720124,
        4.036544795771863,
        4.09489596438317,
        4.154160687935774,
        4.214340438900526,
        4.275435953347739,
        4.337447174393995,
        4.4003731925796945,
        4.464212183093972,
        4.528961339624501,
        4.594616804721932,
        4.661173596541967,
        4.728625531855901,
        4.796965145224818,
        4.866183604230436,
        4.936270620441139,
        5.007214356173961,
        5.0790013269594505,
        5.151616299491654,
        5.225042184966487,
        5.299259927711264,
        5.374248389048893,
        5.449984226351424,
        5.526441767233023,
        5.603592878578669,
        5.681406830709257,
        5.759850156598587,
        5.838886506106113,
        5.918476495270696,
        5.998577550784314,
        6.0791437498197025,
        6.160125655415323,
        6.241470147609618,
        6.323120250396976,
        6.405014955269119,
        6.487089041546988,
        6.569272894042647,
        6.651492318613908,
        6.733668356401073,
        6.815717097620145,
        6.897549495868909,
        6.979071183975915,
        7.06018229269362,
        7.1407772738171555,
        7.220744729407829,
        7.299967248980495,
        7.37832125674405,
        7.455676871514218,
        7.531897782144872,
        7.606841141573056,
        7.68035748285895,
        7.752290661452078,
        7.822477828559573,
        7.890749439951816,
        7.956929306718854,
        8.020834694085684,
        8.082276475809875,
        8.141059352449723,
        8.196982142655488,
        8.249838158201994,
        8.299415674805605,
        8.345498511831813,
        8.387866736479191,
        8.426297509574809,
        8.460566092726602,
        8.490447039027377,
        8.515715592756335,
        8.536149326984981,
        8.551530052038927,
        8.561646032379246,
        8.566294554907365,
        8.565284897717868,
        8.558441755050374,
        8.54560918230897,
        8.526655133376261,
        8.501476672052993,
        8.470005949818514,
        8.432217052251964,
        8.388133827200152,
        8.337838816525897,
        8.281483419615684,
        8.219299417798432,
        8.151611980604558,
        8.078854252848872,
        8.001583577152946,
        7.920499331000786,
        7.836462235566425,
        7.750514810876992,
        7.663902387144566,
        7.578093718479397,
        7.4947997682150085,
        7.415988647559048,
        7.34389402473814,
        7.281013661712969,
        7.230094236508861,
        7.194098502764778,
        7.17615142409952,
        7.1794634872023275,
        7.20723209232349,
        7.262525581042833,
        7.348158470510104,
        7.4665697789288465,
        7.619717761185879,
        7.809003075597311,
        8.03522836215888,
        8.298596393951327,
        8.598742979009696,
        8.934796232448658,
        9.305451638402745,
        9.709052527466696,
        10.14366755206461,
        10.607159505533298,
        11.097242595554174,
        11.611527509144072,
        12.147555124857478,
        12.702820566191647,
        13.274789598911296,
        13.860909351685573,
        14.458615108463965,
        15.065334627580988,
        15.678491120727914,
        16.295505750517698,
        16.91380025669547,
        17.530800132481374,
        18.143938617309765,
        18.75066165632241,
        19.34843389292318,
        19.934745691129766,
        20.507121142752073,
        21.06312696909556,
        21.600382212533084,
        22.116568583308283,
        22.609441321199284,
        23.076840415700204,
        23.516702025385783,
        23.92706993347236,
        24.30610687489278,
        24.65210557036603,
        24.96349931180637,
        25.23887194281695,
        25.476967093195324,
        25.67669653160982,
        25.837147513457992,
        25.957589022910483,
        26.037476810082342,
        26.076457156732783,
        26.074369306631084,
        26.031246534907186,
        25.947315830779363,
        25.822996202806223,
        25.65889562896726,
        25.455806694521822,
        25.21470098232163,
        24.93672229290627,
        24.623178790446016,
        24.275534191842464,
        23.89539811534513,
        23.484515731914005,
        23.044756856359136,
        22.57810463878459,
        22.08664400457589,
        21.572550005859206,
        21.038076240614537,
        20.48554349490472,
        19.917328758386518,
        19.335854753515907,
        18.74358010631304,
        18.142990274283928,
        17.536589318539676,
        16.926892585286303,
        16.31642032186585,
        15.707692202121232,
        15.10322268157268,
        14.505517003363094,
        13.917067590589953,
        13.340350409276258,
        12.777820730200213,
        12.231907516492845,
        11.705005437376217,
        11.199463284763313,
        10.717567358216929,
        10.261518275973847,
        9.833399723340394,
        9.435138009669796,
        9.068452063593796,
        8.73479476848541,
        8.43528830273981,
        8.170658238599913,
        7.941173163884804,
        7.746597931354366,
        7.586168667850744,
        7.458595952509547,
        7.362099151884854,
        7.294470422918964,
        7.253162466111807,
        7.235390876445382,
        7.238240650796008,
        7.25876716154495,
        7.294084188458086,
        7.3414345977706885,
        7.398242177989465,
        7.462145456330804,
        7.531015814680905,
        7.602962937252279,
        7.676330736055339,
        7.749686630195399,
        7.821806588326574,
        7.891657827676825,
        7.958380570180946,
        8.021269838375506,
        8.079757939398428,
        8.133398031189554,
        8.18184898261856,
        8.22486161097682,
        8.262266296274955,
        8.293961918426138,
        8.319906032720558,
        8.340106183496276,
        8.354612250515666,
        8.363509723730594,
        8.36691380694196,
        8.364964258124958,
        8.357820882047715,
        8.345659599242287,
        8.328669023273163,
        8.307047485900453,
        8.281000456634459,
        8.250738309405666,
        8.216474394764079,
        8.178423380895985,
        8.136799831192045,
        8.091816989971807,
        8.043685751293415,
        7.992613788831122,
        7.938804827338982,
        7.882458038516623,
        7.823767546142177,
        7.762922027007708,
        7.7001043957935655,
        7.635491563362188,
        7.569254259195685,
        7.501556909589029,
        7.4325575644098,
        7.362407865862628,
        7.291253053445025,
        7.219232000086014,
        7.146477274776165,
        7.073115227798422,
        6.999266095020308,
        6.925044118004493,
        6.850557677051633,
        6.775909435168522,
        6.701196490221443,
        6.626510533811505,
        6.551938015045384,
        6.47756030770298,
        6.403453879629383,
        6.32969046328794,
        6.256337226511291,
        6.183456942560554,
        6.111108158811447,
        6.039345363646624,
        5.96821915096124,
        5.8977763818961275,
        5.828060343431924,
        5.759110903642975,
        5.690964663452004,
        5.623655104761427,
        5.557212734785927,
        5.491665226330613,
        5.427037554495483,
        5.363352129410166,
        5.300628925149675,
        5.238885604849209,
        5.1781376421120235,
        5.118398438817912,
        5.059679439440571,
        5.00199024179186,
        4.945338704463517,
        4.889731051089039,
        4.8351719714301575,
        4.781664719420286,
        4.729211208262936,
        4.677812102699203,
        4.627466908554574,
        4.578174059607886,
        4.5299310017433685,
        4.482734274703065,
        4.436579591289412,
        4.391461914128161,
        4.347375530004148,
        4.304314121799696,
        4.262270838058207,
        4.221238360184062,
        4.181208967174099,
        4.142174597932626,
        4.104126911152809,
        4.067057342661036,
        4.0309571601912575,
        3.9958175155184548,
        3.961629493884186,
        3.9283841606427563,
        3.8960726050468875,
        3.86468598101072,
        3.8342155448435706,
        3.8046526898196755,
        3.7759889774746176,
        3.748216165535299,
        3.721326232380611,
        3.6953113979389665,
        3.6701641409356776,
        3.6458772124115835,
        3.6224436454130213,
        3.599856760785045,
        3.5781101690627755,
        3.557197768367491,
        3.5371137383119193,
        3.5178525299027785,
        3.4994088514554753,
        3.481777650559227,
        3.4649540921560957,
        3.4489335328240895,
        3.4337114913810054,
        3.419283615923276,
        3.4056456475090684,
        3.392793380671669,
        3.38072262098746,
        3.369429139969387,
        3.3589086275715756,
        3.349156642622136,
        3.3401685615291115,
        3.331939525630502,
        3.324464387582721,
        3.3177376572024366,
        3.311753447169771,
        3.3065054190158643,
        3.301986729907859,
        3.298189980605831,
        3.2951071650713244,
        3.2927296221552065,
        3.291047989789713,
        3.290052162095232,
        3.2897312497935314,
        3.2900735442960904,
        3.2910664857848,
        3.292696635524716
      ],
      "balanced_gain": [
        2.624607082939861,
        2.653435420679276,
        2.6828061364969438,
        2.7127292549676323,
        2.743214941114416,
        2.7742735000552208,
        2.805915376495451,
        2.8381511540569693,
        2.870991554434038,
        2.9044474363662403,
        2.9385297944187667,
        2.973249757450271,
        3.008618586839098,
        3.044647674628955,
        3.0813485412473085,
        3.1187328329736372,
        3.156812319090549,
        3.1955988886955895,
        3.235104547151702,
        3.2753414121538262,
        3.3163217093889696,
        3.3580577677669274,
        3.4005620141923765,
        3.4438469677631547,
        3.4879252335069766,
        3.53280949554076,
        3.5785125096124637,
        3.6250470950016296,
        3.672426125730348,
        3.720662521044019,
        3.7697692351208696,
        3.819759245969203,
        3.870645543461787,
        3.922441116379844,
        3.9751589385325894,
        4.028811953820042,
        4.083413060192987,
        4.138975092437844,
        4.195510803716016,
        4.253032845791935,
        4.3115537478840125,
        4.371085894072684,
        4.431641499173696,
        4.4932325828611,
        4.5558709421984,
        4.619568122308073,
        4.684335385131171,
        4.750183676159775,
        4.817123589038081,
        4.8851653279334935,
        4.9543186675794475,
        5.024592910884628,
        5.0959968438346355,
        5.1685386877306545,
        5.242226048601768,
        5.317065863603605,
        5.393064344269993,
        5.4702269164665225,
        5.548558156913567,
        5.62806172614822,
        5.708740297791701,
        5.7905954837731635,
        5.873627755502956,
        5.957836360885036,
        6.043219236870761,
        6.129772917407661,
        6.217492436599764,
        6.306371226933166,
        6.396401012425847,
        6.48757169655752,
        6.579871244549278,
        6.673285560071566,
        6.767798356253778,
        6.863391020701613,
        6.9600424743896685,
        7.057729024295305,
        7.156424209693209,
        7.256098642044591,
        7.356719838407567,
        7.458252047957293,
        7.560656072007368,
        7.663889077410754,
        7.7679044032815305,
        7.872651361085674,
        7.978075028246258,
        8.084116035479953,
        8.190710348119307,
        8.29778904165802,
        8.405278071595335,
        8.5130980385735,
        8.621163949056772,
        8.729384972242054,
        8.837664193918624,
        8.94589836829375,
        9.053977668909928,
        9.161785439884465,
        9.269197948794815,
        9.376084142887393,
        9.482305410657952,
        9.587715350972898,
        9.692159552133473,
        9.795475383579573,
        9.897491803629489,
        9.998029186942876,
        10.09689917571349,
        10.193904558965086,
        10.288839185434034,
        10.381487916368426,
        10.471626623841695,
        10.559022243038394,
        10.643432886414965,
        10.724608029491073,
        10.802288779012654,
        10.876208235339915,
        10.946091962950641,
        11.011658584667261,
        11.072620516577418,
        11.12868486384905,
        11.179554499634614,
        11.224929352653671,
        11.264507932211593,
        11.297989123637691,
        11.32507429162425,
        11.345469734211852,
        11.35888953617658,
        11.365058877688535,
        11.363717861997015,
        11.354625934739717,
        11.337566978197826,
        11.312355174921635,
        11.278841748005972,
        11.236922699314283,
        11.186547680905305,
        11.127730150018007,
        11.060558970911417,
        10.985211637313723,
        10.901969293543432,
        10.811233725800838,
        10.713546472128176,
        10.609610149044022,
        10.500312003812429,
        10.386749553935127,
        10.270257950599976,
        10.152438371529815,
        10.03518628649823,
        9.920717822044663,
        9.81159167665216,
        9.710723136567514,
        9.621385808190903,
        9.547195907192458,
        9.492073624184762,
        9.460176627508577,
        9.45580258699445,
        9.483260985226345,
        9.546719321129483,
        9.650034386262407,
        9.796584252260946,
        9.989119268464526,
        10.229649366877199,
        10.519380016311475,
        10.858701362184176,
        11.247226601893438,
        11.683868811677469,
        12.166941783736878,
        12.694270231933078,
        13.263297175951518,
        13.871180100035112,
        14.514871410002122,
        15.191181949685447,
        15.896828586517785,
        16.628468146041765,
        17.38272047024322,
        18.15618337482212,
        18.945441971676704,
        19.747074413767482,
        20.557655666958386,
        21.37376052412269,
        22.19196672532749,
        23.008858780563305,
        23.82103287272949,
        24.62510305562242,
        25.417708843818467,
        26.195524194863562,
        26.95526782617725,
        27.693714747314075,
        28.407708868298865,
        29.094176504477034,
        29.75014059061956,
        30.372735395719744,
        30.959221526088687,
        31.507000999590964,
        32.01363217164267,
        32.476844294079605,
        32.894551499463205,
        33.26486600301283,
        33.586110334150824,
        33.85682841672164,
        34.07579533389159,
        34.24202564267898,
        34.35478010576748,
        34.4135707509423,
        34.41816417219999,
        34.368583036885646,
        34.26510576338659,
        34.10826437973471,
        33.89884059087557,
        33.63786010962135,
        33.32658533501867,
        32.96650647857566,
        32.55933126356195,
        32.106973350695746,
        31.61153964224924,
        31.07531665217806,
        30.500756121597096,
        29.89046009012324,
        29.24716561718908,
        28.573729366983162,
        27.873112261648735,
        27.14836440646482,
        26.40261048383916,
        25.639035800021805,
        24.860873152264045,
        24.071390668164316,
        23.27388073210378,
        22.47165008577217,
        21.668011138805063,
        20.86627446167567,
        20.06974236517256,
        19.281703345119983,
        18.50542706597681,
        17.74415936762891,
        17.00111658698723,
        16.279478236411506,
        15.58237679988205,
        14.912883129944104,
        14.273985661605355,
        13.668561516115213,
        13.099337613527542,
        12.568840326908694,
        12.079333103638692,
        11.632743000480508,
        11.230579213386775,
        10.87384925623137,
        10.562980988197063,
        10.297760504294052,
        10.077296192006733,
        9.900017428531104,
        9.763712414010485,
        9.665604188621998,
        9.602458259780668,
        9.570710902758039,
        9.566605130399433,
        9.586321819519036,
        9.626096026341102,
        9.682312160402962,
        9.751575410676873,
        9.830759901013623,
        9.917036150610448,
        10.00788151617266,
        10.101077591570375,
        10.194698299726026,
        10.28709187251022,
        10.376859276533827,
        10.462831010535433,
        10.544043650572945,
        10.619717071076455,
        10.689232923342832,
        10.75211470046824,
        10.808009537345567,
        10.856671773960983,
        10.897948232045641,
        10.93176510856897,
        10.95811636447278,
        10.977053476483041,
        10.988676418879958,
        10.993125746687113,
        10.990575660077406,
        10.981227939311042,
        10.96530665007761,
        10.943053529160277,
        10.914723970216592,
        10.88058353845351,
        10.84090495113875,
        10.795965468385726,
        10.746044645100891,
        10.691422400881791,
        10.632377369805846,
        10.5691854964841,
        10.502118848831778,
        10.431444621400624,
        10.357424306195107,
        10.280313010639773,
        10.200358904607015,
        10.117802780561435,
        10.032877712683193,
        9.945808802498759,
        9.856812999747032,
        9.766098988810045,
        9.673867131887237,
        9.58030946109674,
        9.485609712761972,
        9.389943397580657,
        9.293477901436015,
        9.196372612086378,
        9.09877906737223,
        9.000841121060942,
        8.90269512360815,
        8.804470114172576,
        8.706288021893657,
        8.60826387398013,
        8.510506008594376,
        8.413116290950109,
        8.316190331191462,
        8.219817702759604,
        8.12408216005464,
        8.029061854476012,
        7.934829548279579,
        7.841452825457773,
        7.7489942991326535,
        7.657511814978674,
        7.56705865041236,
        7.477683709345428,
        7.389431712347217,
        7.30234338199787,
        7.216455623110307,
        7.131801698471281,
        7.04841139959875,
        6.966311212736041,
        6.885524480129572,
        6.8060715567382655,
        6.727969962541642,
        6.651234530615334,
        6.575877550893718,
        6.501908910002727,
        6.429336227350679,
        6.358164987510201,
        6.288398669090942,
        6.220038870256953,
        6.15308543106218,
        6.087536552770527,
        6.023388914236621,
        5.96063778531443,
        5.899277137724853,
        5.839299753198236,
        5.780697329046105,
        5.723460581185392,
        5.667579344658271,
        5.613042671677784,
        5.559838927210908,
        5.5079558819555405,
        5.457380802770849,
        5.4081005405249565,
        5.3601016152087935,
        5.313370298252609,
        5.267892691929498,
        5.223654805731842,
        5.180642629597026,
        5.138842203842569,
        5.098239685560569,
        5.058821411423574,
        5.020573956680223,
        4.983484190149851,
        4.947539325041332,
        4.912726965405425,
        4.879035148037699,
        4.846452379653183,
        4.81496766916018,
        4.78457055482667,
        4.755251126172241,
        4.7270000404940005,
        4.699808533815476,
        4.673668426169092,
        4.648572121096766,
        4.624512599284766,
        4.601483406275359,
        4.5794786342267875,
        4.558492897725003,
        4.538521303682862,
        4.519559415356203,
        4.501603210639941,
        4.484649034767306,
        4.468693547598223,
        4.453733665742924,
        4.439766499796365,
        4.426789287010264,
        4.414799319777567,
        4.403793870351741,
        4.3937701122697215,
        4.3847250389919825,
        4.376655380283791,
        4.369557516906801,
        4.363427394326393,
        4.358260435985167,
        4.354051456854146,
        4.350794577929594,
        4.3484831423648895,
        4.3471096339310185,
        4.3466655984958305,
        4.347141569201195,
        4.348526995967006,
        4.350810179865056
      ]
    },
    {
      "epsilon": 0.1,
      "tolerance": 1e-11,
      "t0": -7.0,
      "initial": [
        -1.7948430186460336,
        0.014557847577164813,
        1.0,
        0.0,
        0.0,
        1.0
      ],
      "first_peak_t": -1.9409114958022453,
      "inner_peak_tau": 2.7774116529991604,
      "first_peak_u": 1.807351796803082,
      "max_gain_scaled_physical_state": 69.01616086461019,
      "max_gain_balanced_input": 59.01428108111314,
      "gain_times_epsilon_to_7_over_10": 11.774897108612599,
      "max_determinant_error": 3.1811886458399385e-11,
      "pulse_profile_error_on_window": 0.20405021934971285,
      "nfev": 8713,
      "seconds": 0.03339250001590699,
      "offsets": [
        -2.0,
        -1.99,
        -1.98,
        -1.97,
        -1.96,
        -1.95,
        -1.94,
        -1.93,
        -1.92,
        -1.91,
        -1.9,
        -1.89,
        -1.88,
        -1.87,
        -1.8599999999999999,
        -1.85,
        -1.84,
        -1.83,
        -1.82,
        -1.81,
        -1.8,
        -1.79,
        -1.78,
        -1.77,
        -1.76,
        -1.75,
        -1.74,
        -1.73,
        -1.72,
        -1.71,
        -1.7,
        -1.69,
        -1.68,
        -1.67,
        -1.66,
        -1.65,
        -1.6400000000000001,
        -1.63,
        -1.62,
        -1.6099999999999999,
        -1.6,
        -1.5899999999999999,
        -1.58,
        -1.57,
        -1.56,
        -1.55,
        -1.54,
        -1.53,
        -1.52,
        -1.51,
        -1.5,
        -1.49,
        -1.48,
        -1.47,
        -1.46,
        -1.45,
        -1.44,
        -1.43,
        -1.42,
        -1.4100000000000001,
        -1.4,
        -1.3900000000000001,
        -1.38,
        -1.37,
        -1.3599999999999999,
        -1.35,
        -1.3399999999999999,
        -1.33,
        -1.3199999999999998,
        -1.31,
        -1.2999999999999998,
        -1.29,
        -1.28,
        -1.27,
        -1.26,
        -1.25,
        -1.24,
        -1.23,
        -1.22,
        -1.21,
        -1.2,
        -1.19,
        -1.18,
        -1.17,
        -1.1600000000000001,
        -1.15,
        -1.1400000000000001,
        -1.13,
        -1.12,
        -1.1099999999999999,
        -1.1,
        -1.0899999999999999,
        -1.08,
        -1.0699999999999998,
        -1.06,
        -1.0499999999999998,
        -1.04,
        -1.03,
        -1.02,
        -1.01,
        -1.0,
        -0.99,
        -0.98,
        -0.97,
        -0.96,
        -0.95,
        -0.94,
        -0.9299999999999999,
        -0.9199999999999999,
        -0.9099999999999999,
        -0.8999999999999999,
        -0.8899999999999999,
        -0.8799999999999999,
        -0.8699999999999999,
        -0.8599999999999999,
        -0.8499999999999999,
        -0.8400000000000001,
        -0.8300000000000001,
        -0.8200000000000001,
        -0.81,
        -0.8,
        -0.79,
        -0.78,
        -0.77,
        -0.76,
        -0.75,
        -0.74,
        -0.73,
        -0.72,
        -0.71,
        -0.7,
        -0.69,
        -0.6799999999999999,
        -0.6699999999999999,
        -0.6599999999999999,
        -0.6499999999999999,
        -0.6399999999999999,
        -0.6299999999999999,
        -0.6199999999999999,
        -0.6099999999999999,
        -0.5999999999999999,
        -0.5900000000000001,
        -0.5800000000000001,
        -0.5700000000000001,
        -0.56,
        -0.55,
        -0.54,
        -0.53,
        -0.52,
        -0.51,
        -0.5,
        -0.49,
        -0.48,
        -0.47,
        -0.45999999999999996,
        -0.44999999999999996,
        -0.43999999999999995,
        -0.42999999999999994,
        -0.41999999999999993,
        -0.4099999999999999,
        -0.3999999999999999,
        -0.3899999999999999,
        -0.3799999999999999,
        -0.3699999999999999,
        -0.3599999999999999,
        -0.34999999999999987,
        -0.33999999999999986,
        -0.33000000000000007,
        -0.32000000000000006,
        -0.31000000000000005,
        -0.30000000000000004,
        -0.29000000000000004,
        -0.28,
        -0.27,
        -0.26,
        -0.25,
        -0.24,
        -0.22999999999999998,
        -0.21999999999999997,
        -0.20999999999999996,
        -0.19999999999999996,
        -0.18999999999999995,
        -0.17999999999999994,
        -0.16999999999999993,
        -0.15999999999999992,
        -0.1499999999999999,
        -0.1399999999999999,
        -0.1299999999999999,
        -0.11999999999999988,
        -0.10999999999999988,
        -0.09999999999999987,
        -0.08999999999999986,
        -0.08000000000000007,
        -0.07000000000000006,
        -0.06000000000000005,
        -0.050000000000000044,
        -0.040000000000000036,
        -0.030000000000000027,
        -0.020000000000000018,
        -0.010000000000000009,
        0.0,
        0.010000000000000231,
        0.020000000000000018,
        0.03000000000000025,
        0.040000000000000036,
        0.04999999999999982,
        0.06000000000000005,
        0.06999999999999984,
        0.08000000000000007,
        0.08999999999999986,
        0.10000000000000009,
        0.10999999999999988,
        0.1200000000000001,
        0.1299999999999999,
        0.14000000000000012,
        0.1499999999999999,
        0.16000000000000014,
        0.16999999999999993,
        0.18000000000000016,
        0.18999999999999995,
        0.20000000000000018,
        0.20999999999999996,
        0.2200000000000002,
        0.22999999999999998,
        0.2400000000000002,
        0.25,
        0.26000000000000023,
        0.27,
        0.28000000000000025,
        0.29000000000000004,
        0.30000000000000027,
        0.31000000000000005,
        0.31999999999999984,
        0.33000000000000007,
        0.33999999999999986,
        0.3500000000000001,
        0.3599999999999999,
        0.3700000000000001,
        0.3799999999999999,
        0.3900000000000001,
        0.3999999999999999,
        0.41000000000000014,
        0.41999999999999993,
        0.43000000000000016,
        0.43999999999999995,
        0.4500000000000002,
        0.45999999999999996,
        0.4700000000000002,
        0.48,
        0.4900000000000002,
        0.5,
        0.5100000000000002,
        0.52,
        0.5300000000000002,
        0.54,
        0.5500000000000003,
        0.56,
        0.5699999999999998,
        0.5800000000000001,
        0.5899999999999999,
        0.6000000000000001,
        0.6099999999999999,
        0.6200000000000001,
        0.6299999999999999,
        0.6400000000000001,
        0.6499999999999999,
        0.6600000000000001,
        0.6699999999999999,
        0.6800000000000002,
        0.69,
        0.7000000000000002,
        0.71,
        0.7200000000000002,
        0.73,
        0.7400000000000002,
        0.75,
        0.7600000000000002,
        0.77,
        0.7800000000000002,
        0.79,
        0.8000000000000003,
        0.81,
        0.8199999999999998,
        0.8300000000000001,
        0.8399999999999999,
        0.8500000000000001,
        0.8599999999999999,
        0.8700000000000001,
        0.8799999999999999,
        0.8900000000000001,
        0.8999999999999999,
        0.9100000000000001,
        0.9199999999999999,
        0.9300000000000002,
        0.94,
        0.9500000000000002,
        0.96,
        0.9700000000000002,
        0.98,
        0.9900000000000002,
        1.0,
        1.0100000000000002,
        1.02,
        1.0300000000000002,
        1.04,
        1.0500000000000003,
        1.06,
        1.0700000000000003,
        1.08,
        1.0899999999999999,
        1.1,
        1.1099999999999999,
        1.12,
        1.13,
        1.1400000000000001,
        1.15,
        1.1600000000000001,
        1.17,
        1.1800000000000002,
        1.19,
        1.2000000000000002,
        1.21,
        1.2200000000000002,
        1.23,
        1.2400000000000002,
        1.25,
        1.2600000000000002,
        1.27,
        1.2800000000000002,
        1.29,
        1.3000000000000003,
        1.31,
        1.3200000000000003,
        1.33,
        1.3399999999999999,
        1.35,
        1.3599999999999999,
        1.37,
        1.38,
        1.3900000000000001,
        1.4,
        1.4100000000000001,
        1.42,
        1.4300000000000002,
        1.44,
        1.4500000000000002,
        1.46,
        1.4700000000000002,
        1.48,
        1.4900000000000002,
        1.5,
        1.5100000000000002,
        1.52,
        1.5300000000000002,
        1.54,
        1.5500000000000003,
        1.56,
        1.5700000000000003,
        1.58,
        1.5899999999999999,
        1.6,
        1.6099999999999999,
        1.62,
        1.63,
        1.6400000000000001,
        1.65,
        1.6600000000000001,
        1.67,
        1.6800000000000002,
        1.69,
        1.7000000000000002,
        1.71,
        1.7200000000000002,
        1.73,
        1.7400000000000002,
        1.75,
        1.7600000000000002,
        1.77,
        1.7800000000000002,
        1.79,
        1.8000000000000003,
        1.81,
        1.8200000000000003,
        1.83,
        1.8399999999999999,
        1.85,
        1.8599999999999999,
        1.87,
        1.88,
        1.8900000000000001,
        1.9,
        1.9100000000000001,
        1.92,
        1.9300000000000002,
        1.94,
        1.9500000000000002,
        1.96,
        1.9700000000000002,
        1.98,
        1.9900000000000002,
        2.0
      ],
      "u": [
        -0.3344050390174076,
        -0.3309454253173494,
        -0.32744938086555847,
        -0.32391635210405645,
        -0.32034577579297635,
        -0.31673707883552155,
        -0.3130896781004172,
        -0.30940298024180785,
        -0.3056763815166163,
        -0.30190926759931797,
        -0.2981010133941324,
        -0.2942509828445863,
        -0.2903585287404625,
        -0.2864229925220901,
        -0.2824437040819764,
        -0.2784199815637674,
        -0.27435113116142545,
        -0.2702364469140835,
        -0.26607521049744753,
        -0.2618666910148217,
        -0.2576101447854434,
        -0.2533048151309395,
        -0.24894993215997685,
        -0.24454471255113042,
        -0.2400883593340591,
        -0.2355800616690108,
        -0.2310189946247332,
        -0.22640431895505356,
        -0.22173518087628044,
        -0.21701071184158682,
        -0.21223002831551616,
        -0.20739223154804493,
        -0.20249640734854232,
        -0.19754162585993382,
        -0.19252694133327916,
        -0.1874513919029122,
        -0.18231399936237092,
        -0.17711376894143965,
        -0.17184968908644152,
        -0.1665207312413428,
        -0.16112584963182247,
        -0.1556639810522282,
        -0.15013404465629893,
        -0.14453494175218917,
        -0.1388655556022367,
        -0.1331247512278316,
        -0.12731137521979133,
        -0.12142425555488875,
        -0.11546220142235003,
        -0.10942400305645977,
        -0.10330843157833336,
        -0.09711423884772187,
        -0.09084015732591857,
        -0.08448489995080614,
        -0.0780471600248435,
        -0.07152561111671242,
        -0.06491890697744893,
        -0.058225681474504826,
        -0.05144454854492654,
        -0.04457410216532412,
        -0.03761291634390598,
        -0.03055954513498005,
        -0.023412522678243078,
        -0.016170363264204075,
        -0.008831561427023751,
        -0.0013945920661599248,
        0.006142089398648419,
        0.01378004683540281,
        0.021520863175334512,
        0.029366140147458617,
        0.03731749797139166,
        0.04537657500466296,
        0.05354502734241646,
        0.061824528367280265,
        0.0702167682472722,
        0.0787234533740048,
        0.08734630573723018,
        0.09608706224034246,
        0.10494747394521567,
        0.11392930524432031,
        0.12303433295497876,
        0.13226434533238363,
        0.14162114099811196,
        0.1511065277802838,
        0.16072232145035834,
        0.17047034436202177,
        0.18035242398489035,
        0.19037039132465486,
        0.20052607922308008,
        0.21082132053201316,
        0.22125794615678718,
        0.23183778296440966,
        0.24256265154754067,
        0.2534343638239543,
        0.26445472048885743,
        0.2756255082959953,
        0.2869484971639649,
        0.29842543709637737,
        0.31005805490984195,
        0.3218480507639027,
        0.3337970944871978,
        0.34590682168420916,
        0.35817882959952424,
        0.37061467276625026,
        0.38321585840365974,
        0.3959838415628201,
        0.40892002000419,
        0.42202572880153916,
        0.43530223466688445,
        0.44875072999092336,
        0.462372326593658,
        0.4761680491515509,
        0.4901388282870289,
        0.5042854933859324,
        0.5186087650530983,
        0.53310924723582,
        0.5477874190042911,
        0.5626436259863941,
        0.5776780714505159,
        0.5928908070249358,
        0.6082817230681964,
        0.623850538676947,
        0.6395967913355661,
        0.6555198262114128,
        0.6716187851004469,
        0.6878925950242537,
        0.7043399564940152,
        0.7209593314480898,
        0.7377489308774268,
        0.75470670215678,
        0.7718303160994213,
        0.7891171537588617,
        0.8065642930049974,
        0.8241684949033409,
        0.8419261899332656,
        0.8598334640822186,
        0.877886044860392,
        0.8960792872828595,
        0.9144081598720895,
        0.9328672307396279,
        0.9514506538082935,
        0.9701521552457969,
        0.9889650201822735,
        1.0078820797932009,
        1.0268956988319773,
        1.0459977637047186,
        1.0651796711835075,
        1.0844323178607003,
        1.103746090454128,
        1.1231108570719315,
        1.142515959560457,
        1.161950207051643,
        1.1814018708385827,
        1.200858680713747,
        1.2203078228864195,
        1.2397359396308447,
        1.2591291307861292,
        1.2784729572406137,
        1.2977524465528396,
        1.3169521008072569,
        1.336055906852255,
        1.3550473490351604,
        1.3739094245381867,
        1.3926246614358262,
        1.4111751395424705,
        1.4295425141534788,
        1.4477080427290117,
        1.4656526145785893,
        1.4833567835826227,
        1.500800803945337,
        1.517964668992138,
        1.5348281529598542,
        1.5513708557413064,
        1.5675722504819343,
        1.5834117339354201,
        1.5988686794296945,
        1.6139224922846995,
        1.6285526674824211,
        1.6427388493666244,
        1.6564608931221432,
        1.6696989277519434,
        1.6824334202490043,
        1.6946452406287413,
        1.7063157274721947,
        1.7174267536056909,
        1.7279607915209276,
        1.737900978140768,
        1.7472311784999939,
        1.7559360479390689,
        1.7640010923568243,
        1.7714127261238866,
        1.7781583272302093,
        1.78422628925242,
        1.7896060697760972,
        1.7942882348430023,
        1.7982644991666037,
        1.8015277617098007,
        1.804072136407822,
        1.8058929777337345,
        1.8069869009426296,
        1.807351796803082,
        1.8069868407057923,
        1.8058924960597966,
        1.804070511967269,
        1.801523915181982,
        1.7982569964243458,
        1.79427529115868,
        1.7895855550175093,
        1.7841957340116148,
        1.7781149298535757,
        1.7713533605925473,
        1.7639223169301008,
        1.7558341145165952,
        1.7471020426175141,
        1.7377403095414345,
        1.7277639852125348,
        1.7171889413293835,
        1.706031789495668,
        1.6943098178017584,
        1.682040926227165,
        1.6692435613210463,
        1.6559366505409443,
        1.6421395366613205,
        1.627871912625327,
        1.6131537571901833,
        1.5980052717094726,
        1.5824468183556444,
        1.5664988600759224,
        1.5501819025300265,
        1.53351643824327,
        1.5165228931738364,
        1.4992215758683602,
        1.4816326293428461,
        1.463775985810263,
        1.4456713243362005,
        1.4273380314930422,
        1.4087951650376151,
        1.3900614206371567,
        1.371155101625646,
        1.352094091772711,
        1.3328958310065848,
        1.3135772940385801,
        1.2941549718035021,
        1.27464485563208,
        1.255062424049827,
        1.2354226320921606,
        1.2157399030198075,
        1.196028122306616,
        1.1763006337784325,
        1.1565702377603608,
        1.136849191110442,
        1.1171492089971127,
        1.0974814682923595,
        1.0778566124485598,
        1.058284757722642,
        1.0387755006324835,
        1.019337926511824,
        0.9999806190479903,
        0.9807116706974637,
        0.9615386938594573,
        0.9424688327012657,
        0.9235087755531481,
        0.9046647677650741,
        0.8859426249462793,
        0.8673477465037877,
        0.8488851294052977,
        0.8305593820971554,
        0.8123747385121703,
        0.7943350721098297,
        0.7764439098932409,
        0.7587044463558674,
        0.7411195573130512,
        0.7236918135793872,
        0.706423494456674,
        0.6893166010013773,
        0.6723728690448275,
        0.655593781941993,
        0.6389805830297955,
        0.6225342877763614,
        0.6062556956086357,
        0.5901454014060776,
        0.5742038066512413,
        0.5584311302320473,
        0.5428274188892842,
        0.5273925573071008,
        0.5121262778468929,
        0.49702816992259286,
        0.4820976890204103,
        0.4673341653680272,
        0.45273681225347157,
        0.4383047340002499,
        0.42403693360721617,
        0.4099323200563093,
        0.3959897152950348,
        0.382207860904063,
        0.36858542446044884,
        0.3551210055959734,
        0.3418131417650755,
        0.32866031373338456,
        0.31566095079501705,
        0.3028134357222312,
        0.2901161094585547,
        0.27756727556793315,
        0.26516520445263014,
        0.2529081373506748,
        0.24079429009048456,
        0.22882185665068258,
        0.21698901252411806,
        0.20529391788371487,
        0.1937347205637109,
        0.18230955886375627,
        0.1710165641863667,
        0.1598538635180624,
        0.14881958175977367,
        0.13791184389378133,
        0.12712877703095019,
        0.11646851231956293,
        0.10592918672923698,
        0.09550894471430542,
        0.08520593976391957,
        0.07501833584645434,
        0.06494430875594365,
        0.05498204735870907,
        0.04512975474237493,
        0.0353856492904957,
        0.0257479656699404,
        0.016214955742068174,
        0.006784889400654262,
        -0.0025439446582905534,
        -0.011773238229528124,
        -0.02090466295127822,
        -0.02993986972163218,
        -0.038880488162028194,
        -0.047728126133425794,
        -0.056484369299887566,
        -0.06515078073714452,
        -0.07372890058286513,
        -0.08222024572520385,
        -0.09062630952675862,
        -0.098948561586521,
        -0.10718844753100165,
        -0.11534738883547759,
        -0.12342678267332231,
        -0.13142800179165173,
        -0.13935239441122674,
        -0.14720128414846273,
        -0.15497596995732843,
        -0.16267772609218292,
        -0.17030780208890958,
        -0.17786742276105033,
        -0.1853577882121287,
        -0.1927800738622542,
        -0.2001354304880248,
        -0.20742498427442074,
        -0.21464983687732286,
        -0.22181106549590313,
        -0.22890972295649545,
        -0.23594683780294362,
        -0.24292341439549583,
        -0.2498404330167991,
        -0.2566988499846175,
        -0.2634995977705582,
        -0.2702435851240215,
        -0.2769316972005928,
        -0.2835647956952839,
        -0.2901437189806604,
        -0.29666928224715877,
        -0.30314227764733415,
        -0.30956347444296056,
        -0.31593361915493695,
        -0.3222534357155846,
        -0.32852362562292536,
        -0.3347448680965425,
        -0.3409178202357281,
        -0.34704311717959774,
        -0.3531213722677166,
        -0.3591531772024958,
        -0.36513910221276663,
        -0.3710796962186221,
        -0.3769754869973461,
        -0.38282698135026233,
        -0.3886346652703329,
        -0.3943990041107125,
        -0.40012044275537373,
        -0.40579940578939006,
        -0.4114362976707896,
        -0.41703150290324736,
        -0.4225853862100147,
        -0.42809829270903743,
        -0.4335705480892672,
        -0.439002458788089,
        -0.44439431216986813,
        -0.4497463767056929,
        -0.45505890215612904,
        -0.4603321197541498,
        -0.46556624238999383,
        -0.4707614647980668,
        -0.47591796374575474,
        -0.4810358982242793,
        -0.4861154096416818,
        -0.491156622017949
      ],
      "gain": [
        4.6831889778773,
        4.740362087069066,
        4.798646527210357,
        4.858060691849571,
        4.918623263979527,
        4.980353218217191,
        5.043269822702556,
        5.10739264069107,
        5.172741531812637,
        5.239336652970933,
        5.30719845885569,
        5.376347702041169,
        5.446805432642828,
        5.518592997504968,
        5.5917320388912986,
        5.666244492647786,
        5.7421525855082844,
        5.819478831930418,
        5.898246030393965,
        5.978477258761367,
        6.060195868910628,
        6.143425480514219,
        6.2281899739069235,
        6.314513481986134,
        6.402420381086546,
        6.491935280772106,
        6.583083012486981,
        6.675888616979846,
        6.770377330185867,
        6.866574567946981,
        6.964505909156377,
        7.064197077299714,
        7.165673920305405,
        7.268962388586604,
        7.374088511172365,
        7.481078369826601,
        7.589958071051467,
        7.700753715852794,
        7.813491366913292,
        7.928197013374403,
        8.044896532893564,
        8.163615650843763,
        8.284379896480427,
        8.407214555893761,
        8.532144621580775,
        8.659194738473317,
        8.788389146257783,
        8.919751617793244,
        9.053305393019581,
        9.189073108709072,
        9.327076723568435,
        9.467337438403314,
        9.609875611115706,
        9.754710666252114,
        9.901860998854508,
        10.051343872369625,
        10.203175310371657,
        10.357369981527489,
        10.513941077486006,
        10.672900183858939,
        10.834257143438425,
        10.998019911474916,
        11.164194402587341,
        11.332784328980082,
        11.503791029648582,
        11.677213290259246,
        11.853047153037956,
        12.031285716090231,
        12.211918922568833,
        12.394933338544693,
        12.580311919403263,
        12.76803376426655,
        12.958073858112497,
        13.150402801276417,
        13.344986526038843,
        13.54178599948838,
        13.740756912280899,
        13.94184935379707,
        14.145007472581177,
        14.350169122002287,
        14.557265490848359,
        14.766220718778513,
        14.976951496604105,
        15.189366651374327,
        15.403366715541615,
        15.618843481177658,
        15.835679539303905,
        16.053747804435734,
        16.27291102475635,
        16.493021278642463,
        16.713919458463597,
        16.935434742695556,
        17.157384057357813,
        17.37957152782427,
        17.601787923775326,
        17.823810098771276,
        18.045400426896503,
        18.26630623922555,
        18.486259263673798,
        18.704975072117424,
        18.922152539020594,
        19.137473316290972,
        19.35060133078131,
        19.561182310232788,
        19.768843346157045,
        19.97319250128007,
        20.173818471132904,
        20.37029031126707,
        20.562157242580867,
        20.74894854839523,
        20.93017357826007,
        21.105321877242748,
        21.273863463310278,
        21.43524927024758,
        21.588911786916118,
        21.734265919972003,
        21.870710114035482,
        21.997627766964964,
        22.114388982792985,
        22.220352712234163,
        22.31486933529987,
        22.397283750416296,
        22.466939042290587,
        22.5231808121078,
        22.565362265335203,
        22.592850166705112,
        22.6050317886345,
        22.601322998051835,
        22.581177648447635,
        22.54409846970648,
        22.489649676236485,
        22.417471546536092,
        22.327297263690717,
        22.21897234434303,
        22.092477025472512,
        21.94795201747493,
        21.785728068234818,
        21.606359806794305,
        21.410664336867534,
        21.199765015602328,
        20.975140752631717,
        20.738680972726794,
        20.49274604576993,
        20.240232446996473,
        19.984641086890523,
        19.730146064673235,
        19.481659476384554,
        19.244885819356583,
        19.026357055449953,
        18.83343678273419,
        18.674279780206284,
        18.557732329721862,
        18.49316042284921,
        18.49019849978301,
        18.558421492158207,
        18.706957079816686,
        18.944070616706348,
        19.276767641136793,
        19.71046318065763,
        20.248759921166346,
        20.8933594378961,
        21.64410706703751,
        22.49914887572652,
        23.45516472744434,
        24.50763721591035,
        25.651120959773174,
        26.879486702885206,
        28.18612590373724,
        29.56411116044713,
        31.006314606290474,
        32.50549028620615,
        34.05432803199897,
        35.645486353319185,
        37.27161096960719,
        38.92534442798202,
        40.5993309897807,
        42.28621987918394,
        43.97866905065956,
        45.669350920901955,
        47.35096095479002,
        49.01622958968629,
        50.65793768596959,
        52.26893546808318,
        53.8421647823941,
        55.37068436997627,
        56.84769779374617,
        58.2665835752384,
        59.62092708829693,
        60.90455370323222,
        62.11156267488196,
        63.23636124992516,
        64.27369847154849,
        65.2186981678584,
        66.06689062406548,
        66.81424244590713,
        67.45718418032651,
        67.99263525230047,
        68.41802585675507,
        68.73131545295047,
        68.93100759554545,
        69.01616086461019,
        68.98639573206489,
        68.8418972517578,
        68.58341353954178,
        68.21225005901566,
        67.73025980153216,
        67.13982950581405,
        66.44386213630638,
        65.64575585867772,
        64.74937986588503,
        63.75904738350215,
        62.679486282128344,
        61.51580772066302,
        60.273473295074886,
        58.9582611822244,
        57.576231773975394,
        56.13369331750348,
        54.63716806517535,
        53.09335943982315,
        51.509120695321755,
        49.891425529271366,
        48.24734107292941,
        46.58400362188496,
        44.908597403861656,
        43.22833658903112,
        41.55045060052245,
        39.882172633311725,
        38.230730995787084,
        36.60334261190793,
        35.00720753459916,
        33.44950276927725,
        31.937372959859044,
        30.477914592754043,
        29.078149374051346,
        27.74498138221175,
        26.48513176865168,
        25.30504445402411,
        24.210757034801762,
        23.20773352033105,
        22.3006602120899,
        21.493213177739772,
        20.787814846726526,
        20.18540649688527,
        19.685269983342028,
        19.28493267192617,
        18.98018191890256,
        18.765199876580706,
        18.632809409642512,
        18.57480316947365,
        18.582315852860177,
        18.646197226397987,
        18.75734991572604,
        18.907007862254677,
        19.086944562803257,
        19.28961144509383,
        19.508214360955257,
        19.736740049895438,
        19.969945315829786,
        20.203320636160136,
        20.433037936895378,
        20.65589002453773,
        20.86922708930072,
        21.07089393328653,
        21.25917023119658,
        21.432715134664903,
        21.590516839197743,
        21.731847274730097,
        21.856221790449293,
        21.96336353846556,
        22.053172172588596,
        22.125696446929513,
        22.18111029820837,
        22.219692015445652,
        22.241806130699384,
        22.247887698668894,
        22.238428668712768,
        22.21396608641776,
        22.175071893988243,
        22.122344126908487,
        22.056399330372113,
        21.97786604134241,
        21.887379201880155,
        21.78557538680715,
        21.67308874346768,
        21.55054755451554,
        21.41857134586588,
        21.277768471536074,
        21.128734115779345,
        20.97204865996457,
        20.808276368186057,
        20.637964351158786,
        20.461641772567628,
        20.27981926644372,
        20.092988537788724,
        19.901622122049815,
        19.706173281357355,
        19.507076018809,
        19.304745193747404,
        19.099576722699442,
        18.891947853342057,
        18.682217499091628,
        18.47072662442094,
        18.257798671918735,
        18.043740022847796,
        17.828840483661445,
        17.613373793296955,
        17.397598145223572,
        17.1817567192164,
        16.96607821945543,
        16.75077741467398,
        16.53605567754457,
        16.322101520762526,
        16.1090911275243,
        15.897188874237473,
        15.686547843601748,
        15.477310327438305,
        15.269608317658225,
        15.063563984524029,
        14.859290141352302,
        14.656890695258104,
        14.456461083648204,
        14.258088696258811,
        14.06185328208778,
        13.867827341093971,
        13.676076501713336,
        13.486659883270887,
        13.29963044376792,
        13.115035313195516,
        12.932916112734535,
        12.753309260240103,
        12.576246262270086,
        12.401753992371196,
        12.229854957164612,
        12.060567549844409,
        11.893906291681809,
        11.729882061911894,
        11.568502316483986,
        11.409771296183365,
        11.253690224583249,
        11.10025749575894,
        10.949468852869497,
        10.801317557714738,
        10.655794551673726,
        10.51288860843787,
        10.372586478961951,
        10.234873029078583,
        10.099731370221422,
        9.967142983360183,
        9.837087836636186,
        9.709544497278332,
        9.584490237844141,
        9.461901137215053,
        9.341752176637621,
        9.22401733113896,
        9.108669656643286,
        8.995681373049237,
        8.88502394326195,
        8.776668148883315,
        8.670584162481477,
        8.566741616740467,
        8.465109670676625,
        8.365657073119275,
        8.2683522236532,
        8.173163231214666,
        8.080057970412184,
        7.989004135655747,
        7.899969293454159,
        7.812920932770262,
        7.727826513621673,
        7.644653513991364,
        7.563369475131264,
        7.483942045336158,
        7.406339022258971,
        7.330528393744689,
        7.256478377218035,
        7.184157457765353,
        7.11353442479893,
        7.044578407364634,
        6.977258908076564,
        6.911545835672945,
        6.847409536183769,
        6.784820822697546,
        6.723751003690409,
        6.6641719098142485,
        6.606055919249227,
        6.5493759814655395,
        6.494105639391317,
        6.440219049930355,
        6.387691002777966,
        6.336496937483865,
        6.2866129587124835,
        6.238015849651419,
        6.190683083515829,
        6.144592833036972,
        6.099723977973397,
        6.0560561105455015,
        6.013569538740954,
        5.972245287456438,
        5.932065097429676,
        5.893011421923552,
        5.855067421130416
      ],
      "balanced_gain": [
        4.026427698898363,
        4.0764917598151165,
        4.1274615872047455,
        4.179353566632883,
        4.232184339411152,
        4.285970803808576,
        4.3407301160355205,
        4.3964796909787145,
        4.453237202664774,
        4.5110205844302955,
        4.56984802877564,
        4.629737986880116,
        4.6907091677550685,
        4.7527805370122005,
        4.815971315223563,
        4.880300975847489,
        4.945789242434399,
        5.012456085450763,
        5.080321718663641,
        5.149406594736931,
        5.2197314002240915,
        5.291317049848278,
        5.364184680021011,
        5.4383556415510865,
        5.513851491494082,
        5.590693984093658,
        5.668905060764846,
        5.748506839045913,
        5.829521600246518,
        5.911971776121804,
        5.995879934215087,
        6.081268761845773,
        6.168161048667782,
        6.256579667697627,
        6.346547554724206,
        6.438087686013323,
        6.531223054218401,
        6.625976642392414,
        6.722371395796391,
        6.820430191678011,
        6.920175806733868,
        7.021630882140941,
        7.124817886007576,
        7.2297590730879575,
        7.336476441617744,
        7.444991687130694,
        7.555326153115202,
        7.667500778345284,
        7.781536040363567,
        7.897451895420336,
        8.015267714445558,
        8.135002214806567,
        8.256673387655066,
        8.380298420621342,
        8.505893615643151,
        8.63347430171964,
        8.763054742380335,
        8.894648037379673,
        9.028266018344002,
        9.163919138514906,
        9.301616355855407,
        9.441365009368079,
        9.583170688257887,
        9.727037093660616,
        9.872965892663812,
        10.020956564350511,
        10.171006237294904,
        10.323109518014835,
        10.477258310737207,
        10.63344162749478,
        10.791645388401268,
        10.951852211675737,
        11.114041193133689,
        11.278187674873617,
        11.44426300290418,
        11.612234273015291,
        11.782064064566901,
        11.953710162623464,
        12.127125267474796,
        12.302256691490168,
        12.479046043054794,
        12.657428897521353,
        12.837334455147726,
        13.018685185996018,
        13.201396461167233,
        13.385376171198159,
        13.570524331669526,
        13.75673267610373,
        13.94388423650134,
        14.131852912126796,
        14.320503027324165,
        14.509688879244262,
        14.699254276336976,
        14.88903206849464,
        15.078843671204494,
        15.268498584962373,
        15.457793912028269,
        15.6465138728609,
        15.834429325261851,
        16.02129728953307,
        16.20686048325128,
        16.39084686967281,
        16.572969225231752,
        16.752924731059778,
        16.93039459576395,
        17.105043715944472,
        17.276520382608368,
        17.44445604325168,
        17.6084651302388,
        17.768144967085835,
        17.92307576539493,
        18.07282072840132,
        18.216926280390396,
        18.3549224368097,
        18.486323341310904,
        18.61062799279353,
        18.72732119138277,
        18.83587473538548,
        18.935748905438583,
        19.02639427832801,
        19.107253916881934,
        19.177765990742866,
        19.237366889497217,
        19.285494899297433,
        19.321594524066438,
        19.34512154455031,
        19.355548922707797,
        19.352373674878148,
        19.335124855808427,
        19.303372817606142,
        19.25673993158452,
        19.19491298890138,
        19.117657527080237,
        19.024834362240934,
        18.91641864296119,
        18.792521775753,
        18.653416604008076,
        18.499566244094638,
        18.33165698573184,
        18.15063563690394,
        17.957751611859354,
        17.754603902388816,
        17.543192789531574,
        17.325975699658926,
        17.105925915430394,
        16.886591849713497,
        16.672153212123614,
        16.467468614321746,
        16.27810702959265,
        16.110353254644554,
        15.971175586349943,
        15.868143083762194,
        15.809281101384865,
        15.802858368172924,
        15.857107443590948,
        15.979892491948416,
        16.178351810951913,
        16.45855358951828,
        16.82520751454244,
        17.281469126220056,
        17.82885866794171,
        18.467295784365515,
        19.195232067645705,
        20.009850590261937,
        20.907297575621318,
        21.88291522811197,
        22.931453285513808,
        24.04724661620537,
        25.224354628990646,
        26.456664226039774,
        27.73796145148118,
        29.061978335874503,
        30.422421457625234,
        31.812987978067554,
        33.22737388458739,
        34.65927807998932,
        36.10240500868704,
        37.550467695690415,
        38.99719245575547,
        40.43632604672511,
        41.86164568916617,
        43.266972117259286,
        44.64618563230977,
        45.99324501078988,
        47.302209008330344,
        48.56726015045644,
        49.7827304286419,
        50.943128513395685,
        52.043168050096696,
        53.07779660332166,
        54.04222479994041,
        54.93195522371345,
        55.74281062128066,
        56.47096099109711,
        57.11294913334604,
        57.66571428882623,
        58.12661348887668,
        58.493440306733824,
        58.76444070801542,
        58.93832577221515,
        59.01428108111314,
        58.991972634298236,
        58.871549194526054,
        58.65364103330951,
        58.33935508930643,
        57.930266614436015,
        57.428407431182144,
        56.83625098764918,
        56.15669441341928,
        55.39303787763963,
        54.548961529601925,
        53.62850038687506,
        52.63601753256409,
        51.57617602676563,
        50.45390995002738,
        49.27439500143231,
        48.04301909159398,
        46.76535336003841,
        45.44712404857809,
        44.09418563998798,
        42.712495651625495,
        41.30809144655102,
        39.88706937221609,
        38.45556647974429,
        37.01974499966298,
        35.58577962480802,
        34.15984752504583,
        32.74812076999067,
        31.356760603634058,
        29.991912604075598,
        28.65970129781997,
        27.366222170293895,
        26.117528260170197,
        24.9196076837801,
        23.77834754812512,
        22.69947900737289,
        21.688497931582315,
        20.750556278200342,
        19.890321243603236,
        19.111803171625073,
        18.418159157100085,
        17.811486896489185,
        17.292631153848507,
        16.861030878530737,
        16.514635745454537,
        16.249914735806406,
        16.061966479287328,
        15.944724286370528,
        15.891232850551427,
        15.89396313855579,
        15.945129541816955,
        16.036978469492507,
        16.162027458551744,
        16.31324504389545,
        16.484171248256928,
        16.668985168379226,
        16.862529566670002,
        17.060303251322676,
        17.258431236467292,
        17.45362102839732,
        17.64311149214187,
        17.82461898547344,
        17.99628393935416,
        18.156619905261852,
        18.3044662286292,
        18.438944906981558,
        18.559421792114385,
        18.665472041211917,
        18.756849575049394,
        18.833460222371613,
        18.895338200009885,
        18.942625575780085,
        18.975554376887587,
        18.994431031366563,
        18.999622858742867,
        18.99154635631407,
        18.97065705595699,
        18.937440753737075,
        18.89240593864347,
        18.83607726903079,
        18.768989964490213,
        18.69168499780858,
        18.60470498661378,
        18.508590696908232,
        18.403878081987486,
        18.29109578986416,
        18.17076308054767,
        18.04338810198282,
        17.90946647950584,
        17.76948017928636,
        17.623896611009275,
        17.473167939014846,
        17.317730574898366,
        17.158004827705707,
        16.994394690764093,
        16.827287746175354,
        16.65705517089063,
        16.48405182971737,
        16.308616442088177,
        16.131071811732447,
        15.95172510859927,
        15.770868194525884,
        15.588777984929413,
        15.405716839438156,
        15.221932974984899,
        15.037660896902329,
        14.853121842845844,
        14.668524235220694,
        14.484064139183667,
        14.299925722545197,
        14.116281715149377,
        13.933293865543769,
        13.751113392954919,
        13.569881432707364,
        13.389729473482578,
        13.210779785873408,
        13.033145840847705,
        12.856932717388338,
        12.682237498572531,
        12.509149655740572,
        12.337751420495952,
        12.168118144355251,
        12.000318645486653,
        11.834415542422885,
        11.670465575639545,
        11.508519916208394,
        11.348624461931502,
        11.190820121082066,
        11.035143084057067,
        10.881625083279744,
        10.730293641572104,
        10.581172308752805,
        10.434280887776202,
        10.289635650083017,
        10.147249540670153,
        10.007132373202555,
        9.869291015580275,
        9.733729566396661,
        9.600449522682538,
        9.469449938882619,
        9.34072757801138,
        9.214277055085498,
        9.09009097318485,
        8.968160052500453,
        8.848473252737044,
        8.731017889257027,
        8.615779743352904,
        8.502743166743855,
        8.391891180721423,
        8.28320557044665,
        8.17666697444579,
        8.072254969678912,
        7.9699481524392,
        7.869724215371768,
        7.771560020899592,
        7.675431671286737,
        7.581314575343313,
        7.4891835123795065,
        7.399012693350636,
        7.310775819457559,
        7.224446138369527,
        7.139996498245217,
        7.057399399727379,
        6.976627046080882,
        6.8976513915408,
        6.820444187947775,
        6.744977029980885,
        6.671221398899048,
        6.599148704953794,
        6.528730328530951,
        6.459937660094168,
        6.392742138997327,
        6.327115291226784,
        6.263028766053957,
        6.200454371627535,
        6.13936410962268,
        6.079730208850532,
        6.0215251578764315,
        5.964721736629686,
        5.909293046995834,
        5.855212542378788,
        5.802454056216852,
        5.75099182941559,
        5.7008005366038095,
        5.651855311295425,
        5.604131769818561,
        5.557606034001895,
        5.512254752562405,
        5.468055121142559,
        5.424984900945135,
        5.383022435914677,
        5.342146668414309,
        5.3023371533439265,
        5.263574070594274,
        5.225838235859633,
        5.189111109713248,
        5.1533748048892205,
        5.118612091729131,
        5.084806401741344,
        5.051941829226862,
        5.02000313093012
      ]
    },
    {
      "epsilon": 0.05,
      "tolerance": 1e-11,
      "t0": -7.0,
      "initial": [
        -1.7948348609537783,
        0.0072791150535807415,
        1.0,
        0.0,
        0.0,
        1.0
      ],
      "first_peak_t": -2.1263696203533895,
      "inner_peak_tau": 2.7983847773728905,
      "first_peak_u": 1.8414892466095714,
      "max_gain_scaled_physical_state": 175.1856262765167,
      "max_gain_balanced_input": 99.25967480270384,
      "gain_times_epsilon_to_7_over_10": 12.191351445582022,
      "max_determinant_error": 4.1386449822766735e-11,
      "pulse_profile_error_on_window": 0.11494608076788781,
      "nfev": 15919,
      "seconds": 0.058498958009295166,
      "offsets": [
        -2.0,
        -1.99,
        -1.98,
        -1.97,
        -1.96,
        -1.95,
        -1.94,
        -1.93,
        -1.92,
        -1.91,
        -1.9,
        -1.89,
        -1.88,
        -1.87,
        -1.8599999999999999,
        -1.85,
        -1.84,
        -1.83,
        -1.82,
        -1.81,
        -1.8,
        -1.79,
        -1.78,
        -1.77,
        -1.76,
        -1.75,
        -1.74,
        -1.73,
        -1.72,
        -1.71,
        -1.7,
        -1.69,
        -1.68,
        -1.67,
        -1.66,
        -1.65,
        -1.6400000000000001,
        -1.63,
        -1.62,
        -1.6099999999999999,
        -1.6,
        -1.5899999999999999,
        -1.58,
        -1.57,
        -1.56,
        -1.55,
        -1.54,
        -1.53,
        -1.52,
        -1.51,
        -1.5,
        -1.49,
        -1.48,
        -1.47,
        -1.46,
        -1.45,
        -1.44,
        -1.43,
        -1.42,
        -1.4100000000000001,
        -1.4,
        -1.3900000000000001,
        -1.38,
        -1.37,
        -1.3599999999999999,
        -1.35,
        -1.3399999999999999,
        -1.33,
        -1.3199999999999998,
        -1.31,
        -1.2999999999999998,
        -1.29,
        -1.28,
        -1.27,
        -1.26,
        -1.25,
        -1.24,
        -1.23,
        -1.22,
        -1.21,
        -1.2,
        -1.19,
        -1.18,
        -1.17,
        -1.1600000000000001,
        -1.15,
        -1.1400000000000001,
        -1.13,
        -1.12,
        -1.1099999999999999,
        -1.1,
        -1.0899999999999999,
        -1.08,
        -1.0699999999999998,
        -1.06,
        -1.0499999999999998,
        -1.04,
        -1.03,
        -1.02,
        -1.01,
        -1.0,
        -0.99,
        -0.98,
        -0.97,
        -0.96,
        -0.95,
        -0.94,
        -0.9299999999999999,
        -0.9199999999999999,
        -0.9099999999999999,
        -0.8999999999999999,
        -0.8899999999999999,
        -0.8799999999999999,
        -0.8699999999999999,
        -0.8599999999999999,
        -0.8499999999999999,
        -0.8400000000000001,
        -0.8300000000000001,
        -0.8200000000000001,
        -0.81,
        -0.8,
        -0.79,
        -0.78,
        -0.77,
        -0.76,
        -0.75,
        -0.74,
        -0.73,
        -0.72,
        -0.71,
        -0.7,
        -0.69,
        -0.6799999999999999,
        -0.6699999999999999,
        -0.6599999999999999,
        -0.6499999999999999,
        -0.6399999999999999,
        -0.6299999999999999,
        -0.6199999999999999,
        -0.6099999999999999,
        -0.5999999999999999,
        -0.5900000000000001,
        -0.5800000000000001,
        -0.5700000000000001,
        -0.56,
        -0.55,
        -0.54,
        -0.53,
        -0.52,
        -0.51,
        -0.5,
        -0.49,
        -0.48,
        -0.47,
        -0.45999999999999996,
        -0.44999999999999996,
        -0.43999999999999995,
        -0.42999999999999994,
        -0.41999999999999993,
        -0.4099999999999999,
        -0.3999999999999999,
        -0.3899999999999999,
        -0.3799999999999999,
        -0.3699999999999999,
        -0.3599999999999999,
        -0.34999999999999987,
        -0.33999999999999986,
        -0.33000000000000007,
        -0.32000000000000006,
        -0.31000000000000005,
        -0.30000000000000004,
        -0.29000000000000004,
        -0.28,
        -0.27,
        -0.26,
        -0.25,
        -0.24,
        -0.22999999999999998,
        -0.21999999999999997,
        -0.20999999999999996,
        -0.19999999999999996,
        -0.18999999999999995,
        -0.17999999999999994,
        -0.16999999999999993,
        -0.15999999999999992,
        -0.1499999999999999,
        -0.1399999999999999,
        -0.1299999999999999,
        -0.11999999999999988,
        -0.10999999999999988,
        -0.09999999999999987,
        -0.08999999999999986,
        -0.08000000000000007,
        -0.07000000000000006,
        -0.06000000000000005,
        -0.050000000000000044,
        -0.040000000000000036,
        -0.030000000000000027,
        -0.020000000000000018,
        -0.010000000000000009,
        0.0,
        0.010000000000000231,
        0.020000000000000018,
        0.03000000000000025,
        0.040000000000000036,
        0.04999999999999982,
        0.06000000000000005,
        0.06999999999999984,
        0.08000000000000007,
        0.08999999999999986,
        0.10000000000000009,
        0.10999999999999988,
        0.1200000000000001,
        0.1299999999999999,
        0.14000000000000012,
        0.1499999999999999,
        0.16000000000000014,
        0.16999999999999993,
        0.18000000000000016,
        0.18999999999999995,
        0.20000000000000018,
        0.20999999999999996,
        0.2200000000000002,
        0.22999999999999998,
        0.2400000000000002,
        0.25,
        0.26000000000000023,
        0.27,
        0.28000000000000025,
        0.29000000000000004,
        0.30000000000000027,
        0.31000000000000005,
        0.31999999999999984,
        0.33000000000000007,
        0.33999999999999986,
        0.3500000000000001,
        0.3599999999999999,
        0.3700000000000001,
        0.3799999999999999,
        0.3900000000000001,
        0.3999999999999999,
        0.41000000000000014,
        0.41999999999999993,
        0.43000000000000016,
        0.43999999999999995,
        0.4500000000000002,
        0.45999999999999996,
        0.4700000000000002,
        0.48,
        0.4900000000000002,
        0.5,
        0.5100000000000002,
        0.52,
        0.5300000000000002,
        0.54,
        0.5500000000000003,
        0.56,
        0.5699999999999998,
        0.5800000000000001,
        0.5899999999999999,
        0.6000000000000001,
        0.6099999999999999,
        0.6200000000000001,
        0.6299999999999999,
        0.6400000000000001,
        0.6499999999999999,
        0.6600000000000001,
        0.6699999999999999,
        0.6800000000000002,
        0.69,
        0.7000000000000002,
        0.71,
        0.7200000000000002,
        0.73,
        0.7400000000000002,
        0.75,
        0.7600000000000002,
        0.77,
        0.7800000000000002,
        0.79,
        0.8000000000000003,
        0.81,
        0.8199999999999998,
        0.8300000000000001,
        0.8399999999999999,
        0.8500000000000001,
        0.8599999999999999,
        0.8700000000000001,
        0.8799999999999999,
        0.8900000000000001,
        0.8999999999999999,
        0.9100000000000001,
        0.9199999999999999,
        0.9300000000000002,
        0.94,
        0.9500000000000002,
        0.96,
        0.9700000000000002,
        0.98,
        0.9900000000000002,
        1.0,
        1.0100000000000002,
        1.02,
        1.0300000000000002,
        1.04,
        1.0500000000000003,
        1.06,
        1.0700000000000003,
        1.08,
        1.0899999999999999,
        1.1,
        1.1099999999999999,
        1.12,
        1.13,
        1.1400000000000001,
        1.15,
        1.1600000000000001,
        1.17,
        1.1800000000000002,
        1.19,
        1.2000000000000002,
        1.21,
        1.2200000000000002,
        1.23,
        1.2400000000000002,
        1.25,
        1.2600000000000002,
        1.27,
        1.2800000000000002,
        1.29,
        1.3000000000000003,
        1.31,
        1.3200000000000003,
        1.33,
        1.3399999999999999,
        1.35,
        1.3599999999999999,
        1.37,
        1.38,
        1.3900000000000001,
        1.4,
        1.4100000000000001,
        1.42,
        1.4300000000000002,
        1.44,
        1.4500000000000002,
        1.46,
        1.4700000000000002,
        1.48,
        1.4900000000000002,
        1.5,
        1.5100000000000002,
        1.52,
        1.5300000000000002,
        1.54,
        1.5500000000000003,
        1.56,
        1.5700000000000003,
        1.58,
        1.5899999999999999,
        1.6,
        1.6099999999999999,
        1.62,
        1.63,
        1.6400000000000001,
        1.65,
        1.6600000000000001,
        1.67,
        1.6800000000000002,
        1.69,
        1.7000000000000002,
        1.71,
        1.7200000000000002,
        1.73,
        1.7400000000000002,
        1.75,
        1.7600000000000002,
        1.77,
        1.7800000000000002,
        1.79,
        1.8000000000000003,
        1.81,
        1.8200000000000003,
        1.83,
        1.8399999999999999,
        1.85,
        1.8599999999999999,
        1.87,
        1.88,
        1.8900000000000001,
        1.9,
        1.9100000000000001,
        1.92,
        1.9300000000000002,
        1.94,
        1.9500000000000002,
        1.96,
        1.9700000000000002,
        1.98,
        1.9900000000000002,
        2.0
      ],
      "u": [
        -0.31575135227397527,
        -0.3124696170948763,
        -0.3091513310305227,
        -0.305795932337286,
        -0.30240284934378414,
        -0.2989715002680405,
        -0.29550129303164374,
        -0.2919916250709038,
        -0.28844188314579217,
        -0.28485144314711014,
        -0.2812196698973562,
        -0.27754591695135505,
        -0.2738295263931935,
        -0.2700698286303501,
        -0.2662661421851052,
        -0.2624177734832625,
        -0.2585240166401253,
        -0.2545841532437576,
        -0.25059745213556767,
        -0.24656316918812982,
        -0.24248054708034947,
        -0.23834881506992805,
        -0.23416718876548032,
        -0.22993486989490752,
        -0.22565104607094108,
        -0.22131489055569561,
        -0.21692556202302826,
        -0.21248220431924353,
        -0.2079839462223566,
        -0.20342990119991516,
        -0.19881916716551423,
        -0.1941508262341391,
        -0.1894239444763673,
        -0.1846375716731658,
        -0.1797907410704036,
        -0.17488246913212252,
        -0.16991175529502336,
        -0.16487758172339886,
        -0.15977891306528308,
        -0.15461469621012677,
        -0.14938386004818707,
        -0.14408531523193768,
        -0.13871795393990563,
        -0.13328064964520597,
        -0.1277722568871087,
        -0.12219161104686288,
        -0.11653752812859439,
        -0.11080880454615755,
        -0.10500421691667561,
        -0.09912252186146198,
        -0.09316245581473859,
        -0.08712273484074187,
        -0.08100205446030337,
        -0.07479908949147218,
        -0.06851249389904818,
        -0.06214090065802379,
        -0.055682921631143766,
        -0.049137147462421094,
        -0.04250214748792322,
        -0.03577646966469891,
        -0.02895864051903515,
        -0.022047165115070932,
        -0.015040527049724034,
        -0.007937188471502387,
        -0.0007355901250405417,
        0.0065658485748322296,
        0.013968729437551626,
        0.021474675357325168,
        0.029085330137894473,
        0.0368023582799407,
        0.04462744472912833,
        0.05256229457595044,
        0.06060863271020491,
        0.0687682034273599,
        0.07704276998095524,
        0.08543411407770858,
        0.09394403531134454,
        0.10257435053256414,
        0.111326893152319,
        0.12020351237486183,
        0.12920607234646023,
        0.13833645122682636,
        0.1475965401753794,
        0.1569882422450976,
        0.16651347117826348,
        0.17617415009913445,
        0.18597221009929987,
        0.19590958871147793,
        0.2059882282621834,
        0.21621007408825477,
        0.22657707263009255,
        0.23709116938010266,
        0.24775430668251647,
        0.2585684213750438,
        0.2695354422665542,
        0.280657287445022,
        0.29193586140961847,
        0.3033730520019316,
        0.3149707271427225,
        0.3267307313658838,
        0.3386548821346798,
        0.3507449659290576,
        0.36300273409477546,
        0.37542989844762525,
        0.38802812662640984,
        0.40079903718653953,
        0.413744194396164,
        0.426865102755207,
        0.44016320122579033,
        0.45363985715069755,
        0.46729635985258033,
        0.4811339139046187,
        0.49515363206739227,
        0.5093565278860515,
        0.5237435079384317,
        0.5383153636927264,
        0.5530727630216027,
        0.568016241334734,
        0.5831461923246335,
        0.5984628583254976,
        0.6139663202834645,
        0.6296564873346068,
        0.6455330859817059,
        0.6615956488845864,
        0.6778435032564595,
        0.6942757588735662,
        0.7108912957069109,
        0.7276887511843422,
        0.7446665070928848,
        0.7618226761414575,
        0.7791550881982914,
        0.7966612762270395,
        0.8143384619474515,
        0.83218354124859,
        0.8501930693914677,
        0.8683632460374779,
        0.8866899001480147,
        0.9051684748027736,
        0.9237940119915485,
        0.9425611374393514,
        0.9614640455298189,
        0.9804964843999697,
        0.9996517412822031,
        1.018922628179679,
        1.038301467964284,
        1.0577800809956157,
        1.0773497723629921,
        1.0970013198620618,
        1.116724962820491,
        1.1365103918954635,
        1.1563467399731662,
        1.1762225742967645,
        1.1961258899694034,
        1.2160441049652044,
        1.2359640567964825,
        1.2558720009955346,
        1.2757536115344614,
        1.2955939833599646,
        1.3153776371744708,
        1.3350885266101562,
        1.3547100479563463,
        1.3742250525448485,
        1.3936158619538284,
        1.4128642861327718,
        1.4319516445561327,
        1.4508587905278603,
        1.469566138673796,
        1.4880536957278598,
        1.5063010946309887,
        1.5242876319753949,
        1.5419923087980754,
        1.559393874682175,
        1.5764708751324727,
        1.5932017021275815,
        1.6095646477531882,
        1.6255379607553406,
        1.6410999058558011,
        1.6562288256103708,
        1.670903204580324,
        1.685101735535911,
        1.6988033873954986,
        1.7119874745639903,
        1.724633727308568,
        1.7367223627851407,
        1.748234156300686,
        1.7591505123843911,
        1.7694535352122849,
        1.7791260979248151,
        1.7881519103737125,
        1.7965155848099692,
        1.8042026990663642,
        1.8111998567166148,
        1.8174947438279596,
        1.8230761818016101,
        1.8279341759357817,
        1.8320599592905926,
        1.8354460315036727,
        1.838086192268362,
        1.8399755691514883,
        1.841110639557565,
        1.8414892466095714,
        1.841110608870955,
        1.8399753237711884,
        1.8380853647354782,
        1.8354440720357887,
        1.832056137434452,
        1.8279275827758081,
        1.8230657326601714,
        1.8174791814769677,
        1.8111777550445753,
        1.8041724671790138,
        1.7964754715471236,
        1.7881000091664978,
        1.7790603520162798,
        1.7693717431358273,
        1.7590503337154328,
        1.7481131175924127,
        1.7365778636874567,
        1.7244630467979314,
        1.7117877772597039,
        1.6985717299139205,
        1.6848350728433181,
        1.6705983963137765,
        1.6558826423228907,
        1.6407090351579432,
        1.6250990133170375,
        1.609074163142158,
        1.5926561544577782,
        1.5758666784965354,
        1.5587273883524921,
        1.5412598421740675,
        1.5234854492698569,
        1.5054254192772862,
        1.4871007145042083,
        1.468532005534343,
        1.4497396301414205,
        1.4307435555505545,
        1.4115633440400415,
        1.3922181218733398,
        1.372726551505387,
        1.3531068070130226,
        1.333376552660274,
        1.3135529245133817,
        1.2936525149863356,
        1.2736913602071638,
        1.253684930069033,
        1.2336481208352335,
        1.213595250154515,
        1.1935400543381136,
        1.173495687756093,
        1.1534747241967862,
        1.1334891600495731,
        1.1135504191519827,
        1.0936693591656972,
        1.0738562793344606,
        1.0541209294837428,
        1.0344725201378804,
        1.0149197336164382,
        0.995470735989926,
        0.9761331897831893,
        0.9569142673094329,
        0.9378206645356908,
        0.9188586153785536,
        0.9000339063408052,
        0.8813518914039296,
        0.8628175070978258,
        0.8444352876757536,
        0.8262093803276165,
        0.8081435603725549,
        0.7902412463748192,
        0.7725055151351624,
        0.7549391165120285,
        0.7375444880348138,
        0.7203237692737006,
        0.7032788159364551,
        0.6864112136655899,
        0.6697222915137857,
        0.6532131350789342,
        0.6368845992826003,
        0.6207373207806828,
        0.6047717299952577,
        0.58898806276057,
        0.5733863715796044,
        0.557966536486188,
        0.5427282755132584,
        0.5276711547693731,
        0.5127945981214143,
        0.4980978964911206,
        0.4835802167697793,
        0.4692406103543642,
        0.45507802131298536,
        0.44109129419058146,
        0.42727918145952837,
        0.413640350619722,
        0.40017339096687016,
        0.38687682003393686,
        0.3737490897121717,
        0.3607885920630225,
        0.34799366483483196,
        0.3353625966985397,
        0.3228936322025038,
        0.31058497644743843,
        0.2984347995234792,
        0.28644124069369975,
        0.2746024123408203,
        0.2629164036840539,
        0.2513812842788393,
        0.23999510731249868,
        0.22875591270861773,
        0.21766173002715178,
        0.20671058118035582,
        0.1959004829931165,
        0.18522944958939197,
        0.17469549462261158,
        0.16429663335512779,
        0.15403088459677172,
        0.14389627251204268,
        0.1338908283049841,
        0.12401259176877696,
        0.11425961272645165,
        0.10462995236922351,
        0.09512168448727032,
        0.08573289660335762,
        0.07646169101412531,
        0.06730618574580857,
        0.05826451543087822,
        0.049334832105797054,
        0.040515305930615766,
        0.03180412584877729,
        0.023199500178717136,
        0.014699657145231346,
        0.006302845353600227,
        -0.001992665789256963,
        -0.010188585702049321,
        -0.0182866023031615,
        -0.026288381733150616,
        -0.034195568112652855,
        -0.0420097833408528,
        -0.04973262692955649,
        -0.05736567587105818,
        -0.06491048453684493,
        -0.07236858460440465,
        -0.07974148501022066,
        -0.08703067193125633,
        -0.0942376087859978,
        -0.1013637362580036,
        -0.10841047233922563,
        -0.11537921239180726,
        -0.12227132922675402,
        -0.12908817319758348,
        -0.13583107230722247,
        -0.14250133232989737,
        -0.14910023694404806,
        -0.15562904787523718,
        -0.1620890050493397,
        -0.168481326754647,
        -0.17480720981198886,
        -0.18106782975191626,
        -0.18726434099767514,
        -0.19339787705375977,
        -0.1994695507011469,
        -0.20548045419477887,
        -0.21143165946567305,
        -0.21732421832600438,
        -0.22315916267707053,
        -0.22893750471947522,
        -0.23466023716485263,
        -0.2403283334485971,
        -0.245942747944001,
        -0.2515044161774876,
        -0.2570142550431271,
        -0.26247316301757273,
        -0.2678820203746768,
        -0.2732416893996632,
        -0.27855301460247567,
        -0.283816822930048,
        -0.2890339239771144,
        -0.29420511019587126,
        -0.2993311571047225,
        -0.30441282349434245,
        -0.3094508516324248,
        -0.31444596746638936,
        -0.3193988808241306,
        -0.3243102856127276,
        -0.3291808600149108,
        -0.33401126668308095,
        -0.33880215293082677,
        -0.34355415092244135,
        -0.34826787786040553,
        -0.35294393616954833,
        -0.3575829136791884,
        -0.36218538380259957,
        -0.3667519057141073,
        -0.37128302452371637,
        -0.3757792714493152,
        -0.3802411639862776,
        -0.38466920607450455,
        -0.389063888262809,
        -0.393425687870582,
        -0.39775506914851594,
        -0.402052483436124
      ],
      "gain": [
        11.198438652248623,
        11.346873588764385,
        11.497938245170117,
        11.651680253948067,
        11.80814804834352,
        11.967390868001415,
        12.129458764023855,
        12.294402603407676,
        12.462274072566778,
        12.633125679643344,
        12.807010757014883,
        12.98398346210547,
        13.164098777375601,
        13.347412509217863,
        13.533981285651056,
        13.723862552717936,
        13.917114569495707,
        14.113796401623375,
        14.313967913249225,
        14.517689757307313,
        14.725023364022016,
        14.936030927536136,
        15.150775389795761,
        15.369320422604826,
        15.591730407556692,
        15.818070412992416,
        16.048406168315573,
        16.282804035331047,
        16.52133097641064,
        16.764054519299354,
        17.011042718368074,
        17.262364112118377,
        17.518087676747935,
        17.77828277504112,
        18.043019100645974,
        18.312366617924756,
        18.58639549629433,
        18.865176039127547,
        19.148778606757876,
        19.437273533251386,
        19.73073103661706,
        20.029221122119672,
        20.33281347833139,
        20.641577364870805,
        20.95558149210606,
        21.274893892200883,
        21.599581780797163,
        21.929711408860822,
        22.265347904087402,
        22.606555101331864,
        22.953395361544626,
        23.30592937868812,
        23.664215973953354,
        24.02831187538013,
        24.398271484192815,
        24.774146625876686,
        25.155986285411455,
        25.543836325786316,
        25.937739188952627,
        26.33773357845844,
        26.743854122997682,
        27.15613102008845,
        27.574589657636654,
        27.99925021367045,
        28.43012723330998,
        28.867229181234656,
        29.310557968739076,
        29.760108454224785,
        30.21586791617599,
        30.677815497701562,
        31.14592162168301,
        31.620147373737748,
        32.10044385340944,
        32.58675149264579,
        33.07899933952907,
        33.57710430628007,
        34.08097038042521,
        34.59048779834526,
        35.10553218047274,
        35.625963627323515,
        36.15162577328648,
        36.68234480022845,
        37.21792840954929,
        37.758164751608895,
        38.30282131224675,
        38.85164375648247,
        39.404354729843334,
        39.96065261793954,
        40.52021026428838,
        41.0826736463487,
        41.64766051435148,
        42.2147589926016,
        42.783526146063444,
        43.35348651519061,
        43.92413062323771,
        44.49491346074454,
        45.06525295235196,
        45.634528411074285,
        46.20207898913583,
        46.767202133657015,
        47.32915205734028,
        47.88713823476638,
        48.44032393850972,
        48.98782483089369,
        49.528707628602234,
        50.06198885898654,
        50.586633732299966,
        51.101555155895554,
        51.605612918436634,
        52.097613079473206,
        52.57630760017025,
        53.04039425978446,
        53.4885169069901,
        53.91926610002377,
        54.3311801962729,
        54.72274696947877,
        55.092405827626024,
        55.43855072656607,
        55.75953388370521,
        56.0536704102654,
        56.31924399818679,
        56.55451381550525,
        56.75772278964881,
        56.92710748049947,
        57.06090977835517,
        57.157390695402015,
        57.214846562250465,
        57.23162798779359,
        57.20616199680666,
        57.13697782614648,
        57.0227369337806,
        56.86226786255604,
        56.65460669969404,
        56.399043980396335,
        56.09517900904973,
        55.74298269612595,
        55.3428701398533,
        54.89578429748242,
        54.40329217424608,
        53.867694977358944,
        53.29215357920663,
        52.68083034052572,
        52.03904773329633,
        51.37346313674037,
        50.692257428177854,
        50.005332317747055,
        49.3245074852188,
        48.66370324492837,
        48.03908761519554,
        47.46915864170896,
        46.974724671396196,
        46.578739096637165,
        46.30594529295817,
        46.18229633155406,
        46.234136583938,
        46.48716980250658,
        46.965286291752456,
        47.689368807214095,
        48.67622598264195,
        49.93779816091598,
        51.48073851475874,
        53.30640265467356,
        55.411204851369064,
        57.787242066012595,
        60.42306210469776,
        63.30445927166781,
        66.41520921022648,
        69.73769054733852,
        73.25337344766199,
        76.94317881323227,
        80.78772561868378,
        84.76748954580853,
        88.86289641737795,
        93.05437122039274,
        97.32235970384986,
        101.6473354981458,
        106.0098022451113,
        110.39029725853538,
        114.76940105184275,
        119.12775530638194,
        123.44609070444308,
        127.70526510020075,
        131.88631194043907,
        135.97049834497776,
        139.93939200486642,
        143.77493579939926,
        147.45952890455501,
        150.976113053414,
        154.30826251864386,
        157.44027638278732,
        160.35727160504578,
        163.0452754105903,
        165.49131555007918,
        167.6835070046985,
        169.6111337948476,
        171.26472459522233,
        172.63612097692135,
        173.71853723020382,
        174.50661079746595,
        174.99644255627544,
        175.1856262765167,
        175.0732668482756,
        174.65998693441804,
        173.94792197358214,
        172.94070360235463,
        171.64343174755126,
        170.0626358517652,
        168.20622578687426,
        166.083433273312,
        163.70474468678458,
        161.08182630245872,
        158.2274431394622,
        155.15537264155168,
        151.88031457295077,
        148.417798474435,
        144.78409015081223,
        140.99609862003234,
        137.07128500202217,
        133.027574764349,
        128.88327471889355,
        124.65699609621566,
        120.36758490862366,
        116.03406066685895,
        111.67556432955348,
        107.31131603722132,
        102.96058285768262,
        98.64265607966068,
        94.37683694619449,
        90.18242850578046,
        86.07872984768827,
        82.08502695902497,
        78.22057189169584,
        74.50453882219462,
        70.95594199727029,
        67.59349703861058,
        64.43540435359203,
        61.49903308207312,
        58.800487978846526,
        56.35405243089266,
        54.17152015803398,
        52.26145606732128,
        50.628459271124534,
        49.272530000667956,
        48.188655010621154,
        47.36671225269842,
        46.79175167298928,
        46.4446436665758,
        46.30301913164907,
        46.34237664325301,
        46.537216568188434,
        46.862079102298054,
        47.29240205985963,
        47.80515938610385,
        48.37928023708271,
        48.99587466223414,
        49.638304846010016,
        50.29214339220967,
        50.94505616868692,
        51.58664026391172,
        52.208240030213915,
        52.80275731374296,
        53.36446641070976,
        53.88884007902149,
        54.372389951612966,
        54.81252268556391,
        55.20741189324356,
        55.5558851387482,
        55.857324865323356,
        56.11158194056028,
        56.318900463755675,
        56.47985252901567,
        56.59528172750138,
        56.666254288322044,
        56.694016875130586,
        56.67996017293321,
        56.6255875074324,
        56.532487836938515,
        56.40231254488898,
        56.23675553625894,
        56.037536208776764,
        55.80638492648138,
        55.545030673033,
        55.25519060518807,
        54.93856126277763,
        54.596811223876024,
        54.23157502021165,
        53.84444815193053,
        53.43698306042251,
        53.0106859358498,
        52.56701425063497,
        52.10737492411973,
        51.63312303416744,
        51.14556100149464,
        50.64593818344401,
        50.135450817293524,
        49.615242264792414,
        49.0864035116028,
        48.54997388327656,
        48.00694194318893,
        47.45824654074107,
        46.904777982909174,
        46.34737930850926,
        45.78684763889425,
        45.22393559195032,
        44.65935274037452,
        44.09376710094843,
        43.52780664328124,
        42.96206080749809,
        42.397082021217784,
        41.833387207460945,
        41.27145927824693,
        40.711748607112774,
        40.15467447670884,
        39.600626496348276,
        39.049965986522615,
        38.50302732820149,
        37.96011927503919,
        37.42152622683075,
        36.88750946066509,
        36.35830832174143,
        35.834141373040715,
        35.31520750248249,
        34.80168698787327,
        34.29374251996396,
        33.791520184349245,
        33.295150403044,
        32.80474883542366,
        32.32041723874907,
        31.842244291891916,
        31.370306380748506,
        30.904668347123653,
        30.445384202011507,
        29.992497804600173,
        29.54604350838908,
        29.10604677513861,
        28.672524756684574,
        28.245486848316798,
        27.82493521284445,
        27.410865277098292,
        27.003266201832513,
        26.60212132628379,
        26.20740858865405,
        25.819100923486015,
        25.437166635804097,
        25.06156975504045,
        24.692270368349696,
        24.329224934609936,
        23.972386579935705,
        23.621705375660948,
        23.277128599784625,
        22.938600982832074,
        22.606064938083176,
        22.279460777764317,
        21.958726915935088,
        21.643800058381508,
        21.33461538035682,
        21.031106692803736,
        20.733206597752325,
        20.44084663360341,
        20.153957410769532,
        19.872468737669248,
        19.596309738745482,
        19.325408964132112,
        19.059694491754932,
        18.799094022251346,
        18.543534967177095,
        18.292944530972164,
        18.047249787149884,
        17.806377748867956,
        17.570255434200217,
        17.338809926939398,
        17.111968432772798,
        16.889658331337905,
        16.671807224405182,
        16.458342980489228,
        16.249193776182146,
        16.04428813450488,
        15.843554960391371,
        15.646923573430609,
        15.454323738499188,
        15.265685694081954,
        15.08094017864157,
        14.900018455165203,
        14.72285233405632,
        14.549374194540707,
        14.379517004751861,
        14.213214340651858,
        14.050400403784241,
        13.891010037945678,
        13.734978745208046,
        13.58224270102309,
        13.432738768673849,
        13.28640451309974,
        13.143178214165678,
        13.00299887943778,
        12.865806256531583,
        12.731540845088297,
        12.600143908435387,
        12.471557484979416,
        12.345724399110843,
        12.222588271949238
      ],
      "balanced_gain": [
        6.354536651299541,
        6.438725199151159,
        6.524397901359428,
        6.611581859826784,
        6.700304630010366,
        6.790594224063596,
        6.882479113652161,
        6.975988232421098,
        7.0711509779453925,
        7.1679972129958855,
        7.266557266920265,
        7.366861936064202,
        7.468942483729455,
        7.57283063951426,
        7.678558597975015,
        7.786159016555587,
        7.895665012732573,
        8.007110160322261,
        8.120528484894376,
        8.235954458241043,
        8.353422991843674,
        8.472969429278608,
        8.594629537069736,
        8.718439494506159,
        8.844435882259006,
        8.972655669314815,
        9.103136198412948,
        9.23591516979831,
        9.371030623177775,
        9.508520917774618,
        9.648424710371032,
        9.790780931228525,
        9.935628757777671,
        10.08300758566033,
        10.232956997159029,
        10.385516727119885,
        10.540726625754443,
        10.698626618361033,
        10.859256661706105,
        11.022656696875302,
        11.188866598407657,
        11.357926119522789,
        11.529874833234835,
        11.704752068757246,
        11.882596843355383,
        12.063447789294933,
        12.247343075485613,
        12.434320323552196,
        12.62441651799072,
        12.81766791010641,
        13.014109915439816,
        13.21377700438327,
        13.416702585601948,
        13.622918881184841,
        13.832456794269273,
        14.045345768019589,
        14.261613635629448,
        14.481286460851459,
        14.704388368575986,
        14.93094136503072,
        15.160965147166307,
        15.394476900782864,
        15.631491086125644,
        15.872019211111796,
        16.116069591657958,
        16.363647098123764,
        16.61475288735622,
        16.869384119681605,
        17.127533660305197,
        17.38918976459893,
        17.654335746732496,
        17.92294963006622,
        18.195003779539064,
        18.470464515518966,
        18.74929170796224,
        19.03143835032684,
        19.31685011260998,
        19.6054648730669,
        19.89721222819502,
        20.1920129805216,
        20.489778602450993,
        20.790410677336958,
        21.093800317005734,
        21.399827555118147,
        21.708360716211654,
        22.01925576047167,
        22.332355604483823,
        22.64748941831794,
        22.964471898943284,
        23.283102519951477,
        23.603164760184715,
        23.92442531108349,
        24.24663326434542,
        24.569519281571093,
        24.892794748295966,
        25.216150915063878,
        25.539258028462825,
        25.861764455024023,
        26.18329580314172,
        26.50345404770525,
        26.821816663190745,
        27.137935771220146,
        27.45133731063395,
        27.761520239036905,
        28.067955775565967,
        28.370086695548164,
        28.66732669077184,
        28.959059810114738,
        29.244639996413678,
        29.52339073959672,
        29.79460486634285,
        30.0575444915248,
        30.31144115924177,
        30.555496204004484,
        30.78888136640405,
        31.010739707534764,
        31.220186863549593,
        31.41631269417406,
        31.598183384260473,
        31.76484406549255,
        31.915322035295237,
        32.04863066006316,
        32.16377406432541,
        32.2597527201495,
        32.33557006993918,
        32.39024033473837,
        32.42279768447414,
        32.43230697302279,
        32.41787627279324,
        32.3786714811545,
        32.31393331259931,
        32.2229970402105,
        32.10531540613891,
        31.96048518167118,
        31.788277928389558,
        31.58867558260178,
        31.36191155955856,
        31.10851813975571,
        30.829380947111982,
        30.52580134017969,
        30.19956747974718,
        29.85303467093744,
        29.48921523298247,
        29.111877547415677,
        28.72565294513706,
        28.336147580994744,
        27.950054242652165,
        27.575256021343133,
        27.22090989137771,
        26.897493693830853,
        26.616795390844977,
        26.39181993912333,
        26.236588651986327,
        26.16581090377694,
        26.19442076681996,
        26.336992385189955,
        26.60707512553496,
        27.016516255954745,
        27.574855531748504,
        28.288873948367662,
        29.16235519196638,
        30.196078818768783,
        31.388021575881588,
        32.7337109013601,
        34.22666044532609,
        35.858821398638334,
        37.62099945421171,
        39.50320761206461,
        41.494943490145815,
        43.585393230600346,
        45.763571911225974,
        48.01841360187656,
        50.33882440178913,
        52.7137102583871,
        55.1319892091759,
        57.58259539652077,
        60.05448024195489,
        62.5366144812023,
        65.01799352168406,
        67.48764758348918,
        69.93465743237208,
        72.34817597374152,
        74.71745565804756,
        77.03188136326513,
        79.28100827730141,
        81.45460415743852,
        83.54269527110961,
        85.5356152588089,
        87.42405610868808,
        89.19912042994385,
        90.85237417979309,
        92.37589900868632,
        93.76234340066839,
        95.00497180149183,
        96.09771097399323,
        97.03519284554905,
        97.81279317921305,
        98.42666547549251,
        98.87376955476034,
        99.15189438942468,
        99.25967480270384,
        99.19660180528372,
        98.9630263736234,
        98.56015662765012,
        97.99004844663901,
        97.25558966527971,
        96.36047811218923,
        95.30919380499003,
        94.10696576515674,
        92.75973395202465,
        91.27410691074056,
        89.65731579285509,
        87.91716544962061,
        86.06198337917081,
        84.10056728951486,
        82.04213211071625,
        79.8962572664165,
        77.67283504198494,
        75.38202085198404,
        73.03418619665213,
        70.63987505884302,
        68.20976442733439,
        65.75462954966996,
        63.285314412523476,
        60.812707762233636,
        58.347724794348025,
        55.90129425043084,
        53.484350295564084,
        51.107827863344475,
        48.78265935697495,
        46.519769447632655,
        44.330063269591776,
        42.224401555568605,
        40.21355422536727,
        38.3081219495484,
        36.51841366602723,
        34.8542678439144,
        33.32480752628786,
        31.938125280129338,
        30.700905111673958,
        29.618004186765145,
        28.692035600700812,
        27.923009709609687,
        27.30809886068839,
        26.841582611597342,
        26.515005748826997,
        26.317544494315776,
        26.23653802733975,
        26.258114977380373,
        26.367835561697056,
        26.551279664247293,
        26.79453308817318,
        27.08454975603902,
        27.40938965991669,
        27.75834722831503,
        28.121992130004276,
        28.492145995139698,
        28.861816307230026,
        29.225104784324273,
        29.57710328017918,
        29.913786341986818,
        30.231906409433197,
        30.528895252001963,
        30.80277354898584,
        31.052069374381755,
        31.275745617365786,
        31.473135935353657,
        31.64388859902419,
        31.787917486572542,
        31.90535945991697,
        31.996537383098506,
        32.06192809376872,
        32.102134704294244,
        32.11786267551742,
        32.10989917270684,
        32.079095274288015,
        32.02635065929632,
        31.952600449356538,
        31.858803923630898,
        31.74593486350429,
        31.61497331586818,
        31.466898592133212,
        31.302683344474335,
        31.123288581178155,
        30.929659501299653,
        30.72272204378086,
        30.50338005982345,
        30.27251302841758,
        30.03097424509442,
        29.779589422256038,
        29.519155647347382,
        29.250440651122563,
        28.974182343933748,
        28.69108858416499,
        28.401837144852156,
        28.107075851101918,
        27.807422862051684,
        27.503467075618154,
        27.195768636432156,
        26.884859528996525,
        26.571244240804944,
        26.255400483724863,
        25.937779958746386,
        25.618809156649597,
        25.29889018381027,
        24.978401605611445,
        24.657699300926165,
        24.337117321703897,
        24.01696875218683,
        23.69754656301665,
        23.379124457258914,
        23.061957704508366,
        22.746283960894136,
        22.43232407208013,
        22.120282857565744,
        21.810349875048693,
        21.502700163784638,
        21.197494966002903,
        20.89488242436446,
        20.594998256574495,
        20.297966406690353,
        20.00389967234795,
        19.71290030807891,
        19.42506060489734,
        19.14046344657051,
        18.859182843045883,
        18.581284440856013,
        18.30682601062605,
        18.035857913731213,
        17.768423547247494,
        17.50455976820398,
        17.244297297661614,
        16.987661105369597,
        16.734670775785666,
        16.485340855867655,
        16.239681184654497,
        15.997697206731695,
        15.759390269084255,
        15.524757902328075,
        15.293794086865047,
        15.066489504674003,
        14.842831777454851,
        14.622805691674634,
        14.40639341044337,
        14.193574673930016,
        13.984326988094171,
        13.778625802468266,
        13.576444677458193,
        13.37775544170499,
        13.182528340069988,
        12.99073217278333,
        12.802334425728448,
        12.617301392767086,
        12.435598290519277,
        12.257189365774972,
        12.082037996014131,
        11.910106783394598,
        11.74135764260128,
        11.575751882959208,
        11.413250285078119,
        11.253813172026943,
        11.097400475984696,
        10.943971800155634,
        10.793486476394502,
        10.645903618760231,
        10.501182173263922,
        10.35928096407932,
        10.220158736479222,
        10.083774196588564,
        9.950086048135612,
        9.819053026672144,
        9.690633931174043,
        9.564787653310384,
        9.441473204521817,
        9.320649741079844,
        9.202276587294229,
        9.086313257036984,
        8.972719473648976,
        8.861455188300948,
        8.752480597167908,
        8.64575615730346,
        8.541242601419153,
        8.438900951642378,
        8.338692532348801,
        8.240578982165944,
        8.144522265242282,
        8.050484681870794,
        7.958428878466054,
        7.868317856944593,
        7.780114983753272,
        7.693783998395,
        7.609289021601708,
        7.526594563170265,
        7.445665529501669,
        7.3664672308792385,
        7.288965388523467,
        7.2131261414551595,
        7.138916053198885,
        7.06630211835399,
        6.9952517689085925,
        6.925732880482448
      ]
    },
    {
      "epsilon": 0.02,
      "tolerance": 1e-11,
      "t0": -7.0,
      "initial": [
        -1.794832576799947,
        0.0029116674431121097,
        1.0,
        0.0,
        0.0,
        1.0
      ],
      "first_peak_t": -2.2578330893919714,
      "inner_peak_tau": 2.8185651281041846,
      "first_peak_u": 1.8661642254877222,
      "max_gain_scaled_physical_state": 120.76513358115969,
      "max_gain_balanced_input": 193.58789644289675,
      "gain_times_epsilon_to_7_over_10": 12.51985207761221,
      "max_determinant_error": 1.0032952246774585e-10,
      "pulse_profile_error_on_window": 0.05164862098474721,
      "nfev": 37597,
      "seconds": 0.13535162498010322,
      "offsets": [
        -2.0,
        -1.99,
        -1.98,
        -1.97,
        -1.96,
        -1.95,
        -1.94,
        -1.93,
        -1.92,
        -1.91,
        -1.9,
        -1.89,
        -1.88,
        -1.87,
        -1.8599999999999999,
        -1.85,
        -1.84,
        -1.83,
        -1.82,
        -1.81,
        -1.8,
        -1.79,
        -1.78,
        -1.77,
        -1.76,
        -1.75,
        -1.74,
        -1.73,
        -1.72,
        -1.71,
        -1.7,
        -1.69,
        -1.68,
        -1.67,
        -1.66,
        -1.65,
        -1.6400000000000001,
        -1.63,
        -1.62,
        -1.6099999999999999,
        -1.6,
        -1.5899999999999999,
        -1.58,
        -1.57,
        -1.56,
        -1.55,
        -1.54,
        -1.53,
        -1.52,
        -1.51,
        -1.5,
        -1.49,
        -1.48,
        -1.47,
        -1.46,
        -1.45,
        -1.44,
        -1.43,
        -1.42,
        -1.4100000000000001,
        -1.4,
        -1.3900000000000001,
        -1.38,
        -1.37,
        -1.3599999999999999,
        -1.35,
        -1.3399999999999999,
        -1.33,
        -1.3199999999999998,
        -1.31,
        -1.2999999999999998,
        -1.29,
        -1.28,
        -1.27,
        -1.26,
        -1.25,
        -1.24,
        -1.23,
        -1.22,
        -1.21,
        -1.2,
        -1.19,
        -1.18,
        -1.17,
        -1.1600000000000001,
        -1.15,
        -1.1400000000000001,
        -1.13,
        -1.12,
        -1.1099999999999999,
        -1.1,
        -1.0899999999999999,
        -1.08,
        -1.0699999999999998,
        -1.06,
        -1.0499999999999998,
        -1.04,
        -1.03,
        -1.02,
        -1.01,
        -1.0,
        -0.99,
        -0.98,
        -0.97,
        -0.96,
        -0.95,
        -0.94,
        -0.9299999999999999,
        -0.9199999999999999,
        -0.9099999999999999,
        -0.8999999999999999,
        -0.8899999999999999,
        -0.8799999999999999,
        -0.8699999999999999,
        -0.8599999999999999,
        -0.8499999999999999,
        -0.8400000000000001,
        -0.8300000000000001,
        -0.8200000000000001,
        -0.81,
        -0.8,
        -0.79,
        -0.78,
        -0.77,
        -0.76,
        -0.75,
        -0.74,
        -0.73,
        -0.72,
        -0.71,
        -0.7,
        -0.69,
        -0.6799999999999999,
        -0.6699999999999999,
        -0.6599999999999999,
        -0.6499999999999999,
        -0.6399999999999999,
        -0.6299999999999999,
        -0.6199999999999999,
        -0.6099999999999999,
        -0.5999999999999999,
        -0.5900000000000001,
        -0.5800000000000001,
        -0.5700000000000001,
        -0.56,
        -0.55,
        -0.54,
        -0.53,
        -0.52,
        -0.51,
        -0.5,
        -0.49,
        -0.48,
        -0.47,
        -0.45999999999999996,
        -0.44999999999999996,
        -0.43999999999999995,
        -0.42999999999999994,
        -0.41999999999999993,
        -0.4099999999999999,
        -0.3999999999999999,
        -0.3899999999999999,
        -0.3799999999999999,
        -0.3699999999999999,
        -0.3599999999999999,
        -0.34999999999999987,
        -0.33999999999999986,
        -0.33000000000000007,
        -0.32000000000000006,
        -0.31000000000000005,
        -0.30000000000000004,
        -0.29000000000000004,
        -0.28,
        -0.27,
        -0.26,
        -0.25,
        -0.24,
        -0.22999999999999998,
        -0.21999999999999997,
        -0.20999999999999996,
        -0.19999999999999996,
        -0.18999999999999995,
        -0.17999999999999994,
        -0.16999999999999993,
        -0.15999999999999992,
        -0.1499999999999999,
        -0.1399999999999999,
        -0.1299999999999999,
        -0.11999999999999988,
        -0.10999999999999988,
        -0.09999999999999987,
        -0.08999999999999986,
        -0.08000000000000007,
        -0.07000000000000006,
        -0.06000000000000005,
        -0.050000000000000044,
        -0.040000000000000036,
        -0.030000000000000027,
        -0.020000000000000018,
        -0.010000000000000009,
        0.0,
        0.010000000000000231,
        0.020000000000000018,
        0.03000000000000025,
        0.040000000000000036,
        0.04999999999999982,
        0.06000000000000005,
        0.06999999999999984,
        0.08000000000000007,
        0.08999999999999986,
        0.10000000000000009,
        0.10999999999999988,
        0.1200000000000001,
        0.1299999999999999,
        0.14000000000000012,
        0.1499999999999999,
        0.16000000000000014,
        0.16999999999999993,
        0.18000000000000016,
        0.18999999999999995,
        0.20000000000000018,
        0.20999999999999996,
        0.2200000000000002,
        0.22999999999999998,
        0.2400000000000002,
        0.25,
        0.26000000000000023,
        0.27,
        0.28000000000000025,
        0.29000000000000004,
        0.30000000000000027,
        0.31000000000000005,
        0.31999999999999984,
        0.33000000000000007,
        0.33999999999999986,
        0.3500000000000001,
        0.3599999999999999,
        0.3700000000000001,
        0.3799999999999999,
        0.3900000000000001,
        0.3999999999999999,
        0.41000000000000014,
        0.41999999999999993,
        0.43000000000000016,
        0.43999999999999995,
        0.4500000000000002,
        0.45999999999999996,
        0.4700000000000002,
        0.48,
        0.4900000000000002,
        0.5,
        0.5100000000000002,
        0.52,
        0.5300000000000002,
        0.54,
        0.5500000000000003,
        0.56,
        0.5699999999999998,
        0.5800000000000001,
        0.5899999999999999,
        0.6000000000000001,
        0.6099999999999999,
        0.6200000000000001,
        0.6299999999999999,
        0.6400000000000001,
        0.6499999999999999,
        0.6600000000000001,
        0.6699999999999999,
        0.6800000000000002,
        0.69,
        0.7000000000000002,
        0.71,
        0.7200000000000002,
        0.73,
        0.7400000000000002,
        0.75,
        0.7600000000000002,
        0.77,
        0.7800000000000002,
        0.79,
        0.8000000000000003,
        0.81,
        0.8199999999999998,
        0.8300000000000001,
        0.8399999999999999,
        0.8500000000000001,
        0.8599999999999999,
        0.8700000000000001,
        0.8799999999999999,
        0.8900000000000001,
        0.8999999999999999,
        0.9100000000000001,
        0.9199999999999999,
        0.9300000000000002,
        0.94,
        0.9500000000000002,
        0.96,
        0.9700000000000002,
        0.98,
        0.9900000000000002,
        1.0,
        1.0100000000000002,
        1.02,
        1.0300000000000002,
        1.04,
        1.0500000000000003,
        1.06,
        1.0700000000000003,
        1.08,
        1.0899999999999999,
        1.1,
        1.1099999999999999,
        1.12,
        1.13,
        1.1400000000000001,
        1.15,
        1.1600000000000001,
        1.17,
        1.1800000000000002,
        1.19,
        1.2000000000000002,
        1.21,
        1.2200000000000002,
        1.23,
        1.2400000000000002,
        1.25,
        1.2600000000000002,
        1.27,
        1.2800000000000002,
        1.29,
        1.3000000000000003,
        1.31,
        1.3200000000000003,
        1.33,
        1.3399999999999999,
        1.35,
        1.3599999999999999,
        1.37,
        1.38,
        1.3900000000000001,
        1.4,
        1.4100000000000001,
        1.42,
        1.4300000000000002,
        1.44,
        1.4500000000000002,
        1.46,
        1.4700000000000002,
        1.48,
        1.4900000000000002,
        1.5,
        1.5100000000000002,
        1.52,
        1.5300000000000002,
        1.54,
        1.5500000000000003,
        1.56,
        1.5700000000000003,
        1.58,
        1.5899999999999999,
        1.6,
        1.6099999999999999,
        1.62,
        1.63,
        1.6400000000000001,
        1.65,
        1.6600000000000001,
        1.67,
        1.6800000000000002,
        1.69,
        1.7000000000000002,
        1.71,
        1.7200000000000002,
        1.73,
        1.7400000000000002,
        1.75,
        1.7600000000000002,
        1.77,
        1.7800000000000002,
        1.79,
        1.8000000000000003,
        1.81,
        1.8200000000000003,
        1.83,
        1.8399999999999999,
        1.85,
        1.8599999999999999,
        1.87,
        1.88,
        1.8900000000000001,
        1.9,
        1.9100000000000001,
        1.92,
        1.9300000000000002,
        1.94,
        1.9500000000000002,
        1.96,
        1.9700000000000002,
        1.98,
        1.9900000000000002,
        2.0
      ],
      "u": [
        -0.3020028889715608,
        -0.29886065188767935,
        -0.29568174248107837,
        -0.29246559298011254,
        -0.289211625511021,
        -0.28591925190947143,
        -0.28258787352893977,
        -0.27921688104595876,
        -0.27580565426344933,
        -0.27235356190918913,
        -0.2688599614320295,
        -0.26532419879491226,
        -0.2617456082646558,
        -0.25812351219870944,
        -0.2544572208289177,
        -0.25074603204228524,
        -0.2469892311587385,
        -0.2431860907058816,
        -0.2393358701907434,
        -0.23543781586851276,
        -0.2314911605082589,
        -0.2274951231557009,
        -0.22344890889545757,
        -0.21935170860866715,
        -0.21520269872792647,
        -0.2110010409906828,
        -0.2067458821900391,
        -0.202436353923565,
        -0.1980715723402026,
        -0.19365063788534587,
        -0.18917263504424237,
        -0.1846366320836585,
        -0.18004168079209343,
        -0.17538681621963215,
        -0.17067105641795652,
        -0.1658934021777489,
        -0.1610528367672086,
        -0.156148325670358,
        -0.1511788163260361,
        -0.14614323786784358,
        -0.1410405008652985,
        -0.13586949706646378,
        -0.1306290991423081,
        -0.12531816043460556,
        -0.11993551470744063,
        -0.11447997590126205,
        -0.1089503378918728,
        -0.10334537425435072,
        -0.09766383803309955,
        -0.0919044615185553,
        -0.08606595603116256,
        -0.08014701171296645,
        -0.07414629732765383,
        -0.06806246007284066,
        -0.06189412540331668,
        -0.05563989686481016,
        -0.04929835594214567,
        -0.04286806192214037,
        -0.03634755177303942,
        -0.02973534004151674,
        -0.023029918768267717,
        -0.016229757423220068,
        -0.00933330286370049,
        -0.0023389793201400878,
        0.004754811596761194,
        0.011949690858773152,
        0.019247301952938493,
        0.026649310780983815,
        0.03415740552354706,
        0.04177329646746849,
        0.04949871579427349,
        0.057335417325244276,
        0.06528517621489009,
        0.0733497886020237,
        0.08153107120548497,
        0.08983086086407524,
        0.09825101401545625,
        0.10679340611110524,
        0.11545993096446315,
        0.12425250002938838,
        0.1331730415983691,
        0.14222349991619668,
        0.15140583421367093,
        0.1607220176469293,
        0.17017403613911405,
        0.17976388711788888,
        0.18949357814446982,
        0.19936512542983512,
        0.2093805522312358,
        0.21954188710952524,
        0.2298511620602591,
        0.24031041049976887,
        0.2509216651006761,
        0.26168695546626414,
        0.27260830563765365,
        0.28368773142769405,
        0.29492723757544764,
        0.3063288146991179,
        0.31789443604406936,
        0.3296260540269577,
        0.34152559655536163,
        0.3535949631128332,
        0.3658360205985791,
        0.3782505989146801,
        0.3908404862937595,
        0.40360742435869446,
        0.4165531028754636,
        0.42967915421823355,
        0.4429871475333925,
        0.45647858258141416,
        0.47015488324507054,
        0.4840173906939464,
        0.49806735619964715,
        0.5123059335950328,
        0.5267341713709951,
        0.5413530043652947,
        0.5561632450695416,
        0.5711655745565759,
        0.586360532987165,
        0.6017485097074061,
        0.6173297329313887,
        0.6331042590069581,
        0.6490719612523308,
        0.66523251837378,
        0.6815854024622188,
        0.6981298665693229,
        0.7148649318719622,
        0.7317893744338672,
        0.7489017115705995,
        0.7662001878381073,
        0.7836827606587613,
        0.8013470856063257,
        0.8191905013770864,
        0.837210014473019,
        0.8554022836337486,
        0.8737636040545861,
        0.8922898914347074,
        0.9109766659050635,
        0.9298190358899965,
        0.9488116819648764,
        0.9679488407755108,
        0.9872242890947129,
        1.006631328094445,
        1.026162767922466,
        1.0458109126765445,
        1.0655675458783802,
        1.0854239165549904,
        1.1053707260429375,
        1.125398115638215,
        1.1454956552189852,
        1.1656523329808126,
        1.1858565464183732,
        1.2060960947088228,
        1.2263581726413573,
        1.24662936624889,
        1.2668956503130315,
        1.2871423878795727,
        1.3073543319690528,
        1.3275156296317197,
        1.3476098285031406,
        1.3676198860369797,
        1.3875281815333949,
        1.407316531135226,
        1.4269662059106487,
        1.4464579531493416,
        1.4657720209884046,
        1.4848881864456989,
        1.5037857869558862,
        1.5224437554454249,
        1.5408406590014199,
        1.558954741116999,
        1.5767639675144394,
        1.5942460754849423,
        1.6113786266732786,
        1.6281390631920147,
        1.6445047669175945,
        1.6604531217924412,
        1.6759615789131976,
        1.6910077241581798,
        1.705569348060036,
        1.7196245176096785,
        1.7331516496312451,
        1.7461295853453656,
        1.7585376657019447,
        1.7703558070423977,
        1.7815645766283204,
        1.792145267542931,
        1.8020799724830476,
        1.811351655912126,
        1.819944224088081,
        1.8278425924163477,
        1.8350327496562973,
        1.8415018184706002,
        1.8472381118404602,
        1.8522311849115982,
        1.8564718818005694,
        1.8599523770562651,
        1.862666211343703,
        1.8646083211176492,
        1.8657750619644002,
        1.8661642254877222,
        1.8657750495257606,
        1.864608221651505,
        1.8626658759072399,
        1.8599515828029596,
        1.8564703326877572,
        1.8522285125924733,
        1.8472338767894831,
        1.841495511296394,
        1.8350237926309447,
        1.8278303411630936,
        1.8199279694312613,
        1.811330625890606,
        1.8020533344888285,
        1.7921121305924976,
        1.781523993705606,
        1.770306777551573,
        1.7584791379687423,
        1.7460604591800672,
        1.7330707789077833,
        1.7195307128661452,
        1.7054613790949835,
        1.6908843226077839,
        1.6758214407973109,
        1.6602949100087645,
        1.64432711368209,
        1.627940572403751,
        1.611157876199211,
        1.5940016193534,
        1.5764943380104193,
        1.5586584507700763,
        1.540516202462348,
        1.5220896112482816,
        1.503400419160136,
        1.4844700461585314,
        1.4653195477596075,
        1.4459695762496034,
        1.4264403454848005,
        1.4067515992369821,
        1.386922583037986,
        1.3669720194413297,
        1.3469180866161115,
        1.3267784001526466,
        1.3065699979684469,
        1.2863093281709927,
        1.2660122397444133,
        1.245693975897525,
        1.2253691699284288,
        1.2050518434382538,
        1.1847554067382975,
        1.164492661287007,
        1.144275803992839,
        1.1241164332307256,
        1.104025556408323,
        1.084013598939913,
        1.0640904144726175,
        1.0442652962269459,
        1.0245469893178851,
        1.0049437039230358,
        0.9854631291810129,
        0.9661124476987675,
        0.9468983505625174,
        0.9278270527506106,
        0.9089043088527389,
        0.8901354290093831,
        0.8715252949890743,
        0.8530783763315772,
        0.8347987464878761,
        0.8166900988973028,
        0.7987557629451255,
        0.7809987197524365,
        0.7634216177535497,
        0.7460267880227585,
        0.7288162593156928,
        0.7117917727963444,
        0.6949547964246646,
        0.6783065389825723,
        0.6618479637223393,
        0.6455798016214372,
        0.6295025642333547,
        0.6136165561268159,
        0.5979218869056478,
        0.5824184828079202,
        0.5671060978831298,
        0.5519843247442283,
        0.5370526049021488,
        0.5223102386832131,
        0.5077563947335211,
        0.49339011911938424,
        0.4792103440324825,
        0.46521589609912956,
        0.4514055043116435,
        0.4377778075893638,
        0.4243313619753469,
        0.41106464747925225,
        0.3979760745807408,
        0.38506399040843614,
        0.3723266845932782,
        0.3597623948083843,
        0.347369312020246,
        0.3351455854536946,
        0.3230893272785478,
        0.31119861702802826,
        0.2994715057639472,
        0.2879060200036454,
        0.2765001654236846,
        0.2652519303291382,
        0.2541592888889786,
        0.24322020420783513,
        0.2324326311836425,
        0.22179451918409554,
        0.21130381454415786,
        0.20095846289622224,
        0.19075641134403581,
        0.1806956104923171,
        0.17077401633095296,
        0.1609895919587692,
        0.15134030921251468,
        0.14182415015754893,
        0.1324391084653659,
        0.12318319068066505,
        0.11405441738552853,
        0.10505082426848578,
        0.09617046310453368,
        0.08741140263809304,
        0.07877172939253832,
        0.07024954840186598,
        0.06184298386908034,
        0.053550179755929087,
        0.045369300308671395,
        0.037298530525089246,
        0.029336076567183515,
        0.0214801661156176,
        0.013729048678491517,
        0.006080995853983771,
        -0.001465698450695739,
        -0.008912717841183401,
        -0.01626172329552856,
        -0.023514353058065887,
        -0.03067222256457185,
        -0.03773692440108502,
        -0.04471002828910357,
        -0.051593081096370105,
        -0.05838760687231155,
        -0.0650951069061674,
        -0.07171705980595808,
        -0.07825492159614125,
        -0.08471012583180448,
        -0.09108408372974275,
        -0.09737818431606317,
        -0.10359379458434648,
        -0.10973225966744349,
        -0.11579490302020926,
        -0.12178302661272195,
        -0.12769791113242251,
        -0.13354081619408895,
        -0.13931298055651375,
        -0.14501562234763818,
        -0.15064993929406584,
        -0.15621710895558907,
        -0.16171828896427787,
        -0.16715461726742017,
        -0.17252721237372257,
        -0.17783717360202955,
        -0.18308558133182187,
        -0.18827349725520268,
        -0.19340196463156695,
        -0.1984720085415015,
        -0.20348463614171727,
        -0.20844083691997806,
        -0.21334158294991867,
        -0.21818782914538867,
        -0.22298051351393305,
        -0.22772055740894784,
        -0.23240886578046793,
        -0.2370463274254353,
        -0.24163381523529037,
        -0.24617218644199262,
        -0.2506622828619469,
        -0.25510493113781746,
        -0.25950094297809834,
        -0.26385111539424844,
        -0.26815623093519786,
        -0.27241705791903376,
        -0.27663435066182096,
        -0.2808088497046542,
        -0.28494128203676267,
        -0.28903236131609256,
        -0.29308278808677857,
        -0.29709324999361514,
        -0.30106442199355227,
        -0.3049969665641442,
        -0.30889153390888996,
        -0.3127487621593421,
        -0.31656927757404335,
        -0.320353694734047,
        -0.3241026167353547,
        -0.32781663537966677,
        -0.33149633135992673,
        -0.3351422744436219,
        -0.3387550236529834
      ],
      "gain": [
        7.412556677620269,
        7.514412112219274,
        7.618031824252569,
        7.723448708109259,
        7.830696225339222,
        7.939808409252655,
        8.0508198691657,
        8.163765794249468,
        8.278681956577401,
        8.395604714088858,
        8.514571012923463,
        8.63561838906533,
        8.75878496939991,
        8.88410947206477,
        9.01163120603211,
        9.141390069862153,
        9.273426549566025,
        9.407781715516492,
        9.544497218344608,
        9.683615283760064,
        9.825178706232919,
        9.969230841457795,
        10.115815596901506,
        10.264977421346869,
        10.416761292974554,
        10.571212705486378,
        10.728377652507573,
        10.888302610031085,
        11.051034516774896,
        11.216620752323623,
        11.38510911292249,
        11.556547784799507,
        11.730985314878454,
        11.908470578476425,
        12.089052743704926,
        12.272781233180469,
        12.459705681939033,
        12.649875891758825,
        12.843341781543836,
        13.040153333537672,
        13.240360535137768,
        13.444013316080138,
        13.65116148076457,
        13.861854635124898,
        14.076142107786268,
        14.294072865671591,
        14.51569542316443,
        14.741057744682857,
        14.970207140180616,
        15.203190153206378,
        15.44005244114935,
        15.680838647311768,
        15.925592264423678,
        16.17435548845071,
        16.427169062692354,
        16.684072112093798,
        16.94510196647347,
        17.210293972393888,
        17.4796812929788,
        17.753294695128037,
        18.031162323587026,
        18.313309461333084,
        18.599758275258615,
        18.890527545812358,
        19.185632381662817,
        19.485083917109016,
        19.78888899199463,
        20.0970498131294,
        20.40956359651354,
        20.72642218968007,
        21.047611673482056,
        21.373111942102817,
        21.702896259478287,
        22.036930793680533,
        22.375174126471414,
        22.71757673778095,
        23.064080464044768,
        23.41461792975405,
        23.769111951620168,
        24.12747491479799,
        24.489608119482707,
        24.855401097365664,
        25.22473089892561,
        25.59746134950871,
        25.973442274198092,
        26.352508691172336,
        26.734479973692455,
        27.1191589809694,
        27.506331158014802,
        27.89576360359346,
        28.287204109368588,
        28.68038016999171,
        29.07499796561083,
        29.470741318398783,
        29.867270625683137,
        30.264221772585017,
        30.661205027393592,
        31.057803922724265,
        31.45357412794324,
        31.84804231849124,
        32.24070504835845,
        32.63102763247954,
        33.01844304810599,
        33.4023508654421,
        33.78211621872953,
        34.15706883003087,
        34.52650210133755,
        34.88967229215637,
        35.24579780102768,
        35.59405857427537,
        35.93359566524108,
        36.26351097361069,
        36.58286719747744,
        36.89068803396034,
        37.18595866808418,
        37.467626600861216,
        37.73460286930318,
        37.985763715673286,
        38.219952779871335,
        38.4359838919415,
        38.63264455603531,
        38.80870022844875,
        38.96289950910368,
        39.09398038227956,
        39.20067766318377,
        39.28173183080203,
        39.33589945587978,
        39.36196546535548,
        39.35875752232126,
        39.32516284672492,
        39.260147853290235,
        39.16278104393711,
        39.03225966320269,
        38.86794070301146,
        38.66937693473205,
        38.43635874398385,
        38.16896264747455,
        37.8676074755238,
        37.53311929325899,
        37.16680619639255,
        36.77054411333414,
        36.34687463706581,
        35.89911561482094,
        35.43148464784909,
        34.94923464477581,
        34.45879894711606,
        33.96794107644619,
        33.48590060713889,
        33.02352188649664,
        32.593346347891035,
        32.209642496326026,
        31.88834151237206,
        31.646843105530856,
        31.503659016650825,
        31.477874128560707,
        31.58842995508883,
        31.853271115320936,
        32.28843520439771,
        32.90719742567682,
        33.719389247356624,
        34.73098697841823,
        35.944015596090615,
        37.35675161295414,
        38.964156832958246,
        40.7584473068413,
        42.729701698652654,
        44.86643334301686,
        47.15607898149266,
        49.58538449852216,
        52.14068844006964,
        54.808116270764415,
        57.57370362194206,
        60.423467299716684,
        63.3434407883822,
        66.31968784784112,
        69.33830457834561,
        72.3854174535652,
        75.44718247682204,
        78.50978881861082,
        81.55946893884135,
        84.5825162605345,
        87.5653107540963,
        90.49435234132278,
        93.35630166112666,
        96.13802755597798,
        98.82666043590002,
        101.40965061009064,
        103.87483054841321,
        106.21048004147083,
        108.40539315364671,
        110.44894587402523,
        112.33116336129585,
        114.04278569664821,
        115.57533109326764,
        116.9211555534842,
        118.0735080026166,
        119.02658005634461,
        119.77554958694157,
        120.31661742908761,
        120.6470365946746,
        120.76513358115969,
        120.67032138386999,
        120.36310403288721,
        119.84507256749782,
        119.11889251261543,
        118.18828307452037,
        117.05798835374416,
        115.7337410710084,
        114.22221936510573,
        112.53099735554959,
        110.6684902574846,
        108.64389490881697,
        106.46712668399977,
        104.14875376271202,
        101.69992982789216,
        99.13232624991191,
        96.45806487282248,
        93.68965247853087,
        90.8399180173781,
        87.92195365853753,
        84.94906065243003,
        81.93470093651415,
        78.89245529714036,
        75.83598874600435,
        72.77902357413845,
        69.73532016350232,
        66.71866527046673,
        63.74286676119925,
        60.82175293867577,
        57.96917326703684,
        55.19899565383588,
        52.52509319880519,
        49.9613106179133,
        47.52139745982925,
        45.21889222248759,
        43.0669393984103,
        41.07802172134211,
        39.26359445061083,
        37.63361950897363,
        36.19601609626589,
        34.95607005649984,
        33.91587203386798,
        33.07387521176435,
        32.42466619958385,
        31.95901963109086,
        31.664259728347368,
        31.52489315688411,
        31.523426328578857,
        31.641253448877865,
        31.85950486055324,
        32.159772317866214,
        32.52466561145612,
        32.938190691460996,
        33.38596533578019,
        33.855302483590144,
        34.33519548787338,
        34.816237188296206,
        35.2904991356482,
        35.75139085821697,
        36.193513125894334,
        36.61251430405356,
        37.004955234425715,
        37.36818549591488,
        37.70023216720377,
        37.999701127985446,
        38.26569029170636,
        38.497713829954606,
        38.69563630257689,
        38.859615587624,
        38.99005354956133,
        39.08755346788873,
        39.152883345650665,
        39.186944318110505,
        39.190743478946956,
        39.16537052969748,
        39.1119777389566,
        39.03176276709588,
        38.925953974410845,
        38.795797882685875,
        38.64254850588082,
        38.46745830474307,
        38.27177055287129,
        38.056712930841805,
        37.823492188735536,
        37.573289738788645,
        37.30725805728474,
        37.02651779056778,
        36.73215547302901,
        36.42522177678436,
        36.10673022168284,
        35.77765628473921,
        35.438936853337836,
        35.09146997504751,
        34.73611486125606,
        34.373692107773756,
        34.00498409988271,
        33.630735572146484,
        33.25165429799903,
        32.86841188806359,
        32.481644674614174,
        32.09195466813891,
        31.6999105685502,
        31.306048818510277,
        30.910874687786905,
        30.51486337847388,
        30.118461141714153,
        29.72208639813079,
        29.326130857170256,
        28.930960627387538,
        28.536917315150397,
        28.144319106240065,
        27.753461827099127,
        27.364619983377484,
        26.978047773704628,
        26.59398007690947,
        26.212633410394766,
        25.834206857556563,
        25.458882967164385,
        25.086828620897542,
        24.71819586980866,
        24.35312273937353,
        23.991734003473717,
        23.63414192777706,
        23.280446982862514,
        22.930738525901617,
        22.58509545388545,
        22.24358682781789,
        21.9062724685427,
        21.57320352495838,
        21.244423015524877,
        20.919966344077153,
        20.599861790870698,
        20.284130978461686,
        19.97278931483602,
        19.665846414048858,
        19.363306495062954,
        19.06516875967324,
        18.77142775042328,
        18.482073689490782,
        18.19709279946158,
        17.91646760587797,
        17.640177223341556,
        17.368197625680594,
        17.100501900687263,
        16.83706049018904,
        16.577841416160894,
        16.322810493646653,
        16.071931531262024,
        15.825166519527032,
        15.582475807402924,
        15.343818268628526,
        15.109151457457576,
        14.878431754670745,
        14.6516145042764,
        14.428654141449796,
        14.209504312243382,
        13.994117985559571,
        13.78244755724383,
        13.574444947434126,
        13.370061691258293,
        13.169249023177178,
        12.971957955368719,
        12.778139350478531,
        12.587743989092212,
        12.400722632284142,
        12.217026079497003,
        12.036605221652325,
        11.859411090440224,
        11.685394903536524,
        11.51450810613142,
        11.346702408957972,
        11.181929823035315,
        11.020142691348196,
        10.861293717685939,
        10.705335992813453,
        10.55222301786692,
        10.40190872559185,
        10.254347499289118,
        10.109494189671086,
        9.96730412976003,
        9.827733147948953,
        9.690737579355615,
        9.556274275600202,
        9.4243006131362,
        9.294774500234782,
        9.16765438247196,
        9.042899247233773,
        8.920468627055806,
        8.80032260193141,
        8.682421800677051,
        8.56672740141058,
        8.453201131212976,
        8.341805265043387,
        8.232502623978679,
        8.125256572842934,
        8.020031017300479,
        7.916790400427871,
        7.815499698551619,
        7.716124417010739,
        7.618630585382761,
        7.522984752358472
      ],
      "balanced_gain": [
        11.852407032647926,
        12.015710446309626,
        12.181850174398312,
        12.350878769777003,
        12.52284969522332,
        12.697817330828364,
        12.875836980826618,
        13.056964879788326,
        13.241258197527209,
        13.428775043870347,
        13.619574472417554,
        13.81371648319425,
        14.011262024360787,
        14.212272992788531,
        14.416812233402759,
        14.62494353719506,
        14.836731637806876,
        15.05224220658524,
        15.271541846011427,
        15.4946980814029,
        15.721779350788331,
        15.952854992829382,
        16.1879952316702,
        16.427271160175167,
        16.670754720821282,
        16.918518683450518,
        17.17063662026169,
        17.427182877662283,
        17.68823254477363,
        17.953861418382758,
        18.224145964129846,
        18.499163273731867,
        18.77899101802234,
        19.063707395156182,
        19.353391073529576,
        19.648121130384567,
        19.94797698432806,
        20.25303832209177,
        20.563385018976504,
        20.879097052611215,
        21.2002544096582,
        21.526936985096196,
        21.859224473712437,
        22.197196252849356,
        22.54093125599272,
        22.890507837460184,
        23.246003626760245,
        23.607495372387966,
        23.975058774282353,
        24.348768304353605,
        24.728697014484364,
        25.114916331428745,
        25.507495837992664,
        25.906503038653803,
        26.312003109616704,
        26.724058633179727,
        27.14272931433395,
        27.56807167915746,
        28.000138753887395,
        28.4389797237913,
        28.884639570966637,
        29.337158690206987,
        29.79657248130017,
        30.262910915612583,
        30.73619807866517,
        31.21645168505549,
        31.703682565334617,
        32.19789412324295,
        32.69908176217602,
        33.207232279782595,
        33.722323229617004,
        34.24432224788691,
        34.77318634239533,
        35.30886114615929,
        35.85128013123305,
        36.400363782342104,
        36.95601872862185,
        37.51813683242423,
        38.08659423423571,
        38.6612503528159,
        39.24194683785729,
        39.828506474342625,
        40.42073204016561,
        41.01840511373694,
        41.62128483157774,
        42.229106595421094,
        42.84158072904682,
        43.45839108525591,
        44.07919360315208,
        44.703614814319806,
        45.33125030285692,
        45.96166311886671,
        46.59438214777602,
        47.228900438050836,
        47.86467349145183,
        48.501117520494546,
        49.13760767829226,
        49.77347626567368,
        50.408010924370345,
        51.04045282530982,
        51.66999486204462,
        52.29577986017655,
        52.916898817305,
        53.53238918999784,
        54.14123324572755,
        54.742356499422016,
        55.33462625969504,
        55.91685031226927,
        56.487775770191945,
        57.0460881282142,
        57.59041055863329,
        58.119303496086296,
        58.63126456365461,
        59.12472889773247,
        59.59806993534965,
        60.04960074565163,
        60.47757599011421,
        60.88019460341966,
        61.255603313516474,
        61.6019011243568,
        61.91714490781004,
        62.19935626935733,
        62.44652987904091,
        62.65664348550653,
        62.82766986431296,
        62.95759098994299,
        63.04441476651795,
        63.086194704295366,
        63.08105298958151,
        63.02720746968228,
        62.92300315671803,
        62.76694895162348,
        62.55776040382671,
        62.294409446880344,
        61.97618219708483,
        61.60274605836758,
        61.17422754289345,
        60.691302383844445,
        60.155299659436594,
        59.56832174722656,
        58.933381919774334,
        58.25456121713906,
        57.537185755420495,
        56.788024703818806,
        56.01550754061901,
        55.22995658748661,
        54.44382685649885,
        53.67193955391652,
        52.9316879147803,
        52.24318446486417,
        51.62930813554628,
        51.11559985998545,
        50.72995002560636,
        50.502025680818605,
        50.46240562081733,
        50.641431317179425,
        51.067839093840796,
        51.76730263137815,
        52.76106425471632,
        54.06484582638614,
        55.68819238772619,
        57.63432060110285,
        59.900445561151116,
        62.47847658231287,
        65.35592871702355,
        68.5168967822427,
        71.94297088229274,
        75.61401837172137,
        79.50880090493052,
        83.60542791397452,
        87.88166729078952,
        92.31514249607369,
        96.88344612764323,
        101.56419672005345,
        106.33506052695513,
        111.17375487775604,
        116.0580451060102,
        120.96574329446644,
        125.87471420798303,
        130.76289161857397,
        135.60830672845182,
        140.3891292646984,
        145.08372109916348,
        149.67070165940538,
        154.12902410354462,
        158.43806090807547,
        162.57769741069913,
        166.52843164537143,
        170.27147881705983,
        173.788878644535,
        177.0636038163157,
        180.07966779075122,
        182.8222301998575,
        185.27769817196963,
        187.43382195629133,
        189.27978329328303,
        190.8062751797128,
        192.00557169075964,
        192.87158680275618,
        193.39992120611515,
        193.58789644289675,
        193.43457574488045,
        192.94077128502315,
        192.10903770322423,
        190.9436520100513,
        189.45058021724049,
        187.63743117279688,
        185.51339839604566,
        183.08919080893412,
        180.37695347459047,
        177.39017960589348,
        174.14361522298063,
        170.65315802212265,
        166.93575200849597,
        163.00927961565412,
        158.89245300622892,
        154.6047063432001,
        150.1660907569233,
        145.59717375333625,
        140.91894475265454,
        136.1527283497301,
        131.32010678974103,
        126.44285296257343,
        121.54287497194625,
        116.64217302140555,
        111.76280874481127,
        106.92688652142593,
        102.15654513667651,
        97.47395679971487,
        92.901328386099,
        88.46089713059393,
        84.1749093772098,
        80.06556665601015,
        76.15491839011383,
        72.4646757043925,
        69.01591747445873,
        65.82866016082049,
        62.92127032922061,
        60.30971643037837,
        58.00668666062994,
        56.020640958857534,
        54.35490976093939,
        53.006985383443855,
        51.96815619025471,
        51.22359655246343,
        50.7529494806859,
        50.53134416010845,
        50.53070860173589,
        50.72119475938652,
        51.07253896108493,
        51.55522416454488,
        52.14137125982744,
        52.8053439374465,
        53.524093100643086,
        54.27728927123321,
        55.047297980193484,
        55.81904930068022,
        56.57984371464261,
        57.31912616203855,
        58.02825060435858,
        58.70024964065845,
        59.32961786183194,
        59.91211349303304,
        60.444580105363684,
        60.92478844370401,
        61.351297389176494,
        61.72333254418571,
        62.04068069587874,
        62.3035983832318,
        62.51273286497925,
        62.669053920392244,
        62.77379507133185,
        62.828402975802526,
        62.83449389898703,
        62.79381630945953,
        62.7082187777912,
        62.57962246577963,
        62.40999759412486,
        62.201343359841616,
        61.955670847947474,
        61.67498854461383,
        61.36129011139331,
        61.01654412673559,
        60.64268553901292,
        60.24160860953751,
        59.81516115191849,
        59.365139899354666,
        58.89328685224434,
        58.401286477496505,
        57.89076364522415,
        57.36328220524604,
        56.82034411423756,
        56.26338903797928,
        55.69379436014864,
        55.11287553861743,
        54.521886757153496,
        53.92202182496608,
        53.31441528407522,
        52.70014369078437,
        52.080227035067125,
        51.45563027537872,
        50.827264960925355,
        50.195990921317495,
        49.562618005849735,
        48.92790785612264,
        48.29257569700918,
        47.65729213347811,
        47.02268494559572,
        46.389340868936635,
        45.757807356365895,
        45.12859431234509,
        44.50217579455925,
        43.87899167910362,
        43.259449285914116,
        42.64392496159415,
        42.032765615964976,
        41.42629020896132,
        40.82479119255038,
        40.228535901577175,
        39.63776789477522,
        39.05270824539787,
        38.473556782028716,
        37.900493280317974,
        37.333678606202405,
        36.77325580870601,
        36.21935116711468,
        35.67207519159789,
        35.131523578348215,
        34.597778120449036,
        34.070907575920465,
        33.55096849457172,
        33.0380060051441,
        32.53205456210793,
        32.033138655984985,
        31.54127348761617,
        31.056465607479023,
        30.578713521477585,
        30.108008264657556,
        29.64433394441369,
        29.187668254663908,
        28.73798296080723,
        28.29524435832015,
        27.85941370580955,
        27.430447633332356,
        27.00829852720765,
        26.592914892454452,
        26.18424169408726,
        25.782220678508228,
        25.38679067539336,
        24.997887880673684,
        24.615446123169868,
        24.239397114240788,
        23.869670681847236,
        23.506194989694873,
        23.14889674233785,
        22.79770137709734,
        22.452533243583037,
        22.11331577058953,
        21.779971622189443,
        21.45242284317037,
        21.130590994292902,
        20.814397278003916,
        20.50376265512688,
        20.19860795309904,
        19.898853966324463,
        19.604421549050773,
        19.315231700609026,
        19.031205644538453,
        18.752264901191296,
        18.478331354434285,
        18.209327312748545,
        17.945175565072613,
        17.685799431743913,
        17.431122810896525,
        17.181070220592048,
        16.935566836511008,
        16.69453852619572,
        16.45791187962908,
        16.22561423647287,
        15.99757371017789,
        15.773719209158124,
        15.553980455238838,
        15.338287999587308,
        15.126573236334153,
        14.918768414045761,
        14.714806644805176,
        14.514621911728659,
        14.31814907462237,
        14.12532387399427,
        13.936082933562897,
        13.750363761352096,
        13.568104749484373,
        13.389245172784355,
        13.213725186306236,
        13.041485821889538,
        12.87246898386089,
        12.706617443905952,
        12.543874834767482,
        12.384185643828754,
        12.227495205839716,
        12.073749695082652
      ]
    },
    {
      "epsilon": 0.01,
      "tolerance": 1e-11,
      "t0": -7.0,
      "initial": [
        -1.7948322504922567,
        0.0014558352516760417,
        1.0,
        0.0,
        0.0,
        1.0
      ],
      "first_peak_t": -2.310017752595614,
      "inner_peak_tau": 2.829898058486881,
      "first_peak_u": 1.8761071527453457,
      "max_gain_scaled_physical_state": 290.42147654044993,
      "max_gain_balanced_input": 318.05095189502964,
      "gain_times_epsilon_to_7_over_10": 12.661836455077674,
      "max_determinant_error": 1.8571721938087649e-10,
      "pulse_profile_error_on_window": 0.027904200594318918,
      "nfev": 73756,
      "seconds": 0.26431516697630286,
      "offsets": [
        -2.0,
        -1.99,
        -1.98,
        -1.97,
        -1.96,
        -1.95,
        -1.94,
        -1.93,
        -1.92,
        -1.91,
        -1.9,
        -1.89,
        -1.88,
        -1.87,
        -1.8599999999999999,
        -1.85,
        -1.84,
        -1.83,
        -1.82,
        -1.81,
        -1.8,
        -1.79,
        -1.78,
        -1.77,
        -1.76,
        -1.75,
        -1.74,
        -1.73,
        -1.72,
        -1.71,
        -1.7,
        -1.69,
        -1.68,
        -1.67,
        -1.66,
        -1.65,
        -1.6400000000000001,
        -1.63,
        -1.62,
        -1.6099999999999999,
        -1.6,
        -1.5899999999999999,
        -1.58,
        -1.57,
        -1.56,
        -1.55,
        -1.54,
        -1.53,
        -1.52,
        -1.51,
        -1.5,
        -1.49,
        -1.48,
        -1.47,
        -1.46,
        -1.45,
        -1.44,
        -1.43,
        -1.42,
        -1.4100000000000001,
        -1.4,
        -1.3900000000000001,
        -1.38,
        -1.37,
        -1.3599999999999999,
        -1.35,
        -1.3399999999999999,
        -1.33,
        -1.3199999999999998,
        -1.31,
        -1.2999999999999998,
        -1.29,
        -1.28,
        -1.27,
        -1.26,
        -1.25,
        -1.24,
        -1.23,
        -1.22,
        -1.21,
        -1.2,
        -1.19,
        -1.18,
        -1.17,
        -1.1600000000000001,
        -1.15,
        -1.1400000000000001,
        -1.13,
        -1.12,
        -1.1099999999999999,
        -1.1,
        -1.0899999999999999,
        -1.08,
        -1.0699999999999998,
        -1.06,
        -1.0499999999999998,
        -1.04,
        -1.03,
        -1.02,
        -1.01,
        -1.0,
        -0.99,
        -0.98,
        -0.97,
        -0.96,
        -0.95,
        -0.94,
        -0.9299999999999999,
        -0.9199999999999999,
        -0.9099999999999999,
        -0.8999999999999999,
        -0.8899999999999999,
        -0.8799999999999999,
        -0.8699999999999999,
        -0.8599999999999999,
        -0.8499999999999999,
        -0.8400000000000001,
        -0.8300000000000001,
        -0.8200000000000001,
        -0.81,
        -0.8,
        -0.79,
        -0.78,
        -0.77,
        -0.76,
        -0.75,
        -0.74,
        -0.73,
        -0.72,
        -0.71,
        -0.7,
        -0.69,
        -0.6799999999999999,
        -0.6699999999999999,
        -0.6599999999999999,
        -0.6499999999999999,
        -0.6399999999999999,
        -0.6299999999999999,
        -0.6199999999999999,
        -0.6099999999999999,
        -0.5999999999999999,
        -0.5900000000000001,
        -0.5800000000000001,
        -0.5700000000000001,
        -0.56,
        -0.55,
        -0.54,
        -0.53,
        -0.52,
        -0.51,
        -0.5,
        -0.49,
        -0.48,
        -0.47,
        -0.45999999999999996,
        -0.44999999999999996,
        -0.43999999999999995,
        -0.42999999999999994,
        -0.41999999999999993,
        -0.4099999999999999,
        -0.3999999999999999,
        -0.3899999999999999,
        -0.3799999999999999,
        -0.3699999999999999,
        -0.3599999999999999,
        -0.34999999999999987,
        -0.33999999999999986,
        -0.33000000000000007,
        -0.32000000000000006,
        -0.31000000000000005,
        -0.30000000000000004,
        -0.29000000000000004,
        -0.28,
        -0.27,
        -0.26,
        -0.25,
        -0.24,
        -0.22999999999999998,
        -0.21999999999999997,
        -0.20999999999999996,
        -0.19999999999999996,
        -0.18999999999999995,
        -0.17999999999999994,
        -0.16999999999999993,
        -0.15999999999999992,
        -0.1499999999999999,
        -0.1399999999999999,
        -0.1299999999999999,
        -0.11999999999999988,
        -0.10999999999999988,
        -0.09999999999999987,
        -0.08999999999999986,
        -0.08000000000000007,
        -0.07000000000000006,
        -0.06000000000000005,
        -0.050000000000000044,
        -0.040000000000000036,
        -0.030000000000000027,
        -0.020000000000000018,
        -0.010000000000000009,
        0.0,
        0.010000000000000231,
        0.020000000000000018,
        0.03000000000000025,
        0.040000000000000036,
        0.04999999999999982,
        0.06000000000000005,
        0.06999999999999984,
        0.08000000000000007,
        0.08999999999999986,
        0.10000000000000009,
        0.10999999999999988,
        0.1200000000000001,
        0.1299999999999999,
        0.14000000000000012,
        0.1499999999999999,
        0.16000000000000014,
        0.16999999999999993,
        0.18000000000000016,
        0.18999999999999995,
        0.20000000000000018,
        0.20999999999999996,
        0.2200000000000002,
        0.22999999999999998,
        0.2400000000000002,
        0.25,
        0.26000000000000023,
        0.27,
        0.28000000000000025,
        0.29000000000000004,
        0.30000000000000027,
        0.31000000000000005,
        0.31999999999999984,
        0.33000000000000007,
        0.33999999999999986,
        0.3500000000000001,
        0.3599999999999999,
        0.3700000000000001,
        0.3799999999999999,
        0.3900000000000001,
        0.3999999999999999,
        0.41000000000000014,
        0.41999999999999993,
        0.43000000000000016,
        0.43999999999999995,
        0.4500000000000002,
        0.45999999999999996,
        0.4700000000000002,
        0.48,
        0.4900000000000002,
        0.5,
        0.5100000000000002,
        0.52,
        0.5300000000000002,
        0.54,
        0.5500000000000003,
        0.56,
        0.5699999999999998,
        0.5800000000000001,
        0.5899999999999999,
        0.6000000000000001,
        0.6099999999999999,
        0.6200000000000001,
        0.6299999999999999,
        0.6400000000000001,
        0.6499999999999999,
        0.6600000000000001,
        0.6699999999999999,
        0.6800000000000002,
        0.69,
        0.7000000000000002,
        0.71,
        0.7200000000000002,
        0.73,
        0.7400000000000002,
        0.75,
        0.7600000000000002,
        0.77,
        0.7800000000000002,
        0.79,
        0.8000000000000003,
        0.81,
        0.8199999999999998,
        0.8300000000000001,
        0.8399999999999999,
        0.8500000000000001,
        0.8599999999999999,
        0.8700000000000001,
        0.8799999999999999,
        0.8900000000000001,
        0.8999999999999999,
        0.9100000000000001,
        0.9199999999999999,
        0.9300000000000002,
        0.94,
        0.9500000000000002,
        0.96,
        0.9700000000000002,
        0.98,
        0.9900000000000002,
        1.0,
        1.0100000000000002,
        1.02,
        1.0300000000000002,
        1.04,
        1.0500000000000003,
        1.06,
        1.0700000000000003,
        1.08,
        1.0899999999999999,
        1.1,
        1.1099999999999999,
        1.12,
        1.13,
        1.1400000000000001,
        1.15,
        1.1600000000000001,
        1.17,
        1.1800000000000002,
        1.19,
        1.2000000000000002,
        1.21,
        1.2200000000000002,
        1.23,
        1.2400000000000002,
        1.25,
        1.2600000000000002,
        1.27,
        1.2800000000000002,
        1.29,
        1.3000000000000003,
        1.31,
        1.3200000000000003,
        1.33,
        1.3399999999999999,
        1.35,
        1.3599999999999999,
        1.37,
        1.38,
        1.3900000000000001,
        1.4,
        1.4100000000000001,
        1.42,
        1.4300000000000002,
        1.44,
        1.4500000000000002,
        1.46,
        1.4700000000000002,
        1.48,
        1.4900000000000002,
        1.5,
        1.5100000000000002,
        1.52,
        1.5300000000000002,
        1.54,
        1.5500000000000003,
        1.56,
        1.5700000000000003,
        1.58,
        1.5899999999999999,
        1.6,
        1.6099999999999999,
        1.62,
        1.63,
        1.6400000000000001,
        1.65,
        1.6600000000000001,
        1.67,
        1.6800000000000002,
        1.69,
        1.7000000000000002,
        1.71,
        1.7200000000000002,
        1.73,
        1.7400000000000002,
        1.75,
        1.7600000000000002,
        1.77,
        1.7800000000000002,
        1.79,
        1.8000000000000003,
        1.81,
        1.8200000000000003,
        1.83,
        1.8399999999999999,
        1.85,
        1.8599999999999999,
        1.87,
        1.88,
        1.8900000000000001,
        1.9,
        1.9100000000000001,
        1.92,
        1.9300000000000002,
        1.94,
        1.9500000000000002,
        1.96,
        1.9700000000000002,
        1.98,
        1.9900000000000002,
        2.0
      ],
      "u": [
        -0.2961973373715826,
        -0.29311650342026613,
        -0.2899989256166149,
        -0.2868440336840463,
        -0.28365124717509466,
        -0.28041997528066065,
        -0.27714961663627224,
        -0.27383955912487146,
        -0.27048917967655284,
        -0.2670978440655822,
        -0.2636649067040526,
        -0.2601897104314461,
        -0.2566715863020952,
        -0.25310985336872943,
        -0.24950381846319353,
        -0.24585277597383717,
        -0.2421560076200848,
        -0.23841278222367326,
        -0.23462235547707794,
        -0.23078396970860268,
        -0.2268968536446494,
        -0.22296022216875122,
        -0.2189732760775531,
        -0.21493520183600198,
        -0.21084517132852587,
        -0.20670234160695458,
        -0.20250585463691845,
        -0.19825483704183913,
        -0.1939483998446172,
        -0.18958563820771115,
        -0.1851656311711015,
        -0.18068744138884923,
        -0.17615011486372736,
        -0.17155268068065038,
        -0.16689415073949265,
        -0.16217351948848507,
        -0.1573897636547573,
        -0.15254184197640602,
        -0.14762869493414046,
        -0.14264924448408242,
        -0.1376023937914688,
        -0.13248702696574177,
        -0.12730200879753503,
        -0.12204618449727567,
        -0.11671837943810248,
        -0.11131739890210467,
        -0.10584202782999592,
        -0.1002910305756109,
        -0.0946631506661939,
        -0.08895711056888687,
        -0.08317161146477448,
        -0.07730533303025487,
        -0.07135693322711618,
        -0.06532504810116847,
        -0.05920829159480488,
        -0.053005255369993357,
        -0.04671450864373816,
        -0.040334598038111416,
        -0.033864047446602055,
        -0.027301357917613255,
        -0.02064500755706585,
        -0.013893451450477115,
        -0.007045121605872402,
        -9.842692219089438e-05,
        0.0069482468146881485,
        0.014096536911700496,
        0.0213481037172187,
        0.028704630537114147,
        0.036167823515871195,
        0.04373941147986338,
        0.05142114574197758,
        0.05921479986466633,
        0.06712216937624707,
        0.07514507143333343,
        0.08328534443809182,
        0.09154484759624845,
        0.09992546041622677,
        0.10842908214302666,
        0.1170576311250014,
        0.12581304410936642,
        0.13469727546403673,
        0.14371229631195115,
        0.15286009358004762,
        0.1621426689602041,
        0.17156203777086418,
        0.18112022771509056,
        0.1908192775278882,
        0.20066123550960302,
        0.21064815793950586,
        0.22078210736051387,
        0.23106515071767908,
        0.2414993573647963,
        0.25208679691499936,
        0.2628295369323331,
        0.27372964045238335,
        0.2847891633272248,
        0.2960101513869647,
        0.30739463741163964,
        0.3189446378836546,
        0.33066214953486117,
        0.34254914567005007,
        0.3546075722557055,
        0.3668393437597702,
        0.3792463387328328,
        0.391830395124769,
        0.40459330532782556,
        0.4175368109349892,
        0.4306625971684938,
        0.44397228702269503,
        0.45746743507633714,
        0.47114952096980506,
        0.4850199425303042,
        0.49908000853930334,
        0.5133309311340762,
        0.5277738178390943,
        0.5424096632087566,
        0.5572393400387284,
        0.5722635902118833,
        0.5874830151131187,
        0.6028980656216626,
        0.6185090316781435,
        0.6343160314226565,
        0.6503189998984062,
        0.6665176773151779,
        0.6829115968845121,
        0.6995000722203867,
        0.7162821843121419,
        0.7332567680815402,
        0.7504223985287962,
        0.7677773764843905,
        0.7853197139837907,
        0.8030471192848239,
        0.8209569815525722,
        0.8390463552420387,
        0.8573119442092527,
        0.8757500855935799,
        0.8943567335107294,
        0.9131274426099536,
        0.9320573515463992,
        0.9511411664342305,
        0.9703731443444048,
        0.9897470769247154,
        1.009256274222032,
        1.0288935487940716,
        1.0486512002092743,
        1.068521000034169,
        1.088494177422513,
        1.1085614054190744,
        1.128712788108134,
        1.1489378487323094,
        1.1692255189275986,
        1.1895641292116594,
        1.2099414008815343,
        1.2303444394744876,
        1.2507597299474946,
        1.2711731337506547,
        1.2915698879483015,
        1.31193460655632,
        1.332251284273539,
        1.352503302752869,
        1.3726734395985165,
        1.3927438802248895,
        1.4126962327334065,
        1.4325115459573752,
        1.452170330781411,
        1.471652584883917,
        1.4909378209695725,
        1.510005098589312,
        1.5288330596089346,
        1.5473999673537602,
        1.5656837494577525,
        1.5836620443761897,
        1.6013122515393872,
        1.6186115850518712,
        1.635537130839879,
        1.6520659070854786,
        1.6681749277767546,
        1.6838412691469988,
        1.6990421387521741,
        1.7137549468886963,
        1.727957380025068,
        1.741627475883675,
        1.7547436997747463,
        1.767285021756426,
        1.7792309941644036,
        1.7905618290356036,
        1.8012584749224303,
        1.8113026925831377,
        1.8206771290302377,
        1.8293653893934325,
        1.8373521060918145,
        1.844623004741139,
        1.8511649663591392,
        1.856966085302567,
        1.8620157225292484,
        1.8663045536951033,
        1.8698246117225825,
        1.8725693234726462,
        1.8745335401985566,
        1.8757135615269263,
        1.8761071527453457,
        1.875713555274598,
        1.874533490202016,
        1.87256915486145,
        1.869824212488228,
        1.8663037750371476,
        1.8620143793106019,
        1.856963956619602,
        1.8511617962144724,
        1.8446185028076731,
        1.8373459485658887,
        1.82935721993922,
        1.8206665597951057,
        1.8112893052819812,
        1.8012418219781274,
        1.7905414347705717,
        1.779206356041053,
        1.7672556116367946,
        1.7547089652158179,
        1.7415868414384115,
        1.7279102485569207,
        1.7137007008796923,
        1.6989801415998453,
        1.6837708664477493,
        1.668095448582413,
        1.6519766651299028,
        1.6354374257265725,
        1.6185007034030172,
        1.6011894680960188,
        1.5835266230486609,
        1.5655349443196298,
        1.5472370235833373,
        1.528655214367881,
        1.5098115818442965,
        1.4907278562454802,
        1.4714253899632916,
        1.4519251183362278,
        1.432247524121935,
        1.4124126056136626,
        1.392439848346534,
        1.3723482003040028,
        1.352156050534742,
        1.3318812110568208,
        1.3115409019286213,
        1.29115173933649,
        1.2707297265582211,
        1.2502902476392594,
        1.2298480636270888,
        1.2094173111898077,
        1.1890115034597701,
        1.1686435329308034,
        1.1483256762440073,
        1.128069600703053,
        1.1078863723485213,
        1.087786465449266,
        1.0677797732470982,
        1.0478756198183867,
        1.0280827729160282,
        1.0084094576468408,
        0.9888633708746659,
        0.9694516962232216,
        0.9501811195692202,
        0.9310578449255539,
        0.9120876106143854,
        0.8932757056455151,
        0.8746269862166917,
        0.8561458922614676,
        0.8378364639772922,
        0.8197023582709652,
        0.8017468650684153,
        0.7839729234367062,
        0.7663831374771061,
        0.7489797919475761,
        0.7317648675842202,
        0.7147400560891312,
        0.6979067747637324,
        0.6812661807626031,
        0.6648191849545443,
        0.6485664653742884,
        0.6325084802558066,
        0.6166454806393449,
        0.6009775225468673,
        0.5855044787218654,
        0.5702260499354851,
        0.5551417758576712,
        0.5402510454959979,
        0.5255531072114039,
        0.5110470783085543,
        0.4967319542128918,
        0.482606617242472,
        0.46866984498088576,
        0.4549203182583633,
        0.4413566287569669,
        0.427977286250802,
        0.414780725480602,
        0.40176531268327786,
        0.3889293517894711,
        0.376271090297693,
        0.3637887248308018,
        0.3514804063879081,
        0.3393442453097996,
        0.32737831597240097,
        0.3155806612218765,
        0.30394929651353664,
        0.29248221383664025,
        0.2811773854028639,
        0.27003276710357355,
        0.25904630175220755,
        0.2482159221202813,
        0.23753955378161704,
        0.22701511777621353,
        0.2166405330906302,
        0.20641371896100755,
        0.19633259703391231,
        0.18639509336669674,
        0.1765991402849561,
        0.16694267810135846,
        0.15742365670678166,
        0.1480400370418881,
        0.13878979245615372,
        0.1296709099422412,
        0.12068139128249243,
        0.11181925409269286,
        0.10308253277437873,
        0.09446927937920284,
        0.08597756439186216,
        0.07760547743842876,
        0.06935112792405146,
        0.06121264559570363,
        0.05318818104711043,
        0.04527590616339205,
        0.03747401450867669,
        0.029780721661264414,
        0.022194265499183068,
        0.014712906441521172,
        0.00733492764776341,
        5.863517291221018e-05,
        -0.007117641911348581,
        -0.014195551430271389,
        -0.021176718052718792,
        -0.028062743267727383,
        -0.03485520538942439,
        -0.041555659586591416,
        -0.04816563793529696,
        -0.05468664949653662,
        -0.06112018041203118,
        -0.06746769401897403,
        -0.07373063098178192,
        -0.07991040944033455,
        -0.08600842517233656,
        -0.0920260517689959,
        -0.09796464082144339,
        -0.10382552211865567,
        -0.10961000385706676,
        -0.11531937285631808,
        -0.12095489478390908,
        -0.12651781438706847,
        -0.13200935573068684,
        -0.1374307224411348,
        -0.1427830979541914,
        -0.1480676457669171,
        -0.15328550969375737,
        -0.1584378141259122,
        -0.16352566429186002,
        -0.1685501465205134,
        -0.17351232850579612,
        -0.17841325957213808,
        -0.18325397094089788,
        -0.18803547599648976,
        -0.19275877055239923,
        -0.1974248331172972,
        -0.2020346251606273,
        -0.20658909137636902,
        -0.2110891599462223,
        -0.21553574280100124,
        -0.21992973588080209,
        -0.2242720193930335,
        -0.22856345806866876,
        -0.23280490141582272,
        -0.23699718397119768,
        -0.2411411255498389,
        -0.24523753149152205,
        -0.24928719290463214,
        -0.25329088690735246,
        -0.2572493768660644,
        -0.26116341263073645,
        -0.26503373076763287,
        -0.2688610547886853,
        -0.27264609537797213,
        -0.27638955061464376,
        -0.28009210619287145,
        -0.2837544356395475,
        -0.2873772005277248,
        -0.2909610506869716,
        -0.2945066244108575,
        -0.2980145486609163,
        -0.3014854392676657,
        -0.3049199011281601,
        -0.30831852840055657,
        -0.3116819046951797,
        -0.3150106032625551
      ],
      "gain": [
        17.48416278412472,
        17.728231072793246,
        17.976517479827333,
        18.229100795149648,
        18.486061185089124,
        18.747480204222747,
        19.013440806360236,
        19.284027354644117,
        19.559325630663324,
        19.839422841889288,
        20.12440762788688,
        20.414370066061533,
        20.70940167505107,
        21.009595416796714,
        21.315045696810202,
        21.625848362524366,
        21.942100699529174,
        22.26390142558042,
        22.591350682180185,
        22.92455002361639,
        23.263602403259405,
        23.608612156993054,
        23.959684983595125,
        24.31692792052572,
        24.680449316610808,
        25.050358801544913,
        25.42676725026155,
        25.809786742982222,
        26.1995305203556,
        26.59611293330762,
        26.9996493873304,
        27.41025628082744,
        27.828050937243866,
        28.253151530596234,
        28.68567700344992,
        29.125746976547624,
        29.57348165165582,
        30.02900170483742,
        30.49242817069048,
        30.963882316623348,
        31.44348550663574,
        31.931359054007434,
        32.42762406229402,
        32.932401254101876,
        33.44581078600382,
        33.967972049217174,
        34.49900345612193,
        35.039022210625035,
        35.588144061839095,
        36.14648303996148,
        36.71415117334805,
        37.29125818593403,
        37.877911174000765,
        38.474214261397066,
        39.08026823000359,
        39.69617012623881,
        40.32201284240679,
        40.95788467031813,
        41.6038688261595,
        42.260042945021915,
        42.926478543629294,
        43.6032404499792,
        44.29038619852485,
        44.98796538787599,
        45.696018998709995,
        46.41457867349522,
        47.14366595293028,
        47.88329146818765,
        48.63345408665084,
        49.39414000930408,
        50.16532181818041,
        50.946957472105204,
        51.73898924725441,
        52.54134261896871,
        53.35392508800138,
        54.176624944349584,
        55.00930996816949,
        55.85182606513226,
        56.70399583479461,
        57.56561707043488,
        58.436461189012334,
        59.3162715862363,
        60.20476191822102,
        61.101614309122866,
        62.0064774816147,
        62.91896480978283,
        63.83865229409848,
        64.76507645912356,
        65.69773217464659,
        66.63607040007444,
        67.57949585152312,
        68.52736459937285,
        69.47898159527655,
        70.43359813328242,
        71.3904092497853,
        72.34855106947685,
        73.30709810497022,
        74.26506051872978,
        75.22138135578297,
        76.17493376329544,
        77.12451821068758,
        78.06885972747438,
        79.00660517753025,
        79.93632059441995,
        80.8564886050945,
        81.76550597143553,
        82.6616812827661,
        83.54323284345554,
        84.40828679704876,
        85.2548755417598,
        86.08093649480972,
        86.88431127142876,
        87.66274535747219,
        88.41388836196948,
        89.13529494494473,
        89.82442652978219,
        90.47865394230577,
        91.0952610998574,
        91.67144992943753,
        92.20434669753641,
        92.69100996759201,
        93.12844043012932,
        93.51359288563665,
        93.84339070648173,
        94.11474314635993,
        94.3245659283203,
        94.46980560589711,
        94.54746827275832,
        94.55465328496594,
        94.48859276970823,
        94.3466978203555,
        94.12661242186567,
        93.82627632361061,
        93.44399826968697,
        92.97854121579772,
        92.42922141085155,
        91.79602347843648,
        91.07973390622551,
        90.28209559443086,
        89.40598630654817,
        88.45562391904657,
        87.43680118719767,
        86.35715215781003,
        85.22645112112757,
        84.05694277389385,
        82.8636985827509,
        81.6649886514089,
        80.48265006663196,
        79.34242126058207,
        78.27419729147616,
        77.31214409459558,
        76.4945933650412,
        75.86362910495319,
        75.46428004396637,
        75.34325875360479,
        75.54724583385452,
        76.12080512151006,
        77.10411799357988,
        78.53081025447848,
        80.42617621805348,
        82.80605644420274,
        85.67650366993234,
        89.03421448538901,
        92.86756590402123,
        97.15801756790842,
        101.88163347260614,
        107.01052489001304,
        112.51408901873181,
        118.35998891769431,
        124.51487408215192,
        130.94487355857024,
        137.61590766417987,
        144.4938662601731,
        151.54469628607114,
        158.73443338853005,
        166.02920405667672,
        173.39521741370038,
        180.79875970566243,
        188.2062000191327,
        195.58401224952505,
        202.89881600519996,
        210.117437326294,
        217.20698898358953,
        224.13496921669662,
        230.8693772751084,
        237.37884368883255,
        243.63277295328135,
        249.60149612217572,
        255.2564306502992,
        260.5702448165031,
        265.517023965902,
        270.0724358453596,
        274.213892341489,
        277.9207049925787,
        281.1742317967984,
        283.95801290540237,
        286.25789306143065,
        288.0621288010415,
        289.36147868587693,
        290.14927511507324,
        290.42147654044993,
        290.17669928739235,
        289.41622841278763,
        288.14400745203034,
        286.36660721695586,
        284.09317414490283,
        281.33535902661754,
        278.10722728981904,
        274.4251522399262,
        270.307692994282,
        265.7754591004684,
        260.85096395634724,
        255.5584694347689,
        249.92382415640563,
        243.97429809661625,
        237.73841613351036,
        231.2457933100869,
        224.52697451473242,
        217.61328128845247,
        210.5366683752562,
        203.32959250370834,
        196.02489573725268,
        188.6557054319524,
        181.2553524449628,
        173.85730873605436,
        166.49514460601054,
        159.2025047891395,
        152.01310072712957,
        144.96071421707694,
        138.07920410997963,
        131.40250340273482,
        124.96458811159317,
        118.7993922159943,
        112.94063479582408,
        107.42151767211026,
        102.27424664582495,
        97.52933081625851,
        93.2146277727809,
        89.35413333680981,
        85.966566231648,
        83.063866999999,
        80.6498023080793,
        78.71891481646591,
        77.25605591683997,
        76.23666617046139,
        75.62783552006512,
        75.39002104171055,
        75.47917657995835,
        75.84899554543527,
        76.452993417872,
        77.24623740879709,
        78.1866308640396,
        79.23574786441507,
        80.35927261817687,
        81.5271267963881,
        82.71337274191137,
        83.89597093858934,
        85.05645433791713,
        86.17956544703323,
        87.25288750113796,
        88.26648943836942,
        89.21259594339267,
        90.08528799088882,
        90.88023551116108,
        91.59446149494562,
        92.2261355350962,
        92.77439417689688,
        93.23918522609553,
        93.62113320016691,
        93.92142328225678,
        94.14170137324452,
        94.28398810220524,
        94.35060491222225,
        94.34411058456247,
        94.26724678138076,
        94.12289138480064,
        93.91401857803919,
        93.64366476317582,
        93.31489953611462,
        92.93080104704225,
        92.49443516829892,
        92.00883796911883,
        91.47700106484977,
        90.90185946570753,
        90.28628159865043,
        89.63306121923603,
        88.94491096521028,
        88.22445733598339,
        87.47423690869392,
        86.69669362445545,
        85.89417699918323,
        85.06894113115678,
        84.22314439329215,
        83.35884970864775,
        82.47802532575481,
        81.58254601392825,
        80.67419461204368,
        79.7546638722748,
        78.82555854405766,
        77.88839765451073,
        76.9446169456461,
        75.9955714316404,
        75.04253804308304,
        74.08671833791198,
        73.12924124981728,
        72.17116585549148,
        71.21348414481243,
        70.25712377663945,
        69.30295080872281,
        68.35177239151824,
        67.40433941640967,
        66.46134910898422,
        65.52344756223938,
        64.59123220608954,
        63.66525420767896,
        62.7460207990882,
        61.833997530215434,
        60.929610446133935,
        60.03324818834218,
        59.14526401901095,
        58.26597776416949,
        57.395677683739414,
        56.53462226422102,
        55.68304193614254,
        54.84114071721935,
        54.009097783241835,
        53.18706896895756,
        52.37518820066754,
        51.57356885903794,
        50.782305079230234,
        50.00147298771333,
        49.23113187791106,
        48.471325326877235,
        47.722082255293635,
        46.983417933480965,
        46.25533493553015,
        45.537824041044296,
        44.830865090307775,
        44.13442779301026,
        43.44847249251773,
        42.772950887705136,
        42.10780671431158,
        41.45297638808173,
        40.80838961161363,
        40.173969944654104,
        39.549635341974486,
        38.935298659541125,
        38.330868130317846,
        37.73624781118381,
        37.151338002533684,
        36.576035642068575,
        36.01023467446267,
        35.45382639757953,
        34.90669978540112,
        34.36874179170247,
        33.839837633171264,
        33.31987105387898,
        32.80872457196888,
        32.30627970955194,
        31.812417206955825,
        31.327017222304864,
        30.849959516431365,
        30.38112362445151,
        29.920389015362456,
        29.4676352394657,
        29.02274206467737,
        28.585589602305127,
        28.156058422922218,
        27.734029663079237,
        27.31938512345287,
        26.91200735834967,
        26.511779757532448,
        26.118586621172327,
        25.73231322775174,
        25.35284589565216,
        24.980072038692494,
        24.613880216081263,
        24.25416017713579,
        23.90080290122707,
        23.553700633194904,
        23.212746913906123,
        22.877836607398848,
        22.54886592410707,
        22.225732440598616,
        21.90833511606397,
        21.596574305765795,
        21.29035177163877,
        20.989570690307456,
        20.69413565870068,
        20.403952697527778,
        20.118929252717503,
        19.838974194313572,
        19.563997814261374,
        19.2939118223898,
        19.02862934078698,
        18.768064896838855,
        18.512134414961373,
        18.26075520717647,
        18.013845962606595,
        17.77132673603535,
        17.533118935608808
      ],
      "balanced_gain": [
        19.127600025808086,
        19.394944011340534,
        19.66691162792704,
        19.94358906131824,
        20.225064005259892,
        20.511425674462572,
        20.802764816632305,
        21.09917372353179,
        21.400746240960775,
        21.707577776899534,
        22.019765308310237,
        22.337407387428385,
        22.660604145475755,
        22.989457294926016,
        23.324070129794393,
        23.664547523827945,
        24.010995926379586,
        24.363523355842492,
        24.72223939042467,
        25.08725515614051,
        25.45868331179776,
        25.8366380308458,
        26.221234979882528,
        26.612591292132432,
        27.01082553752354,
        27.4160576892799,
        27.828409084893533,
        28.248002382363314,
        28.674961511056303,
        29.10941161677624,
        29.551479000741395,
        30.00129105205272,
        30.458976173355026,
        30.924663699269487,
        31.39848380655455,
        31.880567415123604,
        32.37104608163412,
        32.87005188259229,
        33.37771728756339,
        33.894175021470474,
        34.41955791539989,
        34.95399874525885,
        35.49763005762712,
        36.050583982224616,
        36.612992029201045,
        37.18498487083304,
        37.76669210771356,
        38.35824201725044,
        38.95976128389165,
        39.57137470985725,
        40.1932049052765,
        40.82537195680236,
        41.46799307360665,
        42.12118220977982,
        42.78504965961869,
        43.459701626676306,
        44.14523976526013,
        44.84176069156597,
        45.549355463325014,
        46.268109026224025,
        46.9980996255005,
        47.73939818130281,
        48.49206762631426,
        49.25616220233073,
        50.031726713264604,
        50.818795736328745,
        51.61739278582,
        52.42752942850408,
        53.24920434807155,
        54.08240235664887,
        54.927093351618694,
        55.78323121581984,
        56.65075265731458,
        57.52957598482695,
        58.41959982233211,
        59.32070175529543,
        60.23273690801465,
        61.155536449171464,
        62.08890602403065,
        63.032624111591495,
        63.986440305221855,
        64.9500735112855,
        65.92321006738003,
        66.90550177952507,
        67.89656387485779,
        68.89597286938243,
        69.90326435039483,
        70.91793067430417,
        71.93941858061737,
        72.96712672189501,
        74.00040310907283,
        75.03854248065225,
        76.08078359465765,
        77.12630644846429,
        78.174229431665,
        79.22360641982891,
        80.27342381756152,
        81.3225975603223,
        82.36997008428554,
        83.41430728186133,
        84.45429545785906,
        85.48853830511639,
        86.51555392007964,
        87.5337718853278,
        88.54153044894282,
        89.5370738330225,
        90.51854970761356,
        91.48400687840166,
        92.4313932335402,
        93.3585540096877,
        94.26323044021741,
        95.14305885769666,
        95.99557033711504,
        96.81819097441277,
        97.6082429047438,
        98.36294618016726,
        99.07942166249657,
        99.754695066353,
        100.3857023485648,
        100.96929664396288,
        101.50225698410678,
        101.98129906737279,
        102.40308838717583,
        102.7642560757564,
        103.06141786717853,
        103.29119665170396,
        103.45024916324734,
        103.5352974302116,
        103.54316571714327,
        103.47082380487839,
        103.31543759484138,
        103.0744281810731,
        102.74554072307733,
        102.32692466393065,
        101.8172270779357,
        101.21570120479929,
        100.52233250866747,
        99.73798489902376,
        98.86457001632454,
        97.90524269515343,
        96.8646257754178,
        95.74906723445179,
        94.56693196906343,
        93.32892919797685,
        92.04847402062613,
        90.74207763122682,
        89.42975445591657,
        88.13542535545713,
        86.88728350698113,
        85.71807355046126,
        84.66521613998451,
        83.77069210917739,
        83.08058885572339,
        82.64421508042376,
        82.51271922131102,
        82.73721000648277,
        83.36647345821324,
        84.44449245226096,
        86.00806832917408,
        88.08487794634394,
        90.69224667096552,
        93.83678425096574,
        97.51485867059787,
        101.71373171698116,
        106.41309431141097,
        111.58673227865373,
        117.20410560432678,
        123.23170397499634,
        129.63411910806144,
        136.37483322965318,
        143.41675863926292,
        150.72257878677019,
        158.2549433376643,
        165.9765639612901,
        173.85024895847,
        181.83890562933826,
        189.9055313355724,
        198.01320752679547,
        206.12510606676685,
        214.20451335434805,
        222.2148751771425,
        230.11986325910877,
        237.88346324466875,
        245.47008287008404,
        252.8446785302632,
        259.97289797087626,
        266.821236570642,
        273.3572044695726,
        279.54950163255734,
        285.3681979251098,
        290.78491517790883,
        295.77300825522644,
        300.30774218079915,
        304.3664624427457,
        307.9287557644607,
        310.97659870104366,
        313.49449171848727,
        315.469576584361,
        316.8917351739019,
        317.7536681022986,
        318.05095189502964,
        317.782073823152,
        316.948443781059,
        315.5543830448993,
        313.6070900891688,
        311.11658400951745,
        308.09562645848223,
        304.55962338317534,
        300.5265081000056,
        296.01660760821056,
        291.05249432241254,
        285.65882554354863,
        279.8621732999801,
        273.6908472349663,
        267.1747134822079,
        260.3450123849741,
        253.2341780958048,
        245.87566301871666,
        238.30377006032612,
        230.55349555566326,
        222.66038559382739,
        214.66040830393607,
        206.58984433436265,
        198.4851973251988,
        190.3831256249667,
        182.32039551815456,
        174.3338551051115,
        166.46042590472177,
        158.73710691086134,
        151.2009819796316,
        143.889216674798,
        136.83902417186866,
        130.08757204039443,
        123.67179277462543,
        117.628052381401,
        111.99162562312995,
        106.7959280438341,
        102.0714695137253,
        97.84452789912102,
        94.13559815261516,
        90.95774768966538,
        88.31508760876405,
        86.20162298918761,
        84.60074222494045,
        83.48552580777333,
        82.81990939023162,
        82.5605668739071,
        82.65924413664709,
        83.06521604707406,
        83.72756726984126,
        84.5970861243844,
        85.62767048461295,
        86.77724094444058,
        88.00822118868334,
        89.2876767232219,
        90.58720830009614,
        91.88268588480962,
        93.15389170152352,
        94.38412260205469,
        95.55978603605926,
        96.67001119371609,
        97.70628764081869,
        98.66213738042427,
        99.53282210769801,
        100.31508490320105,
        101.0069241672115,
        101.6073969138496,
        102.11644830108504,
        102.53476431335993,
        102.86364470456729,
        103.1048935678863,
        103.26072518921684,
        103.33368312215853,
        103.32657069201218,
        103.24239137411764,
        103.084297708335,
        102.85554759525272,
        102.55946698279048,
        102.19941808977984,
        101.7787724310862,
        101.30088801134242,
        100.76909013925797,
        100.18665538909063,
        99.5567982987639,
        98.88266044724604,
        98.16730160119052,
        97.41369265903457,
        96.62471015622987,
        95.80313212434757,
        94.95163512186076,
        94.07279227718746,
        93.16907220401819,
        92.24283866627248,
        91.29635088157774,
        90.33176437194815,
        89.35113227424145,
        88.35640703756746,
        87.3494424435925,
        86.33199588981005,
        85.305730887855,
        84.2722197334325,
        83.2329463076456,
        82.18930897349912,
        81.14262354536656,
        80.09412629942764,
        79.04497700468981,
        77.99626195716962,
        76.94899699827293,
        75.90413050478301,
        74.86254633928209,
        73.82506675060849,
        72.79245521410705,
        71.76541920606813,
        70.74461290837951,
        69.73063983737819,
        68.72405539316632,
        67.7253693269636,
        66.73504812573285,
        65.75351731344122,
        64.78116366797812,
        63.81833734928616,
        62.8653539473686,
        61.922496445579384,
        60.990017101508286,
        60.06813924649913,
        59.157059006012545,
        58.25694694331591,
        57.36794962838382,
        56.49019113036897,
        55.62377444142274,
        54.76878283116889,
        53.92528113418953,
        53.093316972924,
        52.272921918495285,
        51.4641125924103,
        50.666891711442226,
        49.88124907513661,
        49.107162502312164,
        48.3445987166961,
        47.5935141838757,
        46.85385590177285,
        46.12556214678939,
        45.40856317810219,
        44.702781902211164,
        44.00813449745719,
        43.32453100303544,
        42.65187587328735,
        41.99006849873531,
        41.33900369548514,
        40.698572164712004,
        40.068660923882184,
        39.44915371155627,
        38.83993136651136,
        38.240872181361304,
        37.651852235091745,
        37.07274570308551,
        36.50342514672632,
        35.943761783528664,
        35.39362573887946,
        34.85288628064514,
        34.32141203771592,
        33.79907120248704,
        33.28573171873752,
        32.781261456392166,
        32.28552837295327,
        31.79840066276384,
        31.319746894737023,
        30.849436139242602,
        30.38733808496136,
        29.93332314636411,
        29.487262561725068,
        29.049028482729927,
        28.61849405655768,
        28.195533500245325,
        27.78002216813871,
        27.371836612721264,
        26.970854639327282,
        26.576955355127417,
        26.190019212888128,
        25.8099280497735,
        25.436565120830497,
        25.06981512873882,
        24.709564249271068,
        24.35570015293772,
        24.008112023076944,
        23.666690570619213,
        23.331328045734505,
        23.001918246655144,
        22.678356525870004,
        22.36053979398073,
        22.048366521330514,
        21.7417367368505,
        21.44055202569615,
        21.14471552491069,
        20.85413191733326,
        20.56870742404664,
        20.288349795398123,
        20.01296830075806,
        19.742473717098115,
        19.476778316550575,
        19.215795853030887
      ]
    },
    {
      "epsilon": 0.005,
      "tolerance": 1e-11,
      "t0": -7.0,
      "initial": [
        -1.7948321689153341,
        0.0007279178171030192,
        1.0,
        0.0,
        0.0,
        1.0
      ],
      "first_peak_t": -2.3401473726452484,
      "inner_peak_tau": 2.8387196214099277,
      "first_peak_u": 1.881901741841115,
      "max_gain_scaled_physical_state": 795.5773385643117,
      "max_gain_balanced_input": 520.2666044293662,
      "gain_times_epsilon_to_7_over_10": 12.749846399468897,
      "max_determinant_error": 4.1816061724375686e-10,
      "pulse_profile_error_on_window": 0.015066486216531061,
      "nfev": 146011,
      "seconds": 0.5159809999749996,
      "offsets": [
        -2.0,
        -1.99,
        -1.98,
        -1.97,
        -1.96,
        -1.95,
        -1.94,
        -1.93,
        -1.92,
        -1.91,
        -1.9,
        -1.89,
        -1.88,
        -1.87,
        -1.8599999999999999,
        -1.85,
        -1.84,
        -1.83,
        -1.82,
        -1.81,
        -1.8,
        -1.79,
        -1.78,
        -1.77,
        -1.76,
        -1.75,
        -1.74,
        -1.73,
        -1.72,
        -1.71,
        -1.7,
        -1.69,
        -1.68,
        -1.67,
        -1.66,
        -1.65,
        -1.6400000000000001,
        -1.63,
        -1.62,
        -1.6099999999999999,
        -1.6,
        -1.5899999999999999,
        -1.58,
        -1.57,
        -1.56,
        -1.55,
        -1.54,
        -1.53,
        -1.52,
        -1.51,
        -1.5,
        -1.49,
        -1.48,
        -1.47,
        -1.46,
        -1.45,
        -1.44,
        -1.43,
        -1.42,
        -1.4100000000000001,
        -1.4,
        -1.3900000000000001,
        -1.38,
        -1.37,
        -1.3599999999999999,
        -1.35,
        -1.3399999999999999,
        -1.33,
        -1.3199999999999998,
        -1.31,
        -1.2999999999999998,
        -1.29,
        -1.28,
        -1.27,
        -1.26,
        -1.25,
        -1.24,
        -1.23,
        -1.22,
        -1.21,
        -1.2,
        -1.19,
        -1.18,
        -1.17,
        -1.1600000000000001,
        -1.15,
        -1.1400000000000001,
        -1.13,
        -1.12,
        -1.1099999999999999,
        -1.1,
        -1.0899999999999999,
        -1.08,
        -1.0699999999999998,
        -1.06,
        -1.0499999999999998,
        -1.04,
        -1.03,
        -1.02,
        -1.01,
        -1.0,
        -0.99,
        -0.98,
        -0.97,
        -0.96,
        -0.95,
        -0.94,
        -0.9299999999999999,
        -0.9199999999999999,
        -0.9099999999999999,
        -0.8999999999999999,
        -0.8899999999999999,
        -0.8799999999999999,
        -0.8699999999999999,
        -0.8599999999999999,
        -0.8499999999999999,
        -0.8400000000000001,
        -0.8300000000000001,
        -0.8200000000000001,
        -0.81,
        -0.8,
        -0.79,
        -0.78,
        -0.77,
        -0.76,
        -0.75,
        -0.74,
        -0.73,
        -0.72,
        -0.71,
        -0.7,
        -0.69,
        -0.6799999999999999,
        -0.6699999999999999,
        -0.6599999999999999,
        -0.6499999999999999,
        -0.6399999999999999,
        -0.6299999999999999,
        -0.6199999999999999,
        -0.6099999999999999,
        -0.5999999999999999,
        -0.5900000000000001,
        -0.5800000000000001,
        -0.5700000000000001,
        -0.56,
        -0.55,
        -0.54,
        -0.53,
        -0.52,
        -0.51,
        -0.5,
        -0.49,
        -0.48,
        -0.47,
        -0.45999999999999996,
        -0.44999999999999996,
        -0.43999999999999995,
        -0.42999999999999994,
        -0.41999999999999993,
        -0.4099999999999999,
        -0.3999999999999999,
        -0.3899999999999999,
        -0.3799999999999999,
        -0.3699999999999999,
        -0.3599999999999999,
        -0.34999999999999987,
        -0.33999999999999986,
        -0.33000000000000007,
        -0.32000000000000006,
        -0.31000000000000005,
        -0.30000000000000004,
        -0.29000000000000004,
        -0.28,
        -0.27,
        -0.26,
        -0.25,
        -0.24,
        -0.22999999999999998,
        -0.21999999999999997,
        -0.20999999999999996,
        -0.19999999999999996,
        -0.18999999999999995,
        -0.17999999999999994,
        -0.16999999999999993,
        -0.15999999999999992,
        -0.1499999999999999,
        -0.1399999999999999,
        -0.1299999999999999,
        -0.11999999999999988,
        -0.10999999999999988,
        -0.09999999999999987,
        -0.08999999999999986,
        -0.08000000000000007,
        -0.07000000000000006,
        -0.06000000000000005,
        -0.050000000000000044,
        -0.040000000000000036,
        -0.030000000000000027,
        -0.020000000000000018,
        -0.010000000000000009,
        0.0,
        0.010000000000000231,
        0.020000000000000018,
        0.03000000000000025,
        0.040000000000000036,
        0.04999999999999982,
        0.06000000000000005,
        0.06999999999999984,
        0.08000000000000007,
        0.08999999999999986,
        0.10000000000000009,
        0.10999999999999988,
        0.1200000000000001,
        0.1299999999999999,
        0.14000000000000012,
        0.1499999999999999,
        0.16000000000000014,
        0.16999999999999993,
        0.18000000000000016,
        0.18999999999999995,
        0.20000000000000018,
        0.20999999999999996,
        0.2200000000000002,
        0.22999999999999998,
        0.2400000000000002,
        0.25,
        0.26000000000000023,
        0.27,
        0.28000000000000025,
        0.29000000000000004,
        0.30000000000000027,
        0.31000000000000005,
        0.31999999999999984,
        0.33000000000000007,
        0.33999999999999986,
        0.3500000000000001,
        0.3599999999999999,
        0.3700000000000001,
        0.3799999999999999,
        0.3900000000000001,
        0.3999999999999999,
        0.41000000000000014,
        0.41999999999999993,
        0.43000000000000016,
        0.43999999999999995,
        0.4500000000000002,
        0.45999999999999996,
        0.4700000000000002,
        0.48,
        0.4900000000000002,
        0.5,
        0.5100000000000002,
        0.52,
        0.5300000000000002,
        0.54,
        0.5500000000000003,
        0.56,
        0.5699999999999998,
        0.5800000000000001,
        0.5899999999999999,
        0.6000000000000001,
        0.6099999999999999,
        0.6200000000000001,
        0.6299999999999999,
        0.6400000000000001,
        0.6499999999999999,
        0.6600000000000001,
        0.6699999999999999,
        0.6800000000000002,
        0.69,
        0.7000000000000002,
        0.71,
        0.7200000000000002,
        0.73,
        0.7400000000000002,
        0.75,
        0.7600000000000002,
        0.77,
        0.7800000000000002,
        0.79,
        0.8000000000000003,
        0.81,
        0.8199999999999998,
        0.8300000000000001,
        0.8399999999999999,
        0.8500000000000001,
        0.8599999999999999,
        0.8700000000000001,
        0.8799999999999999,
        0.8900000000000001,
        0.8999999999999999,
        0.9100000000000001,
        0.9199999999999999,
        0.9300000000000002,
        0.94,
        0.9500000000000002,
        0.96,
        0.9700000000000002,
        0.98,
        0.9900000000000002,
        1.0,
        1.0100000000000002,
        1.02,
        1.0300000000000002,
        1.04,
        1.0500000000000003,
        1.06,
        1.0700000000000003,
        1.08,
        1.0899999999999999,
        1.1,
        1.1099999999999999,
        1.12,
        1.13,
        1.1400000000000001,
        1.15,
        1.1600000000000001,
        1.17,
        1.1800000000000002,
        1.19,
        1.2000000000000002,
        1.21,
        1.2200000000000002,
        1.23,
        1.2400000000000002,
        1.25,
        1.2600000000000002,
        1.27,
        1.2800000000000002,
        1.29,
        1.3000000000000003,
        1.31,
        1.3200000000000003,
        1.33,
        1.3399999999999999,
        1.35,
        1.3599999999999999,
        1.37,
        1.38,
        1.3900000000000001,
        1.4,
        1.4100000000000001,
        1.42,
        1.4300000000000002,
        1.44,
        1.4500000000000002,
        1.46,
        1.4700000000000002,
        1.48,
        1.4900000000000002,
        1.5,
        1.5100000000000002,
        1.52,
        1.5300000000000002,
        1.54,
        1.5500000000000003,
        1.56,
        1.5700000000000003,
        1.58,
        1.5899999999999999,
        1.6,
        1.6099999999999999,
        1.62,
        1.63,
        1.6400000000000001,
        1.65,
        1.6600000000000001,
        1.67,
        1.6800000000000002,
        1.69,
        1.7000000000000002,
        1.71,
        1.7200000000000002,
        1.73,
        1.7400000000000002,
        1.75,
        1.7600000000000002,
        1.77,
        1.7800000000000002,
        1.79,
        1.8000000000000003,
        1.81,
        1.8200000000000003,
        1.83,
        1.8399999999999999,
        1.85,
        1.8599999999999999,
        1.87,
        1.88,
        1.8900000000000001,
        1.9,
        1.9100000000000001,
        1.92,
        1.9300000000000002,
        1.94,
        1.9500000000000002,
        1.96,
        1.9700000000000002,
        1.98,
        1.9900000000000002,
        2.0
      ],
      "u": [
        -0.292641450206566,
        -0.2895991185559984,
        -0.2865199870837324,
        -0.2834034840175805,
        -0.28024902737491525,
        -0.2770560247710429,
        -0.2738238732237262,
        -0.27055195895482465,
        -0.2672396571885835,
        -0.2638863319468959,
        -0.2604913358410486,
        -0.2570540098605201,
        -0.2535736831583395,
        -0.25004967283334867,
        -0.2464812837088538,
        -0.24286780810826555,
        -0.23920852562721115,
        -0.23550270290248074,
        -0.2317495933781719,
        -0.227948437071423,
        -0.22409846032984224,
        -0.22019887558915519,
        -0.216248881127487,
        -0.21224766081663188,
        -0.20819438387090894,
        -0.20408820459309074,
        -0.19992826211816891,
        -0.19571368015444113,
        -0.19144356672241106,
        -0.18711701389095742,
        -0.18273309751220604,
        -0.17829087695611537,
        -0.17378939484103184,
        -0.16922767676403025,
        -0.1646047310301907,
        -0.15991954838097844,
        -0.1551711017224684,
        -0.15035834585294822,
        -0.14548021719093243,
        -0.14053563350311943,
        -0.13552349363323146,
        -0.13044267723350508,
        -0.12529204449663175,
        -0.12007043589050706,
        -0.11477667189505189,
        -0.10940955274306008,
        -0.10396785816499801,
        -0.09845034713876467,
        -0.09285575764408378,
        -0.08718280642293888,
        -0.08143018874579258,
        -0.07559657818845382,
        -0.069680626416124,
        -0.06368096297613539,
        -0.05759619510190745,
        -0.05142490752894907,
        -0.04516566232366073,
        -0.03881699872691167,
        -0.032377433012419715,
        -0.02584545836149546,
        -0.019219544755787573,
        -0.012498138894453331,
        -0.005679664128354776,
        0.0012374795807592598,
        0.008254915675397323,
        0.015374290989521928,
        0.02259727570540295,
        0.02992556327955164,
        0.03736087033488408,
        0.044904936516746284,
        0.05255952430304748,
        0.06032641877864372,
        0.06820742736140842,
        0.07620437948036889,
        0.0843191262000689,
        0.09255353978949865,
        0.10090951323155933,
        0.10938895967158943,
        0.11799381179840836,
        0.12672602114523376,
        0.1355875573233339,
        0.1445804071707578,
        0.15370657381557537,
        0.16296807564515556,
        0.17236694517845683,
        0.18190522783626886,
        0.19158498060616042,
        0.20140827058360844,
        0.21137717339348744,
        0.22149377148488722,
        0.23176015228908525,
        0.2421784062308012,
        0.25275062458696657,
        0.26347889718614476,
        0.2743653099443316,
        0.2854119422206336,
        0.2966208639763253,
        0.30799413275115284,
        0.31953379043057517,
        0.33124185979604265,
        0.3431203408471554,
        0.3551712068872184,
        0.3673964003666424,
        0.37979782847391624,
        0.392377358440368,
        0.40513681257125944,
        0.4180779629891468,
        0.4312025260750175,
        0.4445121565887096,
        0.45800844145940584,
        0.47169289323708463,
        0.48556694320000976,
        0.49963193411003304,
        0.5138891125946757,
        0.528339621096565,
        0.5429844894964708,
        0.5578246263018839,
        0.5728608094267865,
        0.5880936765504577,
        0.6035237150531308,
        0.6191512515196946,
        0.634976440797254,
        0.6509992546206026,
        0.6672194697912461,
        0.6836366559146427,
        0.7002501626976031,
        0.717059106813163,
        0.7340623583324097,
        0.7512585267445118,
        0.7686459465694767,
        0.7862226625842147,
        0.8039864146822345,
        0.8219346223909277,
        0.8400643690745809,
        0.8583723858583255,
        0.8768550353092297,
        0.8955082949219981,
        0.914327740453665,
        0.9333085291672227,
        0.9524453830422277,
        0.9717325720244354,
        0.9911638973849194,
        1.010732675273242,
        1.0304317205543185,
        1.0502533310233084,
        1.0701892721039974,
        1.0902307621410126,
        1.1103684584067803,
        1.1305924439463326,
        1.1508922153972487,
        1.1712566719197,
        1.191674105391186,
        1.2121321920084083,
        1.2326179854648638,
        1.2531179118604514,
        1.2736177665081039,
        1.2941027128152005,
        1.3145572833946908,
        1.3349653835882347,
        1.3553102975810962,
        1.375574697232302,
        1.395740653831078,
        1.4157896528983311,
        1.4357026121925764,
        1.4554599030509288,
        1.4750413751754226,
        1.4944263849836485,
        1.5135938275874905,
        1.5325221724906555,
        1.551189503010823,
        1.569573559471722,
        1.5876517861273183,
        1.6054013817893478,
        1.6227993540701222,
        1.639822577133819,
        1.6564478528074378,
        1.672651974868302,
        1.68841179628768,
        1.7037042991675857,
        1.718506667078168,
        1.7327963594592393,
        1.746551187719471,
        1.7597493926274883,
        1.7723697225630273,
        1.7843915121644678,
        1.795794760884124,
        1.8065602109477923,
        1.8166694241859906,
        1.826104857218844,
        1.8348499344209972,
        1.8428891181716702,
        1.8502079758110654,
        1.8567932428203195,
        1.8626328816935733,
        1.86771613602674,
        1.8720335794118552,
        1.8755771586768415,
        1.8783402311521369,
        1.8803175955866993,
        1.8815055165223558,
        1.881901741841115,
        1.881505513384612,
        1.8803175705091701,
        1.8783401465864855,
        1.8755769584452189,
        1.8720331888844395,
        1.8677154623584442,
        1.8626318141021911,
        1.8567916529261244,
        1.850205718019539,
        1.8428860301160697,
        1.834845837426155,
        1.8260995568130995,
        1.8166627106484994,
        1.8065518598858863,
        1.7957845338308431,
        1.784379157199839,
        1.772354974949847,
        1.759731975464992,
        1.7465308125942254,
        1.7327727271068831,
        1.7184794680396016,
        1.7036732144429743,
        1.688376497979451,
        1.672612126810701,
        1.6564031111829076,
        1.6397725910702723,
        1.6227437662139506,
        1.605339828858075,
        1.5875838994352698,
        1.569498965429389,
        1.5511078235928475,
        1.5324330256756693,
        1.5134968277687373,
        1.4943211433459003,
        1.4749275000436035,
        1.4553370002009205,
        1.4355702851396508,
        1.4156475031487417,
        1.3955882811066453,
        1.3754116996620787,
        1.3551362718679538,
        1.3347799251482269,
        1.3143599864667852,
        1.2938931705534378,
        1.273395571038642,
        1.2528826543251033,
        1.2323692560448665,
        1.211869579921179,
        1.191397198876917,
        1.1709650582057267,
        1.150585480649682,
        1.1302701732090692,
        1.1100302355244829,
        1.0898761696759047,
        1.0698178912380538,
        1.0498647414547935,
        1.0300255003856962,
        1.0103084008920868,
        0.9907211433415946,
        0.9712709109027589,
        0.9519643853283266,
        0.932807763114792,
        0.9138067719480161,
        0.8949666873423626,
        0.8762923493908926,
        0.8577881795545512,
        0.8394581974194668,
        0.8213060373630977,
        0.8033349650701859,
        0.7855478938536491,
        0.767947400732795,
        0.7505357422333743,
        0.7333148698720805,
        0.7162864453011656,
        0.6994518550849362,
        0.6828122250901113,
        0.6663684344714381,
        0.6501211292400395,
        0.6340707354047747,
        0.6182174716786586,
        0.6025613617437264,
        0.5871022460769518,
        0.5718397933315095,
        0.5567735112763139,
        0.5419027573006098,
        0.5272267484827804,
        0.5127445712326295,
        0.49845519051568105,
        0.48435745866443125,
        0.47045012378387974,
        0.45673183776852666,
        0.44320116393426157,
        0.4298565842756475,
        0.4166965063611745,
        0.4037192698838006,
        0.39092315287442486,
        0.3783063775733061,
        0.3658671159993939,
        0.3536034952145048,
        0.3415136022944615,
        0.32959548901529445,
        0.317847176269003,
        0.30626665822382687,
        0.2948519062469044,
        0.2836008725927125,
        0.2725114938260556,
        0.26158169407390225,
        0.2508093880556133,
        0.24019248391820958,
        0.22972888588257548,
        0.21941649671003766,
        0.2092532200033371,
        0.19923696235262292,
        0.18936563533410575,
        0.1796371573343229,
        0.1700494552682278,
        0.16060046615875406,
        0.1512881385931775,
        0.14211043406204474,
        0.13306532818940425,
        0.1241508118612353,
        0.11536489226058673,
        0.10670559380134087,
        0.09817095897985036,
        0.08975904914803287,
        0.08146794520684032,
        0.07329574822801987,
        0.06524058000749006,
        0.057300583556731864,
        0.049473923536169015,
        0.041758786628738595,
        0.034153381862486065,
        0.026655940886551408,
        0.019264718199594244,
        0.011977991335916684,
        0.004794061011235813,
        -0.002288748767508071,
        -0.009272090625977242,
        -0.016157593780687544,
        -0.022946864026405268,
        -0.029641483749541533,
        -0.03624301196842035,
        -0.042752984396882486,
        -0.04917291352990806,
        -0.055504288749485826,
        -0.06174857644736982,
        -0.0679072201662102,
        -0.07398164075717294,
        -0.07997323654989921,
        -0.0858833835359375,
        -0.09171343556421258,
        -0.0974647245470967,
        -0.10313856067654252,
        -0.10873623264787216,
        -0.11425900789092322,
        -0.11970813280992941,
        -0.12508483302849469,
        -0.13039031363929623,
        -0.13562575945895666,
        -0.14079233528669255,
        -0.14589118616688965,
        -0.15092343765394312,
        -0.15589019607902027,
        -0.16079254881871965,
        -0.16563156456618722,
        -0.17040829360181373,
        -0.1751237680646609,
        -0.17977900222438814,
        -0.18437499275265243,
        -0.18891271899430997,
        -0.19339314323751344,
        -0.19781721098294056,
        -0.20218585121102242,
        -0.2064999766488892,
        -0.2107604840346663,
        -0.21496825438018066,
        -0.21912415323128603,
        -0.22322903092617363,
        -0.22728372285115778,
        -0.23128904969432976,
        -0.2352458176961627,
        -0.23915481889745965,
        -0.24301683138403973,
        -0.2468326195295792,
        -0.2506029342349741,
        -0.2543285131642308,
        -0.2580100809779084,
        -0.2616483495629469,
        -0.2652440182596071,
        -0.26879777408507066,
        -0.27231029195415185,
        -0.27578223489642173,
        -0.27921425427019547,
        -0.28260698997294825,
        -0.2859610706485886,
        -0.2892771138918803,
        -0.29255572644990396,
        -0.2957975044188384,
        -0.2990030334387733,
        -0.30217288888476723
      ],
      "gain": [
        47.35498616751534,
        48.02210124760634,
        48.70073017554067,
        49.391088330805474,
        50.09339488247254,
        50.80787282252636,
        51.53474899735814,
        52.27425413662866,
        53.026622879310196,
        53.792093796538154,
        54.570909411085914,
        55.36331621303416,
        56.1695646714453,
        56.98990924166154,
        57.82460836804243,
        58.673924481696794,
        59.538123993023355,
        60.41747727866766,
        61.3122586608924,
        62.22274637472779,
        63.14922253845339,
        64.0919731091959,
        65.05128783097412,
        66.02746017357272,
        67.02078726120735,
        68.03156979042188,
        69.06011193634438,
        70.10672124674015,
        71.17170852305048,
        72.25538768786178,
        73.35807563683372,
        74.4800920715241,
        75.62175931976135,
        76.78340213517801,
        77.9653474775634,
        79.16792427228656,
        80.39146314727559,
        81.63629614641621,
        82.90275641785001,
        84.19117787603534,
        85.50189483578231,
        86.83524161324888,
        88.19155209744495,
        89.57115928711538,
        90.97439479161933,
        92.40158829320713,
        93.85306696842551,
        95.32915486631667,
        96.83017224143688,
        98.35643483926326,
        99.90825313192238,
        101.48593149593921,
        103.08976733438404,
        104.72005014135048,
        106.3770605011299,
        108.06106902047351,
        109.7723351898392,
        111.51110616993806,
        113.27761550044961,
        115.07208172738365,
        116.89470694366081,
        118.74567523253866,
        120.62515102235902,
        122.53327733775349,
        124.47017394553099,
        126.43593538913048,
        128.4306289067503,
        130.4542922289139,
        132.5069312506859,
        134.5885175721663,
        136.69898589299058,
        138.83823127140727,
        141.0061062304912,
        143.2024177088863,
        145.42692384840163,
        147.67933061370633,
        149.95928823908866,
        152.26638749817627,
        154.60015578889852,
        156.9600530182445,
        159.3454673026343,
        161.7557104637681,
        164.19001331981647,
        166.64752076644353,
        169.1272866462273,
        171.62826840522257,
        174.1493215362555,
        176.68919379908036,
        179.24651922726443,
        181.81981192427105,
        184.40745964875836,
        187.00771719392682,
        189.61869957057863,
        192.23837500564576,
        194.86455777021067,
        197.49490084855384,
        200.12688846675562,
        202.7578285145618,
        205.384844882787,
        208.00486974857878,
        210.61463584939375,
        213.2106687947616,
        215.78927946995262,
        218.3465565898281,
        220.8783594747493,
        223.380311135957,
        225.84779175839014,
        228.27593269852588,
        230.65961110639137,
        232.99344532014044,
        235.27179119670458,
        237.4887395579401,
        239.63811494873383,
        241.71347593826042,
        243.70811727907267,
        245.61507415211656,
        247.42712889643857,
        249.1368205959887,
        250.7364579746899,
        252.21813610986982,
        253.5737575400373,
        254.79505844734155,
        255.8736406645654,
        256.80101039415365,
        257.56862464501404,
        258.1679465570774,
        258.59051095892033,
        258.82800171923543,
        258.8723427059533,
        258.7158044570856,
        258.3511290115308,
        257.7716757571406,
        256.9715916077502,
        255.94600936886607,
        254.6912787592783,
        253.20523523307747,
        251.48751249468472,
        249.5399053450763,
        247.36679024067305,
        244.97561150897084,
        242.37744142970192,
        239.587622017533,
        236.62649493420264,
        233.52022282063035,
        230.30169957644966,
        227.01153743116123,
        223.69910349928918,
        220.42355611031638,
        217.2548000357318,
        214.27423938865326,
        211.57515958431964,
        209.2625223723024,
        207.45192450199966,
        206.26747341609803,
        205.83839985482703,
        206.29438046809636,
        207.75978462563242,
        210.3473489893261,
        214.152035563349,
        219.2459355829222,
        225.67496518755738,
        233.45776651835885,
        242.58678382892782,
        253.0310820881227,
        264.7402389946638,
        277.64860972115514,
        291.6793930333808,
        306.7481328845887,
        322.7654933529454,
        339.6393002194486,
        357.27593738768434,
        375.5812280923549,
        394.46093683442757,
        413.821013452651,
        433.56767821514006,
        453.6074230964878,
        473.84698340382147,
        494.19331681415485,
        514.5536137377418,
        534.83535338292,
        554.9464128939989,
        574.7952321854536,
        594.2910335834538,
        613.3440932927957,
        631.8660599210815,
        649.7703144181271,
        666.9723647511695,
        683.3902684754302,
        698.9450757152176,
        713.5612851159804,
        727.1673050093353,
        739.6959122486004,
        751.0847011887288,
        761.2765154695553,
        770.2198556097853,
        777.8692558927597,
        784.1856243447095,
        789.136540439295,
        792.6965054977943,
        794.8471420432462,
        795.5773385643117,
        794.8833375716214,
        792.7687653140874,
        789.2446028705274,
        784.3290989107,
        778.0476257306115,
        770.4324806309385,
        761.5226361474053,
        751.3634429808723,
        740.006290523833,
        727.5082304159149,
        713.9315691873114,
        699.3434366996313,
        683.8153371913653,
        667.4226903598426,
        650.2443698671148,
        632.3622470155202,
        613.8607471057904,
        594.8264260618216,
        575.3475746946249,
        555.5138575279475,
        535.4159927640997,
        515.1454790595639,
        494.7943738249174,
        474.4551262149589,
        454.22046542138725,
        434.18334201715254,
        414.436914829461,
        395.07456948249467,
        376.1899446848167,
        357.8769299771802,
        340.2295813388632,
        323.34188061439323,
        307.30724105354824,
        292.217639014097,
        278.1622372759891,
        265.22537073840334,
        253.4838058100063,
        243.00327727901106,
        233.8344591145465,
        226.0087264902019,
        219.53427061092611,
        214.39325918371387,
        210.54070958196237,
        207.9055134690051,
        206.39365700308733,
        205.8932398915471,
        206.2805615410219,
        207.4264190747203,
        209.20186066939118,
        211.48288395403085,
        214.15385636334088,
        217.10967611722455,
        220.25684805176158,
        223.51371769028074,
        226.8101118108808,
        230.08660179832435,
        233.29355929304754,
        236.3901265374482,
        239.3431834304955,
        242.12636189529874,
        244.71913564573538,
        247.10599801376546,
        249.27573070748622,
        251.22076045666577,
        252.93659728764572,
        254.42134669289902,
        255.6752875468088,
        256.7005078538906,
        257.500590960234,
        258.08034559021957,
        258.44557381070456,
        258.60287177001067,
        258.55945872982693,
        258.32303052626963,
        257.9016341286247,
        257.30356043442106,
        256.53725284334587,
        255.61122949301364,
        254.53401734100248,
        253.31409652337254,
        251.95985363700106,
        250.47954277530476,
        248.88125330158823,
        247.17288347871016,
        245.36211918781038,
        243.4564170653854,
        241.46299147609204,
        239.38880480655243,
        237.24056063239277,
        235.0246993676096,
        232.7473960450912,
        230.41455992816728,
        228.0318356828443,
        225.6046058790566,
        223.13799461095155,
        220.63687204821957,
        218.10585977723298,
        215.54933676538604,
        212.97144584645866,
        210.37610060788037,
        207.76699258482248,
        205.14759868302238,
        202.52118875874612,
        199.89083329066054,
        197.25941108457565,
        194.6296169766593,
        192.00396948294153,
        189.38481837004815,
        186.77435211477055,
        184.1746052250418,
        181.58746540541782,
        179.01468055311062,
        176.4578655716255,
        173.91850898913478,
        171.39797936079836,
        168.89753147592873,
        166.41831234826105,
        163.96136699054077,
        161.5276439715752,
        159.11800075812465,
        156.73320884450922,
        154.37395867348752,
        152.04086434090925,
        149.73446809937923,
        147.45524466408773,
        145.20360532102714,
        142.97990184434744,
        140.78443022843493,
        138.61743424201822,
        136.47910881088373,
        134.3696032277802,
        132.28902420242486,
        130.23743875788958,
        128.2148769754489,
        126.22133459514546,
        124.25677547785482,
        122.32113393587136,
        120.41431693833351,
        118.53620619157522,
        116.6866601047285,
        114.86551564636622,
        113.07259009425749,
        111.30768268424578,
        109.57057616292573,
        107.86103824933028,
        106.17882301129633,
        104.52367215765067,
        102.89531625014742,
        101.29347584433425,
        99.71786255815873,
        98.16818007354021,
        96.6441250741251,
        95.14538812277026,
        93.67165448280745,
        92.22260488629084,
        90.7979162480348,
        89.39726233348564,
        88.02031438133297,
        86.66674168247516,
        85.33621211833928,
        84.02839266057543,
        82.74294983481579,
        81.47955015084796,
        80.23786050100499,
        79.01754852590474,
        77.81828295412782,
        76.63973391439502,
        75.48157322244437,
        74.34347464422197,
        73.22511413665339,
        72.12617006764158,
        71.04632341665092,
        69.98525795746275,
        68.9426604220309,
        67.91822064925584,
        66.91163171873504,
        65.92259007014059,
        64.95079560934141,
        63.99595180209327,
        63.057765756039984,
        62.13594829207602,
        61.230214005809174,
        60.34028132007856,
        59.46587252758749,
        58.60671382560474,
        57.762535344114475,
        56.93307116614535,
        56.11805934191056,
        55.317241896803964,
        54.530364833797286,
        53.757178130578446,
        52.99743573202605,
        52.25089553835702,
        51.51731938947784,
        50.79647304587787,
        50.088126165089356,
        49.39205227475008,
        48.70802874486473,
        48.035836755880936,
        47.37526126485585
      ],
      "balanced_gain": [
        30.96182958392662,
        31.398111487550413,
        31.84192389165599,
        32.29340761722813,
        32.752705963637325,
        33.219964730433475,
        33.69533223793999,
        34.178959346127314,
        34.67099947164141,
        35.171608602746,
        35.68094531205653,
        36.19917076678529,
        36.72644873637409,
        37.26294559726497,
        37.80883033468831,
        38.364274541177714,
        38.92945241168958,
        39.5045407350713,
        40.089718880568185,
        40.68516877633941,
        41.29107489015165,
        41.907624200339754,
        42.53500616182804,
        43.173412666154086,
        43.82303799481637,
        44.484078765580094,
        45.15673387117042,
        45.841204409985146,
        46.53769360829684,
        47.24640673358083,
        47.96755099768022,
        48.70133544747839,
        49.44797084742766,
        50.207669548450774,
        50.98064534429851,
        51.76711331422066,
        52.56728965095951,
        53.38139147332296,
        54.209636622342835,
        55.052243440275646,
        55.909430531275234,
        56.78141650046008,
        57.66841967369378,
        58.57065779472547,
        59.48834769878516,
        60.421704960935195,
        61.3709435176937,
        62.336275260403156,
        63.3179095990534,
        64.31605299496867,
        65.33090846100767,
        66.36267502384808,
        67.41154714990995,
        68.47771413356655,
        69.56135944265013,
        70.66266002020043,
        71.78178553977294,
        72.91889761189708,
        74.0741489396365,
        75.24768242094889,
        76.43963019429549,
        77.65011262071629,
        78.87923720791443,
        80.12709746663002,
        81.39377169814102,
        82.67932170889257,
        83.98379144905685,
        85.30720557225084,
        86.64956791328265,
        88.01085987975914,
        89.39103874822133,
        90.79003587172147,
        92.20775478743529,
        93.6440692226057,
        95.09882099379804,
        96.5718177963578,
        98.06283088077828,
        99.57159261329593,
        101.09779391566472,
        102.6410815740093,
        104.20105542710077,
        105.77726542088753,
        107.36920852919235,
        108.97632553697379,
        110.59799768521353,
        112.23354317660848,
        113.8822135418009,
        115.54318985969137,
        117.21557883828774,
        118.8984087577053,
        120.59062527532996,
        122.29108709630651,
        123.99856151567063,
        125.71171983981397,
        127.42913269645452,
        129.14926524065476,
        130.8704722690059,
        132.59099326402168,
        134.30894738331054,
        136.02232841466326,
        137.72899972377402,
        139.4266892266868,
        141.11298442236003,
        142.78532752346118,
        144.44101073239713,
        146.07717171974605,
        147.69078936261786,
        149.27867981984173,
        150.83749301536062,
        152.36370962687755,
        153.85363868668662,
        155.30341591202284,
        156.7090028934144,
        158.0661872922308,
        159.37058425321868,
        160.61763918119414,
        161.8026321426721,
        162.92068413597679,
        163.96676552488685,
        164.93570696940415,
        165.82221323032581,
        166.62088029254073,
        167.32621629743855,
        167.93266686483094,
        168.4346454621162,
        168.82656958582683,
        169.10290363535628,
        169.2582094995807,
        169.2872060425534,
        169.18483886428058,
        168.9463619376604,
        168.5674329901732,
        168.04422479607538,
        167.37355490320482,
        166.55303671582445,
        165.5812552977776,
        164.4579717494414,
        163.18436049947815,
        161.7632843383756,
        160.199612388551,
        158.50058637869847,
        156.67624034597202,
        154.73987796833316,
        152.70860967708796,
        150.60394793004647,
        148.45245269230605,
        146.2864092618715,
        144.14450592647566,
        142.07245855433055,
        140.12350283659566,
        138.35864391234998,
        136.84652212949732,
        135.66273183059423,
        134.88843191999416,
        134.608130466339,
        134.9066258040324,
        135.8652442635074,
        137.55770387862606,
        140.0460982723194,
        143.37756460672273,
        147.58212330704907,
        152.67195994097244,
        158.64212927385412,
        165.47239861358224,
        173.12979291942264,
        181.57138352204916,
        190.7469468880011,
        200.60125420812454,
        211.07588582318226,
        222.11056612164373,
        233.64407659151067,
        245.61483199842414,
        257.96120857633593,
        270.62170361608867,
        283.5349911077796,
        296.6399225842619,
        309.8755085808145,
        323.1809049444092,
        336.4954196293439,
        349.7585493787293,
        362.9100511116904,
        375.8900497314008,
        388.6391817724726,
        401.0987729376891,
        413.2110464060286,
        424.9193582225208,
        436.1684554020594,
        446.9047522740077,
        457.07662017304045,
        466.634685611224,
        475.53213185812734,
        483.7249989966694,
        491.17247753310727,
        497.8371907605514,
        503.6854613033038,
        508.687557579027,
        512.8179161247998,
        516.0553362779073,
        518.3831439216638,
        519.7893218494606,
        520.2666044293662,
        519.8125351847837,
        518.4294862236593,
        516.1246393301627,
        512.9099289112402,
        508.8019478476044,
        503.82181760215695,
        497.995024880509,
        491.3512273599097,
        483.9240316888365,
        475.7507473099633,
        466.8721200687938,
        457.3320499957037,
        447.1772977130152,
        436.4571843272543,
        425.2232896376786,
        413.5291537264907,
        401.429986843871,
        388.9823925475629,
        376.24410891838556,
        363.27377237875265,
        350.1307084163543,
        336.87475292073555,
        323.56610721591244,
        310.26522885936987,
        297.0327586077566,
        283.92948207695565,
        271.01632117613065,
        258.3543462513869,
        246.004793291136,
        234.02906246171867,
        222.48866291544638,
        211.4450554470488,
        200.95932909425383,
        191.0916332307633,
        181.90027715200335,
        173.44041263837718,
        165.76224149993666,
        158.90875059631378,
        152.91307668123395,
        147.7957347799034,
        143.5620774131771,
        140.2004378080656,
        137.68139333051644,
        135.95843603353862,
        134.9700790838837,
        134.64313950890923,
        134.8967186335466,
        135.64632087677336,
        136.80761616464054,
        138.2995123190963,
        140.04639158181746,
        141.9795235397817,
        144.03776842880796,
        146.16773000278954,
        148.32352032484982,
        150.46627792114774,
        152.56355014431034,
        154.58861978238852,
        156.5198295369312,
        158.3399374566307,
        160.0355216883669,
        161.59644282194387,
        163.01536570270642,
        164.2873387200651,
        165.40942647823576,
        166.38039079032484,
        167.20041466664551,
        167.8708641218114,
        168.39408298139813,
        168.77321634726775,
        169.01205886471416,
        169.11492442189666,
        169.08653435070357,
        168.93192160241162,
        168.65634871959725,
        168.26523773318482,
        167.76411037762125,
        167.15853723982565,
        166.45409465466307,
        165.65632832042368,
        164.7707227497701,
        163.80267579078424,
        162.75747755388429,
        161.64029316830712,
        160.45614886642772,
        159.20992095732376,
        157.90632730859696,
        156.5499209998581,
        155.14508585507207,
        153.69603359813956,
        152.20680240207568,
        150.68125663552576,
        149.12308762983454,
        147.53581531517435,
        145.9227905884211,
        144.28719828984595,
        142.63206069626696,
        140.9602414217101,
        139.27444965876512,
        137.5772446827377,
        135.8710405564284,
        134.15811098446963,
        132.4405942704047,
        130.7204983338532,
        128.9997057491565,
        127.27997878301073,
        125.562964396962,
        123.85019919837951,
        122.14311431872132,
        120.44304020115847,
        118.75121128650379,
        117.06877058832347,
        115.39677414876283,
        113.73619536667438,
        112.08792918445096,
        110.45279614723279,
        108.83154632027099,
        107.2248630652415,
        105.63336667429745,
        104.05761786341401,
        102.49812112690677,
        100.95532795544979,
        99.42963991268998,
        97.92141158042277,
        96.43095337439257,
        94.95853423086166,
        93.50438416836451,
        92.06869672829815,
        90.65163129912646,
        89.25331532850264,
        87.87384642238055,
        86.51329433956009,
        85.17170288577162,
        83.84909170866175,
        82.54545799842465,
        81.26077809786054,
        79.99500902645325,
        78.74808992259814,
        77.5199434040385,
        76.3104768532608,
        75.11958363163617,
        73.94714422366253,
        72.79302731523778,
        71.65709080902212,
        70.53918278029779,
        69.43914237703272,
        68.35680066489486,
        67.29198141978799,
        66.24450187391066,
        65.21417341456095,
        64.20080223910387,
        63.20418996820624,
        62.22413421965679,
        61.2604291454221,
        60.31286593403213,
        59.38123327751567,
        58.46531780814534,
        57.56490450558521,
        56.679777075495885,
        55.80971830155996,
        54.954510372248386,
        54.11393518408709,
        53.28777462296043,
        52.47581082463043,
        51.6778264139039,
        50.893604726757154,
        50.12293001447713,
        49.3655876312573,
        48.62136420630437,
        47.890047801283984,
        47.17142805418185,
        46.465296310469434,
        45.771445742611014,
        45.08967145721136,
        44.4197705923008,
        43.76154240479649,
        43.11478834856429,
        42.479312143812805,
        41.854919838357674,
        41.24141986124215,
        40.638623069401014,
        40.046342787850584,
        39.464394844029826,
        38.89259759567732,
        38.33077195352156,
        37.778741399687604,
        37.23633200098939,
        36.7033724181752,
        36.179693911155724,
        35.6651303405708,
        35.159518165917774,
        34.662696440630185,
        34.17450680432731,
        33.69479347258146,
        33.22340322442441,
        32.76018538695509,
        32.304991817725714,
        31.85767688660483,
        31.41809745490342,
        30.98611285325306
      ]
    }
  ],
  "scope": "DOP853 background/tangent pilot only; no monodromy or contour calculation.",
  "linear_state": "(delta u, epsilon*delta u_t); F(t0)=I; balanced input diag(k0^-1/4,k0^1/4)",
  "prediction": "Formal matched-asymptotic prediction: balanced first-pulse gain O(epsilon^-7/10).",
  "refinement_epsilon_002": {
    "relative_gain_change": 3.1276981005134985e-11,
    "peak_time_change": 1.3322676295501878e-14,
    "max_determinant_error": 4.150457755258685e-12
  },
  "loglog_slope_last_three": -0.713131174898333,
  "source_unchanged": true
}


==> anc/computational_preprint/results/rigid_pii_verified/results.json <==
{
  "status": "complete",
  "source_pdf_sha256": "9d561f2b27fd43e78a9db90625e72980fb4d879363e49253f17b4b98db909494",
  "a_star": -0.6299605249474366,
  "t_star": -2.381101577952299,
  "symbolic": {
    "identities": {
      "pulse": "0",
      "mode1": "0",
      "mode2": "0",
      "wronskian_minus_one": "0",
      "general_parameter_zero_curvature": "Matrix([[0, 0], [0, 0]])",
      "general_parameter_kernel": "0",
      "standard_scaling": "0",
      "inner_scaling_at_fold": "0",
      "linear_inner_scaling": "0",
      "printed_mode_correction": "0"
    },
    "printed_second_mode_residual_at_theta1": 0.5571265742860917,
    "PI_indicial_exponents": [
      -3,
      4
    ]
  },
  "runs": [
    {
      "epsilon": 0.2,
      "tolerance": 1e-11,
      "t0": -7.0,
      "initial": [
        -1.7948756494150544,
        0.02911263491435627,
        1.0,
        0.0,
        0.0,
        1.0
      ],
      "first_peak_t": -1.6227504911443638,
      "inner_peak_tau": 2.7481872282313513,
      "first_peak_u": 1.750246445075924,
      "max_gain_scaled_physical_state": 26.076457156732783,
      "max_gain_balanced_input": 34.41816417219999,
      "gain_times_epsilon_to_7_over_10": 11.156004962346081,
      "max_determinant_error": 3.0641933435049395e-11,
      "pulse_profile_error_on_window": 0.3390235241459285,
      "nfev": 5092,
      "seconds": 0.02064916695235297,
      "offsets": [
        -2.0,
        -1.99,
        -1.98,
        -1.97,
        -1.96,
        -1.95,
        -1.94,
        -1.93,
        -1.92,
        -1.91,
        -1.9,
        -1.89,
        -1.88,
        -1.87,
        -1.8599999999999999,
        -1.85,
        -1.84,
        -1.83,
        -1.82,
        -1.81,
        -1.8,
        -1.79,
        -1.78,
        -1.77,
        -1.76,
        -1.75,
        -1.74,
        -1.73,
        -1.72,
        -1.71,
        -1.7,
        -1.69,
        -1.68,
        -1.67,
        -1.66,
        -1.65,
        -1.6400000000000001,
        -1.63,
        -1.62,
        -1.6099999999999999,
        -1.6,
        -1.5899999999999999,
        -1.58,
        -1.57,
        -1.56,
        -1.55,
        -1.54,
        -1.53,
        -1.52,
        -1.51,
        -1.5,
        -1.49,
        -1.48,
        -1.47,
        -1.46,
        -1.45,
        -1.44,
        -1.43,
        -1.42,
        -1.4100000000000001,
        -1.4,
        -1.3900000000000001,
        -1.38,
        -1.37,
        -1.3599999999999999,
        -1.35,
        -1.3399999999999999,
        -1.33,
        -1.3199999999999998,
        -1.31,
        -1.2999999999999998,
        -1.29,
        -1.28,
        -1.27,
        -1.26,
        -1.25,
        -1.24,
        -1.23,
        -1.22,
        -1.21,
        -1.2,
        -1.19,
        -1.18,
        -1.17,
        -1.1600000000000001,
        -1.15,
        -1.1400000000000001,
        -1.13,
        -1.12,
        -1.1099999999999999,
        -1.1,
        -1.0899999999999999,
        -1.08,
        -1.0699999999999998,
        -1.06,
        -1.0499999999999998,
        -1.04,
        -1.03,
        -1.02,
        -1.01,
        -1.0,
        -0.99,
        -0.98,
        -0.97,
        -0.96,
        -0.95,
        -0.94,
        -0.9299999999999999,
        -0.9199999999999999,
        -0.9099999999999999,
        -0.8999999999999999,
        -0.8899999999999999,
        -0.8799999999999999,
        -0.8699999999999999,
        -0.8599999999999999,
        -0.8499999999999999,
        -0.8400000000000001,
        -0.8300000000000001,
        -0.8200000000000001,
        -0.81,
        -0.8,
        -0.79,
        -0.78,
        -0.77,
        -0.76,
        -0.75,
        -0.74,
        -0.73,
        -0.72,
        -0.71,
        -0.7,
        -0.69,
        -0.6799999999999999,
        -0.6699999999999999,
        -0.6599999999999999,
        -0.6499999999999999,
        -0.6399999999999999,
        -0.6299999999999999,
        -0.6199999999999999,
        -0.6099999999999999,
        -0.5999999999999999,
        -0.5900000000000001,
        -0.5800000000000001,
        -0.5700000000000001,
        -0.56,
        -0.55,
        -0.54,
        -0.53,
        -0.52,
        -0.51,
        -0.5,
        -0.49,
        -0.48,
        -0.47,
        -0.45999999999999996,
        -0.44999999999999996,
        -0.43999999999999995,
        -0.42999999999999994,
        -0.41999999999999993,
        -0.4099999999999999,
        -0.3999999999999999,
        -0.3899999999999999,
        -0.3799999999999999,
        -0.3699999999999999,
        -0.3599999999999999,
        -0.34999999999999987,
        -0.33999999999999986,
        -0.33000000000000007,
        -0.32000000000000006,
        -0.31000000000000005,
        -0.30000000000000004,
        -0.29000000000000004,
        -0.28,
        -0.27,
        -0.26,
        -0.25,
        -0.24,
        -0.22999999999999998,
        -0.21999999999999997,
        -0.20999999999999996,
        -0.19999999999999996,
        -0.18999999999999995,
        -0.17999999999999994,
        -0.16999999999999993,
        -0.15999999999999992,
        -0.1499999999999999,
        -0.1399999999999999,
        -0.1299999999999999,
        -0.11999999999999988,
        -0.10999999999999988,
        -0.09999999999999987,
        -0.08999999999999986,
        -0.08000000000000007,
        -0.07000000000000006,
        -0.06000000000000005,
        -0.050000000000000044,
        -0.040000000000000036,
        -0.030000000000000027,
        -0.020000000000000018,
        -0.010000000000000009,
        0.0,
        0.010000000000000231,
        0.020000000000000018,
        0.03000000000000025,
        0.040000000000000036,
        0.04999999999999982,
        0.06000000000000005,
        0.06999999999999984,
        0.08000000000000007,
        0.08999999999999986,
        0.10000000000000009,
        0.10999999999999988,
        0.1200000000000001,
        0.1299999999999999,
        0.14000000000000012,
        0.1499999999999999,
        0.16000000000000014,
        0.16999999999999993,
        0.18000000000000016,
        0.18999999999999995,
        0.20000000000000018,
        0.20999999999999996,
        0.2200000000000002,
        0.22999999999999998,
        0.2400000000000002,
        0.25,
        0.26000000000000023,
        0.27,
        0.28000000000000025,
        0.29000000000000004,
        0.30000000000000027,
        0.31000000000000005,
        0.31999999999999984,
        0.33000000000000007,
        0.33999999999999986,
        0.3500000000000001,
        0.3599999999999999,
        0.3700000000000001,
        0.3799999999999999,
        0.3900000000000001,
        0.3999999999999999,
        0.41000000000000014,
        0.41999999999999993,
        0.43000000000000016,
        0.43999999999999995,
        0.4500000000000002,
        0.45999999999999996,
        0.4700000000000002,
        0.48,
        0.4900000000000002,
        0.5,
        0.5100000000000002,
        0.52,
        0.5300000000000002,
        0.54,
        0.5500000000000003,
        0.56,
        0.5699999999999998,
        0.5800000000000001,
        0.5899999999999999,
        0.6000000000000001,
        0.6099999999999999,
        0.6200000000000001,
        0.6299999999999999,
        0.6400000000000001,
        0.6499999999999999,
        0.6600000000000001,
        0.6699999999999999,
        0.6800000000000002,
        0.69,
        0.7000000000000002,
        0.71,
        0.7200000000000002,
        0.73,
        0.7400000000000002,
        0.75,
        0.7600000000000002,
        0.77,
        0.7800000000000002,
        0.79,
        0.8000000000000003,
        0.81,
        0.8199999999999998,
        0.8300000000000001,
        0.8399999999999999,
        0.8500000000000001,
        0.8599999999999999,
        0.8700000000000001,
        0.8799999999999999,
        0.8900000000000001,
        0.8999999999999999,
        0.9100000000000001,
        0.9199999999999999,
        0.9300000000000002,
        0.94,
        0.9500000000000002,
        0.96,
        0.9700000000000002,
        0.98,
        0.9900000000000002,
        1.0,
        1.0100000000000002,
        1.02,
        1.0300000000000002,
        1.04,
        1.0500000000000003,
        1.06,
        1.0700000000000003,
        1.08,
        1.0899999999999999,
        1.1,
        1.1099999999999999,
        1.12,
        1.13,
        1.1400000000000001,
        1.15,
        1.1600000000000001,
        1.17,
        1.1800000000000002,
        1.19,
        1.2000000000000002,
        1.21,
        1.2200000000000002,
        1.23,
        1.2400000000000002,
        1.25,
        1.2600000000000002,
        1.27,
        1.2800000000000002,
        1.29,
        1.3000000000000003,
        1.31,
        1.3200000000000003,
        1.33,
        1.3399999999999999,
        1.35,
        1.3599999999999999,
        1.37,
        1.38,
        1.3900000000000001,
        1.4,
        1.4100000000000001,
        1.42,
        1.4300000000000002,
        1.44,
        1.4500000000000002,
        1.46,
        1.4700000000000002,
        1.48,
        1.4900000000000002,
        1.5,
        1.5100000000000002,
        1.52,
        1.5300000000000002,
        1.54,
        1.5500000000000003,
        1.56,
        1.5700000000000003,
        1.58,
        1.5899999999999999,
        1.6,
        1.6099999999999999,
        1.62,
        1.63,
        1.6400000000000001,
        1.65,
        1.6600000000000001,
        1.67,
        1.6800000000000002,
        1.69,
        1.7000000000000002,
        1.71,
        1.7200000000000002,
        1.73,
        1.7400000000000002,
        1.75,
        1.7600000000000002,
        1.77,
        1.7800000000000002,
        1.79,
        1.8000000000000003,
        1.81,
        1.8200000000000003,
        1.83,
        1.8399999999999999,
        1.85,
        1.8599999999999999,
        1.87,
        1.88,
        1.8900000000000001,
        1.9,
        1.9100000000000001,
        1.92,
        1.9300000000000002,
        1.94,
        1.9500000000000002,
        1.96,
        1.9700000000000002,
        1.98,
        1.9900000000000002,
        2.0
      ],
      "u": [
        -0.3663664997512557,
        -0.36262847561751466,
        -0.3588541918057684,
        -0.35504310854404436,
        -0.35119467679771,
        -0.3473083381078888,
        -0.3433835244275979,
        -0.339419657955606,
        -0.3354161509679577,
        -0.3313724056471631,
        -0.32728781390899836,
        -0.32316175722979384,
        -0.31899360647140873,
        -0.3147827216997633,
        -0.31052845200556484,
        -0.30623013532200016,
        -0.30188709824075577,
        -0.29749865582642604,
        -0.29306411142932115,
        -0.2885827564967191,
        -0.2840538703825906,
        -0.27947672015583047,
        -0.2748505604071555,
        -0.27017463305647127,
        -0.2654481671578044,
        -0.2606703787037734,
        -0.25584047042966723,
        -0.250957631617122,
        -0.2460210378977087,
        -0.2410298510565685,
        -0.2359832188362301,
        -0.23088027474074618,
        -0.22572013784045347,
        -0.22050191257893506,
        -0.21522468858028598,
        -0.20988754045842375,
        -0.2044895276283327,
        -0.19902969411991786,
        -0.1935070683948671,
        -0.18792066316681622,
        -0.1822694752251131,
        -0.1765524852624753,
        -0.1707686577072822,
        -0.1649169405631789,
        -0.15899626525244379,
        -0.1530055464667239,
        -0.14694368202486766,
        -0.140809552738981,
        -0.1346020222893747,
        -0.12831993710897682,
        -0.12196212627778319,
        -0.11552740142805484,
        -0.10901455666373613,
        -0.1024223684921538,
        -0.09574959576978283,
        -0.08899497966371873,
        -0.08215724363018723,
        -0.07523509341141933,
        -0.06822721705188763,
        -0.061132284934898015,
        -0.053948949840624025,
        -0.04667584703044305,
        -0.03931159435642733,
        -0.03185479239703737,
        -0.024304024622614454,
        -0.016657857592494885,
        -0.008914841186003664,
        -0.0010735088689505096,
        0.00686762200274868,
        0.014910049840522735,
        0.02305528843415733,
        0.03130486651835841,
        0.0396603272925251,
        0.04812322788866872,
        0.05669513878437672,
        0.06537764315749003,
        0.07417233617999529,
        0.0830808242486333,
        0.09210472414917965,
        0.10124566214241784,
        0.11050527297745888,
        0.11988519882566154,
        0.12938708812925448,
        0.13901259435958102,
        0.14876337468051054,
        0.1586410885134058,
        0.16864739600003675,
        0.17878395635760613,
        0.189052426108957,
        0.19945445720107774,
        0.2099916949948851,
        0.2206657761226241,
        0.23147832620428827,
        0.24243095741788956,
        0.2535252659188742,
        0.2647628291039779,
        0.2761452027103951,
        0.28767391772735573,
        0.29935047714250623,
        0.31117635249619546,
        0.323152980242174,
        0.33528175790209314,
        0.34756404000827695,
        0.3600011338297636,
        0.3725942948766124,
        0.38534472217740984,
        0.39825355330120055,
        0.4113218591242647,
        0.4245506383668175,
        0.43794081185084915,
        0.45149321648996976,
        0.4652085990023628,
        0.47908760934322314,
        0.4931307938528572,
        0.5073385881052718,
        0.5217113094584989,
        0.5362491493103746,
        0.550952165045501,
        0.5658202716759281,
        0.5808532331758764,
        0.5960506535113328,
        0.6114119673603373,
        0.6269364305339234,
        0.6426231100996379,
        0.6584708742128161,
        0.6744783816660133,
        0.6906440711668932,
        0.70696615035475,
        0.7234425845746093,
        0.7400710854240496,
        0.7568490990942618,
        0.7737737945296618,
        0.7908420514312737,
        0.8080504481360044,
        0.8253952494044553,
        0.8428723941555379,
        0.8604774831892885,
        0.8782057669433943,
        0.8960521333339093,
        0.9140110957338745,
        0.9320767811497437,
        0.9502429186576213,
        0.9685028281691018,
        0.9868494095980228,
        1.005275132506992,
        1.0237720263150163,
        1.0423316711526145,
        1.0609451894568678,
        1.079603238398502,
        1.0982960032449287,
        1.1170131917569301,
        1.1357440297258818,
        1.1544772577643527,
        1.1732011294497826,
        1.1919034109420579,
        1.2105713821946407,
        1.2291918398409452,
        1.2477511019039151,
        1.2662350144131995,
        1.2846289600396665,
        1.30291786886208,
        1.3210862313351905,
        1.3391181135724688,
        1.3569971750088727,
        1.374706688512023,
        1.392229563020751,
        1.409548368722441,
        1.4266453648327857,
        1.4435025299750368,
        1.4601015951623737,
        1.4764240793713832,
        1.4924513276491727,
        1.508164551714111,
        1.5235448729522032,
        1.5385733677183626,
        1.5532311148018,
        1.567499244914574,
        1.5813589920231204,
        1.594791746326897,
        1.607779108663569,
        1.6203029460941938,
        1.632345448408278,
        1.6438891852617523,
        1.6549171636457674,
        1.6654128853711352,
        1.6753604042310914,
        1.6847443825109585,
        1.6935501464769431,
        1.701763740506335,
        1.7093719794940099,
        1.716362499177858,
        1.722723804055633,
        1.7284453125025774,
        1.733517398840517,
        1.737931431977833,
        1.7416798103798445,
        1.7447559930836978,
        1.7471545265079946,
        1.7488710668979282,
        1.7499023981710404,
        1.750246445075924,
        1.7499022815058536,
        1.748870133965231,
        1.7471513801056064,
        1.744748542373812,
        1.7416652768131375,
        1.7379063571032116,
        1.7334776539782706,
        1.7283861101679836,
        1.7226397110514713,
        1.7162474512868087,
        1.709219297618068,
        1.701566148190276,
        1.6932997886127328,
        1.6844328451637804,
        1.6749787354039976,
        1.6649516165877425,
        1.6543663322021522,
        1.6432383569903934,
        1.6315837408385747,
        1.6194190518448472,
        1.6067613189478354,
        1.5936279744223139,
        1.580036796592707,
        1.5660058530555185,
        1.5515534447079113,
        1.5366980508558565,
        1.5214582756505897,
        1.5058527960894996,
        1.48990031178226,
        1.4736194966701601,
        1.4570289528578704,
        1.4401471666980068,
        1.4229924672355634,
        1.4055829871107042,
        1.3879366259814367,
        1.3700710165233247,
        1.3520034930221885,
        1.3337510625789615,
        1.3153303789095536,
        1.2967577187214059,
        1.2780489606215157,
        1.2592195665040153,
        1.2402845653530574,
        1.2212585393822237,
        1.2021556124322972,
        1.182989440524265,
        1.163773204480134,
        1.1445196044988186,
        1.1252408565869338,
        1.1059486907302316,
        1.08665435069366,
        1.0673685953422247,
        1.0481017013643459,
        1.028863467294639,
        1.0096632187206895,
        0.9905098145682159,
        0.9714116543653302,
        0.9523766863783848,
        0.9334124165279378,
        0.9145259179944439,
        0.8957238414139015,
        0.8770124255932842,
        0.8583975086578592,
        0.8398845395582345,
        0.8214785898679389,
        0.8031843658037525,
        0.7850062204109247,
        0.7669481658550232,
        0.7490138857700308,
        0.7312067476143088,
        0.7135298149919905,
        0.6959858599001053,
        0.6785773748664579,
        0.6613065849463432,
        0.6441754595498752,
        0.6271857240752676,
        0.6103388713258411,
        0.5936361726925028,
        0.5770786890846149,
        0.5606672815963252,
        0.5444026218967984,
        0.528285202334662,
        0.512315345750791,
        0.49649321499273275,
        0.4808188221273573,
        0.465292037350752,
        0.44991259759281343,
        0.4346801148177681,
        0.4195940840236601,
        0.40465389094068094,
        0.3898588194326767,
        0.37520805860803486,
        0.3607007096423466,
        0.34633579231810463,
        0.3321122512893837,
        0.31802896207935494,
        0.30408473681104825,
        0.2902783296829948,
        0.27660844219814656,
        0.26307372815211044,
        0.2496727983851918,
        0.23640422530748828,
        0.2232665472071364,
        0.21025827235181316,
        0.19737788288856742,
        0.18462383853095937,
        0.17199458007712382,
        0.15948853274050553,
        0.14710410930796552,
        0.13483971312981644,
        0.12269374095010252,
        0.11066458558589504,
        0.09875063846437425,
        0.08695029202128673,
        0.07526194195109279,
        0.06368398934823594,
        0.05221484272009512,
        0.04085291988559968,
        0.029596649762755764,
        0.018444474051253865,
        0.007394848816636837,
        -0.0035537540174925414,
        -0.014402845266831136,
        -0.025153917179562432,
        -0.035808442197658136,
        -0.04636787180055104,
        -0.056833635421016354,
        -0.06720713943082565,
        -0.07748976619197652,
        -0.08768287316914823,
        -0.09778779209926623,
        -0.10780582822060625,
        -0.11773825955361777,
        -0.1275863362299085,
        -0.13735127986976586,
        -0.1470342830047217,
        -0.15663650854295577,
        -0.1661590892747553,
        -0.17560312741525025,
        -0.18496969418342704,
        -0.19425982941873418,
        -0.20347454122660333,
        -0.21261480565668103,
        -0.22168156641042816,
        -0.23067573457727894,
        -0.2395981883977374,
        -0.2484497730517698,
        -0.257231300470956,
        -0.2659435491760176,
        -0.27458726413652995,
        -0.28316315665150243,
        -0.2916719042514399,
        -0.3001141506207844,
        -0.30849050554021246,
        -0.31680154484794815,
        -0.32504781041924946,
        -0.33322981016345454,
        -0.3413480180407373,
        -0.3494028740949303,
        -0.35739478450348505,
        -0.36532412164442035,
        -0.3731912241801461,
        -0.38099639715803296,
        -0.3887399121274138,
        -0.39642200727270305,
        -0.40404288756232243,
        -0.41160272491494965,
        -0.41910165838281244,
        -0.4265397943498796,
        -0.43391720674732415,
        -0.4412339372854388,
        -0.4484899957026358,
        -0.4556853600315076,
        -0.4628199768819247,
        -0.46989376174114694,
        -0.47690659929092355,
        -0.4838583437417816,
        -0.49074881918813457,
        -0.497577819978797,
        -0.5043451111059314,
        -0.5110504286127118,
        -0.5176934800195686,
        -0.5242739447694389,
        -0.5307914746920462,
        -0.5372456944872358,
        -0.5436362022273733,
        -0.5499625698788589,
        -0.5562243438427397,
        -0.5624210455162747,
        -0.5685521718754235,
        -0.574617196073286,
        -0.5806155680607996,
        -0.5865467152266891,
        -0.5924100430572423,
        -0.5982049358157686,
        -0.6039307572415058,
        -0.6095868512678264,
        -0.6151725427595105,
        -0.620687138269322,
        -0.6261299268141647
      ],
      "gain": [
        2.034691200235139,
        2.052489327913411,
        2.0708115218977152,
        2.089663958859004,
        2.109052885269459,
        2.128984621514282,
        2.149465565579679,
        2.1705021963144167,
        2.192101076264882,
        2.2142688540852786,
        2.2370122665264707,
        2.2603381399337747,
        2.284253391313451,
        2.3087650290893915,
        2.333880153330504,
        2.359605955581016,
        2.385949718261681,
        2.4129188136402915,
        2.4405207023695668,
        2.468762931589643,
        2.4976531325916653,
        2.5271990180381483,
        2.5574083787305,
        2.588289079852164,
        2.619849056776549,
        2.6520963103661255,
        2.6850389017423146,
        2.7186849465155194,
        2.7530426084470285,
        2.7881200925190446,
        2.8239256373880277,
        2.8604675071956054,
        2.897753982703686,
        2.93579335166371,
        2.9745938984698634,
        3.0141638930014234,
        3.054511578621921,
        3.095645159282086,
        3.1375727856751703,
        3.1803025403960943,
        3.223842422055408,
        3.2682003282986383,
        3.3133840376620896,
        3.3594011901045433,
        3.406259266329901,
        3.4539655657000177,
        3.5025271827000144,
        3.551950981866837,
        3.6022435711019036,
        3.6534112732925497,
        3.7054600961672564,
        3.7583957003042876,
        3.8122233650877764,
        3.8669479526424886,
        3.922573869623531,
        3.979105026720124,
        4.036544795771863,
        4.09489596438317,
        4.154160687935774,
        4.214340438900526,
        4.275435953347739,
        4.337447174393995,
        4.4003731925796945,
        4.464212183093972,
        4.528961339624501,
        4.594616804721932,
        4.661173596541967,
        4.728625531855901,
        4.796965145224818,
        4.866183604230436,
        4.936270620441139,
        5.007214356173961,
        5.0790013269594505,
        5.151616299491654,
        5.225042184966487,
        5.299259927711264,
        5.374248389048893,
        5.449984226351424,
        5.526441767233023,
        5.603592878578669,
        5.681406830709257,
        5.759850156598587,
        5.838886506106113,
        5.918476495270696,
        5.998577550784314,
        6.0791437498197025,
        6.160125655415323,
        6.241470147609618,
        6.323120250396976,
        6.405014955269119,
        6.487089041546988,
        6.569272894042647,
        6.651492318613908,
        6.733668356401073,
        6.815717097620145,
        6.897549495868909,
        6.979071183975915,
        7.06018229269362,
        7.1407772738171555,
        7.220744729407829,
        7.299967248980495,
        7.37832125674405,
        7.455676871514218,
        7.531897782144872,
        7.606841141573056,
        7.68035748285895,
        7.752290661452078,
        7.822477828559573,
        7.890749439951816,
        7.956929306718854,
        8.020834694085684,
        8.082276475809875,
        8.141059352449723,
        8.196982142655488,
        8.249838158201994,
        8.299415674805605,
        8.345498511831813,
        8.387866736479191,
        8.426297509574809,
        8.460566092726602,
        8.490447039027377,
        8.515715592756335,
        8.536149326984981,
        8.551530052038927,
        8.561646032379246,
        8.566294554907365,
        8.565284897717868,
        8.558441755050374,
        8.54560918230897,
        8.526655133376261,
        8.501476672052993,
        8.470005949818514,
        8.432217052251964,
        8.388133827200152,
        8.337838816525897,
        8.281483419615684,
        8.219299417798432,
        8.151611980604558,
        8.078854252848872,
        8.001583577152946,
        7.920499331000786,
        7.836462235566425,
        7.750514810876992,
        7.663902387144566,
        7.578093718479397,
        7.4947997682150085,
        7.415988647559048,
        7.34389402473814,
        7.281013661712969,
        7.230094236508861,
        7.194098502764778,
        7.17615142409952,
        7.1794634872023275,
        7.20723209232349,
        7.262525581042833,
        7.348158470510104,
        7.4665697789288465,
        7.619717761185879,
        7.809003075597311,
        8.03522836215888,
        8.298596393951327,
        8.598742979009696,
        8.934796232448658,
        9.305451638402745,
        9.709052527466696,
        10.14366755206461,
        10.607159505533298,
        11.097242595554174,
        11.611527509144072,
        12.147555124857478,
        12.702820566191647,
        13.274789598911296,
        13.860909351685573,
        14.458615108463965,
        15.065334627580988,
        15.678491120727914,
        16.295505750517698,
        16.91380025669547,
        17.530800132481374,
        18.143938617309765,
        18.75066165632241,
        19.34843389292318,
        19.934745691129766,
        20.507121142752073,
        21.06312696909556,
        21.600382212533084,
        22.116568583308283,
        22.609441321199284,
        23.076840415700204,
        23.516702025385783,
        23.92706993347236,
        24.30610687489278,
        24.65210557036603,
        24.96349931180637,
        25.23887194281695,
        25.476967093195324,
        25.67669653160982,
        25.837147513457992,
        25.957589022910483,
        26.037476810082342,
        26.076457156732783,
        26.074369306631084,
        26.031246534907186,
        25.947315830779363,
        25.822996202806223,
        25.65889562896726,
        25.455806694521822,
        25.21470098232163,
        24.93672229290627,
        24.623178790446016,
        24.275534191842464,
        23.89539811534513,
        23.484515731914005,
        23.044756856359136,
        22.57810463878459,
        22.08664400457589,
        21.572550005859206,
        21.038076240614537,
        20.48554349490472,
        19.917328758386518,
        19.335854753515907,
        18.74358010631304,
        18.142990274283928,
        17.536589318539676,
        16.926892585286303,
        16.31642032186585,
        15.707692202121232,
        15.10322268157268,
        14.505517003363094,
        13.917067590589953,
        13.340350409276258,
        12.777820730200213,
        12.231907516492845,
        11.705005437376217,
        11.199463284763313,
        10.717567358216929,
        10.261518275973847,
        9.833399723340394,
        9.435138009669796,
        9.068452063593796,
        8.73479476848541,
        8.43528830273981,
        8.170658238599913,
        7.941173163884804,
        7.746597931354366,
        7.586168667850744,
        7.458595952509547,
        7.362099151884854,
        7.294470422918964,
        7.253162466111807,
        7.235390876445382,
        7.238240650796008,
        7.25876716154495,
        7.294084188458086,
        7.3414345977706885,
        7.398242177989465,
        7.462145456330804,
        7.531015814680905,
        7.602962937252279,
        7.676330736055339,
        7.749686630195399,
        7.821806588326574,
        7.891657827676825,
        7.958380570180946,
        8.021269838375506,
        8.079757939398428,
        8.133398031189554,
        8.18184898261856,
        8.22486161097682,
        8.262266296274955,
        8.293961918426138,
        8.319906032720558,
        8.340106183496276,
        8.354612250515666,
        8.363509723730594,
        8.36691380694196,
        8.364964258124958,
        8.357820882047715,
        8.345659599242287,
        8.328669023273163,
        8.307047485900453,
        8.281000456634459,
        8.250738309405666,
        8.216474394764079,
        8.178423380895985,
        8.136799831192045,
        8.091816989971807,
        8.043685751293415,
        7.992613788831122,
        7.938804827338982,
        7.882458038516623,
        7.823767546142177,
        7.762922027007708,
        7.7001043957935655,
        7.635491563362188,
        7.569254259195685,
        7.501556909589029,
        7.4325575644098,
        7.362407865862628,
        7.291253053445025,
        7.219232000086014,
        7.146477274776165,
        7.073115227798422,
        6.999266095020308,
        6.925044118004493,
        6.850557677051633,
        6.775909435168522,
        6.701196490221443,
        6.626510533811505,
        6.551938015045384,
        6.47756030770298,
        6.403453879629383,
        6.32969046328794,
        6.256337226511291,
        6.183456942560554,
        6.111108158811447,
        6.039345363646624,
        5.96821915096124,
        5.8977763818961275,
        5.828060343431924,
        5.759110903642975,
        5.690964663452004,
        5.623655104761427,
        5.557212734785927,
        5.491665226330613,
        5.427037554495483,
        5.363352129410166,
        5.300628925149675,
        5.238885604849209,
        5.1781376421120235,
        5.118398438817912,
        5.059679439440571,
        5.00199024179186,
        4.945338704463517,
        4.889731051089039,
        4.8351719714301575,
        4.781664719420286,
        4.729211208262936,
        4.677812102699203,
        4.627466908554574,
        4.578174059607886,
        4.5299310017433685,
        4.482734274703065,
        4.436579591289412,
        4.391461914128161,
        4.347375530004148,
        4.304314121799696,
        4.262270838058207,
        4.221238360184062,
        4.181208967174099,
        4.142174597932626,
        4.104126911152809,
        4.067057342661036,
        4.0309571601912575,
        3.9958175155184548,
        3.961629493884186,
        3.9283841606427563,
        3.8960726050468875,
        3.86468598101072,
        3.8342155448435706,
        3.8046526898196755,
        3.7759889774746176,
        3.748216165535299,
        3.721326232380611,
        3.6953113979389665,
        3.6701641409356776,
        3.6458772124115835,
        3.6224436454130213,
        3.599856760785045,
        3.5781101690627755,
        3.557197768367491,
        3.5371137383119193,
        3.5178525299027785,
        3.4994088514554753,
        3.481777650559227,
        3.4649540921560957,
        3.4489335328240895,
        3.4337114913810054,
        3.419283615923276,
        3.4056456475090684,
        3.392793380671669,
        3.38072262098746,
        3.369429139969387,
        3.3589086275715756,
        3.349156642622136,
        3.3401685615291115,
        3.331939525630502,
        3.324464387582721,
        3.3177376572024366,
        3.311753447169771,
        3.3065054190158643,
        3.301986729907859,
        3.298189980605831,
        3.2951071650713244,
        3.2927296221552065,
        3.291047989789713,
        3.290052162095232,
        3.2897312497935314,
        3.2900735442960904,
        3.2910664857848,
        3.292696635524716
      ],
      "balanced_gain": [
        2.624607082939861,
        2.653435420679276,
        2.6828061364969438,
        2.7127292549676323,
        2.743214941114416,
        2.7742735000552208,
        2.805915376495451,
        2.8381511540569693,
        2.870991554434038,
        2.9044474363662403,
        2.9385297944187667,
        2.973249757450271,
        3.008618586839098,
        3.044647674628955,
        3.0813485412473085,
        3.1187328329736372,
        3.156812319090549,
        3.1955988886955895,
        3.235104547151702,
        3.2753414121538262,
        3.3163217093889696,
        3.3580577677669274,
        3.4005620141923765,
        3.4438469677631547,
        3.4879252335069766,
        3.53280949554076,
        3.5785125096124637,
        3.6250470950016296,
        3.672426125730348,
        3.720662521044019,
        3.7697692351208696,
        3.819759245969203,
        3.870645543461787,
        3.922441116379844,
        3.9751589385325894,
        4.028811953820042,
        4.083413060192987,
        4.138975092437844,
        4.195510803716016,
        4.253032845791935,
        4.3115537478840125,
        4.371085894072684,
        4.431641499173696,
        4.4932325828611,
        4.5558709421984,
        4.619568122308073,
        4.684335385131171,
        4.750183676159775,
        4.817123589038081,
        4.8851653279334935,
        4.9543186675794475,
        5.024592910884628,
        5.0959968438346355,
        5.1685386877306545,
        5.242226048601768,
        5.317065863603605,
        5.393064344269993,
        5.4702269164665225,
        5.548558156913567,
        5.62806172614822,
        5.708740297791701,
        5.7905954837731635,
        5.873627755502956,
        5.957836360885036,
        6.043219236870761,
        6.129772917407661,
        6.217492436599764,
        6.306371226933166,
        6.396401012425847,
        6.48757169655752,
        6.579871244549278,
        6.673285560071566,
        6.767798356253778,
        6.863391020701613,
        6.9600424743896685,
        7.057729024295305,
        7.156424209693209,
        7.256098642044591,
        7.356719838407567,
        7.458252047957293,
        7.560656072007368,
        7.663889077410754,
        7.7679044032815305,
        7.872651361085674,
        7.978075028246258,
        8.084116035479953,
        8.190710348119307,
        8.29778904165802,
        8.405278071595335,
        8.5130980385735,
        8.621163949056772,
        8.729384972242054,
        8.837664193918624,
        8.94589836829375,
        9.053977668909928,
        9.161785439884465,
        9.269197948794815,
        9.376084142887393,
        9.482305410657952,
        9.587715350972898,
        9.692159552133473,
        9.795475383579573,
        9.897491803629489,
        9.998029186942876,
        10.09689917571349,
        10.193904558965086,
        10.288839185434034,
        10.381487916368426,
        10.471626623841695,
        10.559022243038394,
        10.643432886414965,
        10.724608029491073,
        10.802288779012654,
        10.876208235339915,
        10.946091962950641,
        11.011658584667261,
        11.072620516577418,
        11.12868486384905,
        11.179554499634614,
        11.224929352653671,
        11.264507932211593,
        11.297989123637691,
        11.32507429162425,
        11.345469734211852,
        11.35888953617658,
        11.365058877688535,
        11.363717861997015,
        11.354625934739717,
        11.337566978197826,
        11.312355174921635,
        11.278841748005972,
        11.236922699314283,
        11.186547680905305,
        11.127730150018007,
        11.060558970911417,
        10.985211637313723,
        10.901969293543432,
        10.811233725800838,
        10.713546472128176,
        10.609610149044022,
        10.500312003812429,
        10.386749553935127,
        10.270257950599976,
        10.152438371529815,
        10.03518628649823,
        9.920717822044663,
        9.81159167665216,
        9.710723136567514,
        9.621385808190903,
        9.547195907192458,
        9.492073624184762,
        9.460176627508577,
        9.45580258699445,
        9.483260985226345,
        9.546719321129483,
        9.650034386262407,
        9.796584252260946,
        9.989119268464526,
        10.229649366877199,
        10.519380016311475,
        10.858701362184176,
        11.247226601893438,
        11.683868811677469,
        12.166941783736878,
        12.694270231933078,
        13.263297175951518,
        13.871180100035112,
        14.514871410002122,
        15.191181949685447,
        15.896828586517785,
        16.628468146041765,
        17.38272047024322,
        18.15618337482212,
        18.945441971676704,
        19.747074413767482,
        20.557655666958386,
        21.37376052412269,
        22.19196672532749,
        23.008858780563305,
        23.82103287272949,
        24.62510305562242,
        25.417708843818467,
        26.195524194863562,
        26.95526782617725,
        27.693714747314075,
        28.407708868298865,
        29.094176504477034,
        29.75014059061956,
        30.372735395719744,
        30.959221526088687,
        31.507000999590964,
        32.01363217164267,
        32.476844294079605,
        32.894551499463205,
        33.26486600301283,
        33.586110334150824,
        33.85682841672164,
        34.07579533389159,
        34.24202564267898,
        34.35478010576748,
        34.4135707509423,
        34.41816417219999,
        34.368583036885646,
        34.26510576338659,
        34.10826437973471,
        33.89884059087557,
        33.63786010962135,
        33.32658533501867,
        32.96650647857566,
        32.55933126356195,
        32.106973350695746,
        31.61153964224924,
        31.07531665217806,
        30.500756121597096,
        29.89046009012324,
        29.24716561718908,
        28.573729366983162,
        27.873112261648735,
        27.14836440646482,
        26.40261048383916,
        25.639035800021805,
        24.860873152264045,
        24.071390668164316,
        23.27388073210378,
        22.47165008577217,
        21.668011138805063,
        20.86627446167567,
        20.06974236517256,
        19.281703345119983,
        18.50542706597681,
        17.74415936762891,
        17.00111658698723,
        16.279478236411506,
        15.58237679988205,
        14.912883129944104,
        14.273985661605355,
        13.668561516115213,
        13.099337613527542,
        12.568840326908694,
        12.079333103638692,
        11.632743000480508,
        11.230579213386775,
        10.87384925623137,
        10.562980988197063,
        10.297760504294052,
        10.077296192006733,
        9.900017428531104,
        9.763712414010485,
        9.665604188621998,
        9.602458259780668,
        9.570710902758039,
        9.566605130399433,
        9.586321819519036,
        9.626096026341102,
        9.682312160402962,
        9.751575410676873,
        9.830759901013623,
        9.917036150610448,
        10.00788151617266,
        10.101077591570375,
        10.194698299726026,
        10.28709187251022,
        10.376859276533827,
        10.462831010535433,
        10.544043650572945,
        10.619717071076455,
        10.689232923342832,
        10.75211470046824,
        10.808009537345567,
        10.856671773960983,
        10.897948232045641,
        10.93176510856897,
        10.95811636447278,
        10.977053476483041,
        10.988676418879958,
        10.993125746687113,
        10.990575660077406,
        10.981227939311042,
        10.96530665007761,
        10.943053529160277,
        10.914723970216592,
        10.88058353845351,
        10.84090495113875,
        10.795965468385726,
        10.746044645100891,
        10.691422400881791,
        10.632377369805846,
        10.5691854964841,
        10.502118848831778,
        10.431444621400624,
        10.357424306195107,
        10.280313010639773,
        10.200358904607015,
        10.117802780561435,
        10.032877712683193,
        9.945808802498759,
        9.856812999747032,
        9.766098988810045,
        9.673867131887237,
        9.58030946109674,
        9.485609712761972,
        9.389943397580657,
        9.293477901436015,
        9.196372612086378,
        9.09877906737223,
        9.000841121060942,
        8.90269512360815,
        8.804470114172576,
        8.706288021893657,
        8.60826387398013,
        8.510506008594376,
        8.413116290950109,
        8.316190331191462,
        8.219817702759604,
        8.12408216005464,
        8.029061854476012,
        7.934829548279579,
        7.841452825457773,
        7.7489942991326535,
        7.657511814978674,
        7.56705865041236,
        7.477683709345428,
        7.389431712347217,
        7.30234338199787,
        7.216455623110307,
        7.131801698471281,
        7.04841139959875,
        6.966311212736041,
        6.885524480129572,
        6.8060715567382655,
        6.727969962541642,
        6.651234530615334,
        6.575877550893718,
        6.501908910002727,
        6.429336227350679,
        6.358164987510201,
        6.288398669090942,
        6.220038870256953,
        6.15308543106218,
        6.087536552770527,
        6.023388914236621,
        5.96063778531443,
        5.899277137724853,
        5.839299753198236,
        5.780697329046105,
        5.723460581185392,
        5.667579344658271,
        5.613042671677784,
        5.559838927210908,
        5.5079558819555405,
        5.457380802770849,
        5.4081005405249565,
        5.3601016152087935,
        5.313370298252609,
        5.267892691929498,
        5.223654805731842,
        5.180642629597026,
        5.138842203842569,
        5.098239685560569,
        5.058821411423574,
        5.020573956680223,
        4.983484190149851,
        4.947539325041332,
        4.912726965405425,
        4.879035148037699,
        4.846452379653183,
        4.81496766916018,
        4.78457055482667,
        4.755251126172241,
        4.7270000404940005,
        4.699808533815476,
        4.673668426169092,
        4.648572121096766,
        4.624512599284766,
        4.601483406275359,
        4.5794786342267875,
        4.558492897725003,
        4.538521303682862,
        4.519559415356203,
        4.501603210639941,
        4.484649034767306,
        4.468693547598223,
        4.453733665742924,
        4.439766499796365,
        4.426789287010264,
        4.414799319777567,
        4.403793870351741,
        4.3937701122697215,
        4.3847250389919825,
        4.376655380283791,
        4.369557516906801,
        4.363427394326393,
        4.358260435985167,
        4.354051456854146,
        4.350794577929594,
        4.3484831423648895,
        4.3471096339310185,
        4.3466655984958305,
        4.347141569201195,
        4.348526995967006,
        4.350810179865056
      ]
    },
    {
      "epsilon": 0.1,
      "tolerance": 1e-11,
      "t0": -7.0,
      "initial": [
        -1.7948430186460336,
        0.014557847577164813,
        1.0,
        0.0,
        0.0,
        1.0
      ],
      "first_peak_t": -1.9409114958022453,
      "inner_peak_tau": 2.7774116529991604,
      "first_peak_u": 1.807351796803082,
      "max_gain_scaled_physical_state": 69.01616086461019,
      "max_gain_balanced_input": 59.01428108111314,
      "gain_times_epsilon_to_7_over_10": 11.774897108612599,
      "max_determinant_error": 3.1811886458399385e-11,
      "pulse_profile_error_on_window": 0.20405021934971285,
      "nfev": 8713,
      "seconds": 0.03289295797003433,
      "offsets": [
        -2.0,
        -1.99,
        -1.98,
        -1.97,
        -1.96,
        -1.95,
        -1.94,
        -1.93,
        -1.92,
        -1.91,
        -1.9,
        -1.89,
        -1.88,
        -1.87,
        -1.8599999999999999,
        -1.85,
        -1.84,
        -1.83,
        -1.82,
        -1.81,
        -1.8,
        -1.79,
        -1.78,
        -1.77,
        -1.76,
        -1.75,
        -1.74,
        -1.73,
        -1.72,
        -1.71,
        -1.7,
        -1.69,
        -1.68,
        -1.67,
        -1.66,
        -1.65,
        -1.6400000000000001,
        -1.63,
        -1.62,
        -1.6099999999999999,
        -1.6,
        -1.5899999999999999,
        -1.58,
        -1.57,
        -1.56,
        -1.55,
        -1.54,
        -1.53,
        -1.52,
        -1.51,
        -1.5,
        -1.49,
        -1.48,
        -1.47,
        -1.46,
        -1.45,
        -1.44,
        -1.43,
        -1.42,
        -1.4100000000000001,
        -1.4,
        -1.3900000000000001,
        -1.38,
        -1.37,
        -1.3599999999999999,
        -1.35,
        -1.3399999999999999,
        -1.33,
        -1.3199999999999998,
        -1.31,
        -1.2999999999999998,
        -1.29,
        -1.28,
        -1.27,
        -1.26,
        -1.25,
        -1.24,
        -1.23,
        -1.22,
        -1.21,
        -1.2,
        -1.19,
        -1.18,
        -1.17,
        -1.1600000000000001,
        -1.15,
        -1.1400000000000001,
        -1.13,
        -1.12,
        -1.1099999999999999,
        -1.1,
        -1.0899999999999999,
        -1.08,
        -1.0699999999999998,
        -1.06,
        -1.0499999999999998,
        -1.04,
        -1.03,
        -1.02,
        -1.01,
        -1.0,
        -0.99,
        -0.98,
        -0.97,
        -0.96,
        -0.95,
        -0.94,
        -0.9299999999999999,
        -0.9199999999999999,
        -0.9099999999999999,
        -0.8999999999999999,
        -0.8899999999999999,
        -0.8799999999999999,
        -0.8699999999999999,
        -0.8599999999999999,
        -0.8499999999999999,
        -0.8400000000000001,
        -0.8300000000000001,
        -0.8200000000000001,
        -0.81,
        -0.8,
        -0.79,
        -0.78,
        -0.77,
        -0.76,
        -0.75,
        -0.74,
        -0.73,
        -0.72,
        -0.71,
        -0.7,
        -0.69,
        -0.6799999999999999,
        -0.6699999999999999,
        -0.6599999999999999,
        -0.6499999999999999,
        -0.6399999999999999,
        -0.6299999999999999,
        -0.6199999999999999,
        -0.6099999999999999,
        -0.5999999999999999,
        -0.5900000000000001,
        -0.5800000000000001,
        -0.5700000000000001,
        -0.56,
        -0.55,
        -0.54,
        -0.53,
        -0.52,
        -0.51,
        -0.5,
        -0.49,
        -0.48,
        -0.47,
        -0.45999999999999996,
        -0.44999999999999996,
        -0.43999999999999995,
        -0.42999999999999994,
        -0.41999999999999993,
        -0.4099999999999999,
        -0.3999999999999999,
        -0.3899999999999999,
        -0.3799999999999999,
        -0.3699999999999999,
        -0.3599999999999999,
        -0.34999999999999987,
        -0.33999999999999986,
        -0.33000000000000007,
        -0.32000000000000006,
        -0.31000000000000005,
        -0.30000000000000004,
        -0.29000000000000004,
        -0.28,
        -0.27,
        -0.26,
        -0.25,
        -0.24,
        -0.22999999999999998,
        -0.21999999999999997,
        -0.20999999999999996,
        -0.19999999999999996,
        -0.18999999999999995,
        -0.17999999999999994,
        -0.16999999999999993,
        -0.15999999999999992,
        -0.1499999999999999,
        -0.1399999999999999,
        -0.1299999999999999,
        -0.11999999999999988,
        -0.10999999999999988,
        -0.09999999999999987,
        -0.08999999999999986,
        -0.08000000000000007,
        -0.07000000000000006,
        -0.06000000000000005,
        -0.050000000000000044,
        -0.040000000000000036,
        -0.030000000000000027,
        -0.020000000000000018,
        -0.010000000000000009,
        0.0,
        0.010000000000000231,
        0.020000000000000018,
        0.03000000000000025,
        0.040000000000000036,
        0.04999999999999982,
        0.06000000000000005,
        0.06999999999999984,
        0.08000000000000007,
        0.08999999999999986,
        0.10000000000000009,
        0.10999999999999988,
        0.1200000000000001,
        0.1299999999999999,
        0.14000000000000012,
        0.1499999999999999,
        0.16000000000000014,
        0.16999999999999993,
        0.18000000000000016,
        0.18999999999999995,
        0.20000000000000018,
        0.20999999999999996,
        0.2200000000000002,
        0.22999999999999998,
        0.2400000000000002,
        0.25,
        0.26000000000000023,
        0.27,
        0.28000000000000025,
        0.29000000000000004,
        0.30000000000000027,
        0.31000000000000005,
        0.31999999999999984,
        0.33000000000000007,
        0.33999999999999986,
        0.3500000000000001,
        0.3599999999999999,
        0.3700000000000001,
        0.3799999999999999,
        0.3900000000000001,
        0.3999999999999999,
        0.41000000000000014,
        0.41999999999999993,
        0.43000000000000016,
        0.43999999999999995,
        0.4500000000000002,
        0.45999999999999996,
        0.4700000000000002,
        0.48,
        0.4900000000000002,
        0.5,
        0.5100000000000002,
        0.52,
        0.5300000000000002,
        0.54,
        0.5500000000000003,
        0.56,
        0.5699999999999998,
        0.5800000000000001,
        0.5899999999999999,
        0.6000000000000001,
        0.6099999999999999,
        0.6200000000000001,
        0.6299999999999999,
        0.6400000000000001,
        0.6499999999999999,
        0.6600000000000001,
        0.6699999999999999,
        0.6800000000000002,
        0.69,
        0.7000000000000002,
        0.71,
        0.7200000000000002,
        0.73,
        0.7400000000000002,
        0.75,
        0.7600000000000002,
        0.77,
        0.7800000000000002,
        0.79,
        0.8000000000000003,
        0.81,
        0.8199999999999998,
        0.8300000000000001,
        0.8399999999999999,
        0.8500000000000001,
        0.8599999999999999,
        0.8700000000000001,
        0.8799999999999999,
        0.8900000000000001,
        0.8999999999999999,
        0.9100000000000001,
        0.9199999999999999,
        0.9300000000000002,
        0.94,
        0.9500000000000002,
        0.96,
        0.9700000000000002,
        0.98,
        0.9900000000000002,
        1.0,
        1.0100000000000002,
        1.02,
        1.0300000000000002,
        1.04,
        1.0500000000000003,
        1.06,
        1.0700000000000003,
        1.08,
        1.0899999999999999,
        1.1,
        1.1099999999999999,
        1.12,
        1.13,
        1.1400000000000001,
        1.15,
        1.1600000000000001,
        1.17,
        1.1800000000000002,
        1.19,
        1.2000000000000002,
        1.21,
        1.2200000000000002,
        1.23,
        1.2400000000000002,
        1.25,
        1.2600000000000002,
        1.27,
        1.2800000000000002,
        1.29,
        1.3000000000000003,
        1.31,
        1.3200000000000003,
        1.33,
        1.3399999999999999,
        1.35,
        1.3599999999999999,
        1.37,
        1.38,
        1.3900000000000001,
        1.4,
        1.4100000000000001,
        1.42,
        1.4300000000000002,
        1.44,
        1.4500000000000002,
        1.46,
        1.4700000000000002,
        1.48,
        1.4900000000000002,
        1.5,
        1.5100000000000002,
        1.52,
        1.5300000000000002,
        1.54,
        1.5500000000000003,
        1.56,
        1.5700000000000003,
        1.58,
        1.5899999999999999,
        1.6,
        1.6099999999999999,
        1.62,
        1.63,
        1.6400000000000001,
        1.65,
        1.6600000000000001,
        1.67,
        1.6800000000000002,
        1.69,
        1.7000000000000002,
        1.71,
        1.7200000000000002,
        1.73,
        1.7400000000000002,
        1.75,
        1.7600000000000002,
        1.77,
        1.7800000000000002,
        1.79,
        1.8000000000000003,
        1.81,
        1.8200000000000003,
        1.83,
        1.8399999999999999,
        1.85,
        1.8599999999999999,
        1.87,
        1.88,
        1.8900000000000001,
        1.9,
        1.9100000000000001,
        1.92,
        1.9300000000000002,
        1.94,
        1.9500000000000002,
        1.96,
        1.9700000000000002,
        1.98,
        1.9900000000000002,
        2.0
      ],
      "u": [
        -0.3344050390174076,
        -0.3309454253173494,
        -0.32744938086555847,
        -0.32391635210405645,
        -0.32034577579297635,
        -0.31673707883552155,
        -0.3130896781004172,
        -0.30940298024180785,
        -0.3056763815166163,
        -0.30190926759931797,
        -0.2981010133941324,
        -0.2942509828445863,
        -0.2903585287404625,
        -0.2864229925220901,
        -0.2824437040819764,
        -0.2784199815637674,
        -0.27435113116142545,
        -0.2702364469140835,
        -0.26607521049744753,
        -0.2618666910148217,
        -0.2576101447854434,
        -0.2533048151309395,
        -0.24894993215997685,
        -0.24454471255113042,
        -0.2400883593340591,
        -0.2355800616690108,
        -0.2310189946247332,
        -0.22640431895505356,
        -0.22173518087628044,
        -0.21701071184158682,
        -0.21223002831551616,
        -0.20739223154804493,
        -0.20249640734854232,
        -0.19754162585993382,
        -0.19252694133327916,
        -0.1874513919029122,
        -0.18231399936237092,
        -0.17711376894143965,
        -0.17184968908644152,
        -0.1665207312413428,
        -0.16112584963182247,
        -0.1556639810522282,
        -0.15013404465629893,
        -0.14453494175218917,
        -0.1388655556022367,
        -0.1331247512278316,
        -0.12731137521979133,
        -0.12142425555488875,
        -0.11546220142235003,
        -0.10942400305645977,
        -0.10330843157833336,
        -0.09711423884772187,
        -0.09084015732591857,
        -0.08448489995080614,
        -0.0780471600248435,
        -0.07152561111671242,
        -0.06491890697744893,
        -0.058225681474504826,
        -0.05144454854492654,
        -0.04457410216532412,
        -0.03761291634390598,
        -0.03055954513498005,
        -0.023412522678243078,
        -0.016170363264204075,
        -0.008831561427023751,
        -0.0013945920661599248,
        0.006142089398648419,
        0.01378004683540281,
        0.021520863175334512,
        0.029366140147458617,
        0.03731749797139166,
        0.04537657500466296,
        0.05354502734241646,
        0.061824528367280265,
        0.0702167682472722,
        0.0787234533740048,
        0.08734630573723018,
        0.09608706224034246,
        0.10494747394521567,
        0.11392930524432031,
        0.12303433295497876,
        0.13226434533238363,
        0.14162114099811196,
        0.1511065277802838,
        0.16072232145035834,
        0.17047034436202177,
        0.18035242398489035,
        0.19037039132465486,
        0.20052607922308008,
        0.21082132053201316,
        0.22125794615678718,
        0.23183778296440966,
        0.24256265154754067,
        0.2534343638239543,
        0.26445472048885743,
        0.2756255082959953,
        0.2869484971639649,
        0.29842543709637737,
        0.31005805490984195,
        0.3218480507639027,
        0.3337970944871978,
        0.34590682168420916,
        0.35817882959952424,
        0.37061467276625026,
        0.38321585840365974,
        0.3959838415628201,
        0.40892002000419,
        0.42202572880153916,
        0.43530223466688445,
        0.44875072999092336,
        0.462372326593658,
        0.4761680491515509,
        0.4901388282870289,
        0.5042854933859324,
        0.5186087650530983,
        0.53310924723582,
        0.5477874190042911,
        0.5626436259863941,
        0.5776780714505159,
        0.5928908070249358,
        0.6082817230681964,
        0.623850538676947,
        0.6395967913355661,
        0.6555198262114128,
        0.6716187851004469,
        0.6878925950242537,
        0.7043399564940152,
        0.7209593314480898,
        0.7377489308774268,
        0.75470670215678,
        0.7718303160994213,
        0.7891171537588617,
        0.8065642930049974,
        0.8241684949033409,
        0.8419261899332656,
        0.8598334640822186,
        0.877886044860392,
        0.8960792872828595,
        0.9144081598720895,
        0.9328672307396279,
        0.9514506538082935,
        0.9701521552457969,
        0.9889650201822735,
        1.0078820797932009,
        1.0268956988319773,
        1.0459977637047186,
        1.0651796711835075,
        1.0844323178607003,
        1.103746090454128,
        1.1231108570719315,
        1.142515959560457,
        1.161950207051643,
        1.1814018708385827,
        1.200858680713747,
        1.2203078228864195,
        1.2397359396308447,
        1.2591291307861292,
        1.2784729572406137,
        1.2977524465528396,
        1.3169521008072569,
        1.336055906852255,
        1.3550473490351604,
        1.3739094245381867,
        1.3926246614358262,
        1.4111751395424705,
        1.4295425141534788,
        1.4477080427290117,
        1.4656526145785893,
        1.4833567835826227,
        1.500800803945337,
        1.517964668992138,
        1.5348281529598542,
        1.5513708557413064,
        1.5675722504819343,
        1.5834117339354201,
        1.5988686794296945,
        1.6139224922846995,
        1.6285526674824211,
        1.6427388493666244,
        1.6564608931221432,
        1.6696989277519434,
        1.6824334202490043,
        1.6946452406287413,
        1.7063157274721947,
        1.7174267536056909,
        1.7279607915209276,
        1.737900978140768,
        1.7472311784999939,
        1.7559360479390689,
        1.7640010923568243,
        1.7714127261238866,
        1.7781583272302093,
        1.78422628925242,
        1.7896060697760972,
        1.7942882348430023,
        1.7982644991666037,
        1.8015277617098007,
        1.804072136407822,
        1.8058929777337345,
        1.8069869009426296,
        1.807351796803082,
        1.8069868407057923,
        1.8058924960597966,
        1.804070511967269,
        1.801523915181982,
        1.7982569964243458,
        1.79427529115868,
        1.7895855550175093,
        1.7841957340116148,
        1.7781149298535757,
        1.7713533605925473,
        1.7639223169301008,
        1.7558341145165952,
        1.7471020426175141,
        1.7377403095414345,
        1.7277639852125348,
        1.7171889413293835,
        1.706031789495668,
        1.6943098178017584,
        1.682040926227165,
        1.6692435613210463,
        1.6559366505409443,
        1.6421395366613205,
        1.627871912625327,
        1.6131537571901833,
        1.5980052717094726,
        1.5824468183556444,
        1.5664988600759224,
        1.5501819025300265,
        1.53351643824327,
        1.5165228931738364,
        1.4992215758683602,
        1.4816326293428461,
        1.463775985810263,
        1.4456713243362005,
        1.4273380314930422,
        1.4087951650376151,
        1.3900614206371567,
        1.371155101625646,
        1.352094091772711,
        1.3328958310065848,
        1.3135772940385801,
        1.2941549718035021,
        1.27464485563208,
        1.255062424049827,
        1.2354226320921606,
        1.2157399030198075,
        1.196028122306616,
        1.1763006337784325,
        1.1565702377603608,
        1.136849191110442,
        1.1171492089971127,
        1.0974814682923595,
        1.0778566124485598,
        1.058284757722642,
        1.0387755006324835,
        1.019337926511824,
        0.9999806190479903,
        0.9807116706974637,
        0.9615386938594573,
        0.9424688327012657,
        0.9235087755531481,
        0.9046647677650741,
        0.8859426249462793,
        0.8673477465037877,
        0.8488851294052977,
        0.8305593820971554,
        0.8123747385121703,
        0.7943350721098297,
        0.7764439098932409,
        0.7587044463558674,
        0.7411195573130512,
        0.7236918135793872,
        0.706423494456674,
        0.6893166010013773,
        0.6723728690448275,
        0.655593781941993,
        0.6389805830297955,
        0.6225342877763614,
        0.6062556956086357,
        0.5901454014060776,
        0.5742038066512413,
        0.5584311302320473,
        0.5428274188892842,
        0.5273925573071008,
        0.5121262778468929,
        0.49702816992259286,
        0.4820976890204103,
        0.4673341653680272,
        0.45273681225347157,
        0.4383047340002499,
        0.42403693360721617,
        0.4099323200563093,
        0.3959897152950348,
        0.382207860904063,
        0.36858542446044884,
        0.3551210055959734,
        0.3418131417650755,
        0.32866031373338456,
        0.31566095079501705,
        0.3028134357222312,
        0.2901161094585547,
        0.27756727556793315,
        0.26516520445263014,
        0.2529081373506748,
        0.24079429009048456,
        0.22882185665068258,
        0.21698901252411806,
        0.20529391788371487,
        0.1937347205637109,
        0.18230955886375627,
        0.1710165641863667,
        0.1598538635180624,
        0.14881958175977367,
        0.13791184389378133,
        0.12712877703095019,
        0.11646851231956293,
        0.10592918672923698,
        0.09550894471430542,
        0.08520593976391957,
        0.07501833584645434,
        0.06494430875594365,
        0.05498204735870907,
        0.04512975474237493,
        0.0353856492904957,
        0.0257479656699404,
        0.016214955742068174,
        0.006784889400654262,
        -0.0025439446582905534,
        -0.011773238229528124,
        -0.02090466295127822,
        -0.02993986972163218,
        -0.038880488162028194,
        -0.047728126133425794,
        -0.056484369299887566,
        -0.06515078073714452,
        -0.07372890058286513,
        -0.08222024572520385,
        -0.09062630952675862,
        -0.098948561586521,
        -0.10718844753100165,
        -0.11534738883547759,
        -0.12342678267332231,
        -0.13142800179165173,
        -0.13935239441122674,
        -0.14720128414846273,
        -0.15497596995732843,
        -0.16267772609218292,
        -0.17030780208890958,
        -0.17786742276105033,
        -0.1853577882121287,
        -0.1927800738622542,
        -0.2001354304880248,
        -0.20742498427442074,
        -0.21464983687732286,
        -0.22181106549590313,
        -0.22890972295649545,
        -0.23594683780294362,
        -0.24292341439549583,
        -0.2498404330167991,
        -0.2566988499846175,
        -0.2634995977705582,
        -0.2702435851240215,
        -0.2769316972005928,
        -0.2835647956952839,
        -0.2901437189806604,
        -0.29666928224715877,
        -0.30314227764733415,
        -0.30956347444296056,
        -0.31593361915493695,
        -0.3222534357155846,
        -0.32852362562292536,
        -0.3347448680965425,
        -0.3409178202357281,
        -0.34704311717959774,
        -0.3531213722677166,
        -0.3591531772024958,
        -0.36513910221276663,
        -0.3710796962186221,
        -0.3769754869973461,
        -0.38282698135026233,
        -0.3886346652703329,
        -0.3943990041107125,
        -0.40012044275537373,
        -0.40579940578939006,
        -0.4114362976707896,
        -0.41703150290324736,
        -0.4225853862100147,
        -0.42809829270903743,
        -0.4335705480892672,
        -0.439002458788089,
        -0.44439431216986813,
        -0.4497463767056929,
        -0.45505890215612904,
        -0.4603321197541498,
        -0.46556624238999383,
        -0.4707614647980668,
        -0.47591796374575474,
        -0.4810358982242793,
        -0.4861154096416818,
        -0.491156622017949
      ],
      "gain": [
        4.6831889778773,
        4.740362087069066,
        4.798646527210357,
        4.858060691849571,
        4.918623263979527,
        4.980353218217191,
        5.043269822702556,
        5.10739264069107,
        5.172741531812637,
        5.239336652970933,
        5.30719845885569,
        5.376347702041169,
        5.446805432642828,
        5.518592997504968,
        5.5917320388912986,
        5.666244492647786,
        5.7421525855082844,
        5.819478831930418,
        5.898246030393965,
        5.978477258761367,
        6.060195868910628,
        6.143425480514219,
        6.2281899739069235,
        6.314513481986134,
        6.402420381086546,
        6.491935280772106,
        6.583083012486981,
        6.675888616979846,
        6.770377330185867,
        6.866574567946981,
        6.964505909156377,
        7.064197077299714,
        7.165673920305405,
        7.268962388586604,
        7.374088511172365,
        7.481078369826601,
        7.589958071051467,
        7.700753715852794,
        7.813491366913292,
        7.928197013374403,
        8.044896532893564,
        8.163615650843763,
        8.284379896480427,
        8.407214555893761,
        8.532144621580775,
        8.659194738473317,
        8.788389146257783,
        8.919751617793244,
        9.053305393019581,
        9.189073108709072,
        9.327076723568435,
        9.467337438403314,
        9.609875611115706,
        9.754710666252114,
        9.901860998854508,
        10.051343872369625,
        10.203175310371657,
        10.357369981527489,
        10.513941077486006,
        10.672900183858939,
        10.834257143438425,
        10.998019911474916,
        11.164194402587341,
        11.332784328980082,
        11.503791029648582,
        11.677213290259246,
        11.853047153037956,
        12.031285716090231,
        12.211918922568833,
        12.394933338544693,
        12.580311919403263,
        12.76803376426655,
        12.958073858112497,
        13.150402801276417,
        13.344986526038843,
        13.54178599948838,
        13.740756912280899,
        13.94184935379707,
        14.145007472581177,
        14.350169122002287,
        14.557265490848359,
        14.766220718778513,
        14.976951496604105,
        15.189366651374327,
        15.403366715541615,
        15.618843481177658,
        15.835679539303905,
        16.053747804435734,
        16.27291102475635,
        16.493021278642463,
        16.713919458463597,
        16.935434742695556,
        17.157384057357813,
        17.37957152782427,
        17.601787923775326,
        17.823810098771276,
        18.045400426896503,
        18.26630623922555,
        18.486259263673798,
        18.704975072117424,
        18.922152539020594,
        19.137473316290972,
        19.35060133078131,
        19.561182310232788,
        19.768843346157045,
        19.97319250128007,
        20.173818471132904,
        20.37029031126707,
        20.562157242580867,
        20.74894854839523,
        20.93017357826007,
        21.105321877242748,
        21.273863463310278,
        21.43524927024758,
        21.588911786916118,
        21.734265919972003,
        21.870710114035482,
        21.997627766964964,
        22.114388982792985,
        22.220352712234163,
        22.31486933529987,
        22.397283750416296,
        22.466939042290587,
        22.5231808121078,
        22.565362265335203,
        22.592850166705112,
        22.6050317886345,
        22.601322998051835,
        22.581177648447635,
        22.54409846970648,
        22.489649676236485,
        22.417471546536092,
        22.327297263690717,
        22.21897234434303,
        22.092477025472512,
        21.94795201747493,
        21.785728068234818,
        21.606359806794305,
        21.410664336867534,
        21.199765015602328,
        20.975140752631717,
        20.738680972726794,
        20.49274604576993,
        20.240232446996473,
        19.984641086890523,
        19.730146064673235,
        19.481659476384554,
        19.244885819356583,
        19.026357055449953,
        18.83343678273419,
        18.674279780206284,
        18.557732329721862,
        18.49316042284921,
        18.49019849978301,
        18.558421492158207,
        18.706957079816686,
        18.944070616706348,
        19.276767641136793,
        19.71046318065763,
        20.248759921166346,
        20.8933594378961,
        21.64410706703751,
        22.49914887572652,
        23.45516472744434,
        24.50763721591035,
        25.651120959773174,
        26.879486702885206,
        28.18612590373724,
        29.56411116044713,
        31.006314606290474,
        32.50549028620615,
        34.05432803199897,
        35.645486353319185,
        37.27161096960719,
        38.92534442798202,
        40.5993309897807,
        42.28621987918394,
        43.97866905065956,
        45.669350920901955,
        47.35096095479002,
        49.01622958968629,
        50.65793768596959,
        52.26893546808318,
        53.8421647823941,
        55.37068436997627,
        56.84769779374617,
        58.2665835752384,
        59.62092708829693,
        60.90455370323222,
        62.11156267488196,
        63.23636124992516,
        64.27369847154849,
        65.2186981678584,
        66.06689062406548,
        66.81424244590713,
        67.45718418032651,
        67.99263525230047,
        68.41802585675507,
        68.73131545295047,
        68.93100759554545,
        69.01616086461019,
        68.98639573206489,
        68.8418972517578,
        68.58341353954178,
        68.21225005901566,
        67.73025980153216,
        67.13982950581405,
        66.44386213630638,
        65.64575585867772,
        64.74937986588503,
        63.75904738350215,
        62.679486282128344,
        61.51580772066302,
        60.273473295074886,
        58.9582611822244,
        57.576231773975394,
        56.13369331750348,
        54.63716806517535,
        53.09335943982315,
        51.509120695321755,
        49.891425529271366,
        48.24734107292941,
        46.58400362188496,
        44.908597403861656,
        43.22833658903112,
        41.55045060052245,
        39.882172633311725,
        38.230730995787084,
        36.60334261190793,
        35.00720753459916,
        33.44950276927725,
        31.937372959859044,
        30.477914592754043,
        29.078149374051346,
        27.74498138221175,
        26.48513176865168,
        25.30504445402411,
        24.210757034801762,
        23.20773352033105,
        22.3006602120899,
        21.493213177739772,
        20.787814846726526,
        20.18540649688527,
        19.685269983342028,
        19.28493267192617,
        18.98018191890256,
        18.765199876580706,
        18.632809409642512,
        18.57480316947365,
        18.582315852860177,
        18.646197226397987,
        18.75734991572604,
        18.907007862254677,
        19.086944562803257,
        19.28961144509383,
        19.508214360955257,
        19.736740049895438,
        19.969945315829786,
        20.203320636160136,
        20.433037936895378,
        20.65589002453773,
        20.86922708930072,
        21.07089393328653,
        21.25917023119658,
        21.432715134664903,
        21.590516839197743,
        21.731847274730097,
        21.856221790449293,
        21.96336353846556,
        22.053172172588596,
        22.125696446929513,
        22.18111029820837,
        22.219692015445652,
        22.241806130699384,
        22.247887698668894,
        22.238428668712768,
        22.21396608641776,
        22.175071893988243,
        22.122344126908487,
        22.056399330372113,
        21.97786604134241,
        21.887379201880155,
        21.78557538680715,
        21.67308874346768,
        21.55054755451554,
        21.41857134586588,
        21.277768471536074,
        21.128734115779345,
        20.97204865996457,
        20.808276368186057,
        20.637964351158786,
        20.461641772567628,
        20.27981926644372,
        20.092988537788724,
        19.901622122049815,
        19.706173281357355,
        19.507076018809,
        19.304745193747404,
        19.099576722699442,
        18.891947853342057,
        18.682217499091628,
        18.47072662442094,
        18.257798671918735,
        18.043740022847796,
        17.828840483661445,
        17.613373793296955,
        17.397598145223572,
        17.1817567192164,
        16.96607821945543,
        16.75077741467398,
        16.53605567754457,
        16.322101520762526,
        16.1090911275243,
        15.897188874237473,
        15.686547843601748,
        15.477310327438305,
        15.269608317658225,
        15.063563984524029,
        14.859290141352302,
        14.656890695258104,
        14.456461083648204,
        14.258088696258811,
        14.06185328208778,
        13.867827341093971,
        13.676076501713336,
        13.486659883270887,
        13.29963044376792,
        13.115035313195516,
        12.932916112734535,
        12.753309260240103,
        12.576246262270086,
        12.401753992371196,
        12.229854957164612,
        12.060567549844409,
        11.893906291681809,
        11.729882061911894,
        11.568502316483986,
        11.409771296183365,
        11.253690224583249,
        11.10025749575894,
        10.949468852869497,
        10.801317557714738,
        10.655794551673726,
        10.51288860843787,
        10.372586478961951,
        10.234873029078583,
        10.099731370221422,
        9.967142983360183,
        9.837087836636186,
        9.709544497278332,
        9.584490237844141,
        9.461901137215053,
        9.341752176637621,
        9.22401733113896,
        9.108669656643286,
        8.995681373049237,
        8.88502394326195,
        8.776668148883315,
        8.670584162481477,
        8.566741616740467,
        8.465109670676625,
        8.365657073119275,
        8.2683522236532,
        8.173163231214666,
        8.080057970412184,
        7.989004135655747,
        7.899969293454159,
        7.812920932770262,
        7.727826513621673,
        7.644653513991364,
        7.563369475131264,
        7.483942045336158,
        7.406339022258971,
        7.330528393744689,
        7.256478377218035,
        7.184157457765353,
        7.11353442479893,
        7.044578407364634,
        6.977258908076564,
        6.911545835672945,
        6.847409536183769,
        6.784820822697546,
        6.723751003690409,
        6.6641719098142485,
        6.606055919249227,
        6.5493759814655395,
        6.494105639391317,
        6.440219049930355,
        6.387691002777966,
        6.336496937483865,
        6.2866129587124835,
        6.238015849651419,
        6.190683083515829,
        6.144592833036972,
        6.099723977973397,
        6.0560561105455015,
        6.013569538740954,
        5.972245287456438,
        5.932065097429676,
        5.893011421923552,
        5.855067421130416
      ],
      "balanced_gain": [
        4.026427698898363,
        4.0764917598151165,
        4.1274615872047455,
        4.179353566632883,
        4.232184339411152,
        4.285970803808576,
        4.3407301160355205,
        4.3964796909787145,
        4.453237202664774,
        4.5110205844302955,
        4.56984802877564,
        4.629737986880116,
        4.6907091677550685,
        4.7527805370122005,
        4.815971315223563,
        4.880300975847489,
        4.945789242434399,
        5.012456085450763,
        5.080321718663641,
        5.149406594736931,
        5.2197314002240915,
        5.291317049848278,
        5.364184680021011,
        5.4383556415510865,
        5.513851491494082,
        5.590693984093658,
        5.668905060764846,
        5.748506839045913,
        5.829521600246518,
        5.911971776121804,
        5.995879934215087,
        6.081268761845773,
        6.168161048667782,
        6.256579667697627,
        6.346547554724206,
        6.438087686013323,
        6.531223054218401,
        6.625976642392414,
        6.722371395796391,
        6.820430191678011,
        6.920175806733868,
        7.021630882140941,
        7.124817886007576,
        7.2297590730879575,
        7.336476441617744,
        7.444991687130694,
        7.555326153115202,
        7.667500778345284,
        7.781536040363567,
        7.897451895420336,
        8.015267714445558,
        8.135002214806567,
        8.256673387655066,
        8.380298420621342,
        8.505893615643151,
        8.63347430171964,
        8.763054742380335,
        8.894648037379673,
        9.028266018344002,
        9.163919138514906,
        9.301616355855407,
        9.441365009368079,
        9.583170688257887,
        9.727037093660616,
        9.872965892663812,
        10.020956564350511,
        10.171006237294904,
        10.323109518014835,
        10.477258310737207,
        10.63344162749478,
        10.791645388401268,
        10.951852211675737,
        11.114041193133689,
        11.278187674873617,
        11.44426300290418,
        11.612234273015291,
        11.782064064566901,
        11.953710162623464,
        12.127125267474796,
        12.302256691490168,
        12.479046043054794,
        12.657428897521353,
        12.837334455147726,
        13.018685185996018,
        13.201396461167233,
        13.385376171198159,
        13.570524331669526,
        13.75673267610373,
        13.94388423650134,
        14.131852912126796,
        14.320503027324165,
        14.509688879244262,
        14.699254276336976,
        14.88903206849464,
        15.078843671204494,
        15.268498584962373,
        15.457793912028269,
        15.6465138728609,
        15.834429325261851,
        16.02129728953307,
        16.20686048325128,
        16.39084686967281,
        16.572969225231752,
        16.752924731059778,
        16.93039459576395,
        17.105043715944472,
        17.276520382608368,
        17.44445604325168,
        17.6084651302388,
        17.768144967085835,
        17.92307576539493,
        18.07282072840132,
        18.216926280390396,
        18.3549224368097,
        18.486323341310904,
        18.61062799279353,
        18.72732119138277,
        18.83587473538548,
        18.935748905438583,
        19.02639427832801,
        19.107253916881934,
        19.177765990742866,
        19.237366889497217,
        19.285494899297433,
        19.321594524066438,
        19.34512154455031,
        19.355548922707797,
        19.352373674878148,
        19.335124855808427,
        19.303372817606142,
        19.25673993158452,
        19.19491298890138,
        19.117657527080237,
        19.024834362240934,
        18.91641864296119,
        18.792521775753,
        18.653416604008076,
        18.499566244094638,
        18.33165698573184,
        18.15063563690394,
        17.957751611859354,
        17.754603902388816,
        17.543192789531574,
        17.325975699658926,
        17.105925915430394,
        16.886591849713497,
        16.672153212123614,
        16.467468614321746,
        16.27810702959265,
        16.110353254644554,
        15.971175586349943,
        15.868143083762194,
        15.809281101384865,
        15.802858368172924,
        15.857107443590948,
        15.979892491948416,
        16.178351810951913,
        16.45855358951828,
        16.82520751454244,
        17.281469126220056,
        17.82885866794171,
        18.467295784365515,
        19.195232067645705,
        20.009850590261937,
        20.907297575621318,
        21.88291522811197,
        22.931453285513808,
        24.04724661620537,
        25.224354628990646,
        26.456664226039774,
        27.73796145148118,
        29.061978335874503,
        30.422421457625234,
        31.812987978067554,
        33.22737388458739,
        34.65927807998932,
        36.10240500868704,
        37.550467695690415,
        38.99719245575547,
        40.43632604672511,
        41.86164568916617,
        43.266972117259286,
        44.64618563230977,
        45.99324501078988,
        47.302209008330344,
        48.56726015045644,
        49.7827304286419,
        50.943128513395685,
        52.043168050096696,
        53.07779660332166,
        54.04222479994041,
        54.93195522371345,
        55.74281062128066,
        56.47096099109711,
        57.11294913334604,
        57.66571428882623,
        58.12661348887668,
        58.493440306733824,
        58.76444070801542,
        58.93832577221515,
        59.01428108111314,
        58.991972634298236,
        58.871549194526054,
        58.65364103330951,
        58.33935508930643,
        57.930266614436015,
        57.428407431182144,
        56.83625098764918,
        56.15669441341928,
        55.39303787763963,
        54.548961529601925,
        53.62850038687506,
        52.63601753256409,
        51.57617602676563,
        50.45390995002738,
        49.27439500143231,
        48.04301909159398,
        46.76535336003841,
        45.44712404857809,
        44.09418563998798,
        42.712495651625495,
        41.30809144655102,
        39.88706937221609,
        38.45556647974429,
        37.01974499966298,
        35.58577962480802,
        34.15984752504583,
        32.74812076999067,
        31.356760603634058,
        29.991912604075598,
        28.65970129781997,
        27.366222170293895,
        26.117528260170197,
        24.9196076837801,
        23.77834754812512,
        22.69947900737289,
        21.688497931582315,
        20.750556278200342,
        19.890321243603236,
        19.111803171625073,
        18.418159157100085,
        17.811486896489185,
        17.292631153848507,
        16.861030878530737,
        16.514635745454537,
        16.249914735806406,
        16.061966479287328,
        15.944724286370528,
        15.891232850551427,
        15.89396313855579,
        15.945129541816955,
        16.036978469492507,
        16.162027458551744,
        16.31324504389545,
        16.484171248256928,
        16.668985168379226,
        16.862529566670002,
        17.060303251322676,
        17.258431236467292,
        17.45362102839732,
        17.64311149214187,
        17.82461898547344,
        17.99628393935416,
        18.156619905261852,
        18.3044662286292,
        18.438944906981558,
        18.559421792114385,
        18.665472041211917,
        18.756849575049394,
        18.833460222371613,
        18.895338200009885,
        18.942625575780085,
        18.975554376887587,
        18.994431031366563,
        18.999622858742867,
        18.99154635631407,
        18.97065705595699,
        18.937440753737075,
        18.89240593864347,
        18.83607726903079,
        18.768989964490213,
        18.69168499780858,
        18.60470498661378,
        18.508590696908232,
        18.403878081987486,
        18.29109578986416,
        18.17076308054767,
        18.04338810198282,
        17.90946647950584,
        17.76948017928636,
        17.623896611009275,
        17.473167939014846,
        17.317730574898366,
        17.158004827705707,
        16.994394690764093,
        16.827287746175354,
        16.65705517089063,
        16.48405182971737,
        16.308616442088177,
        16.131071811732447,
        15.95172510859927,
        15.770868194525884,
        15.588777984929413,
        15.405716839438156,
        15.221932974984899,
        15.037660896902329,
        14.853121842845844,
        14.668524235220694,
        14.484064139183667,
        14.299925722545197,
        14.116281715149377,
        13.933293865543769,
        13.751113392954919,
        13.569881432707364,
        13.389729473482578,
        13.210779785873408,
        13.033145840847705,
        12.856932717388338,
        12.682237498572531,
        12.509149655740572,
        12.337751420495952,
        12.168118144355251,
        12.000318645486653,
        11.834415542422885,
        11.670465575639545,
        11.508519916208394,
        11.348624461931502,
        11.190820121082066,
        11.035143084057067,
        10.881625083279744,
        10.730293641572104,
        10.581172308752805,
        10.434280887776202,
        10.289635650083017,
        10.147249540670153,
        10.007132373202555,
        9.869291015580275,
        9.733729566396661,
        9.600449522682538,
        9.469449938882619,
        9.34072757801138,
        9.214277055085498,
        9.09009097318485,
        8.968160052500453,
        8.848473252737044,
        8.731017889257027,
        8.615779743352904,
        8.502743166743855,
        8.391891180721423,
        8.28320557044665,
        8.17666697444579,
        8.072254969678912,
        7.9699481524392,
        7.869724215371768,
        7.771560020899592,
        7.675431671286737,
        7.581314575343313,
        7.4891835123795065,
        7.399012693350636,
        7.310775819457559,
        7.224446138369527,
        7.139996498245217,
        7.057399399727379,
        6.976627046080882,
        6.8976513915408,
        6.820444187947775,
        6.744977029980885,
        6.671221398899048,
        6.599148704953794,
        6.528730328530951,
        6.459937660094168,
        6.392742138997327,
        6.327115291226784,
        6.263028766053957,
        6.200454371627535,
        6.13936410962268,
        6.079730208850532,
        6.0215251578764315,
        5.964721736629686,
        5.909293046995834,
        5.855212542378788,
        5.802454056216852,
        5.75099182941559,
        5.7008005366038095,
        5.651855311295425,
        5.604131769818561,
        5.557606034001895,
        5.512254752562405,
        5.468055121142559,
        5.424984900945135,
        5.383022435914677,
        5.342146668414309,
        5.3023371533439265,
        5.263574070594274,
        5.225838235859633,
        5.189111109713248,
        5.1533748048892205,
        5.118612091729131,
        5.084806401741344,
        5.051941829226862,
        5.02000313093012
      ]
    },
    {
      "epsilon": 0.05,
      "tolerance": 1e-11,
      "t0": -7.0,
      "initial": [
        -1.7948348609537783,
        0.0072791150535807415,
        1.0,
        0.0,
        0.0,
        1.0
      ],
      "first_peak_t": -2.1263696203533895,
      "inner_peak_tau": 2.7983847773728905,
      "first_peak_u": 1.8414892466095714,
      "max_gain_scaled_physical_state": 175.1856262765167,
      "max_gain_balanced_input": 99.25967480270384,
      "gain_times_epsilon_to_7_over_10": 12.191351445582022,
      "max_determinant_error": 4.1386449822766735e-11,
      "pulse_profile_error_on_window": 0.11494608076788781,
      "nfev": 15919,
      "seconds": 0.0581455830251798,
      "offsets": [
        -2.0,
        -1.99,
        -1.98,
        -1.97,
        -1.96,
        -1.95,
        -1.94,
        -1.93,
        -1.92,
        -1.91,
        -1.9,
        -1.89,
        -1.88,
        -1.87,
        -1.8599999999999999,
        -1.85,
        -1.84,
        -1.83,
        -1.82,
        -1.81,
        -1.8,
        -1.79,
        -1.78,
        -1.77,
        -1.76,
        -1.75,
        -1.74,
        -1.73,
        -1.72,
        -1.71,
        -1.7,
        -1.69,
        -1.68,
        -1.67,
        -1.66,
        -1.65,
        -1.6400000000000001,
        -1.63,
        -1.62,
        -1.6099999999999999,
        -1.6,
        -1.5899999999999999,
        -1.58,
        -1.57,
        -1.56,
        -1.55,
        -1.54,
        -1.53,
        -1.52,
        -1.51,
        -1.5,
        -1.49,
        -1.48,
        -1.47,
        -1.46,
        -1.45,
        -1.44,
        -1.43,
        -1.42,
        -1.4100000000000001,
        -1.4,
        -1.3900000000000001,
        -1.38,
        -1.37,
        -1.3599999999999999,
        -1.35,
        -1.3399999999999999,
        -1.33,
        -1.3199999999999998,
        -1.31,
        -1.2999999999999998,
        -1.29,
        -1.28,
        -1.27,
        -1.26,
        -1.25,
        -1.24,
        -1.23,
        -1.22,
        -1.21,
        -1.2,
        -1.19,
        -1.18,
        -1.17,
        -1.1600000000000001,
        -1.15,
        -1.1400000000000001,
        -1.13,
        -1.12,
        -1.1099999999999999,
        -1.1,
        -1.0899999999999999,
        -1.08,
        -1.0699999999999998,
        -1.06,
        -1.0499999999999998,
        -1.04,
        -1.03,
        -1.02,
        -1.01,
        -1.0,
        -0.99,
        -0.98,
        -0.97,
        -0.96,
        -0.95,
        -0.94,
        -0.9299999999999999,
        -0.9199999999999999,
        -0.9099999999999999,
        -0.8999999999999999,
        -0.8899999999999999,
        -0.8799999999999999,
        -0.8699999999999999,
        -0.8599999999999999,
        -0.8499999999999999,
        -0.8400000000000001,
        -0.8300000000000001,
        -0.8200000000000001,
        -0.81,
        -0.8,
        -0.79,
        -0.78,
        -0.77,
        -0.76,
        -0.75,
        -0.74,
        -0.73,
        -0.72,
        -0.71,
        -0.7,
        -0.69,
        -0.6799999999999999,
        -0.6699999999999999,
        -0.6599999999999999,
        -0.6499999999999999,
        -0.6399999999999999,
        -0.6299999999999999,
        -0.6199999999999999,
        -0.6099999999999999,
        -0.5999999999999999,
        -0.5900000000000001,
        -0.5800000000000001,
        -0.5700000000000001,
        -0.56,
        -0.55,
        -0.54,
        -0.53,
        -0.52,
        -0.51,
        -0.5,
        -0.49,
        -0.48,
        -0.47,
        -0.45999999999999996,
        -0.44999999999999996,
        -0.43999999999999995,
        -0.42999999999999994,
        -0.41999999999999993,
        -0.4099999999999999,
        -0.3999999999999999,
        -0.3899999999999999,
        -0.3799999999999999,
        -0.3699999999999999,
        -0.3599999999999999,
        -0.34999999999999987,
        -0.33999999999999986,
        -0.33000000000000007,
        -0.32000000000000006,
        -0.31000000000000005,
        -0.30000000000000004,
        -0.29000000000000004,
        -0.28,
        -0.27,
        -0.26,
        -0.25,
        -0.24,
        -0.22999999999999998,
        -0.21999999999999997,
        -0.20999999999999996,
        -0.19999999999999996,
        -0.18999999999999995,
        -0.17999999999999994,
        -0.16999999999999993,
        -0.15999999999999992,
        -0.1499999999999999,
        -0.1399999999999999,
        -0.1299999999999999,
        -0.11999999999999988,
        -0.10999999999999988,
        -0.09999999999999987,
        -0.08999999999999986,
        -0.08000000000000007,
        -0.07000000000000006,
        -0.06000000000000005,
        -0.050000000000000044,
        -0.040000000000000036,
        -0.030000000000000027,
        -0.020000000000000018,
        -0.010000000000000009,
        0.0,
        0.010000000000000231,
        0.020000000000000018,
        0.03000000000000025,
        0.040000000000000036,
        0.04999999999999982,
        0.06000000000000005,
        0.06999999999999984,
        0.08000000000000007,
        0.08999999999999986,
        0.10000000000000009,
        0.10999999999999988,
        0.1200000000000001,
        0.1299999999999999,
        0.14000000000000012,
        0.1499999999999999,
        0.16000000000000014,
        0.16999999999999993,
        0.18000000000000016,
        0.18999999999999995,
        0.20000000000000018,
        0.20999999999999996,
        0.2200000000000002,
        0.22999999999999998,
        0.2400000000000002,
        0.25,
        0.26000000000000023,
        0.27,
        0.28000000000000025,
        0.29000000000000004,
        0.30000000000000027,
        0.31000000000000005,
        0.31999999999999984,
        0.33000000000000007,
        0.33999999999999986,
        0.3500000000000001,
        0.3599999999999999,
        0.3700000000000001,
        0.3799999999999999,
        0.3900000000000001,
        0.3999999999999999,
        0.41000000000000014,
        0.41999999999999993,
        0.43000000000000016,
        0.43999999999999995,
        0.4500000000000002,
        0.45999999999999996,
        0.4700000000000002,
        0.48,
        0.4900000000000002,
        0.5,
        0.5100000000000002,
        0.52,
        0.5300000000000002,
        0.54,
        0.5500000000000003,
        0.56,
        0.5699999999999998,
        0.5800000000000001,
        0.5899999999999999,
        0.6000000000000001,
        0.6099999999999999,
        0.6200000000000001,
        0.6299999999999999,
        0.6400000000000001,
        0.6499999999999999,
        0.6600000000000001,
        0.6699999999999999,
        0.6800000000000002,
        0.69,
        0.7000000000000002,
        0.71,
        0.7200000000000002,
        0.73,
        0.7400000000000002,
        0.75,
        0.7600000000000002,
        0.77,
        0.7800000000000002,
        0.79,
        0.8000000000000003,
        0.81,
        0.8199999999999998,
        0.8300000000000001,
        0.8399999999999999,
        0.8500000000000001,
        0.8599999999999999,
        0.8700000000000001,
        0.8799999999999999,
        0.8900000000000001,
        0.8999999999999999,
        0.9100000000000001,
        0.9199999999999999,
        0.9300000000000002,
        0.94,
        0.9500000000000002,
        0.96,
        0.9700000000000002,
        0.98,
        0.9900000000000002,
        1.0,
        1.0100000000000002,
        1.02,
        1.0300000000000002,
        1.04,
        1.0500000000000003,
        1.06,
        1.0700000000000003,
        1.08,
        1.0899999999999999,
        1.1,
        1.1099999999999999,
        1.12,
        1.13,
        1.1400000000000001,
        1.15,
        1.1600000000000001,
        1.17,
        1.1800000000000002,
        1.19,
        1.2000000000000002,
        1.21,
        1.2200000000000002,
        1.23,
        1.2400000000000002,
        1.25,
        1.2600000000000002,
        1.27,
        1.2800000000000002,
        1.29,
        1.3000000000000003,
        1.31,
        1.3200000000000003,
        1.33,
        1.3399999999999999,
        1.35,
        1.3599999999999999,
        1.37,
        1.38,
        1.3900000000000001,
        1.4,
        1.4100000000000001,
        1.42,
        1.4300000000000002,
        1.44,
        1.4500000000000002,
        1.46,
        1.4700000000000002,
        1.48,
        1.4900000000000002,
        1.5,
        1.5100000000000002,
        1.52,
        1.5300000000000002,
        1.54,
        1.5500000000000003,
        1.56,
        1.5700000000000003,
        1.58,
        1.5899999999999999,
        1.6,
        1.6099999999999999,
        1.62,
        1.63,
        1.6400000000000001,
        1.65,
        1.6600000000000001,
        1.67,
        1.6800000000000002,
        1.69,
        1.7000000000000002,
        1.71,
        1.7200000000000002,
        1.73,
        1.7400000000000002,
        1.75,
        1.7600000000000002,
        1.77,
        1.7800000000000002,
        1.79,
        1.8000000000000003,
        1.81,
        1.8200000000000003,
        1.83,
        1.8399999999999999,
        1.85,
        1.8599999999999999,
        1.87,
        1.88,
        1.8900000000000001,
        1.9,
        1.9100000000000001,
        1.92,
        1.9300000000000002,
        1.94,
        1.9500000000000002,
        1.96,
        1.9700000000000002,
        1.98,
        1.9900000000000002,
        2.0
      ],
      "u": [
        -0.31575135227397527,
        -0.3124696170948763,
        -0.3091513310305227,
        -0.305795932337286,
        -0.30240284934378414,
        -0.2989715002680405,
        -0.29550129303164374,
        -0.2919916250709038,
        -0.28844188314579217,
        -0.28485144314711014,
        -0.2812196698973562,
        -0.27754591695135505,
        -0.2738295263931935,
        -0.2700698286303501,
        -0.2662661421851052,
        -0.2624177734832625,
        -0.2585240166401253,
        -0.2545841532437576,
        -0.25059745213556767,
        -0.24656316918812982,
        -0.24248054708034947,
        -0.23834881506992805,
        -0.23416718876548032,
        -0.22993486989490752,
        -0.22565104607094108,
        -0.22131489055569561,
        -0.21692556202302826,
        -0.21248220431924353,
        -0.2079839462223566,
        -0.20342990119991516,
        -0.19881916716551423,
        -0.1941508262341391,
        -0.1894239444763673,
        -0.1846375716731658,
        -0.1797907410704036,
        -0.17488246913212252,
        -0.16991175529502336,
        -0.16487758172339886,
        -0.15977891306528308,
        -0.15461469621012677,
        -0.14938386004818707,
        -0.14408531523193768,
        -0.13871795393990563,
        -0.13328064964520597,
        -0.1277722568871087,
        -0.12219161104686288,
        -0.11653752812859439,
        -0.11080880454615755,
        -0.10500421691667561,
        -0.09912252186146198,
        -0.09316245581473859,
        -0.08712273484074187,
        -0.08100205446030337,
        -0.07479908949147218,
        -0.06851249389904818,
        -0.06214090065802379,
        -0.055682921631143766,
        -0.049137147462421094,
        -0.04250214748792322,
        -0.03577646966469891,
        -0.02895864051903515,
        -0.022047165115070932,
        -0.015040527049724034,
        -0.007937188471502387,
        -0.0007355901250405417,
        0.0065658485748322296,
        0.013968729437551626,
        0.021474675357325168,
        0.029085330137894473,
        0.0368023582799407,
        0.04462744472912833,
        0.05256229457595044,
        0.06060863271020491,
        0.0687682034273599,
        0.07704276998095524,
        0.08543411407770858,
        0.09394403531134454,
        0.10257435053256414,
        0.111326893152319,
        0.12020351237486183,
        0.12920607234646023,
        0.13833645122682636,
        0.1475965401753794,
        0.1569882422450976,
        0.16651347117826348,
        0.17617415009913445,
        0.18597221009929987,
        0.19590958871147793,
        0.2059882282621834,
        0.21621007408825477,
        0.22657707263009255,
        0.23709116938010266,
        0.24775430668251647,
        0.2585684213750438,
        0.2695354422665542,
        0.280657287445022,
        0.29193586140961847,
        0.3033730520019316,
        0.3149707271427225,
        0.3267307313658838,
        0.3386548821346798,
        0.3507449659290576,
        0.36300273409477546,
        0.37542989844762525,
        0.38802812662640984,
        0.40079903718653953,
        0.413744194396164,
        0.426865102755207,
        0.44016320122579033,
        0.45363985715069755,
        0.46729635985258033,
        0.4811339139046187,
        0.49515363206739227,
        0.5093565278860515,
        0.5237435079384317,
        0.5383153636927264,
        0.5530727630216027,
        0.568016241334734,
        0.5831461923246335,
        0.5984628583254976,
        0.6139663202834645,
        0.6296564873346068,
        0.6455330859817059,
        0.6615956488845864,
        0.6778435032564595,
        0.6942757588735662,
        0.7108912957069109,
        0.7276887511843422,
        0.7446665070928848,
        0.7618226761414575,
        0.7791550881982914,
        0.7966612762270395,
        0.8143384619474515,
        0.83218354124859,
        0.8501930693914677,
        0.8683632460374779,
        0.8866899001480147,
        0.9051684748027736,
        0.9237940119915485,
        0.9425611374393514,
        0.9614640455298189,
        0.9804964843999697,
        0.9996517412822031,
        1.018922628179679,
        1.038301467964284,
        1.0577800809956157,
        1.0773497723629921,
        1.0970013198620618,
        1.116724962820491,
        1.1365103918954635,
        1.1563467399731662,
        1.1762225742967645,
        1.1961258899694034,
        1.2160441049652044,
        1.2359640567964825,
        1.2558720009955346,
        1.2757536115344614,
        1.2955939833599646,
        1.3153776371744708,
        1.3350885266101562,
        1.3547100479563463,
        1.3742250525448485,
        1.3936158619538284,
        1.4128642861327718,
        1.4319516445561327,
        1.4508587905278603,
        1.469566138673796,
        1.4880536957278598,
        1.5063010946309887,
        1.5242876319753949,
        1.5419923087980754,
        1.559393874682175,
        1.5764708751324727,
        1.5932017021275815,
        1.6095646477531882,
        1.6255379607553406,
        1.6410999058558011,
        1.6562288256103708,
        1.670903204580324,
        1.685101735535911,
        1.6988033873954986,
        1.7119874745639903,
        1.724633727308568,
        1.7367223627851407,
        1.748234156300686,
        1.7591505123843911,
        1.7694535352122849,
        1.7791260979248151,
        1.7881519103737125,
        1.7965155848099692,
        1.8042026990663642,
        1.8111998567166148,
        1.8174947438279596,
        1.8230761818016101,
        1.8279341759357817,
        1.8320599592905926,
        1.8354460315036727,
        1.838086192268362,
        1.8399755691514883,
        1.841110639557565,
        1.8414892466095714,
        1.841110608870955,
        1.8399753237711884,
        1.8380853647354782,
        1.8354440720357887,
        1.832056137434452,
        1.8279275827758081,
        1.8230657326601714,
        1.8174791814769677,
        1.8111777550445753,
        1.8041724671790138,
        1.7964754715471236,
        1.7881000091664978,
        1.7790603520162798,
        1.7693717431358273,
        1.7590503337154328,
        1.7481131175924127,
        1.7365778636874567,
        1.7244630467979314,
        1.7117877772597039,
        1.6985717299139205,
        1.6848350728433181,
        1.6705983963137765,
        1.6558826423228907,
        1.6407090351579432,
        1.6250990133170375,
        1.609074163142158,
        1.5926561544577782,
        1.5758666784965354,
        1.5587273883524921,
        1.5412598421740675,
        1.5234854492698569,
        1.5054254192772862,
        1.4871007145042083,
        1.468532005534343,
        1.4497396301414205,
        1.4307435555505545,
        1.4115633440400415,
        1.3922181218733398,
        1.372726551505387,
        1.3531068070130226,
        1.333376552660274,
        1.3135529245133817,
        1.2936525149863356,
        1.2736913602071638,
        1.253684930069033,
        1.2336481208352335,
        1.213595250154515,
        1.1935400543381136,
        1.173495687756093,
        1.1534747241967862,
        1.1334891600495731,
        1.1135504191519827,
        1.0936693591656972,
        1.0738562793344606,
        1.0541209294837428,
        1.0344725201378804,
        1.0149197336164382,
        0.995470735989926,
        0.9761331897831893,
        0.9569142673094329,
        0.9378206645356908,
        0.9188586153785536,
        0.9000339063408052,
        0.8813518914039296,
        0.8628175070978258,
        0.8444352876757536,
        0.8262093803276165,
        0.8081435603725549,
        0.7902412463748192,
        0.7725055151351624,
        0.7549391165120285,
        0.7375444880348138,
        0.7203237692737006,
        0.7032788159364551,
        0.6864112136655899,
        0.6697222915137857,
        0.6532131350789342,
        0.6368845992826003,
        0.6207373207806828,
        0.6047717299952577,
        0.58898806276057,
        0.5733863715796044,
        0.557966536486188,
        0.5427282755132584,
        0.5276711547693731,
        0.5127945981214143,
        0.4980978964911206,
        0.4835802167697793,
        0.4692406103543642,
        0.45507802131298536,
        0.44109129419058146,
        0.42727918145952837,
        0.413640350619722,
        0.40017339096687016,
        0.38687682003393686,
        0.3737490897121717,
        0.3607885920630225,
        0.34799366483483196,
        0.3353625966985397,
        0.3228936322025038,
        0.31058497644743843,
        0.2984347995234792,
        0.28644124069369975,
        0.2746024123408203,
        0.2629164036840539,
        0.2513812842788393,
        0.23999510731249868,
        0.22875591270861773,
        0.21766173002715178,
        0.20671058118035582,
        0.1959004829931165,
        0.18522944958939197,
        0.17469549462261158,
        0.16429663335512779,
        0.15403088459677172,
        0.14389627251204268,
        0.1338908283049841,
        0.12401259176877696,
        0.11425961272645165,
        0.10462995236922351,
        0.09512168448727032,
        0.08573289660335762,
        0.07646169101412531,
        0.06730618574580857,
        0.05826451543087822,
        0.049334832105797054,
        0.040515305930615766,
        0.03180412584877729,
        0.023199500178717136,
        0.014699657145231346,
        0.006302845353600227,
        -0.001992665789256963,
        -0.010188585702049321,
        -0.0182866023031615,
        -0.026288381733150616,
        -0.034195568112652855,
        -0.0420097833408528,
        -0.04973262692955649,
        -0.05736567587105818,
        -0.06491048453684493,
        -0.07236858460440465,
        -0.07974148501022066,
        -0.08703067193125633,
        -0.0942376087859978,
        -0.1013637362580036,
        -0.10841047233922563,
        -0.11537921239180726,
        -0.12227132922675402,
        -0.12908817319758348,
        -0.13583107230722247,
        -0.14250133232989737,
        -0.14910023694404806,
        -0.15562904787523718,
        -0.1620890050493397,
        -0.168481326754647,
        -0.17480720981198886,
        -0.18106782975191626,
        -0.18726434099767514,
        -0.19339787705375977,
        -0.1994695507011469,
        -0.20548045419477887,
        -0.21143165946567305,
        -0.21732421832600438,
        -0.22315916267707053,
        -0.22893750471947522,
        -0.23466023716485263,
        -0.2403283334485971,
        -0.245942747944001,
        -0.2515044161774876,
        -0.2570142550431271,
        -0.26247316301757273,
        -0.2678820203746768,
        -0.2732416893996632,
        -0.27855301460247567,
        -0.283816822930048,
        -0.2890339239771144,
        -0.29420511019587126,
        -0.2993311571047225,
        -0.30441282349434245,
        -0.3094508516324248,
        -0.31444596746638936,
        -0.3193988808241306,
        -0.3243102856127276,
        -0.3291808600149108,
        -0.33401126668308095,
        -0.33880215293082677,
        -0.34355415092244135,
        -0.34826787786040553,
        -0.35294393616954833,
        -0.3575829136791884,
        -0.36218538380259957,
        -0.3667519057141073,
        -0.37128302452371637,
        -0.3757792714493152,
        -0.3802411639862776,
        -0.38466920607450455,
        -0.389063888262809,
        -0.393425687870582,
        -0.39775506914851594,
        -0.402052483436124
      ],
      "gain": [
        11.198438652248623,
        11.346873588764385,
        11.497938245170117,
        11.651680253948067,
        11.80814804834352,
        11.967390868001415,
        12.129458764023855,
        12.294402603407676,
        12.462274072566778,
        12.633125679643344,
        12.807010757014883,
        12.98398346210547,
        13.164098777375601,
        13.347412509217863,
        13.533981285651056,
        13.723862552717936,
        13.917114569495707,
        14.113796401623375,
        14.313967913249225,
        14.517689757307313,
        14.725023364022016,
        14.936030927536136,
        15.150775389795761,
        15.369320422604826,
        15.591730407556692,
        15.818070412992416,
        16.048406168315573,
        16.282804035331047,
        16.52133097641064,
        16.764054519299354,
        17.011042718368074,
        17.262364112118377,
        17.518087676747935,
        17.77828277504112,
        18.043019100645974,
        18.312366617924756,
        18.58639549629433,
        18.865176039127547,
        19.148778606757876,
        19.437273533251386,
        19.73073103661706,
        20.029221122119672,
        20.33281347833139,
        20.641577364870805,
        20.95558149210606,
        21.274893892200883,
        21.599581780797163,
        21.929711408860822,
        22.265347904087402,
        22.606555101331864,
        22.953395361544626,
        23.30592937868812,
        23.664215973953354,
        24.02831187538013,
        24.398271484192815,
        24.774146625876686,
        25.155986285411455,
        25.543836325786316,
        25.937739188952627,
        26.33773357845844,
        26.743854122997682,
        27.15613102008845,
        27.574589657636654,
        27.99925021367045,
        28.43012723330998,
        28.867229181234656,
        29.310557968739076,
        29.760108454224785,
        30.21586791617599,
        30.677815497701562,
        31.14592162168301,
        31.620147373737748,
        32.10044385340944,
        32.58675149264579,
        33.07899933952907,
        33.57710430628007,
        34.08097038042521,
        34.59048779834526,
        35.10553218047274,
        35.625963627323515,
        36.15162577328648,
        36.68234480022845,
        37.21792840954929,
        37.758164751608895,
        38.30282131224675,
        38.85164375648247,
        39.404354729843334,
        39.96065261793954,
        40.52021026428838,
        41.0826736463487,
        41.64766051435148,
        42.2147589926016,
        42.783526146063444,
        43.35348651519061,
        43.92413062323771,
        44.49491346074454,
        45.06525295235196,
        45.634528411074285,
        46.20207898913583,
        46.767202133657015,
        47.32915205734028,
        47.88713823476638,
        48.44032393850972,
        48.98782483089369,
        49.528707628602234,
        50.06198885898654,
        50.586633732299966,
        51.101555155895554,
        51.605612918436634,
        52.097613079473206,
        52.57630760017025,
        53.04039425978446,
        53.4885169069901,
        53.91926610002377,
        54.3311801962729,
        54.72274696947877,
        55.092405827626024,
        55.43855072656607,
        55.75953388370521,
        56.0536704102654,
        56.31924399818679,
        56.55451381550525,
        56.75772278964881,
        56.92710748049947,
        57.06090977835517,
        57.157390695402015,
        57.214846562250465,
        57.23162798779359,
        57.20616199680666,
        57.13697782614648,
        57.0227369337806,
        56.86226786255604,
        56.65460669969404,
        56.399043980396335,
        56.09517900904973,
        55.74298269612595,
        55.3428701398533,
        54.89578429748242,
        54.40329217424608,
        53.867694977358944,
        53.29215357920663,
        52.68083034052572,
        52.03904773329633,
        51.37346313674037,
        50.692257428177854,
        50.005332317747055,
        49.3245074852188,
        48.66370324492837,
        48.03908761519554,
        47.46915864170896,
        46.974724671396196,
        46.578739096637165,
        46.30594529295817,
        46.18229633155406,
        46.234136583938,
        46.48716980250658,
        46.965286291752456,
        47.689368807214095,
        48.67622598264195,
        49.93779816091598,
        51.48073851475874,
        53.30640265467356,
        55.411204851369064,
        57.787242066012595,
        60.42306210469776,
        63.30445927166781,
        66.41520921022648,
        69.73769054733852,
        73.25337344766199,
        76.94317881323227,
        80.78772561868378,
        84.76748954580853,
        88.86289641737795,
        93.05437122039274,
        97.32235970384986,
        101.6473354981458,
        106.0098022451113,
        110.39029725853538,
        114.76940105184275,
        119.12775530638194,
        123.44609070444308,
        127.70526510020075,
        131.88631194043907,
        135.97049834497776,
        139.93939200486642,
        143.77493579939926,
        147.45952890455501,
        150.976113053414,
        154.30826251864386,
        157.44027638278732,
        160.35727160504578,
        163.0452754105903,
        165.49131555007918,
        167.6835070046985,
        169.6111337948476,
        171.26472459522233,
        172.63612097692135,
        173.71853723020382,
        174.50661079746595,
        174.99644255627544,
        175.1856262765167,
        175.0732668482756,
        174.65998693441804,
        173.94792197358214,
        172.94070360235463,
        171.64343174755126,
        170.0626358517652,
        168.20622578687426,
        166.083433273312,
        163.70474468678458,
        161.08182630245872,
        158.2274431394622,
        155.15537264155168,
        151.88031457295077,
        148.417798474435,
        144.78409015081223,
        140.99609862003234,
        137.07128500202217,
        133.027574764349,
        128.88327471889355,
        124.65699609621566,
        120.36758490862366,
        116.03406066685895,
        111.67556432955348,
        107.31131603722132,
        102.96058285768262,
        98.64265607966068,
        94.37683694619449,
        90.18242850578046,
        86.07872984768827,
        82.08502695902497,
        78.22057189169584,
        74.50453882219462,
        70.95594199727029,
        67.59349703861058,
        64.43540435359203,
        61.49903308207312,
        58.800487978846526,
        56.35405243089266,
        54.17152015803398,
        52.26145606732128,
        50.628459271124534,
        49.272530000667956,
        48.188655010621154,
        47.36671225269842,
        46.79175167298928,
        46.4446436665758,
        46.30301913164907,
        46.34237664325301,
        46.537216568188434,
        46.862079102298054,
        47.29240205985963,
        47.80515938610385,
        48.37928023708271,
        48.99587466223414,
        49.638304846010016,
        50.29214339220967,
        50.94505616868692,
        51.58664026391172,
        52.208240030213915,
        52.80275731374296,
        53.36446641070976,
        53.88884007902149,
        54.372389951612966,
        54.81252268556391,
        55.20741189324356,
        55.5558851387482,
        55.857324865323356,
        56.11158194056028,
        56.318900463755675,
        56.47985252901567,
        56.59528172750138,
        56.666254288322044,
        56.694016875130586,
        56.67996017293321,
        56.6255875074324,
        56.532487836938515,
        56.40231254488898,
        56.23675553625894,
        56.037536208776764,
        55.80638492648138,
        55.545030673033,
        55.25519060518807,
        54.93856126277763,
        54.596811223876024,
        54.23157502021165,
        53.84444815193053,
        53.43698306042251,
        53.0106859358498,
        52.56701425063497,
        52.10737492411973,
        51.63312303416744,
        51.14556100149464,
        50.64593818344401,
        50.135450817293524,
        49.615242264792414,
        49.0864035116028,
        48.54997388327656,
        48.00694194318893,
        47.45824654074107,
        46.904777982909174,
        46.34737930850926,
        45.78684763889425,
        45.22393559195032,
        44.65935274037452,
        44.09376710094843,
        43.52780664328124,
        42.96206080749809,
        42.397082021217784,
        41.833387207460945,
        41.27145927824693,
        40.711748607112774,
        40.15467447670884,
        39.600626496348276,
        39.049965986522615,
        38.50302732820149,
        37.96011927503919,
        37.42152622683075,
        36.88750946066509,
        36.35830832174143,
        35.834141373040715,
        35.31520750248249,
        34.80168698787327,
        34.29374251996396,
        33.791520184349245,
        33.295150403044,
        32.80474883542366,
        32.32041723874907,
        31.842244291891916,
        31.370306380748506,
        30.904668347123653,
        30.445384202011507,
        29.992497804600173,
        29.54604350838908,
        29.10604677513861,
        28.672524756684574,
        28.245486848316798,
        27.82493521284445,
        27.410865277098292,
        27.003266201832513,
        26.60212132628379,
        26.20740858865405,
        25.819100923486015,
        25.437166635804097,
        25.06156975504045,
        24.692270368349696,
        24.329224934609936,
        23.972386579935705,
        23.621705375660948,
        23.277128599784625,
        22.938600982832074,
        22.606064938083176,
        22.279460777764317,
        21.958726915935088,
        21.643800058381508,
        21.33461538035682,
        21.031106692803736,
        20.733206597752325,
        20.44084663360341,
        20.153957410769532,
        19.872468737669248,
        19.596309738745482,
        19.325408964132112,
        19.059694491754932,
        18.799094022251346,
        18.543534967177095,
        18.292944530972164,
        18.047249787149884,
        17.806377748867956,
        17.570255434200217,
        17.338809926939398,
        17.111968432772798,
        16.889658331337905,
        16.671807224405182,
        16.458342980489228,
        16.249193776182146,
        16.04428813450488,
        15.843554960391371,
        15.646923573430609,
        15.454323738499188,
        15.265685694081954,
        15.08094017864157,
        14.900018455165203,
        14.72285233405632,
        14.549374194540707,
        14.379517004751861,
        14.213214340651858,
        14.050400403784241,
        13.891010037945678,
        13.734978745208046,
        13.58224270102309,
        13.432738768673849,
        13.28640451309974,
        13.143178214165678,
        13.00299887943778,
        12.865806256531583,
        12.731540845088297,
        12.600143908435387,
        12.471557484979416,
        12.345724399110843,
        12.222588271949238
      ],
      "balanced_gain": [
        6.354536651299541,
        6.438725199151159,
        6.524397901359428,
        6.611581859826784,
        6.700304630010366,
        6.790594224063596,
        6.882479113652161,
        6.975988232421098,
        7.0711509779453925,
        7.1679972129958855,
        7.266557266920265,
        7.366861936064202,
        7.468942483729455,
        7.57283063951426,
        7.678558597975015,
        7.786159016555587,
        7.895665012732573,
        8.007110160322261,
        8.120528484894376,
        8.235954458241043,
        8.353422991843674,
        8.472969429278608,
        8.594629537069736,
        8.718439494506159,
        8.844435882259006,
        8.972655669314815,
        9.103136198412948,
        9.23591516979831,
        9.371030623177775,
        9.508520917774618,
        9.648424710371032,
        9.790780931228525,
        9.935628757777671,
        10.08300758566033,
        10.232956997159029,
        10.385516727119885,
        10.540726625754443,
        10.698626618361033,
        10.859256661706105,
        11.022656696875302,
        11.188866598407657,
        11.357926119522789,
        11.529874833234835,
        11.704752068757246,
        11.882596843355383,
        12.063447789294933,
        12.247343075485613,
        12.434320323552196,
        12.62441651799072,
        12.81766791010641,
        13.014109915439816,
        13.21377700438327,
        13.416702585601948,
        13.622918881184841,
        13.832456794269273,
        14.045345768019589,
        14.261613635629448,
        14.481286460851459,
        14.704388368575986,
        14.93094136503072,
        15.160965147166307,
        15.394476900782864,
        15.631491086125644,
        15.872019211111796,
        16.116069591657958,
        16.363647098123764,
        16.61475288735622,
        16.869384119681605,
        17.127533660305197,
        17.38918976459893,
        17.654335746732496,
        17.92294963006622,
        18.195003779539064,
        18.470464515518966,
        18.74929170796224,
        19.03143835032684,
        19.31685011260998,
        19.6054648730669,
        19.89721222819502,
        20.1920129805216,
        20.489778602450993,
        20.790410677336958,
        21.093800317005734,
        21.399827555118147,
        21.708360716211654,
        22.01925576047167,
        22.332355604483823,
        22.64748941831794,
        22.964471898943284,
        23.283102519951477,
        23.603164760184715,
        23.92442531108349,
        24.24663326434542,
        24.569519281571093,
        24.892794748295966,
        25.216150915063878,
        25.539258028462825,
        25.861764455024023,
        26.18329580314172,
        26.50345404770525,
        26.821816663190745,
        27.137935771220146,
        27.45133731063395,
        27.761520239036905,
        28.067955775565967,
        28.370086695548164,
        28.66732669077184,
        28.959059810114738,
        29.244639996413678,
        29.52339073959672,
        29.79460486634285,
        30.0575444915248,
        30.31144115924177,
        30.555496204004484,
        30.78888136640405,
        31.010739707534764,
        31.220186863549593,
        31.41631269417406,
        31.598183384260473,
        31.76484406549255,
        31.915322035295237,
        32.04863066006316,
        32.16377406432541,
        32.2597527201495,
        32.33557006993918,
        32.39024033473837,
        32.42279768447414,
        32.43230697302279,
        32.41787627279324,
        32.3786714811545,
        32.31393331259931,
        32.2229970402105,
        32.10531540613891,
        31.96048518167118,
        31.788277928389558,
        31.58867558260178,
        31.36191155955856,
        31.10851813975571,
        30.829380947111982,
        30.52580134017969,
        30.19956747974718,
        29.85303467093744,
        29.48921523298247,
        29.111877547415677,
        28.72565294513706,
        28.336147580994744,
        27.950054242652165,
        27.575256021343133,
        27.22090989137771,
        26.897493693830853,
        26.616795390844977,
        26.39181993912333,
        26.236588651986327,
        26.16581090377694,
        26.19442076681996,
        26.336992385189955,
        26.60707512553496,
        27.016516255954745,
        27.574855531748504,
        28.288873948367662,
        29.16235519196638,
        30.196078818768783,
        31.388021575881588,
        32.7337109013601,
        34.22666044532609,
        35.858821398638334,
        37.62099945421171,
        39.50320761206461,
        41.494943490145815,
        43.585393230600346,
        45.763571911225974,
        48.01841360187656,
        50.33882440178913,
        52.7137102583871,
        55.1319892091759,
        57.58259539652077,
        60.05448024195489,
        62.5366144812023,
        65.01799352168406,
        67.48764758348918,
        69.93465743237208,
        72.34817597374152,
        74.71745565804756,
        77.03188136326513,
        79.28100827730141,
        81.45460415743852,
        83.54269527110961,
        85.5356152588089,
        87.42405610868808,
        89.19912042994385,
        90.85237417979309,
        92.37589900868632,
        93.76234340066839,
        95.00497180149183,
        96.09771097399323,
        97.03519284554905,
        97.81279317921305,
        98.42666547549251,
        98.87376955476034,
        99.15189438942468,
        99.25967480270384,
        99.19660180528372,
        98.9630263736234,
        98.56015662765012,
        97.99004844663901,
        97.25558966527971,
        96.36047811218923,
        95.30919380499003,
        94.10696576515674,
        92.75973395202465,
        91.27410691074056,
        89.65731579285509,
        87.91716544962061,
        86.06198337917081,
        84.10056728951486,
        82.04213211071625,
        79.8962572664165,
        77.67283504198494,
        75.38202085198404,
        73.03418619665213,
        70.63987505884302,
        68.20976442733439,
        65.75462954966996,
        63.285314412523476,
        60.812707762233636,
        58.347724794348025,
        55.90129425043084,
        53.484350295564084,
        51.107827863344475,
        48.78265935697495,
        46.519769447632655,
        44.330063269591776,
        42.224401555568605,
        40.21355422536727,
        38.3081219495484,
        36.51841366602723,
        34.8542678439144,
        33.32480752628786,
        31.938125280129338,
        30.700905111673958,
        29.618004186765145,
        28.692035600700812,
        27.923009709609687,
        27.30809886068839,
        26.841582611597342,
        26.515005748826997,
        26.317544494315776,
        26.23653802733975,
        26.258114977380373,
        26.367835561697056,
        26.551279664247293,
        26.79453308817318,
        27.08454975603902,
        27.40938965991669,
        27.75834722831503,
        28.121992130004276,
        28.492145995139698,
        28.861816307230026,
        29.225104784324273,
        29.57710328017918,
        29.913786341986818,
        30.231906409433197,
        30.528895252001963,
        30.80277354898584,
        31.052069374381755,
        31.275745617365786,
        31.473135935353657,
        31.64388859902419,
        31.787917486572542,
        31.90535945991697,
        31.996537383098506,
        32.06192809376872,
        32.102134704294244,
        32.11786267551742,
        32.10989917270684,
        32.079095274288015,
        32.02635065929632,
        31.952600449356538,
        31.858803923630898,
        31.74593486350429,
        31.61497331586818,
        31.466898592133212,
        31.302683344474335,
        31.123288581178155,
        30.929659501299653,
        30.72272204378086,
        30.50338005982345,
        30.27251302841758,
        30.03097424509442,
        29.779589422256038,
        29.519155647347382,
        29.250440651122563,
        28.974182343933748,
        28.69108858416499,
        28.401837144852156,
        28.107075851101918,
        27.807422862051684,
        27.503467075618154,
        27.195768636432156,
        26.884859528996525,
        26.571244240804944,
        26.255400483724863,
        25.937779958746386,
        25.618809156649597,
        25.29889018381027,
        24.978401605611445,
        24.657699300926165,
        24.337117321703897,
        24.01696875218683,
        23.69754656301665,
        23.379124457258914,
        23.061957704508366,
        22.746283960894136,
        22.43232407208013,
        22.120282857565744,
        21.810349875048693,
        21.502700163784638,
        21.197494966002903,
        20.89488242436446,
        20.594998256574495,
        20.297966406690353,
        20.00389967234795,
        19.71290030807891,
        19.42506060489734,
        19.14046344657051,
        18.859182843045883,
        18.581284440856013,
        18.30682601062605,
        18.035857913731213,
        17.768423547247494,
        17.50455976820398,
        17.244297297661614,
        16.987661105369597,
        16.734670775785666,
        16.485340855867655,
        16.239681184654497,
        15.997697206731695,
        15.759390269084255,
        15.524757902328075,
        15.293794086865047,
        15.066489504674003,
        14.842831777454851,
        14.622805691674634,
        14.40639341044337,
        14.193574673930016,
        13.984326988094171,
        13.778625802468266,
        13.576444677458193,
        13.37775544170499,
        13.182528340069988,
        12.99073217278333,
        12.802334425728448,
        12.617301392767086,
        12.435598290519277,
        12.257189365774972,
        12.082037996014131,
        11.910106783394598,
        11.74135764260128,
        11.575751882959208,
        11.413250285078119,
        11.253813172026943,
        11.097400475984696,
        10.943971800155634,
        10.793486476394502,
        10.645903618760231,
        10.501182173263922,
        10.35928096407932,
        10.220158736479222,
        10.083774196588564,
        9.950086048135612,
        9.819053026672144,
        9.690633931174043,
        9.564787653310384,
        9.441473204521817,
        9.320649741079844,
        9.202276587294229,
        9.086313257036984,
        8.972719473648976,
        8.861455188300948,
        8.752480597167908,
        8.64575615730346,
        8.541242601419153,
        8.438900951642378,
        8.338692532348801,
        8.240578982165944,
        8.144522265242282,
        8.050484681870794,
        7.958428878466054,
        7.868317856944593,
        7.780114983753272,
        7.693783998395,
        7.609289021601708,
        7.526594563170265,
        7.445665529501669,
        7.3664672308792385,
        7.288965388523467,
        7.2131261414551595,
        7.138916053198885,
        7.06630211835399,
        6.9952517689085925,
        6.925732880482448
      ]
    },
    {
      "epsilon": 0.02,
      "tolerance": 1e-11,
      "t0": -7.0,
      "initial": [
        -1.794832576799947,
        0.0029116674431121097,
        1.0,
        0.0,
        0.0,
        1.0
      ],
      "first_peak_t": -2.2578330893919714,
      "inner_peak_tau": 2.8185651281041846,
      "first_peak_u": 1.8661642254877222,
      "max_gain_scaled_physical_state": 120.76513358115969,
      "max_gain_balanced_input": 193.58789644289675,
      "gain_times_epsilon_to_7_over_10": 12.51985207761221,
      "max_determinant_error": 1.0032952246774585e-10,
      "pulse_profile_error_on_window": 0.05164862098474721,
      "nfev": 37597,
      "seconds": 0.13310862495563924,
      "offsets": [
        -2.0,
        -1.99,
        -1.98,
        -1.97,
        -1.96,
        -1.95,
        -1.94,
        -1.93,
        -1.92,
        -1.91,
        -1.9,
        -1.89,
        -1.88,
        -1.87,
        -1.8599999999999999,
        -1.85,
        -1.84,
        -1.83,
        -1.82,
        -1.81,
        -1.8,
        -1.79,
        -1.78,
        -1.77,
        -1.76,
        -1.75,
        -1.74,
        -1.73,
        -1.72,
        -1.71,
        -1.7,
        -1.69,
        -1.68,
        -1.67,
        -1.66,
        -1.65,
        -1.6400000000000001,
        -1.63,
        -1.62,
        -1.6099999999999999,
        -1.6,
        -1.5899999999999999,
        -1.58,
        -1.57,
        -1.56,
        -1.55,
        -1.54,
        -1.53,
        -1.52,
        -1.51,
        -1.5,
        -1.49,
        -1.48,
        -1.47,
        -1.46,
        -1.45,
        -1.44,
        -1.43,
        -1.42,
        -1.4100000000000001,
        -1.4,
        -1.3900000000000001,
        -1.38,
        -1.37,
        -1.3599999999999999,
        -1.35,
        -1.3399999999999999,
        -1.33,
        -1.3199999999999998,
        -1.31,
        -1.2999999999999998,
        -1.29,
        -1.28,
        -1.27,
        -1.26,
        -1.25,
        -1.24,
        -1.23,
        -1.22,
        -1.21,
        -1.2,
        -1.19,
        -1.18,
        -1.17,
        -1.1600000000000001,
        -1.15,
        -1.1400000000000001,
        -1.13,
        -1.12,
        -1.1099999999999999,
        -1.1,
        -1.0899999999999999,
        -1.08,
        -1.0699999999999998,
        -1.06,
        -1.0499999999999998,
        -1.04,
        -1.03,
        -1.02,
        -1.01,
        -1.0,
        -0.99,
        -0.98,
        -0.97,
        -0.96,
        -0.95,
        -0.94,
        -0.9299999999999999,
        -0.9199999999999999,
        -0.9099999999999999,
        -0.8999999999999999,
        -0.8899999999999999,
        -0.8799999999999999,
        -0.8699999999999999,
        -0.8599999999999999,
        -0.8499999999999999,
        -0.8400000000000001,
        -0.8300000000000001,
        -0.8200000000000001,
        -0.81,
        -0.8,
        -0.79,
        -0.78,
        -0.77,
        -0.76,
        -0.75,
        -0.74,
        -0.73,
        -0.72,
        -0.71,
        -0.7,
        -0.69,
        -0.6799999999999999,
        -0.6699999999999999,
        -0.6599999999999999,
        -0.6499999999999999,
        -0.6399999999999999,
        -0.6299999999999999,
        -0.6199999999999999,
        -0.6099999999999999,
        -0.5999999999999999,
        -0.5900000000000001,
        -0.5800000000000001,
        -0.5700000000000001,
        -0.56,
        -0.55,
        -0.54,
        -0.53,
        -0.52,
        -0.51,
        -0.5,
        -0.49,
        -0.48,
        -0.47,
        -0.45999999999999996,
        -0.44999999999999996,
        -0.43999999999999995,
        -0.42999999999999994,
        -0.41999999999999993,
        -0.4099999999999999,
        -0.3999999999999999,
        -0.3899999999999999,
        -0.3799999999999999,
        -0.3699999999999999,
        -0.3599999999999999,
        -0.34999999999999987,
        -0.33999999999999986,
        -0.33000000000000007,
        -0.32000000000000006,
        -0.31000000000000005,
        -0.30000000000000004,
        -0.29000000000000004,
        -0.28,
        -0.27,
        -0.26,
        -0.25,
        -0.24,
        -0.22999999999999998,
        -0.21999999999999997,
        -0.20999999999999996,
        -0.19999999999999996,
        -0.18999999999999995,
        -0.17999999999999994,
        -0.16999999999999993,
        -0.15999999999999992,
        -0.1499999999999999,
        -0.1399999999999999,
        -0.1299999999999999,
        -0.11999999999999988,
        -0.10999999999999988,
        -0.09999999999999987,
        -0.08999999999999986,
        -0.08000000000000007,
        -0.07000000000000006,
        -0.06000000000000005,
        -0.050000000000000044,
        -0.040000000000000036,
        -0.030000000000000027,
        -0.020000000000000018,
        -0.010000000000000009,
        0.0,
        0.010000000000000231,
        0.020000000000000018,
        0.03000000000000025,
        0.040000000000000036,
        0.04999999999999982,
        0.06000000000000005,
        0.06999999999999984,
        0.08000000000000007,
        0.08999999999999986,
        0.10000000000000009,
        0.10999999999999988,
        0.1200000000000001,
        0.1299999999999999,
        0.14000000000000012,
        0.1499999999999999,
        0.16000000000000014,
        0.16999999999999993,
        0.18000000000000016,
        0.18999999999999995,
        0.20000000000000018,
        0.20999999999999996,
        0.2200000000000002,
        0.22999999999999998,
        0.2400000000000002,
        0.25,
        0.26000000000000023,
        0.27,
        0.28000000000000025,
        0.29000000000000004,
        0.30000000000000027,
        0.31000000000000005,
        0.31999999999999984,
        0.33000000000000007,
        0.33999999999999986,
        0.3500000000000001,
        0.3599999999999999,
        0.3700000000000001,
        0.3799999999999999,
        0.3900000000000001,
        0.3999999999999999,
        0.41000000000000014,
        0.41999999999999993,
        0.43000000000000016,
        0.43999999999999995,
        0.4500000000000002,
        0.45999999999999996,
        0.4700000000000002,
        0.48,
        0.4900000000000002,
        0.5,
        0.5100000000000002,
        0.52,
        0.5300000000000002,
        0.54,
        0.5500000000000003,
        0.56,
        0.5699999999999998,
        0.5800000000000001,
        0.5899999999999999,
        0.6000000000000001,
        0.6099999999999999,
        0.6200000000000001,
        0.6299999999999999,
        0.6400000000000001,
        0.6499999999999999,
        0.6600000000000001,
        0.6699999999999999,
        0.6800000000000002,
        0.69,
        0.7000000000000002,
        0.71,
        0.7200000000000002,
        0.73,
        0.7400000000000002,
        0.75,
        0.7600000000000002,
        0.77,
        0.7800000000000002,
        0.79,
        0.8000000000000003,
        0.81,
        0.8199999999999998,
        0.8300000000000001,
        0.8399999999999999,
        0.8500000000000001,
        0.8599999999999999,
        0.8700000000000001,
        0.8799999999999999,
        0.8900000000000001,
        0.8999999999999999,
        0.9100000000000001,
        0.9199999999999999,
        0.9300000000000002,
        0.94,
        0.9500000000000002,
        0.96,
        0.9700000000000002,
        0.98,
        0.9900000000000002,
        1.0,
        1.0100000000000002,
        1.02,
        1.0300000000000002,
        1.04,
        1.0500000000000003,
        1.06,
        1.0700000000000003,
        1.08,
        1.0899999999999999,
        1.1,
        1.1099999999999999,
        1.12,
        1.13,
        1.1400000000000001,
        1.15,
        1.1600000000000001,
        1.17,
        1.1800000000000002,
        1.19,
        1.2000000000000002,
        1.21,
        1.2200000000000002,
        1.23,
        1.2400000000000002,
        1.25,
        1.2600000000000002,
        1.27,
        1.2800000000000002,
        1.29,
        1.3000000000000003,
        1.31,
        1.3200000000000003,
        1.33,
        1.3399999999999999,
        1.35,
        1.3599999999999999,
        1.37,
        1.38,
        1.3900000000000001,
        1.4,
        1.4100000000000001,
        1.42,
        1.4300000000000002,
        1.44,
        1.4500000000000002,
        1.46,
        1.4700000000000002,
        1.48,
        1.4900000000000002,
        1.5,
        1.5100000000000002,
        1.52,
        1.5300000000000002,
        1.54,
        1.5500000000000003,
        1.56,
        1.5700000000000003,
        1.58,
        1.5899999999999999,
        1.6,
        1.6099999999999999,
        1.62,
        1.63,
        1.6400000000000001,
        1.65,
        1.6600000000000001,
        1.67,
        1.6800000000000002,
        1.69,
        1.7000000000000002,
        1.71,
        1.7200000000000002,
        1.73,
        1.7400000000000002,
        1.75,
        1.7600000000000002,
        1.77,
        1.7800000000000002,
        1.79,
        1.8000000000000003,
        1.81,
        1.8200000000000003,
        1.83,
        1.8399999999999999,
        1.85,
        1.8599999999999999,
        1.87,
        1.88,
        1.8900000000000001,
        1.9,
        1.9100000000000001,
        1.92,
        1.9300000000000002,
        1.94,
        1.9500000000000002,
        1.96,
        1.9700000000000002,
        1.98,
        1.9900000000000002,
        2.0
      ],
      "u": [
        -0.3020028889715608,
        -0.29886065188767935,
        -0.29568174248107837,
        -0.29246559298011254,
        -0.289211625511021,
        -0.28591925190947143,
        -0.28258787352893977,
        -0.27921688104595876,
        -0.27580565426344933,
        -0.27235356190918913,
        -0.2688599614320295,
        -0.26532419879491226,
        -0.2617456082646558,
        -0.25812351219870944,
        -0.2544572208289177,
        -0.25074603204228524,
        -0.2469892311587385,
        -0.2431860907058816,
        -0.2393358701907434,
        -0.23543781586851276,
        -0.2314911605082589,
        -0.2274951231557009,
        -0.22344890889545757,
        -0.21935170860866715,
        -0.21520269872792647,
        -0.2110010409906828,
        -0.2067458821900391,
        -0.202436353923565,
        -0.1980715723402026,
        -0.19365063788534587,
        -0.18917263504424237,
        -0.1846366320836585,
        -0.18004168079209343,
        -0.17538681621963215,
        -0.17067105641795652,
        -0.1658934021777489,
        -0.1610528367672086,
        -0.156148325670358,
        -0.1511788163260361,
        -0.14614323786784358,
        -0.1410405008652985,
        -0.13586949706646378,
        -0.1306290991423081,
        -0.12531816043460556,
        -0.11993551470744063,
        -0.11447997590126205,
        -0.1089503378918728,
        -0.10334537425435072,
        -0.09766383803309955,
        -0.0919044615185553,
        -0.08606595603116256,
        -0.08014701171296645,
        -0.07414629732765383,
        -0.06806246007284066,
        -0.06189412540331668,
        -0.05563989686481016,
        -0.04929835594214567,
        -0.04286806192214037,
        -0.03634755177303942,
        -0.02973534004151674,
        -0.023029918768267717,
        -0.016229757423220068,
        -0.00933330286370049,
        -0.0023389793201400878,
        0.004754811596761194,
        0.011949690858773152,
        0.019247301952938493,
        0.026649310780983815,
        0.03415740552354706,
        0.04177329646746849,
        0.04949871579427349,
        0.057335417325244276,
        0.06528517621489009,
        0.0733497886020237,
        0.08153107120548497,
        0.08983086086407524,
        0.09825101401545625,
        0.10679340611110524,
        0.11545993096446315,
        0.12425250002938838,
        0.1331730415983691,
        0.14222349991619668,
        0.15140583421367093,
        0.1607220176469293,
        0.17017403613911405,
        0.17976388711788888,
        0.18949357814446982,
        0.19936512542983512,
        0.2093805522312358,
        0.21954188710952524,
        0.2298511620602591,
        0.24031041049976887,
        0.2509216651006761,
        0.26168695546626414,
        0.27260830563765365,
        0.28368773142769405,
        0.29492723757544764,
        0.3063288146991179,
        0.31789443604406936,
        0.3296260540269577,
        0.34152559655536163,
        0.3535949631128332,
        0.3658360205985791,
        0.3782505989146801,
        0.3908404862937595,
        0.40360742435869446,
        0.4165531028754636,
        0.42967915421823355,
        0.4429871475333925,
        0.45647858258141416,
        0.47015488324507054,
        0.4840173906939464,
        0.49806735619964715,
        0.5123059335950328,
        0.5267341713709951,
        0.5413530043652947,
        0.5561632450695416,
        0.5711655745565759,
        0.586360532987165,
        0.6017485097074061,
        0.6173297329313887,
        0.6331042590069581,
        0.6490719612523308,
        0.66523251837378,
        0.6815854024622188,
        0.6981298665693229,
        0.7148649318719622,
        0.7317893744338672,
        0.7489017115705995,
        0.7662001878381073,
        0.7836827606587613,
        0.8013470856063257,
        0.8191905013770864,
        0.837210014473019,
        0.8554022836337486,
        0.8737636040545861,
        0.8922898914347074,
        0.9109766659050635,
        0.9298190358899965,
        0.9488116819648764,
        0.9679488407755108,
        0.9872242890947129,
        1.006631328094445,
        1.026162767922466,
        1.0458109126765445,
        1.0655675458783802,
        1.0854239165549904,
        1.1053707260429375,
        1.125398115638215,
        1.1454956552189852,
        1.1656523329808126,
        1.1858565464183732,
        1.2060960947088228,
        1.2263581726413573,
        1.24662936624889,
        1.2668956503130315,
        1.2871423878795727,
        1.3073543319690528,
        1.3275156296317197,
        1.3476098285031406,
        1.3676198860369797,
        1.3875281815333949,
        1.407316531135226,
        1.4269662059106487,
        1.4464579531493416,
        1.4657720209884046,
        1.4848881864456989,
        1.5037857869558862,
        1.5224437554454249,
        1.5408406590014199,
        1.558954741116999,
        1.5767639675144394,
        1.5942460754849423,
        1.6113786266732786,
        1.6281390631920147,
        1.6445047669175945,
        1.6604531217924412,
        1.6759615789131976,
        1.6910077241581798,
        1.705569348060036,
        1.7196245176096785,
        1.7331516496312451,
        1.7461295853453656,
        1.7585376657019447,
        1.7703558070423977,
        1.7815645766283204,
        1.792145267542931,
        1.8020799724830476,
        1.811351655912126,
        1.819944224088081,
        1.8278425924163477,
        1.8350327496562973,
        1.8415018184706002,
        1.8472381118404602,
        1.8522311849115982,
        1.8564718818005694,
        1.8599523770562651,
        1.862666211343703,
        1.8646083211176492,
        1.8657750619644002,
        1.8661642254877222,
        1.8657750495257606,
        1.864608221651505,
        1.8626658759072399,
        1.8599515828029596,
        1.8564703326877572,
        1.8522285125924733,
        1.8472338767894831,
        1.841495511296394,
        1.8350237926309447,
        1.8278303411630936,
        1.8199279694312613,
        1.811330625890606,
        1.8020533344888285,
        1.7921121305924976,
        1.781523993705606,
        1.770306777551573,
        1.7584791379687423,
        1.7460604591800672,
        1.7330707789077833,
        1.7195307128661452,
        1.7054613790949835,
        1.6908843226077839,
        1.6758214407973109,
        1.6602949100087645,
        1.64432711368209,
        1.627940572403751,
        1.611157876199211,
        1.5940016193534,
        1.5764943380104193,
        1.5586584507700763,
        1.540516202462348,
        1.5220896112482816,
        1.503400419160136,
        1.4844700461585314,
        1.4653195477596075,
        1.4459695762496034,
        1.4264403454848005,
        1.4067515992369821,
        1.386922583037986,
        1.3669720194413297,
        1.3469180866161115,
        1.3267784001526466,
        1.3065699979684469,
        1.2863093281709927,
        1.2660122397444133,
        1.245693975897525,
        1.2253691699284288,
        1.2050518434382538,
        1.1847554067382975,
        1.164492661287007,
        1.144275803992839,
        1.1241164332307256,
        1.104025556408323,
        1.084013598939913,
        1.0640904144726175,
        1.0442652962269459,
        1.0245469893178851,
        1.0049437039230358,
        0.9854631291810129,
        0.9661124476987675,
        0.9468983505625174,
        0.9278270527506106,
        0.9089043088527389,
        0.8901354290093831,
        0.8715252949890743,
        0.8530783763315772,
        0.8347987464878761,
        0.8166900988973028,
        0.7987557629451255,
        0.7809987197524365,
        0.7634216177535497,
        0.7460267880227585,
        0.7288162593156928,
        0.7117917727963444,
        0.6949547964246646,
        0.6783065389825723,
        0.6618479637223393,
        0.6455798016214372,
        0.6295025642333547,
        0.6136165561268159,
        0.5979218869056478,
        0.5824184828079202,
        0.5671060978831298,
        0.5519843247442283,
        0.5370526049021488,
        0.5223102386832131,
        0.5077563947335211,
        0.49339011911938424,
        0.4792103440324825,
        0.46521589609912956,
        0.4514055043116435,
        0.4377778075893638,
        0.4243313619753469,
        0.41106464747925225,
        0.3979760745807408,
        0.38506399040843614,
        0.3723266845932782,
        0.3597623948083843,
        0.347369312020246,
        0.3351455854536946,
        0.3230893272785478,
        0.31119861702802826,
        0.2994715057639472,
        0.2879060200036454,
        0.2765001654236846,
        0.2652519303291382,
        0.2541592888889786,
        0.24322020420783513,
        0.2324326311836425,
        0.22179451918409554,
        0.21130381454415786,
        0.20095846289622224,
        0.19075641134403581,
        0.1806956104923171,
        0.17077401633095296,
        0.1609895919587692,
        0.15134030921251468,
        0.14182415015754893,
        0.1324391084653659,
        0.12318319068066505,
        0.11405441738552853,
        0.10505082426848578,
        0.09617046310453368,
        0.08741140263809304,
        0.07877172939253832,
        0.07024954840186598,
        0.06184298386908034,
        0.053550179755929087,
        0.045369300308671395,
        0.037298530525089246,
        0.029336076567183515,
        0.0214801661156176,
        0.013729048678491517,
        0.006080995853983771,
        -0.001465698450695739,
        -0.008912717841183401,
        -0.01626172329552856,
        -0.023514353058065887,
        -0.03067222256457185,
        -0.03773692440108502,
        -0.04471002828910357,
        -0.051593081096370105,
        -0.05838760687231155,
        -0.0650951069061674,
        -0.07171705980595808,
        -0.07825492159614125,
        -0.08471012583180448,
        -0.09108408372974275,
        -0.09737818431606317,
        -0.10359379458434648,
        -0.10973225966744349,
        -0.11579490302020926,
        -0.12178302661272195,
        -0.12769791113242251,
        -0.13354081619408895,
        -0.13931298055651375,
        -0.14501562234763818,
        -0.15064993929406584,
        -0.15621710895558907,
        -0.16171828896427787,
        -0.16715461726742017,
        -0.17252721237372257,
        -0.17783717360202955,
        -0.18308558133182187,
        -0.18827349725520268,
        -0.19340196463156695,
        -0.1984720085415015,
        -0.20348463614171727,
        -0.20844083691997806,
        -0.21334158294991867,
        -0.21818782914538867,
        -0.22298051351393305,
        -0.22772055740894784,
        -0.23240886578046793,
        -0.2370463274254353,
        -0.24163381523529037,
        -0.24617218644199262,
        -0.2506622828619469,
        -0.25510493113781746,
        -0.25950094297809834,
        -0.26385111539424844,
        -0.26815623093519786,
        -0.27241705791903376,
        -0.27663435066182096,
        -0.2808088497046542,
        -0.28494128203676267,
        -0.28903236131609256,
        -0.29308278808677857,
        -0.29709324999361514,
        -0.30106442199355227,
        -0.3049969665641442,
        -0.30889153390888996,
        -0.3127487621593421,
        -0.31656927757404335,
        -0.320353694734047,
        -0.3241026167353547,
        -0.32781663537966677,
        -0.33149633135992673,
        -0.3351422744436219,
        -0.3387550236529834
      ],
      "gain": [
        7.412556677620269,
        7.514412112219274,
        7.618031824252569,
        7.723448708109259,
        7.830696225339222,
        7.939808409252655,
        8.0508198691657,
        8.163765794249468,
        8.278681956577401,
        8.395604714088858,
        8.514571012923463,
        8.63561838906533,
        8.75878496939991,
        8.88410947206477,
        9.01163120603211,
        9.141390069862153,
        9.273426549566025,
        9.407781715516492,
        9.544497218344608,
        9.683615283760064,
        9.825178706232919,
        9.969230841457795,
        10.115815596901506,
        10.264977421346869,
        10.416761292974554,
        10.571212705486378,
        10.728377652507573,
        10.888302610031085,
        11.051034516774896,
        11.216620752323623,
        11.38510911292249,
        11.556547784799507,
        11.730985314878454,
        11.908470578476425,
        12.089052743704926,
        12.272781233180469,
        12.459705681939033,
        12.649875891758825,
        12.843341781543836,
        13.040153333537672,
        13.240360535137768,
        13.444013316080138,
        13.65116148076457,
        13.861854635124898,
        14.076142107786268,
        14.294072865671591,
        14.51569542316443,
        14.741057744682857,
        14.970207140180616,
        15.203190153206378,
        15.44005244114935,
        15.680838647311768,
        15.925592264423678,
        16.17435548845071,
        16.427169062692354,
        16.684072112093798,
        16.94510196647347,
        17.210293972393888,
        17.4796812929788,
        17.753294695128037,
        18.031162323587026,
        18.313309461333084,
        18.599758275258615,
        18.890527545812358,
        19.185632381662817,
        19.485083917109016,
        19.78888899199463,
        20.0970498131294,
        20.40956359651354,
        20.72642218968007,
        21.047611673482056,
        21.373111942102817,
        21.702896259478287,
        22.036930793680533,
        22.375174126471414,
        22.71757673778095,
        23.064080464044768,
        23.41461792975405,
        23.769111951620168,
        24.12747491479799,
        24.489608119482707,
        24.855401097365664,
        25.22473089892561,
        25.59746134950871,
        25.973442274198092,
        26.352508691172336,
        26.734479973692455,
        27.1191589809694,
        27.506331158014802,
        27.89576360359346,
        28.287204109368588,
        28.68038016999171,
        29.07499796561083,
        29.470741318398783,
        29.867270625683137,
        30.264221772585017,
        30.661205027393592,
        31.057803922724265,
        31.45357412794324,
        31.84804231849124,
        32.24070504835845,
        32.63102763247954,
        33.01844304810599,
        33.4023508654421,
        33.78211621872953,
        34.15706883003087,
        34.52650210133755,
        34.88967229215637,
        35.24579780102768,
        35.59405857427537,
        35.93359566524108,
        36.26351097361069,
        36.58286719747744,
        36.89068803396034,
        37.18595866808418,
        37.467626600861216,
        37.73460286930318,
        37.985763715673286,
        38.219952779871335,
        38.4359838919415,
        38.63264455603531,
        38.80870022844875,
        38.96289950910368,
        39.09398038227956,
        39.20067766318377,
        39.28173183080203,
        39.33589945587978,
        39.36196546535548,
        39.35875752232126,
        39.32516284672492,
        39.260147853290235,
        39.16278104393711,
        39.03225966320269,
        38.86794070301146,
        38.66937693473205,
        38.43635874398385,
        38.16896264747455,
        37.8676074755238,
        37.53311929325899,
        37.16680619639255,
        36.77054411333414,
        36.34687463706581,
        35.89911561482094,
        35.43148464784909,
        34.94923464477581,
        34.45879894711606,
        33.96794107644619,
        33.48590060713889,
        33.02352188649664,
        32.593346347891035,
        32.209642496326026,
        31.88834151237206,
        31.646843105530856,
        31.503659016650825,
        31.477874128560707,
        31.58842995508883,
        31.853271115320936,
        32.28843520439771,
        32.90719742567682,
        33.719389247356624,
        34.73098697841823,
        35.944015596090615,
        37.35675161295414,
        38.964156832958246,
        40.7584473068413,
        42.729701698652654,
        44.86643334301686,
        47.15607898149266,
        49.58538449852216,
        52.14068844006964,
        54.808116270764415,
        57.57370362194206,
        60.423467299716684,
        63.3434407883822,
        66.31968784784112,
        69.33830457834561,
        72.3854174535652,
        75.44718247682204,
        78.50978881861082,
        81.55946893884135,
        84.5825162605345,
        87.5653107540963,
        90.49435234132278,
        93.35630166112666,
        96.13802755597798,
        98.82666043590002,
        101.40965061009064,
        103.87483054841321,
        106.21048004147083,
        108.40539315364671,
        110.44894587402523,
        112.33116336129585,
        114.04278569664821,
        115.57533109326764,
        116.9211555534842,
        118.0735080026166,
        119.02658005634461,
        119.77554958694157,
        120.31661742908761,
        120.6470365946746,
        120.76513358115969,
        120.67032138386999,
        120.36310403288721,
        119.84507256749782,
        119.11889251261543,
        118.18828307452037,
        117.05798835374416,
        115.7337410710084,
        114.22221936510573,
        112.53099735554959,
        110.6684902574846,
        108.64389490881697,
        106.46712668399977,
        104.14875376271202,
        101.69992982789216,
        99.13232624991191,
        96.45806487282248,
        93.68965247853087,
        90.8399180173781,
        87.92195365853753,
        84.94906065243003,
        81.93470093651415,
        78.89245529714036,
        75.83598874600435,
        72.77902357413845,
        69.73532016350232,
        66.71866527046673,
        63.74286676119925,
        60.82175293867577,
        57.96917326703684,
        55.19899565383588,
        52.52509319880519,
        49.9613106179133,
        47.52139745982925,
        45.21889222248759,
        43.0669393984103,
        41.07802172134211,
        39.26359445061083,
        37.63361950897363,
        36.19601609626589,
        34.95607005649984,
        33.91587203386798,
        33.07387521176435,
        32.42466619958385,
        31.95901963109086,
        31.664259728347368,
        31.52489315688411,
        31.523426328578857,
        31.641253448877865,
        31.85950486055324,
        32.159772317866214,
        32.52466561145612,
        32.938190691460996,
        33.38596533578019,
        33.855302483590144,
        34.33519548787338,
        34.816237188296206,
        35.2904991356482,
        35.75139085821697,
        36.193513125894334,
        36.61251430405356,
        37.004955234425715,
        37.36818549591488,
        37.70023216720377,
        37.999701127985446,
        38.26569029170636,
        38.497713829954606,
        38.69563630257689,
        38.859615587624,
        38.99005354956133,
        39.08755346788873,
        39.152883345650665,
        39.186944318110505,
        39.190743478946956,
        39.16537052969748,
        39.1119777389566,
        39.03176276709588,
        38.925953974410845,
        38.795797882685875,
        38.64254850588082,
        38.46745830474307,
        38.27177055287129,
        38.056712930841805,
        37.823492188735536,
        37.573289738788645,
        37.30725805728474,
        37.02651779056778,
        36.73215547302901,
        36.42522177678436,
        36.10673022168284,
        35.77765628473921,
        35.438936853337836,
        35.09146997504751,
        34.73611486125606,
        34.373692107773756,
        34.00498409988271,
        33.630735572146484,
        33.25165429799903,
        32.86841188806359,
        32.481644674614174,
        32.09195466813891,
        31.6999105685502,
        31.306048818510277,
        30.910874687786905,
        30.51486337847388,
        30.118461141714153,
        29.72208639813079,
        29.326130857170256,
        28.930960627387538,
        28.536917315150397,
        28.144319106240065,
        27.753461827099127,
        27.364619983377484,
        26.978047773704628,
        26.59398007690947,
        26.212633410394766,
        25.834206857556563,
        25.458882967164385,
        25.086828620897542,
        24.71819586980866,
        24.35312273937353,
        23.991734003473717,
        23.63414192777706,
        23.280446982862514,
        22.930738525901617,
        22.58509545388545,
        22.24358682781789,
        21.9062724685427,
        21.57320352495838,
        21.244423015524877,
        20.919966344077153,
        20.599861790870698,
        20.284130978461686,
        19.97278931483602,
        19.665846414048858,
        19.363306495062954,
        19.06516875967324,
        18.77142775042328,
        18.482073689490782,
        18.19709279946158,
        17.91646760587797,
        17.640177223341556,
        17.368197625680594,
        17.100501900687263,
        16.83706049018904,
        16.577841416160894,
        16.322810493646653,
        16.071931531262024,
        15.825166519527032,
        15.582475807402924,
        15.343818268628526,
        15.109151457457576,
        14.878431754670745,
        14.6516145042764,
        14.428654141449796,
        14.209504312243382,
        13.994117985559571,
        13.78244755724383,
        13.574444947434126,
        13.370061691258293,
        13.169249023177178,
        12.971957955368719,
        12.778139350478531,
        12.587743989092212,
        12.400722632284142,
        12.217026079497003,
        12.036605221652325,
        11.859411090440224,
        11.685394903536524,
        11.51450810613142,
        11.346702408957972,
        11.181929823035315,
        11.020142691348196,
        10.861293717685939,
        10.705335992813453,
        10.55222301786692,
        10.40190872559185,
        10.254347499289118,
        10.109494189671086,
        9.96730412976003,
        9.827733147948953,
        9.690737579355615,
        9.556274275600202,
        9.4243006131362,
        9.294774500234782,
        9.16765438247196,
        9.042899247233773,
        8.920468627055806,
        8.80032260193141,
        8.682421800677051,
        8.56672740141058,
        8.453201131212976,
        8.341805265043387,
        8.232502623978679,
        8.125256572842934,
        8.020031017300479,
        7.916790400427871,
        7.815499698551619,
        7.716124417010739,
        7.618630585382761,
        7.522984752358472
      ],
      "balanced_gain": [
        11.852407032647926,
        12.015710446309626,
        12.181850174398312,
        12.350878769777003,
        12.52284969522332,
        12.697817330828364,
        12.875836980826618,
        13.056964879788326,
        13.241258197527209,
        13.428775043870347,
        13.619574472417554,
        13.81371648319425,
        14.011262024360787,
        14.212272992788531,
        14.416812233402759,
        14.62494353719506,
        14.836731637806876,
        15.05224220658524,
        15.271541846011427,
        15.4946980814029,
        15.721779350788331,
        15.952854992829382,
        16.1879952316702,
        16.427271160175167,
        16.670754720821282,
        16.918518683450518,
        17.17063662026169,
        17.427182877662283,
        17.68823254477363,
        17.953861418382758,
        18.224145964129846,
        18.499163273731867,
        18.77899101802234,
        19.063707395156182,
        19.353391073529576,
        19.648121130384567,
        19.94797698432806,
        20.25303832209177,
        20.563385018976504,
        20.879097052611215,
        21.2002544096582,
        21.526936985096196,
        21.859224473712437,
        22.197196252849356,
        22.54093125599272,
        22.890507837460184,
        23.246003626760245,
        23.607495372387966,
        23.975058774282353,
        24.348768304353605,
        24.728697014484364,
        25.114916331428745,
        25.507495837992664,
        25.906503038653803,
        26.312003109616704,
        26.724058633179727,
        27.14272931433395,
        27.56807167915746,
        28.000138753887395,
        28.4389797237913,
        28.884639570966637,
        29.337158690206987,
        29.79657248130017,
        30.262910915612583,
        30.73619807866517,
        31.21645168505549,
        31.703682565334617,
        32.19789412324295,
        32.69908176217602,
        33.207232279782595,
        33.722323229617004,
        34.24432224788691,
        34.77318634239533,
        35.30886114615929,
        35.85128013123305,
        36.400363782342104,
        36.95601872862185,
        37.51813683242423,
        38.08659423423571,
        38.6612503528159,
        39.24194683785729,
        39.828506474342625,
        40.42073204016561,
        41.01840511373694,
        41.62128483157774,
        42.229106595421094,
        42.84158072904682,
        43.45839108525591,
        44.07919360315208,
        44.703614814319806,
        45.33125030285692,
        45.96166311886671,
        46.59438214777602,
        47.228900438050836,
        47.86467349145183,
        48.501117520494546,
        49.13760767829226,
        49.77347626567368,
        50.408010924370345,
        51.04045282530982,
        51.66999486204462,
        52.29577986017655,
        52.916898817305,
        53.53238918999784,
        54.14123324572755,
        54.742356499422016,
        55.33462625969504,
        55.91685031226927,
        56.487775770191945,
        57.0460881282142,
        57.59041055863329,
        58.119303496086296,
        58.63126456365461,
        59.12472889773247,
        59.59806993534965,
        60.04960074565163,
        60.47757599011421,
        60.88019460341966,
        61.255603313516474,
        61.6019011243568,
        61.91714490781004,
        62.19935626935733,
        62.44652987904091,
        62.65664348550653,
        62.82766986431296,
        62.95759098994299,
        63.04441476651795,
        63.086194704295366,
        63.08105298958151,
        63.02720746968228,
        62.92300315671803,
        62.76694895162348,
        62.55776040382671,
        62.294409446880344,
        61.97618219708483,
        61.60274605836758,
        61.17422754289345,
        60.691302383844445,
        60.155299659436594,
        59.56832174722656,
        58.933381919774334,
        58.25456121713906,
        57.537185755420495,
        56.788024703818806,
        56.01550754061901,
        55.22995658748661,
        54.44382685649885,
        53.67193955391652,
        52.9316879147803,
        52.24318446486417,
        51.62930813554628,
        51.11559985998545,
        50.72995002560636,
        50.502025680818605,
        50.46240562081733,
        50.641431317179425,
        51.067839093840796,
        51.76730263137815,
        52.76106425471632,
        54.06484582638614,
        55.68819238772619,
        57.63432060110285,
        59.900445561151116,
        62.47847658231287,
        65.35592871702355,
        68.5168967822427,
        71.94297088229274,
        75.61401837172137,
        79.50880090493052,
        83.60542791397452,
        87.88166729078952,
        92.31514249607369,
        96.88344612764323,
        101.56419672005345,
        106.33506052695513,
        111.17375487775604,
        116.0580451060102,
        120.96574329446644,
        125.87471420798303,
        130.76289161857397,
        135.60830672845182,
        140.3891292646984,
        145.08372109916348,
        149.67070165940538,
        154.12902410354462,
        158.43806090807547,
        162.57769741069913,
        166.52843164537143,
        170.27147881705983,
        173.788878644535,
        177.0636038163157,
        180.07966779075122,
        182.8222301998575,
        185.27769817196963,
        187.43382195629133,
        189.27978329328303,
        190.8062751797128,
        192.00557169075964,
        192.87158680275618,
        193.39992120611515,
        193.58789644289675,
        193.43457574488045,
        192.94077128502315,
        192.10903770322423,
        190.9436520100513,
        189.45058021724049,
        187.63743117279688,
        185.51339839604566,
        183.08919080893412,
        180.37695347459047,
        177.39017960589348,
        174.14361522298063,
        170.65315802212265,
        166.93575200849597,
        163.00927961565412,
        158.89245300622892,
        154.6047063432001,
        150.1660907569233,
        145.59717375333625,
        140.91894475265454,
        136.1527283497301,
        131.32010678974103,
        126.44285296257343,
        121.54287497194625,
        116.64217302140555,
        111.76280874481127,
        106.92688652142593,
        102.15654513667651,
        97.47395679971487,
        92.901328386099,
        88.46089713059393,
        84.1749093772098,
        80.06556665601015,
        76.15491839011383,
        72.4646757043925,
        69.01591747445873,
        65.82866016082049,
        62.92127032922061,
        60.30971643037837,
        58.00668666062994,
        56.020640958857534,
        54.35490976093939,
        53.006985383443855,
        51.96815619025471,
        51.22359655246343,
        50.7529494806859,
        50.53134416010845,
        50.53070860173589,
        50.72119475938652,
        51.07253896108493,
        51.55522416454488,
        52.14137125982744,
        52.8053439374465,
        53.524093100643086,
        54.27728927123321,
        55.047297980193484,
        55.81904930068022,
        56.57984371464261,
        57.31912616203855,
        58.02825060435858,
        58.70024964065845,
        59.32961786183194,
        59.91211349303304,
        60.444580105363684,
        60.92478844370401,
        61.351297389176494,
        61.72333254418571,
        62.04068069587874,
        62.3035983832318,
        62.51273286497925,
        62.669053920392244,
        62.77379507133185,
        62.828402975802526,
        62.83449389898703,
        62.79381630945953,
        62.7082187777912,
        62.57962246577963,
        62.40999759412486,
        62.201343359841616,
        61.955670847947474,
        61.67498854461383,
        61.36129011139331,
        61.01654412673559,
        60.64268553901292,
        60.24160860953751,
        59.81516115191849,
        59.365139899354666,
        58.89328685224434,
        58.401286477496505,
        57.89076364522415,
        57.36328220524604,
        56.82034411423756,
        56.26338903797928,
        55.69379436014864,
        55.11287553861743,
        54.521886757153496,
        53.92202182496608,
        53.31441528407522,
        52.70014369078437,
        52.080227035067125,
        51.45563027537872,
        50.827264960925355,
        50.195990921317495,
        49.562618005849735,
        48.92790785612264,
        48.29257569700918,
        47.65729213347811,
        47.02268494559572,
        46.389340868936635,
        45.757807356365895,
        45.12859431234509,
        44.50217579455925,
        43.87899167910362,
        43.259449285914116,
        42.64392496159415,
        42.032765615964976,
        41.42629020896132,
        40.82479119255038,
        40.228535901577175,
        39.63776789477522,
        39.05270824539787,
        38.473556782028716,
        37.900493280317974,
        37.333678606202405,
        36.77325580870601,
        36.21935116711468,
        35.67207519159789,
        35.131523578348215,
        34.597778120449036,
        34.070907575920465,
        33.55096849457172,
        33.0380060051441,
        32.53205456210793,
        32.033138655984985,
        31.54127348761617,
        31.056465607479023,
        30.578713521477585,
        30.108008264657556,
        29.64433394441369,
        29.187668254663908,
        28.73798296080723,
        28.29524435832015,
        27.85941370580955,
        27.430447633332356,
        27.00829852720765,
        26.592914892454452,
        26.18424169408726,
        25.782220678508228,
        25.38679067539336,
        24.997887880673684,
        24.615446123169868,
        24.239397114240788,
        23.869670681847236,
        23.506194989694873,
        23.14889674233785,
        22.79770137709734,
        22.452533243583037,
        22.11331577058953,
        21.779971622189443,
        21.45242284317037,
        21.130590994292902,
        20.814397278003916,
        20.50376265512688,
        20.19860795309904,
        19.898853966324463,
        19.604421549050773,
        19.315231700609026,
        19.031205644538453,
        18.752264901191296,
        18.478331354434285,
        18.209327312748545,
        17.945175565072613,
        17.685799431743913,
        17.431122810896525,
        17.181070220592048,
        16.935566836511008,
        16.69453852619572,
        16.45791187962908,
        16.22561423647287,
        15.99757371017789,
        15.773719209158124,
        15.553980455238838,
        15.338287999587308,
        15.126573236334153,
        14.918768414045761,
        14.714806644805176,
        14.514621911728659,
        14.31814907462237,
        14.12532387399427,
        13.936082933562897,
        13.750363761352096,
        13.568104749484373,
        13.389245172784355,
        13.213725186306236,
        13.041485821889538,
        12.87246898386089,
        12.706617443905952,
        12.543874834767482,
        12.384185643828754,
        12.227495205839716,
        12.073749695082652
      ]
    },
    {
      "epsilon": 0.01,
      "tolerance": 1e-11,
      "t0": -7.0,
      "initial": [
        -1.7948322504922567,
        0.0014558352516760417,
        1.0,
        0.0,
        0.0,
        1.0
      ],
      "first_peak_t": -2.310017752595614,
      "inner_peak_tau": 2.829898058486881,
      "first_peak_u": 1.8761071527453457,
      "max_gain_scaled_physical_state": 290.42147654044993,
      "max_gain_balanced_input": 318.05095189502964,
      "gain_times_epsilon_to_7_over_10": 12.661836455077674,
      "max_determinant_error": 1.8571721938087649e-10,
      "pulse_profile_error_on_window": 0.027904200594318918,
      "nfev": 73756,
      "seconds": 0.25720408401684836,
      "offsets": [
        -2.0,
        -1.99,
        -1.98,
        -1.97,
        -1.96,
        -1.95,
        -1.94,
        -1.93,
        -1.92,
        -1.91,
        -1.9,
        -1.89,
        -1.88,
        -1.87,
        -1.8599999999999999,
        -1.85,
        -1.84,
        -1.83,
        -1.82,
        -1.81,
        -1.8,
        -1.79,
        -1.78,
        -1.77,
        -1.76,
        -1.75,
        -1.74,
        -1.73,
        -1.72,
        -1.71,
        -1.7,
        -1.69,
        -1.68,
        -1.67,
        -1.66,
        -1.65,
        -1.6400000000000001,
        -1.63,
        -1.62,
        -1.6099999999999999,
        -1.6,
        -1.5899999999999999,
        -1.58,
        -1.57,
        -1.56,
        -1.55,
        -1.54,
        -1.53,
        -1.52,
        -1.51,
        -1.5,
        -1.49,
        -1.48,
        -1.47,
        -1.46,
        -1.45,
        -1.44,
        -1.43,
        -1.42,
        -1.4100000000000001,
        -1.4,
        -1.3900000000000001,
        -1.38,
        -1.37,
        -1.3599999999999999,
        -1.35,
        -1.3399999999999999,
        -1.33,
        -1.3199999999999998,
        -1.31,
        -1.2999999999999998,
        -1.29,
        -1.28,
        -1.27,
        -1.26,
        -1.25,
        -1.24,
        -1.23,
        -1.22,
        -1.21,
        -1.2,
        -1.19,
        -1.18,
        -1.17,
        -1.1600000000000001,
        -1.15,
        -1.1400000000000001,
        -1.13,
        -1.12,
        -1.1099999999999999,
        -1.1,
        -1.0899999999999999,
        -1.08,
        -1.0699999999999998,
        -1.06,
        -1.0499999999999998,
        -1.04,
        -1.03,
        -1.02,
        -1.01,
        -1.0,
        -0.99,
        -0.98,
        -0.97,
        -0.96,
        -0.95,
        -0.94,
        -0.9299999999999999,
        -0.9199999999999999,
        -0.9099999999999999,
        -0.8999999999999999,
        -0.8899999999999999,
        -0.8799999999999999,
        -0.8699999999999999,
        -0.8599999999999999,
        -0.8499999999999999,
        -0.8400000000000001,
        -0.8300000000000001,
        -0.8200000000000001,
        -0.81,
        -0.8,
        -0.79,
        -0.78,
        -0.77,
        -0.76,
        -0.75,
        -0.74,
        -0.73,
        -0.72,
        -0.71,
        -0.7,
        -0.69,
        -0.6799999999999999,
        -0.6699999999999999,
        -0.6599999999999999,
        -0.6499999999999999,
        -0.6399999999999999,
        -0.6299999999999999,
        -0.6199999999999999,
        -0.6099999999999999,
        -0.5999999999999999,
        -0.5900000000000001,
        -0.5800000000000001,
        -0.5700000000000001,
        -0.56,
        -0.55,
        -0.54,
        -0.53,
        -0.52,
        -0.51,
        -0.5,
        -0.49,
        -0.48,
        -0.47,
        -0.45999999999999996,
        -0.44999999999999996,
        -0.43999999999999995,
        -0.42999999999999994,
        -0.41999999999999993,
        -0.4099999999999999,
        -0.3999999999999999,
        -0.3899999999999999,
        -0.3799999999999999,
        -0.3699999999999999,
        -0.3599999999999999,
        -0.34999999999999987,
        -0.33999999999999986,
        -0.33000000000000007,
        -0.32000000000000006,
        -0.31000000000000005,
        -0.30000000000000004,
        -0.29000000000000004,
        -0.28,
        -0.27,
        -0.26,
        -0.25,
        -0.24,
        -0.22999999999999998,
        -0.21999999999999997,
        -0.20999999999999996,
        -0.19999999999999996,
        -0.18999999999999995,
        -0.17999999999999994,
        -0.16999999999999993,
        -0.15999999999999992,
        -0.1499999999999999,
        -0.1399999999999999,
        -0.1299999999999999,
        -0.11999999999999988,
        -0.10999999999999988,
        -0.09999999999999987,
        -0.08999999999999986,
        -0.08000000000000007,
        -0.07000000000000006,
        -0.06000000000000005,
        -0.050000000000000044,
        -0.040000000000000036,
        -0.030000000000000027,
        -0.020000000000000018,
        -0.010000000000000009,
        0.0,
        0.010000000000000231,
        0.020000000000000018,
        0.03000000000000025,
        0.040000000000000036,
        0.04999999999999982,
        0.06000000000000005,
        0.06999999999999984,
        0.08000000000000007,
        0.08999999999999986,
        0.10000000000000009,
        0.10999999999999988,
        0.1200000000000001,
        0.1299999999999999,
        0.14000000000000012,
        0.1499999999999999,
        0.16000000000000014,
        0.16999999999999993,
        0.18000000000000016,
        0.18999999999999995,
        0.20000000000000018,
        0.20999999999999996,
        0.2200000000000002,
        0.22999999999999998,
        0.2400000000000002,
        0.25,
        0.26000000000000023,
        0.27,
        0.28000000000000025,
        0.29000000000000004,
        0.30000000000000027,
        0.31000000000000005,
        0.31999999999999984,
        0.33000000000000007,
        0.33999999999999986,
        0.3500000000000001,
        0.3599999999999999,
        0.3700000000000001,
        0.3799999999999999,
        0.3900000000000001,
        0.3999999999999999,
        0.41000000000000014,
        0.41999999999999993,
        0.43000000000000016,
        0.43999999999999995,
        0.4500000000000002,
        0.45999999999999996,
        0.4700000000000002,
        0.48,
        0.4900000000000002,
        0.5,
        0.5100000000000002,
        0.52,
        0.5300000000000002,
        0.54,
        0.5500000000000003,
        0.56,
        0.5699999999999998,
        0.5800000000000001,
        0.5899999999999999,
        0.6000000000000001,
        0.6099999999999999,
        0.6200000000000001,
        0.6299999999999999,
        0.6400000000000001,
        0.6499999999999999,
        0.6600000000000001,
        0.6699999999999999,
        0.6800000000000002,
        0.69,
        0.7000000000000002,
        0.71,
        0.7200000000000002,
        0.73,
        0.7400000000000002,
        0.75,
        0.7600000000000002,
        0.77,
        0.7800000000000002,
        0.79,
        0.8000000000000003,
        0.81,
        0.8199999999999998,
        0.8300000000000001,
        0.8399999999999999,
        0.8500000000000001,
        0.8599999999999999,
        0.8700000000000001,
        0.8799999999999999,
        0.8900000000000001,
        0.8999999999999999,
        0.9100000000000001,
        0.9199999999999999,
        0.9300000000000002,
        0.94,
        0.9500000000000002,
        0.96,
        0.9700000000000002,
        0.98,
        0.9900000000000002,
        1.0,
        1.0100000000000002,
        1.02,
        1.0300000000000002,
        1.04,
        1.0500000000000003,
        1.06,
        1.0700000000000003,
        1.08,
        1.0899999999999999,
        1.1,
        1.1099999999999999,
        1.12,
        1.13,
        1.1400000000000001,
        1.15,
        1.1600000000000001,
        1.17,
        1.1800000000000002,
        1.19,
        1.2000000000000002,
        1.21,
        1.2200000000000002,
        1.23,
        1.2400000000000002,
        1.25,
        1.2600000000000002,
        1.27,
        1.2800000000000002,
        1.29,
        1.3000000000000003,
        1.31,
        1.3200000000000003,
        1.33,
        1.3399999999999999,
        1.35,
        1.3599999999999999,
        1.37,
        1.38,
        1.3900000000000001,
        1.4,
        1.4100000000000001,
        1.42,
        1.4300000000000002,
        1.44,
        1.4500000000000002,
        1.46,
        1.4700000000000002,
        1.48,
        1.4900000000000002,
        1.5,
        1.5100000000000002,
        1.52,
        1.5300000000000002,
        1.54,
        1.5500000000000003,
        1.56,
        1.5700000000000003,
        1.58,
        1.5899999999999999,
        1.6,
        1.6099999999999999,
        1.62,
        1.63,
        1.6400000000000001,
        1.65,
        1.6600000000000001,
        1.67,
        1.6800000000000002,
        1.69,
        1.7000000000000002,
        1.71,
        1.7200000000000002,
        1.73,
        1.7400000000000002,
        1.75,
        1.7600000000000002,
        1.77,
        1.7800000000000002,
        1.79,
        1.8000000000000003,
        1.81,
        1.8200000000000003,
        1.83,
        1.8399999999999999,
        1.85,
        1.8599999999999999,
        1.87,
        1.88,
        1.8900000000000001,
        1.9,
        1.9100000000000001,
        1.92,
        1.9300000000000002,
        1.94,
        1.9500000000000002,
        1.96,
        1.9700000000000002,
        1.98,
        1.9900000000000002,
        2.0
      ],
      "u": [
        -0.2961973373715826,
        -0.29311650342026613,
        -0.2899989256166149,
        -0.2868440336840463,
        -0.28365124717509466,
        -0.28041997528066065,
        -0.27714961663627224,
        -0.27383955912487146,
        -0.27048917967655284,
        -0.2670978440655822,
        -0.2636649067040526,
        -0.2601897104314461,
        -0.2566715863020952,
        -0.25310985336872943,
        -0.24950381846319353,
        -0.24585277597383717,
        -0.2421560076200848,
        -0.23841278222367326,
        -0.23462235547707794,
        -0.23078396970860268,
        -0.2268968536446494,
        -0.22296022216875122,
        -0.2189732760775531,
        -0.21493520183600198,
        -0.21084517132852587,
        -0.20670234160695458,
        -0.20250585463691845,
        -0.19825483704183913,
        -0.1939483998446172,
        -0.18958563820771115,
        -0.1851656311711015,
        -0.18068744138884923,
        -0.17615011486372736,
        -0.17155268068065038,
        -0.16689415073949265,
        -0.16217351948848507,
        -0.1573897636547573,
        -0.15254184197640602,
        -0.14762869493414046,
        -0.14264924448408242,
        -0.1376023937914688,
        -0.13248702696574177,
        -0.12730200879753503,
        -0.12204618449727567,
        -0.11671837943810248,
        -0.11131739890210467,
        -0.10584202782999592,
        -0.1002910305756109,
        -0.0946631506661939,
        -0.08895711056888687,
        -0.08317161146477448,
        -0.07730533303025487,
        -0.07135693322711618,
        -0.06532504810116847,
        -0.05920829159480488,
        -0.053005255369993357,
        -0.04671450864373816,
        -0.040334598038111416,
        -0.033864047446602055,
        -0.027301357917613255,
        -0.02064500755706585,
        -0.013893451450477115,
        -0.007045121605872402,
        -9.842692219089438e-05,
        0.0069482468146881485,
        0.014096536911700496,
        0.0213481037172187,
        0.028704630537114147,
        0.036167823515871195,
        0.04373941147986338,
        0.05142114574197758,
        0.05921479986466633,
        0.06712216937624707,
        0.07514507143333343,
        0.08328534443809182,
        0.09154484759624845,
        0.09992546041622677,
        0.10842908214302666,
        0.1170576311250014,
        0.12581304410936642,
        0.13469727546403673,
        0.14371229631195115,
        0.15286009358004762,
        0.1621426689602041,
        0.17156203777086418,
        0.18112022771509056,
        0.1908192775278882,
        0.20066123550960302,
        0.21064815793950586,
        0.22078210736051387,
        0.23106515071767908,
        0.2414993573647963,
        0.25208679691499936,
        0.2628295369323331,
        0.27372964045238335,
        0.2847891633272248,
        0.2960101513869647,
        0.30739463741163964,
        0.3189446378836546,
        0.33066214953486117,
        0.34254914567005007,
        0.3546075722557055,
        0.3668393437597702,
        0.3792463387328328,
        0.391830395124769,
        0.40459330532782556,
        0.4175368109349892,
        0.4306625971684938,
        0.44397228702269503,
        0.45746743507633714,
        0.47114952096980506,
        0.4850199425303042,
        0.49908000853930334,
        0.5133309311340762,
        0.5277738178390943,
        0.5424096632087566,
        0.5572393400387284,
        0.5722635902118833,
        0.5874830151131187,
        0.6028980656216626,
        0.6185090316781435,
        0.6343160314226565,
        0.6503189998984062,
        0.6665176773151779,
        0.6829115968845121,
        0.6995000722203867,
        0.7162821843121419,
        0.7332567680815402,
        0.7504223985287962,
        0.7677773764843905,
        0.7853197139837907,
        0.8030471192848239,
        0.8209569815525722,
        0.8390463552420387,
        0.8573119442092527,
        0.8757500855935799,
        0.8943567335107294,
        0.9131274426099536,
        0.9320573515463992,
        0.9511411664342305,
        0.9703731443444048,
        0.9897470769247154,
        1.009256274222032,
        1.0288935487940716,
        1.0486512002092743,
        1.068521000034169,
        1.088494177422513,
        1.1085614054190744,
        1.128712788108134,
        1.1489378487323094,
        1.1692255189275986,
        1.1895641292116594,
        1.2099414008815343,
        1.2303444394744876,
        1.2507597299474946,
        1.2711731337506547,
        1.2915698879483015,
        1.31193460655632,
        1.332251284273539,
        1.352503302752869,
        1.3726734395985165,
        1.3927438802248895,
        1.4126962327334065,
        1.4325115459573752,
        1.452170330781411,
        1.471652584883917,
        1.4909378209695725,
        1.510005098589312,
        1.5288330596089346,
        1.5473999673537602,
        1.5656837494577525,
        1.5836620443761897,
        1.6013122515393872,
        1.6186115850518712,
        1.635537130839879,
        1.6520659070854786,
        1.6681749277767546,
        1.6838412691469988,
        1.6990421387521741,
        1.7137549468886963,
        1.727957380025068,
        1.741627475883675,
        1.7547436997747463,
        1.767285021756426,
        1.7792309941644036,
        1.7905618290356036,
        1.8012584749224303,
        1.8113026925831377,
        1.8206771290302377,
        1.8293653893934325,
        1.8373521060918145,
        1.844623004741139,
        1.8511649663591392,
        1.856966085302567,
        1.8620157225292484,
        1.8663045536951033,
        1.8698246117225825,
        1.8725693234726462,
        1.8745335401985566,
        1.8757135615269263,
        1.8761071527453457,
        1.875713555274598,
        1.874533490202016,
        1.87256915486145,
        1.869824212488228,
        1.8663037750371476,
        1.8620143793106019,
        1.856963956619602,
        1.8511617962144724,
        1.8446185028076731,
        1.8373459485658887,
        1.82935721993922,
        1.8206665597951057,
        1.8112893052819812,
        1.8012418219781274,
        1.7905414347705717,
        1.779206356041053,
        1.7672556116367946,
        1.7547089652158179,
        1.7415868414384115,
        1.7279102485569207,
        1.7137007008796923,
        1.6989801415998453,
        1.6837708664477493,
        1.668095448582413,
        1.6519766651299028,
        1.6354374257265725,
        1.6185007034030172,
        1.6011894680960188,
        1.5835266230486609,
        1.5655349443196298,
        1.5472370235833373,
        1.528655214367881,
        1.5098115818442965,
        1.4907278562454802,
        1.4714253899632916,
        1.4519251183362278,
        1.432247524121935,
        1.4124126056136626,
        1.392439848346534,
        1.3723482003040028,
        1.352156050534742,
        1.3318812110568208,
        1.3115409019286213,
        1.29115173933649,
        1.2707297265582211,
        1.2502902476392594,
        1.2298480636270888,
        1.2094173111898077,
        1.1890115034597701,
        1.1686435329308034,
        1.1483256762440073,
        1.128069600703053,
        1.1078863723485213,
        1.087786465449266,
        1.0677797732470982,
        1.0478756198183867,
        1.0280827729160282,
        1.0084094576468408,
        0.9888633708746659,
        0.9694516962232216,
        0.9501811195692202,
        0.9310578449255539,
        0.9120876106143854,
        0.8932757056455151,
        0.8746269862166917,
        0.8561458922614676,
        0.8378364639772922,
        0.8197023582709652,
        0.8017468650684153,
        0.7839729234367062,
        0.7663831374771061,
        0.7489797919475761,
        0.7317648675842202,
        0.7147400560891312,
        0.6979067747637324,
        0.6812661807626031,
        0.6648191849545443,
        0.6485664653742884,
        0.6325084802558066,
        0.6166454806393449,
        0.6009775225468673,
        0.5855044787218654,
        0.5702260499354851,
        0.5551417758576712,
        0.5402510454959979,
        0.5255531072114039,
        0.5110470783085543,
        0.4967319542128918,
        0.482606617242472,
        0.46866984498088576,
        0.4549203182583633,
        0.4413566287569669,
        0.427977286250802,
        0.414780725480602,
        0.40176531268327786,
        0.3889293517894711,
        0.376271090297693,
        0.3637887248308018,
        0.3514804063879081,
        0.3393442453097996,
        0.32737831597240097,
        0.3155806612218765,
        0.30394929651353664,
        0.29248221383664025,
        0.2811773854028639,
        0.27003276710357355,
        0.25904630175220755,
        0.2482159221202813,
        0.23753955378161704,
        0.22701511777621353,
        0.2166405330906302,
        0.20641371896100755,
        0.19633259703391231,
        0.18639509336669674,
        0.1765991402849561,
        0.16694267810135846,
        0.15742365670678166,
        0.1480400370418881,
        0.13878979245615372,
        0.1296709099422412,
        0.12068139128249243,
        0.11181925409269286,
        0.10308253277437873,
        0.09446927937920284,
        0.08597756439186216,
        0.07760547743842876,
        0.06935112792405146,
        0.06121264559570363,
        0.05318818104711043,
        0.04527590616339205,
        0.03747401450867669,
        0.029780721661264414,
        0.022194265499183068,
        0.014712906441521172,
        0.00733492764776341,
        5.863517291221018e-05,
        -0.007117641911348581,
        -0.014195551430271389,
        -0.021176718052718792,
        -0.028062743267727383,
        -0.03485520538942439,
        -0.041555659586591416,
        -0.04816563793529696,
        -0.05468664949653662,
        -0.06112018041203118,
        -0.06746769401897403,
        -0.07373063098178192,
        -0.07991040944033455,
        -0.08600842517233656,
        -0.0920260517689959,
        -0.09796464082144339,
        -0.10382552211865567,
        -0.10961000385706676,
        -0.11531937285631808,
        -0.12095489478390908,
        -0.12651781438706847,
        -0.13200935573068684,
        -0.1374307224411348,
        -0.1427830979541914,
        -0.1480676457669171,
        -0.15328550969375737,
        -0.1584378141259122,
        -0.16352566429186002,
        -0.1685501465205134,
        -0.17351232850579612,
        -0.17841325957213808,
        -0.18325397094089788,
        -0.18803547599648976,
        -0.19275877055239923,
        -0.1974248331172972,
        -0.2020346251606273,
        -0.20658909137636902,
        -0.2110891599462223,
        -0.21553574280100124,
        -0.21992973588080209,
        -0.2242720193930335,
        -0.22856345806866876,
        -0.23280490141582272,
        -0.23699718397119768,
        -0.2411411255498389,
        -0.24523753149152205,
        -0.24928719290463214,
        -0.25329088690735246,
        -0.2572493768660644,
        -0.26116341263073645,
        -0.26503373076763287,
        -0.2688610547886853,
        -0.27264609537797213,
        -0.27638955061464376,
        -0.28009210619287145,
        -0.2837544356395475,
        -0.2873772005277248,
        -0.2909610506869716,
        -0.2945066244108575,
        -0.2980145486609163,
        -0.3014854392676657,
        -0.3049199011281601,
        -0.30831852840055657,
        -0.3116819046951797,
        -0.3150106032625551
      ],
      "gain": [
        17.48416278412472,
        17.728231072793246,
        17.976517479827333,
        18.229100795149648,
        18.486061185089124,
        18.747480204222747,
        19.013440806360236,
        19.284027354644117,
        19.559325630663324,
        19.839422841889288,
        20.12440762788688,
        20.414370066061533,
        20.70940167505107,
        21.009595416796714,
        21.315045696810202,
        21.625848362524366,
        21.942100699529174,
        22.26390142558042,
        22.591350682180185,
        22.92455002361639,
        23.263602403259405,
        23.608612156993054,
        23.959684983595125,
        24.31692792052572,
        24.680449316610808,
        25.050358801544913,
        25.42676725026155,
        25.809786742982222,
        26.1995305203556,
        26.59611293330762,
        26.9996493873304,
        27.41025628082744,
        27.828050937243866,
        28.253151530596234,
        28.68567700344992,
        29.125746976547624,
        29.57348165165582,
        30.02900170483742,
        30.49242817069048,
        30.963882316623348,
        31.44348550663574,
        31.931359054007434,
        32.42762406229402,
        32.932401254101876,
        33.44581078600382,
        33.967972049217174,
        34.49900345612193,
        35.039022210625035,
        35.588144061839095,
        36.14648303996148,
        36.71415117334805,
        37.29125818593403,
        37.877911174000765,
        38.474214261397066,
        39.08026823000359,
        39.69617012623881,
        40.32201284240679,
        40.95788467031813,
        41.6038688261595,
        42.260042945021915,
        42.926478543629294,
        43.6032404499792,
        44.29038619852485,
        44.98796538787599,
        45.696018998709995,
        46.41457867349522,
        47.14366595293028,
        47.88329146818765,
        48.63345408665084,
        49.39414000930408,
        50.16532181818041,
        50.946957472105204,
        51.73898924725441,
        52.54134261896871,
        53.35392508800138,
        54.176624944349584,
        55.00930996816949,
        55.85182606513226,
        56.70399583479461,
        57.56561707043488,
        58.436461189012334,
        59.3162715862363,
        60.20476191822102,
        61.101614309122866,
        62.0064774816147,
        62.91896480978283,
        63.83865229409848,
        64.76507645912356,
        65.69773217464659,
        66.63607040007444,
        67.57949585152312,
        68.52736459937285,
        69.47898159527655,
        70.43359813328242,
        71.3904092497853,
        72.34855106947685,
        73.30709810497022,
        74.26506051872978,
        75.22138135578297,
        76.17493376329544,
        77.12451821068758,
        78.06885972747438,
        79.00660517753025,
        79.93632059441995,
        80.8564886050945,
        81.76550597143553,
        82.6616812827661,
        83.54323284345554,
        84.40828679704876,
        85.2548755417598,
        86.08093649480972,
        86.88431127142876,
        87.66274535747219,
        88.41388836196948,
        89.13529494494473,
        89.82442652978219,
        90.47865394230577,
        91.0952610998574,
        91.67144992943753,
        92.20434669753641,
        92.69100996759201,
        93.12844043012932,
        93.51359288563665,
        93.84339070648173,
        94.11474314635993,
        94.3245659283203,
        94.46980560589711,
        94.54746827275832,
        94.55465328496594,
        94.48859276970823,
        94.3466978203555,
        94.12661242186567,
        93.82627632361061,
        93.44399826968697,
        92.97854121579772,
        92.42922141085155,
        91.79602347843648,
        91.07973390622551,
        90.28209559443086,
        89.40598630654817,
        88.45562391904657,
        87.43680118719767,
        86.35715215781003,
        85.22645112112757,
        84.05694277389385,
        82.8636985827509,
        81.6649886514089,
        80.48265006663196,
        79.34242126058207,
        78.27419729147616,
        77.31214409459558,
        76.4945933650412,
        75.86362910495319,
        75.46428004396637,
        75.34325875360479,
        75.54724583385452,
        76.12080512151006,
        77.10411799357988,
        78.53081025447848,
        80.42617621805348,
        82.80605644420274,
        85.67650366993234,
        89.03421448538901,
        92.86756590402123,
        97.15801756790842,
        101.88163347260614,
        107.01052489001304,
        112.51408901873181,
        118.35998891769431,
        124.51487408215192,
        130.94487355857024,
        137.61590766417987,
        144.4938662601731,
        151.54469628607114,
        158.73443338853005,
        166.02920405667672,
        173.39521741370038,
        180.79875970566243,
        188.2062000191327,
        195.58401224952505,
        202.89881600519996,
        210.117437326294,
        217.20698898358953,
        224.13496921669662,
        230.8693772751084,
        237.37884368883255,
        243.63277295328135,
        249.60149612217572,
        255.2564306502992,
        260.5702448165031,
        265.517023965902,
        270.0724358453596,
        274.213892341489,
        277.9207049925787,
        281.1742317967984,
        283.95801290540237,
        286.25789306143065,
        288.0621288010415,
        289.36147868587693,
        290.14927511507324,
        290.42147654044993,
        290.17669928739235,
        289.41622841278763,
        288.14400745203034,
        286.36660721695586,
        284.09317414490283,
        281.33535902661754,
        278.10722728981904,
        274.4251522399262,
        270.307692994282,
        265.7754591004684,
        260.85096395634724,
        255.5584694347689,
        249.92382415640563,
        243.97429809661625,
        237.73841613351036,
        231.2457933100869,
        224.52697451473242,
        217.61328128845247,
        210.5366683752562,
        203.32959250370834,
        196.02489573725268,
        188.6557054319524,
        181.2553524449628,
        173.85730873605436,
        166.49514460601054,
        159.2025047891395,
        152.01310072712957,
        144.96071421707694,
        138.07920410997963,
        131.40250340273482,
        124.96458811159317,
        118.7993922159943,
        112.94063479582408,
        107.42151767211026,
        102.27424664582495,
        97.52933081625851,
        93.2146277727809,
        89.35413333680981,
        85.966566231648,
        83.063866999999,
        80.6498023080793,
        78.71891481646591,
        77.25605591683997,
        76.23666617046139,
        75.62783552006512,
        75.39002104171055,
        75.47917657995835,
        75.84899554543527,
        76.452993417872,
        77.24623740879709,
        78.1866308640396,
        79.23574786441507,
        80.35927261817687,
        81.5271267963881,
        82.71337274191137,
        83.89597093858934,
        85.05645433791713,
        86.17956544703323,
        87.25288750113796,
        88.26648943836942,
        89.21259594339267,
        90.08528799088882,
        90.88023551116108,
        91.59446149494562,
        92.2261355350962,
        92.77439417689688,
        93.23918522609553,
        93.62113320016691,
        93.92142328225678,
        94.14170137324452,
        94.28398810220524,
        94.35060491222225,
        94.34411058456247,
        94.26724678138076,
        94.12289138480064,
        93.91401857803919,
        93.64366476317582,
        93.31489953611462,
        92.93080104704225,
        92.49443516829892,
        92.00883796911883,
        91.47700106484977,
        90.90185946570753,
        90.28628159865043,
        89.63306121923603,
        88.94491096521028,
        88.22445733598339,
        87.47423690869392,
        86.69669362445545,
        85.89417699918323,
        85.06894113115678,
        84.22314439329215,
        83.35884970864775,
        82.47802532575481,
        81.58254601392825,
        80.67419461204368,
        79.7546638722748,
        78.82555854405766,
        77.88839765451073,
        76.9446169456461,
        75.9955714316404,
        75.04253804308304,
        74.08671833791198,
        73.12924124981728,
        72.17116585549148,
        71.21348414481243,
        70.25712377663945,
        69.30295080872281,
        68.35177239151824,
        67.40433941640967,
        66.46134910898422,
        65.52344756223938,
        64.59123220608954,
        63.66525420767896,
        62.7460207990882,
        61.833997530215434,
        60.929610446133935,
        60.03324818834218,
        59.14526401901095,
        58.26597776416949,
        57.395677683739414,
        56.53462226422102,
        55.68304193614254,
        54.84114071721935,
        54.009097783241835,
        53.18706896895756,
        52.37518820066754,
        51.57356885903794,
        50.782305079230234,
        50.00147298771333,
        49.23113187791106,
        48.471325326877235,
        47.722082255293635,
        46.983417933480965,
        46.25533493553015,
        45.537824041044296,
        44.830865090307775,
        44.13442779301026,
        43.44847249251773,
        42.772950887705136,
        42.10780671431158,
        41.45297638808173,
        40.80838961161363,
        40.173969944654104,
        39.549635341974486,
        38.935298659541125,
        38.330868130317846,
        37.73624781118381,
        37.151338002533684,
        36.576035642068575,
        36.01023467446267,
        35.45382639757953,
        34.90669978540112,
        34.36874179170247,
        33.839837633171264,
        33.31987105387898,
        32.80872457196888,
        32.30627970955194,
        31.812417206955825,
        31.327017222304864,
        30.849959516431365,
        30.38112362445151,
        29.920389015362456,
        29.4676352394657,
        29.02274206467737,
        28.585589602305127,
        28.156058422922218,
        27.734029663079237,
        27.31938512345287,
        26.91200735834967,
        26.511779757532448,
        26.118586621172327,
        25.73231322775174,
        25.35284589565216,
        24.980072038692494,
        24.613880216081263,
        24.25416017713579,
        23.90080290122707,
        23.553700633194904,
        23.212746913906123,
        22.877836607398848,
        22.54886592410707,
        22.225732440598616,
        21.90833511606397,
        21.596574305765795,
        21.29035177163877,
        20.989570690307456,
        20.69413565870068,
        20.403952697527778,
        20.118929252717503,
        19.838974194313572,
        19.563997814261374,
        19.2939118223898,
        19.02862934078698,
        18.768064896838855,
        18.512134414961373,
        18.26075520717647,
        18.013845962606595,
        17.77132673603535,
        17.533118935608808
      ],
      "balanced_gain": [
        19.127600025808086,
        19.394944011340534,
        19.66691162792704,
        19.94358906131824,
        20.225064005259892,
        20.511425674462572,
        20.802764816632305,
        21.09917372353179,
        21.400746240960775,
        21.707577776899534,
        22.019765308310237,
        22.337407387428385,
        22.660604145475755,
        22.989457294926016,
        23.324070129794393,
        23.664547523827945,
        24.010995926379586,
        24.363523355842492,
        24.72223939042467,
        25.08725515614051,
        25.45868331179776,
        25.8366380308458,
        26.221234979882528,
        26.612591292132432,
        27.01082553752354,
        27.4160576892799,
        27.828409084893533,
        28.248002382363314,
        28.674961511056303,
        29.10941161677624,
        29.551479000741395,
        30.00129105205272,
        30.458976173355026,
        30.924663699269487,
        31.39848380655455,
        31.880567415123604,
        32.37104608163412,
        32.87005188259229,
        33.37771728756339,
        33.894175021470474,
        34.41955791539989,
        34.95399874525885,
        35.49763005762712,
        36.050583982224616,
        36.612992029201045,
        37.18498487083304,
        37.76669210771356,
        38.35824201725044,
        38.95976128389165,
        39.57137470985725,
        40.1932049052765,
        40.82537195680236,
        41.46799307360665,
        42.12118220977982,
        42.78504965961869,
        43.459701626676306,
        44.14523976526013,
        44.84176069156597,
        45.549355463325014,
        46.268109026224025,
        46.9980996255005,
        47.73939818130281,
        48.49206762631426,
        49.25616220233073,
        50.031726713264604,
        50.818795736328745,
        51.61739278582,
        52.42752942850408,
        53.24920434807155,
        54.08240235664887,
        54.927093351618694,
        55.78323121581984,
        56.65075265731458,
        57.52957598482695,
        58.41959982233211,
        59.32070175529543,
        60.23273690801465,
        61.155536449171464,
        62.08890602403065,
        63.032624111591495,
        63.986440305221855,
        64.9500735112855,
        65.92321006738003,
        66.90550177952507,
        67.89656387485779,
        68.89597286938243,
        69.90326435039483,
        70.91793067430417,
        71.93941858061737,
        72.96712672189501,
        74.00040310907283,
        75.03854248065225,
        76.08078359465765,
        77.12630644846429,
        78.174229431665,
        79.22360641982891,
        80.27342381756152,
        81.3225975603223,
        82.36997008428554,
        83.41430728186133,
        84.45429545785906,
        85.48853830511639,
        86.51555392007964,
        87.5337718853278,
        88.54153044894282,
        89.5370738330225,
        90.51854970761356,
        91.48400687840166,
        92.4313932335402,
        93.3585540096877,
        94.26323044021741,
        95.14305885769666,
        95.99557033711504,
        96.81819097441277,
        97.6082429047438,
        98.36294618016726,
        99.07942166249657,
        99.754695066353,
        100.3857023485648,
        100.96929664396288,
        101.50225698410678,
        101.98129906737279,
        102.40308838717583,
        102.7642560757564,
        103.06141786717853,
        103.29119665170396,
        103.45024916324734,
        103.5352974302116,
        103.54316571714327,
        103.47082380487839,
        103.31543759484138,
        103.0744281810731,
        102.74554072307733,
        102.32692466393065,
        101.8172270779357,
        101.21570120479929,
        100.52233250866747,
        99.73798489902376,
        98.86457001632454,
        97.90524269515343,
        96.8646257754178,
        95.74906723445179,
        94.56693196906343,
        93.32892919797685,
        92.04847402062613,
        90.74207763122682,
        89.42975445591657,
        88.13542535545713,
        86.88728350698113,
        85.71807355046126,
        84.66521613998451,
        83.77069210917739,
        83.08058885572339,
        82.64421508042376,
        82.51271922131102,
        82.73721000648277,
        83.36647345821324,
        84.44449245226096,
        86.00806832917408,
        88.08487794634394,
        90.69224667096552,
        93.83678425096574,
        97.51485867059787,
        101.71373171698116,
        106.41309431141097,
        111.58673227865373,
        117.20410560432678,
        123.23170397499634,
        129.63411910806144,
        136.37483322965318,
        143.41675863926292,
        150.72257878677019,
        158.2549433376643,
        165.9765639612901,
        173.85024895847,
        181.83890562933826,
        189.9055313355724,
        198.01320752679547,
        206.12510606676685,
        214.20451335434805,
        222.2148751771425,
        230.11986325910877,
        237.88346324466875,
        245.47008287008404,
        252.8446785302632,
        259.97289797087626,
        266.821236570642,
        273.3572044695726,
        279.54950163255734,
        285.3681979251098,
        290.78491517790883,
        295.77300825522644,
        300.30774218079915,
        304.3664624427457,
        307.9287557644607,
        310.97659870104366,
        313.49449171848727,
        315.469576584361,
        316.8917351739019,
        317.7536681022986,
        318.05095189502964,
        317.782073823152,
        316.948443781059,
        315.5543830448993,
        313.6070900891688,
        311.11658400951745,
        308.09562645848223,
        304.55962338317534,
        300.5265081000056,
        296.01660760821056,
        291.05249432241254,
        285.65882554354863,
        279.8621732999801,
        273.6908472349663,
        267.1747134822079,
        260.3450123849741,
        253.2341780958048,
        245.87566301871666,
        238.30377006032612,
        230.55349555566326,
        222.66038559382739,
        214.66040830393607,
        206.58984433436265,
        198.4851973251988,
        190.3831256249667,
        182.32039551815456,
        174.3338551051115,
        166.46042590472177,
        158.73710691086134,
        151.2009819796316,
        143.889216674798,
        136.83902417186866,
        130.08757204039443,
        123.67179277462543,
        117.628052381401,
        111.99162562312995,
        106.7959280438341,
        102.0714695137253,
        97.84452789912102,
        94.13559815261516,
        90.95774768966538,
        88.31508760876405,
        86.20162298918761,
        84.60074222494045,
        83.48552580777333,
        82.81990939023162,
        82.5605668739071,
        82.65924413664709,
        83.06521604707406,
        83.72756726984126,
        84.5970861243844,
        85.62767048461295,
        86.77724094444058,
        88.00822118868334,
        89.2876767232219,
        90.58720830009614,
        91.88268588480962,
        93.15389170152352,
        94.38412260205469,
        95.55978603605926,
        96.67001119371609,
        97.70628764081869,
        98.66213738042427,
        99.53282210769801,
        100.31508490320105,
        101.0069241672115,
        101.6073969138496,
        102.11644830108504,
        102.53476431335993,
        102.86364470456729,
        103.1048935678863,
        103.26072518921684,
        103.33368312215853,
        103.32657069201218,
        103.24239137411764,
        103.084297708335,
        102.85554759525272,
        102.55946698279048,
        102.19941808977984,
        101.7787724310862,
        101.30088801134242,
        100.76909013925797,
        100.18665538909063,
        99.5567982987639,
        98.88266044724604,
        98.16730160119052,
        97.41369265903457,
        96.62471015622987,
        95.80313212434757,
        94.95163512186076,
        94.07279227718746,
        93.16907220401819,
        92.24283866627248,
        91.29635088157774,
        90.33176437194815,
        89.35113227424145,
        88.35640703756746,
        87.3494424435925,
        86.33199588981005,
        85.305730887855,
        84.2722197334325,
        83.2329463076456,
        82.18930897349912,
        81.14262354536656,
        80.09412629942764,
        79.04497700468981,
        77.99626195716962,
        76.94899699827293,
        75.90413050478301,
        74.86254633928209,
        73.82506675060849,
        72.79245521410705,
        71.76541920606813,
        70.74461290837951,
        69.73063983737819,
        68.72405539316632,
        67.7253693269636,
        66.73504812573285,
        65.75351731344122,
        64.78116366797812,
        63.81833734928616,
        62.8653539473686,
        61.922496445579384,
        60.990017101508286,
        60.06813924649913,
        59.157059006012545,
        58.25694694331591,
        57.36794962838382,
        56.49019113036897,
        55.62377444142274,
        54.76878283116889,
        53.92528113418953,
        53.093316972924,
        52.272921918495285,
        51.4641125924103,
        50.666891711442226,
        49.88124907513661,
        49.107162502312164,
        48.3445987166961,
        47.5935141838757,
        46.85385590177285,
        46.12556214678939,
        45.40856317810219,
        44.702781902211164,
        44.00813449745719,
        43.32453100303544,
        42.65187587328735,
        41.99006849873531,
        41.33900369548514,
        40.698572164712004,
        40.068660923882184,
        39.44915371155627,
        38.83993136651136,
        38.240872181361304,
        37.651852235091745,
        37.07274570308551,
        36.50342514672632,
        35.943761783528664,
        35.39362573887946,
        34.85288628064514,
        34.32141203771592,
        33.79907120248704,
        33.28573171873752,
        32.781261456392166,
        32.28552837295327,
        31.79840066276384,
        31.319746894737023,
        30.849436139242602,
        30.38733808496136,
        29.93332314636411,
        29.487262561725068,
        29.049028482729927,
        28.61849405655768,
        28.195533500245325,
        27.78002216813871,
        27.371836612721264,
        26.970854639327282,
        26.576955355127417,
        26.190019212888128,
        25.8099280497735,
        25.436565120830497,
        25.06981512873882,
        24.709564249271068,
        24.35570015293772,
        24.008112023076944,
        23.666690570619213,
        23.331328045734505,
        23.001918246655144,
        22.678356525870004,
        22.36053979398073,
        22.048366521330514,
        21.7417367368505,
        21.44055202569615,
        21.14471552491069,
        20.85413191733326,
        20.56870742404664,
        20.288349795398123,
        20.01296830075806,
        19.742473717098115,
        19.476778316550575,
        19.215795853030887
      ]
    },
    {
      "epsilon": 0.005,
      "tolerance": 1e-11,
      "t0": -7.0,
      "initial": [
        -1.7948321689153341,
        0.0007279178171030192,
        1.0,
        0.0,
        0.0,
        1.0
      ],
      "first_peak_t": -2.3401473726452484,
      "inner_peak_tau": 2.8387196214099277,
      "first_peak_u": 1.881901741841115,
      "max_gain_scaled_physical_state": 795.5773385643117,
      "max_gain_balanced_input": 520.2666044293662,
      "gain_times_epsilon_to_7_over_10": 12.749846399468897,
      "max_determinant_error": 4.1816061724375686e-10,
      "pulse_profile_error_on_window": 0.015066486216531061,
      "nfev": 146011,
      "seconds": 0.5033177500008605,
      "offsets": [
        -2.0,
        -1.99,
        -1.98,
        -1.97,
        -1.96,
        -1.95,
        -1.94,
        -1.93,
        -1.92,
        -1.91,
        -1.9,
        -1.89,
        -1.88,
        -1.87,
        -1.8599999999999999,
        -1.85,
        -1.84,
        -1.83,
        -1.82,
        -1.81,
        -1.8,
        -1.79,
        -1.78,
        -1.77,
        -1.76,
        -1.75,
        -1.74,
        -1.73,
        -1.72,
        -1.71,
        -1.7,
        -1.69,
        -1.68,
        -1.67,
        -1.66,
        -1.65,
        -1.6400000000000001,
        -1.63,
        -1.62,
        -1.6099999999999999,
        -1.6,
        -1.5899999999999999,
        -1.58,
        -1.57,
        -1.56,
        -1.55,
        -1.54,
        -1.53,
        -1.52,
        -1.51,
        -1.5,
        -1.49,
        -1.48,
        -1.47,
        -1.46,
        -1.45,
        -1.44,
        -1.43,
        -1.42,
        -1.4100000000000001,
        -1.4,
        -1.3900000000000001,
        -1.38,
        -1.37,
        -1.3599999999999999,
        -1.35,
        -1.3399999999999999,
        -1.33,
        -1.3199999999999998,
        -1.31,
        -1.2999999999999998,
        -1.29,
        -1.28,
        -1.27,
        -1.26,
        -1.25,
        -1.24,
        -1.23,
        -1.22,
        -1.21,
        -1.2,
        -1.19,
        -1.18,
        -1.17,
        -1.1600000000000001,
        -1.15,
        -1.1400000000000001,
        -1.13,
        -1.12,
        -1.1099999999999999,
        -1.1,
        -1.0899999999999999,
        -1.08,
        -1.0699999999999998,
        -1.06,
        -1.0499999999999998,
        -1.04,
        -1.03,
        -1.02,
        -1.01,
        -1.0,
        -0.99,
        -0.98,
        -0.97,
        -0.96,
        -0.95,
        -0.94,
        -0.9299999999999999,
        -0.9199999999999999,
        -0.9099999999999999,
        -0.8999999999999999,
        -0.8899999999999999,
        -0.8799999999999999,
        -0.8699999999999999,
        -0.8599999999999999,
        -0.8499999999999999,
        -0.8400000000000001,
        -0.8300000000000001,
        -0.8200000000000001,
        -0.81,
        -0.8,
        -0.79,
        -0.78,
        -0.77,
        -0.76,
        -0.75,
        -0.74,
        -0.73,
        -0.72,
        -0.71,
        -0.7,
        -0.69,
        -0.6799999999999999,
        -0.6699999999999999,
        -0.6599999999999999,
        -0.6499999999999999,
        -0.6399999999999999,
        -0.6299999999999999,
        -0.6199999999999999,
        -0.6099999999999999,
        -0.5999999999999999,
        -0.5900000000000001,
        -0.5800000000000001,
        -0.5700000000000001,
        -0.56,
        -0.55,
        -0.54,
        -0.53,
        -0.52,
        -0.51,
        -0.5,
        -0.49,
        -0.48,
        -0.47,
        -0.45999999999999996,
        -0.44999999999999996,
        -0.43999999999999995,
        -0.42999999999999994,
        -0.41999999999999993,
        -0.4099999999999999,
        -0.3999999999999999,
        -0.3899999999999999,
        -0.3799999999999999,
        -0.3699999999999999,
        -0.3599999999999999,
        -0.34999999999999987,
        -0.33999999999999986,
        -0.33000000000000007,
        -0.32000000000000006,
        -0.31000000000000005,
        -0.30000000000000004,
        -0.29000000000000004,
        -0.28,
        -0.27,
        -0.26,
        -0.25,
        -0.24,
        -0.22999999999999998,
        -0.21999999999999997,
        -0.20999999999999996,
        -0.19999999999999996,
        -0.18999999999999995,
        -0.17999999999999994,
        -0.16999999999999993,
        -0.15999999999999992,
        -0.1499999999999999,
        -0.1399999999999999,
        -0.1299999999999999,
        -0.11999999999999988,
        -0.10999999999999988,
        -0.09999999999999987,
        -0.08999999999999986,
        -0.08000000000000007,
        -0.07000000000000006,
        -0.06000000000000005,
        -0.050000000000000044,
        -0.040000000000000036,
        -0.030000000000000027,
        -0.020000000000000018,
        -0.010000000000000009,
        0.0,
        0.010000000000000231,
        0.020000000000000018,
        0.03000000000000025,
        0.040000000000000036,
        0.04999999999999982,
        0.06000000000000005,
        0.06999999999999984,
        0.08000000000000007,
        0.08999999999999986,
        0.10000000000000009,
        0.10999999999999988,
        0.1200000000000001,
        0.1299999999999999,
        0.14000000000000012,
        0.1499999999999999,
        0.16000000000000014,
        0.16999999999999993,
        0.18000000000000016,
        0.18999999999999995,
        0.20000000000000018,
        0.20999999999999996,
        0.2200000000000002,
        0.22999999999999998,
        0.2400000000000002,
        0.25,
        0.26000000000000023,
        0.27,
        0.28000000000000025,
        0.29000000000000004,
        0.30000000000000027,
        0.31000000000000005,
        0.31999999999999984,
        0.33000000000000007,
        0.33999999999999986,
        0.3500000000000001,
        0.3599999999999999,
        0.3700000000000001,
        0.3799999999999999,
        0.3900000000000001,
        0.3999999999999999,
        0.41000000000000014,
        0.41999999999999993,
        0.43000000000000016,
        0.43999999999999995,
        0.4500000000000002,
        0.45999999999999996,
        0.4700000000000002,
        0.48,
        0.4900000000000002,
        0.5,
        0.5100000000000002,
        0.52,
        0.5300000000000002,
        0.54,
        0.5500000000000003,
        0.56,
        0.5699999999999998,
        0.5800000000000001,
        0.5899999999999999,
        0.6000000000000001,
        0.6099999999999999,
        0.6200000000000001,
        0.6299999999999999,
        0.6400000000000001,
        0.6499999999999999,
        0.6600000000000001,
        0.6699999999999999,
        0.6800000000000002,
        0.69,
        0.7000000000000002,
        0.71,
        0.7200000000000002,
        0.73,
        0.7400000000000002,
        0.75,
        0.7600000000000002,
        0.77,
        0.7800000000000002,
        0.79,
        0.8000000000000003,
        0.81,
        0.8199999999999998,
        0.8300000000000001,
        0.8399999999999999,
        0.8500000000000001,
        0.8599999999999999,
        0.8700000000000001,
        0.8799999999999999,
        0.8900000000000001,
        0.8999999999999999,
        0.9100000000000001,
        0.9199999999999999,
        0.9300000000000002,
        0.94,
        0.9500000000000002,
        0.96,
        0.9700000000000002,
        0.98,
        0.9900000000000002,
        1.0,
        1.0100000000000002,
        1.02,
        1.0300000000000002,
        1.04,
        1.0500000000000003,
        1.06,
        1.0700000000000003,
        1.08,
        1.0899999999999999,
        1.1,
        1.1099999999999999,
        1.12,
        1.13,
        1.1400000000000001,
        1.15,
        1.1600000000000001,
        1.17,
        1.1800000000000002,
        1.19,
        1.2000000000000002,
        1.21,
        1.2200000000000002,
        1.23,
        1.2400000000000002,
        1.25,
        1.2600000000000002,
        1.27,
        1.2800000000000002,
        1.29,
        1.3000000000000003,
        1.31,
        1.3200000000000003,
        1.33,
        1.3399999999999999,
        1.35,
        1.3599999999999999,
        1.37,
        1.38,
        1.3900000000000001,
        1.4,
        1.4100000000000001,
        1.42,
        1.4300000000000002,
        1.44,
        1.4500000000000002,
        1.46,
        1.4700000000000002,
        1.48,
        1.4900000000000002,
        1.5,
        1.5100000000000002,
        1.52,
        1.5300000000000002,
        1.54,
        1.5500000000000003,
        1.56,
        1.5700000000000003,
        1.58,
        1.5899999999999999,
        1.6,
        1.6099999999999999,
        1.62,
        1.63,
        1.6400000000000001,
        1.65,
        1.6600000000000001,
        1.67,
        1.6800000000000002,
        1.69,
        1.7000000000000002,
        1.71,
        1.7200000000000002,
        1.73,
        1.7400000000000002,
        1.75,
        1.7600000000000002,
        1.77,
        1.7800000000000002,
        1.79,
        1.8000000000000003,
        1.81,
        1.8200000000000003,
        1.83,
        1.8399999999999999,
        1.85,
        1.8599999999999999,
        1.87,
        1.88,
        1.8900000000000001,
        1.9,
        1.9100000000000001,
        1.92,
        1.9300000000000002,
        1.94,
        1.9500000000000002,
        1.96,
        1.9700000000000002,
        1.98,
        1.9900000000000002,
        2.0
      ],
      "u": [
        -0.292641450206566,
        -0.2895991185559984,
        -0.2865199870837324,
        -0.2834034840175805,
        -0.28024902737491525,
        -0.2770560247710429,
        -0.2738238732237262,
        -0.27055195895482465,
        -0.2672396571885835,
        -0.2638863319468959,
        -0.2604913358410486,
        -0.2570540098605201,
        -0.2535736831583395,
        -0.25004967283334867,
        -0.2464812837088538,
        -0.24286780810826555,
        -0.23920852562721115,
        -0.23550270290248074,
        -0.2317495933781719,
        -0.227948437071423,
        -0.22409846032984224,
        -0.22019887558915519,
        -0.216248881127487,
        -0.21224766081663188,
        -0.20819438387090894,
        -0.20408820459309074,
        -0.19992826211816891,
        -0.19571368015444113,
        -0.19144356672241106,
        -0.18711701389095742,
        -0.18273309751220604,
        -0.17829087695611537,
        -0.17378939484103184,
        -0.16922767676403025,
        -0.1646047310301907,
        -0.15991954838097844,
        -0.1551711017224684,
        -0.15035834585294822,
        -0.14548021719093243,
        -0.14053563350311943,
        -0.13552349363323146,
        -0.13044267723350508,
        -0.12529204449663175,
        -0.12007043589050706,
        -0.11477667189505189,
        -0.10940955274306008,
        -0.10396785816499801,
        -0.09845034713876467,
        -0.09285575764408378,
        -0.08718280642293888,
        -0.08143018874579258,
        -0.07559657818845382,
        -0.069680626416124,
        -0.06368096297613539,
        -0.05759619510190745,
        -0.05142490752894907,
        -0.04516566232366073,
        -0.03881699872691167,
        -0.032377433012419715,
        -0.02584545836149546,
        -0.019219544755787573,
        -0.012498138894453331,
        -0.005679664128354776,
        0.0012374795807592598,
        0.008254915675397323,
        0.015374290989521928,
        0.02259727570540295,
        0.02992556327955164,
        0.03736087033488408,
        0.044904936516746284,
        0.05255952430304748,
        0.06032641877864372,
        0.06820742736140842,
        0.07620437948036889,
        0.0843191262000689,
        0.09255353978949865,
        0.10090951323155933,
        0.10938895967158943,
        0.11799381179840836,
        0.12672602114523376,
        0.1355875573233339,
        0.1445804071707578,
        0.15370657381557537,
        0.16296807564515556,
        0.17236694517845683,
        0.18190522783626886,
        0.19158498060616042,
        0.20140827058360844,
        0.21137717339348744,
        0.22149377148488722,
        0.23176015228908525,
        0.2421784062308012,
        0.25275062458696657,
        0.26347889718614476,
        0.2743653099443316,
        0.2854119422206336,
        0.2966208639763253,
        0.30799413275115284,
        0.31953379043057517,
        0.33124185979604265,
        0.3431203408471554,
        0.3551712068872184,
        0.3673964003666424,
        0.37979782847391624,
        0.392377358440368,
        0.40513681257125944,
        0.4180779629891468,
        0.4312025260750175,
        0.4445121565887096,
        0.45800844145940584,
        0.47169289323708463,
        0.48556694320000976,
        0.49963193411003304,
        0.5138891125946757,
        0.528339621096565,
        0.5429844894964708,
        0.5578246263018839,
        0.5728608094267865,
        0.5880936765504577,
        0.6035237150531308,
        0.6191512515196946,
        0.634976440797254,
        0.6509992546206026,
        0.6672194697912461,
        0.6836366559146427,
        0.7002501626976031,
        0.717059106813163,
        0.7340623583324097,
        0.7512585267445118,
        0.7686459465694767,
        0.7862226625842147,
        0.8039864146822345,
        0.8219346223909277,
        0.8400643690745809,
        0.8583723858583255,
        0.8768550353092297,
        0.8955082949219981,
        0.914327740453665,
        0.9333085291672227,
        0.9524453830422277,
        0.9717325720244354,
        0.9911638973849194,
        1.010732675273242,
        1.0304317205543185,
        1.0502533310233084,
        1.0701892721039974,
        1.0902307621410126,
        1.1103684584067803,
        1.1305924439463326,
        1.1508922153972487,
        1.1712566719197,
        1.191674105391186,
        1.2121321920084083,
        1.2326179854648638,
        1.2531179118604514,
        1.2736177665081039,
        1.2941027128152005,
        1.3145572833946908,
        1.3349653835882347,
        1.3553102975810962,
        1.375574697232302,
        1.395740653831078,
        1.4157896528983311,
        1.4357026121925764,
        1.4554599030509288,
        1.4750413751754226,
        1.4944263849836485,
        1.5135938275874905,
        1.5325221724906555,
        1.551189503010823,
        1.569573559471722,
        1.5876517861273183,
        1.6054013817893478,
        1.6227993540701222,
        1.639822577133819,
        1.6564478528074378,
        1.672651974868302,
        1.68841179628768,
        1.7037042991675857,
        1.718506667078168,
        1.7327963594592393,
        1.746551187719471,
        1.7597493926274883,
        1.7723697225630273,
        1.7843915121644678,
        1.795794760884124,
        1.8065602109477923,
        1.8166694241859906,
        1.826104857218844,
        1.8348499344209972,
        1.8428891181716702,
        1.8502079758110654,
        1.8567932428203195,
        1.8626328816935733,
        1.86771613602674,
        1.8720335794118552,
        1.8755771586768415,
        1.8783402311521369,
        1.8803175955866993,
        1.8815055165223558,
        1.881901741841115,
        1.881505513384612,
        1.8803175705091701,
        1.8783401465864855,
        1.8755769584452189,
        1.8720331888844395,
        1.8677154623584442,
        1.8626318141021911,
        1.8567916529261244,
        1.850205718019539,
        1.8428860301160697,
        1.834845837426155,
        1.8260995568130995,
        1.8166627106484994,
        1.8065518598858863,
        1.7957845338308431,
        1.784379157199839,
        1.772354974949847,
        1.759731975464992,
        1.7465308125942254,
        1.7327727271068831,
        1.7184794680396016,
        1.7036732144429743,
        1.688376497979451,
        1.672612126810701,
        1.6564031111829076,
        1.6397725910702723,
        1.6227437662139506,
        1.605339828858075,
        1.5875838994352698,
        1.569498965429389,
        1.5511078235928475,
        1.5324330256756693,
        1.5134968277687373,
        1.4943211433459003,
        1.4749275000436035,
        1.4553370002009205,
        1.4355702851396508,
        1.4156475031487417,
        1.3955882811066453,
        1.3754116996620787,
        1.3551362718679538,
        1.3347799251482269,
        1.3143599864667852,
        1.2938931705534378,
        1.273395571038642,
        1.2528826543251033,
        1.2323692560448665,
        1.211869579921179,
        1.191397198876917,
        1.1709650582057267,
        1.150585480649682,
        1.1302701732090692,
        1.1100302355244829,
        1.0898761696759047,
        1.0698178912380538,
        1.0498647414547935,
        1.0300255003856962,
        1.0103084008920868,
        0.9907211433415946,
        0.9712709109027589,
        0.9519643853283266,
        0.932807763114792,
        0.9138067719480161,
        0.8949666873423626,
        0.8762923493908926,
        0.8577881795545512,
        0.8394581974194668,
        0.8213060373630977,
        0.8033349650701859,
        0.7855478938536491,
        0.767947400732795,
        0.7505357422333743,
        0.7333148698720805,
        0.7162864453011656,
        0.6994518550849362,
        0.6828122250901113,
        0.6663684344714381,
        0.6501211292400395,
        0.6340707354047747,
        0.6182174716786586,
        0.6025613617437264,
        0.5871022460769518,
        0.5718397933315095,
        0.5567735112763139,
        0.5419027573006098,
        0.5272267484827804,
        0.5127445712326295,
        0.49845519051568105,
        0.48435745866443125,
        0.47045012378387974,
        0.45673183776852666,
        0.44320116393426157,
        0.4298565842756475,
        0.4166965063611745,
        0.4037192698838006,
        0.39092315287442486,
        0.3783063775733061,
        0.3658671159993939,
        0.3536034952145048,
        0.3415136022944615,
        0.32959548901529445,
        0.317847176269003,
        0.30626665822382687,
        0.2948519062469044,
        0.2836008725927125,
        0.2725114938260556,
        0.26158169407390225,
        0.2508093880556133,
        0.24019248391820958,
        0.22972888588257548,
        0.21941649671003766,
        0.2092532200033371,
        0.19923696235262292,
        0.18936563533410575,
        0.1796371573343229,
        0.1700494552682278,
        0.16060046615875406,
        0.1512881385931775,
        0.14211043406204474,
        0.13306532818940425,
        0.1241508118612353,
        0.11536489226058673,
        0.10670559380134087,
        0.09817095897985036,
        0.08975904914803287,
        0.08146794520684032,
        0.07329574822801987,
        0.06524058000749006,
        0.057300583556731864,
        0.049473923536169015,
        0.041758786628738595,
        0.034153381862486065,
        0.026655940886551408,
        0.019264718199594244,
        0.011977991335916684,
        0.004794061011235813,
        -0.002288748767508071,
        -0.009272090625977242,
        -0.016157593780687544,
        -0.022946864026405268,
        -0.029641483749541533,
        -0.03624301196842035,
        -0.042752984396882486,
        -0.04917291352990806,
        -0.055504288749485826,
        -0.06174857644736982,
        -0.0679072201662102,
        -0.07398164075717294,
        -0.07997323654989921,
        -0.0858833835359375,
        -0.09171343556421258,
        -0.0974647245470967,
        -0.10313856067654252,
        -0.10873623264787216,
        -0.11425900789092322,
        -0.11970813280992941,
        -0.12508483302849469,
        -0.13039031363929623,
        -0.13562575945895666,
        -0.14079233528669255,
        -0.14589118616688965,
        -0.15092343765394312,
        -0.15589019607902027,
        -0.16079254881871965,
        -0.16563156456618722,
        -0.17040829360181373,
        -0.1751237680646609,
        -0.17977900222438814,
        -0.18437499275265243,
        -0.18891271899430997,
        -0.19339314323751344,
        -0.19781721098294056,
        -0.20218585121102242,
        -0.2064999766488892,
        -0.2107604840346663,
        -0.21496825438018066,
        -0.21912415323128603,
        -0.22322903092617363,
        -0.22728372285115778,
        -0.23128904969432976,
        -0.2352458176961627,
        -0.23915481889745965,
        -0.24301683138403973,
        -0.2468326195295792,
        -0.2506029342349741,
        -0.2543285131642308,
        -0.2580100809779084,
        -0.2616483495629469,
        -0.2652440182596071,
        -0.26879777408507066,
        -0.27231029195415185,
        -0.27578223489642173,
        -0.27921425427019547,
        -0.28260698997294825,
        -0.2859610706485886,
        -0.2892771138918803,
        -0.29255572644990396,
        -0.2957975044188384,
        -0.2990030334387733,
        -0.30217288888476723
      ],
      "gain": [
        47.35498616751534,
        48.02210124760634,
        48.70073017554067,
        49.391088330805474,
        50.09339488247254,
        50.80787282252636,
        51.53474899735814,
        52.27425413662866,
        53.026622879310196,
        53.792093796538154,
        54.570909411085914,
        55.36331621303416,
        56.1695646714453,
        56.98990924166154,
        57.82460836804243,
        58.673924481696794,
        59.538123993023355,
        60.41747727866766,
        61.3122586608924,
        62.22274637472779,
        63.14922253845339,
        64.0919731091959,
        65.05128783097412,
        66.02746017357272,
        67.02078726120735,
        68.03156979042188,
        69.06011193634438,
        70.10672124674015,
        71.17170852305048,
        72.25538768786178,
        73.35807563683372,
        74.4800920715241,
        75.62175931976135,
        76.78340213517801,
        77.9653474775634,
        79.16792427228656,
        80.39146314727559,
        81.63629614641621,
        82.90275641785001,
        84.19117787603534,
        85.50189483578231,
        86.83524161324888,
        88.19155209744495,
        89.57115928711538,
        90.97439479161933,
        92.40158829320713,
        93.85306696842551,
        95.32915486631667,
        96.83017224143688,
        98.35643483926326,
        99.90825313192238,
        101.48593149593921,
        103.08976733438404,
        104.72005014135048,
        106.3770605011299,
        108.06106902047351,
        109.7723351898392,
        111.51110616993806,
        113.27761550044961,
        115.07208172738365,
        116.89470694366081,
        118.74567523253866,
        120.62515102235902,
        122.53327733775349,
        124.47017394553099,
        126.43593538913048,
        128.4306289067503,
        130.4542922289139,
        132.5069312506859,
        134.5885175721663,
        136.69898589299058,
        138.83823127140727,
        141.0061062304912,
        143.2024177088863,
        145.42692384840163,
        147.67933061370633,
        149.95928823908866,
        152.26638749817627,
        154.60015578889852,
        156.9600530182445,
        159.3454673026343,
        161.7557104637681,
        164.19001331981647,
        166.64752076644353,
        169.1272866462273,
        171.62826840522257,
        174.1493215362555,
        176.68919379908036,
        179.24651922726443,
        181.81981192427105,
        184.40745964875836,
        187.00771719392682,
        189.61869957057863,
        192.23837500564576,
        194.86455777021067,
        197.49490084855384,
        200.12688846675562,
        202.7578285145618,
        205.384844882787,
        208.00486974857878,
        210.61463584939375,
        213.2106687947616,
        215.78927946995262,
        218.3465565898281,
        220.8783594747493,
        223.380311135957,
        225.84779175839014,
        228.27593269852588,
        230.65961110639137,
        232.99344532014044,
        235.27179119670458,
        237.4887395579401,
        239.63811494873383,
        241.71347593826042,
        243.70811727907267,
        245.61507415211656,
        247.42712889643857,
        249.1368205959887,
        250.7364579746899,
        252.21813610986982,
        253.5737575400373,
        254.79505844734155,
        255.8736406645654,
        256.80101039415365,
        257.56862464501404,
        258.1679465570774,
        258.59051095892033,
        258.82800171923543,
        258.8723427059533,
        258.7158044570856,
        258.3511290115308,
        257.7716757571406,
        256.9715916077502,
        255.94600936886607,
        254.6912787592783,
        253.20523523307747,
        251.48751249468472,
        249.5399053450763,
        247.36679024067305,
        244.97561150897084,
        242.37744142970192,
        239.587622017533,
        236.62649493420264,
        233.52022282063035,
        230.30169957644966,
        227.01153743116123,
        223.69910349928918,
        220.42355611031638,
        217.2548000357318,
        214.27423938865326,
        211.57515958431964,
        209.2625223723024,
        207.45192450199966,
        206.26747341609803,
        205.83839985482703,
        206.29438046809636,
        207.75978462563242,
        210.3473489893261,
        214.152035563349,
        219.2459355829222,
        225.67496518755738,
        233.45776651835885,
        242.58678382892782,
        253.0310820881227,
        264.7402389946638,
        277.64860972115514,
        291.6793930333808,
        306.7481328845887,
        322.7654933529454,
        339.6393002194486,
        357.27593738768434,
        375.5812280923549,
        394.46093683442757,
        413.821013452651,
        433.56767821514006,
        453.6074230964878,
        473.84698340382147,
        494.19331681415485,
        514.5536137377418,
        534.83535338292,
        554.9464128939989,
        574.7952321854536,
        594.2910335834538,
        613.3440932927957,
        631.8660599210815,
        649.7703144181271,
        666.9723647511695,
        683.3902684754302,
        698.9450757152176,
        713.5612851159804,
        727.1673050093353,
        739.6959122486004,
        751.0847011887288,
        761.2765154695553,
        770.2198556097853,
        777.8692558927597,
        784.1856243447095,
        789.136540439295,
        792.6965054977943,
        794.8471420432462,
        795.5773385643117,
        794.8833375716214,
        792.7687653140874,
        789.2446028705274,
        784.3290989107,
        778.0476257306115,
        770.4324806309385,
        761.5226361474053,
        751.3634429808723,
        740.006290523833,
        727.5082304159149,
        713.9315691873114,
        699.3434366996313,
        683.8153371913653,
        667.4226903598426,
        650.2443698671148,
        632.3622470155202,
        613.8607471057904,
        594.8264260618216,
        575.3475746946249,
        555.5138575279475,
        535.4159927640997,
        515.1454790595639,
        494.7943738249174,
        474.4551262149589,
        454.22046542138725,
        434.18334201715254,
        414.436914829461,
        395.07456948249467,
        376.1899446848167,
        357.8769299771802,
        340.2295813388632,
        323.34188061439323,
        307.30724105354824,
        292.217639014097,
        278.1622372759891,
        265.22537073840334,
        253.4838058100063,
        243.00327727901106,
        233.8344591145465,
        226.0087264902019,
        219.53427061092611,
        214.39325918371387,
        210.54070958196237,
        207.9055134690051,
        206.39365700308733,
        205.8932398915471,
        206.2805615410219,
        207.4264190747203,
        209.20186066939118,
        211.48288395403085,
        214.15385636334088,
        217.10967611722455,
        220.25684805176158,
        223.51371769028074,
        226.8101118108808,
        230.08660179832435,
        233.29355929304754,
        236.3901265374482,
        239.3431834304955,
        242.12636189529874,
        244.71913564573538,
        247.10599801376546,
        249.27573070748622,
        251.22076045666577,
        252.93659728764572,
        254.42134669289902,
        255.6752875468088,
        256.7005078538906,
        257.500590960234,
        258.08034559021957,
        258.44557381070456,
        258.60287177001067,
        258.55945872982693,
        258.32303052626963,
        257.9016341286247,
        257.30356043442106,
        256.53725284334587,
        255.61122949301364,
        254.53401734100248,
        253.31409652337254,
        251.95985363700106,
        250.47954277530476,
        248.88125330158823,
        247.17288347871016,
        245.36211918781038,
        243.4564170653854,
        241.46299147609204,
        239.38880480655243,
        237.24056063239277,
        235.0246993676096,
        232.7473960450912,
        230.41455992816728,
        228.0318356828443,
        225.6046058790566,
        223.13799461095155,
        220.63687204821957,
        218.10585977723298,
        215.54933676538604,
        212.97144584645866,
        210.37610060788037,
        207.76699258482248,
        205.14759868302238,
        202.52118875874612,
        199.89083329066054,
        197.25941108457565,
        194.6296169766593,
        192.00396948294153,
        189.38481837004815,
        186.77435211477055,
        184.1746052250418,
        181.58746540541782,
        179.01468055311062,
        176.4578655716255,
        173.91850898913478,
        171.39797936079836,
        168.89753147592873,
        166.41831234826105,
        163.96136699054077,
        161.5276439715752,
        159.11800075812465,
        156.73320884450922,
        154.37395867348752,
        152.04086434090925,
        149.73446809937923,
        147.45524466408773,
        145.20360532102714,
        142.97990184434744,
        140.78443022843493,
        138.61743424201822,
        136.47910881088373,
        134.3696032277802,
        132.28902420242486,
        130.23743875788958,
        128.2148769754489,
        126.22133459514546,
        124.25677547785482,
        122.32113393587136,
        120.41431693833351,
        118.53620619157522,
        116.6866601047285,
        114.86551564636622,
        113.07259009425749,
        111.30768268424578,
        109.57057616292573,
        107.86103824933028,
        106.17882301129633,
        104.52367215765067,
        102.89531625014742,
        101.29347584433425,
        99.71786255815873,
        98.16818007354021,
        96.6441250741251,
        95.14538812277026,
        93.67165448280745,
        92.22260488629084,
        90.7979162480348,
        89.39726233348564,
        88.02031438133297,
        86.66674168247516,
        85.33621211833928,
        84.02839266057543,
        82.74294983481579,
        81.47955015084796,
        80.23786050100499,
        79.01754852590474,
        77.81828295412782,
        76.63973391439502,
        75.48157322244437,
        74.34347464422197,
        73.22511413665339,
        72.12617006764158,
        71.04632341665092,
        69.98525795746275,
        68.9426604220309,
        67.91822064925584,
        66.91163171873504,
        65.92259007014059,
        64.95079560934141,
        63.99595180209327,
        63.057765756039984,
        62.13594829207602,
        61.230214005809174,
        60.34028132007856,
        59.46587252758749,
        58.60671382560474,
        57.762535344114475,
        56.93307116614535,
        56.11805934191056,
        55.317241896803964,
        54.530364833797286,
        53.757178130578446,
        52.99743573202605,
        52.25089553835702,
        51.51731938947784,
        50.79647304587787,
        50.088126165089356,
        49.39205227475008,
        48.70802874486473,
        48.035836755880936,
        47.37526126485585
      ],
      "balanced_gain": [
        30.96182958392662,
        31.398111487550413,
        31.84192389165599,
        32.29340761722813,
        32.752705963637325,
        33.219964730433475,
        33.69533223793999,
        34.178959346127314,
        34.67099947164141,
        35.171608602746,
        35.68094531205653,
        36.19917076678529,
        36.72644873637409,
        37.26294559726497,
        37.80883033468831,
        38.364274541177714,
        38.92945241168958,
        39.5045407350713,
        40.089718880568185,
        40.68516877633941,
        41.29107489015165,
        41.907624200339754,
        42.53500616182804,
        43.173412666154086,
        43.82303799481637,
        44.484078765580094,
        45.15673387117042,
        45.841204409985146,
        46.53769360829684,
        47.24640673358083,
        47.96755099768022,
        48.70133544747839,
        49.44797084742766,
        50.207669548450774,
        50.98064534429851,
        51.76711331422066,
        52.56728965095951,
        53.38139147332296,
        54.209636622342835,
        55.052243440275646,
        55.909430531275234,
        56.78141650046008,
        57.66841967369378,
        58.57065779472547,
        59.48834769878516,
        60.421704960935195,
        61.3709435176937,
        62.336275260403156,
        63.3179095990534,
        64.31605299496867,
        65.33090846100767,
        66.36267502384808,
        67.41154714990995,
        68.47771413356655,
        69.56135944265013,
        70.66266002020043,
        71.78178553977294,
        72.91889761189708,
        74.0741489396365,
        75.24768242094889,
        76.43963019429549,
        77.65011262071629,
        78.87923720791443,
        80.12709746663002,
        81.39377169814102,
        82.67932170889257,
        83.98379144905685,
        85.30720557225084,
        86.64956791328265,
        88.01085987975914,
        89.39103874822133,
        90.79003587172147,
        92.20775478743529,
        93.6440692226057,
        95.09882099379804,
        96.5718177963578,
        98.06283088077828,
        99.57159261329593,
        101.09779391566472,
        102.6410815740093,
        104.20105542710077,
        105.77726542088753,
        107.36920852919235,
        108.97632553697379,
        110.59799768521353,
        112.23354317660848,
        113.8822135418009,
        115.54318985969137,
        117.21557883828774,
        118.8984087577053,
        120.59062527532996,
        122.29108709630651,
        123.99856151567063,
        125.71171983981397,
        127.42913269645452,
        129.14926524065476,
        130.8704722690059,
        132.59099326402168,
        134.30894738331054,
        136.02232841466326,
        137.72899972377402,
        139.4266892266868,
        141.11298442236003,
        142.78532752346118,
        144.44101073239713,
        146.07717171974605,
        147.69078936261786,
        149.27867981984173,
        150.83749301536062,
        152.36370962687755,
        153.85363868668662,
        155.30341591202284,
        156.7090028934144,
        158.0661872922308,
        159.37058425321868,
        160.61763918119414,
        161.8026321426721,
        162.92068413597679,
        163.96676552488685,
        164.93570696940415,
        165.82221323032581,
        166.62088029254073,
        167.32621629743855,
        167.93266686483094,
        168.4346454621162,
        168.82656958582683,
        169.10290363535628,
        169.2582094995807,
        169.2872060425534,
        169.18483886428058,
        168.9463619376604,
        168.5674329901732,
        168.04422479607538,
        167.37355490320482,
        166.55303671582445,
        165.5812552977776,
        164.4579717494414,
        163.18436049947815,
        161.7632843383756,
        160.199612388551,
        158.50058637869847,
        156.67624034597202,
        154.73987796833316,
        152.70860967708796,
        150.60394793004647,
        148.45245269230605,
        146.2864092618715,
        144.14450592647566,
        142.07245855433055,
        140.12350283659566,
        138.35864391234998,
        136.84652212949732,
        135.66273183059423,
        134.88843191999416,
        134.608130466339,
        134.9066258040324,
        135.8652442635074,
        137.55770387862606,
        140.0460982723194,
        143.37756460672273,
        147.58212330704907,
        152.67195994097244,
        158.64212927385412,
        165.47239861358224,
        173.12979291942264,
        181.57138352204916,
        190.7469468880011,
        200.60125420812454,
        211.07588582318226,
        222.11056612164373,
        233.64407659151067,
        245.61483199842414,
        257.96120857633593,
        270.62170361608867,
        283.5349911077796,
        296.6399225842619,
        309.8755085808145,
        323.1809049444092,
        336.4954196293439,
        349.7585493787293,
        362.9100511116904,
        375.8900497314008,
        388.6391817724726,
        401.0987729376891,
        413.2110464060286,
        424.9193582225208,
        436.1684554020594,
        446.9047522740077,
        457.07662017304045,
        466.634685611224,
        475.53213185812734,
        483.7249989966694,
        491.17247753310727,
        497.8371907605514,
        503.6854613033038,
        508.687557579027,
        512.8179161247998,
        516.0553362779073,
        518.3831439216638,
        519.7893218494606,
        520.2666044293662,
        519.8125351847837,
        518.4294862236593,
        516.1246393301627,
        512.9099289112402,
        508.8019478476044,
        503.82181760215695,
        497.995024880509,
        491.3512273599097,
        483.9240316888365,
        475.7507473099633,
        466.8721200687938,
        457.3320499957037,
        447.1772977130152,
        436.4571843272543,
        425.2232896376786,
        413.5291537264907,
        401.429986843871,
        388.9823925475629,
        376.24410891838556,
        363.27377237875265,
        350.1307084163543,
        336.87475292073555,
        323.56610721591244,
        310.26522885936987,
        297.0327586077566,
        283.92948207695565,
        271.01632117613065,
        258.3543462513869,
        246.004793291136,
        234.02906246171867,
        222.48866291544638,
        211.4450554470488,
        200.95932909425383,
        191.0916332307633,
        181.90027715200335,
        173.44041263837718,
        165.76224149993666,
        158.90875059631378,
        152.91307668123395,
        147.7957347799034,
        143.5620774131771,
        140.2004378080656,
        137.68139333051644,
        135.95843603353862,
        134.9700790838837,
        134.64313950890923,
        134.8967186335466,
        135.64632087677336,
        136.80761616464054,
        138.2995123190963,
        140.04639158181746,
        141.9795235397817,
        144.03776842880796,
        146.16773000278954,
        148.32352032484982,
        150.46627792114774,
        152.56355014431034,
        154.58861978238852,
        156.5198295369312,
        158.3399374566307,
        160.0355216883669,
        161.59644282194387,
        163.01536570270642,
        164.2873387200651,
        165.40942647823576,
        166.38039079032484,
        167.20041466664551,
        167.8708641218114,
        168.39408298139813,
        168.77321634726775,
        169.01205886471416,
        169.11492442189666,
        169.08653435070357,
        168.93192160241162,
        168.65634871959725,
        168.26523773318482,
        167.76411037762125,
        167.15853723982565,
        166.45409465466307,
        165.65632832042368,
        164.7707227497701,
        163.80267579078424,
        162.75747755388429,
        161.64029316830712,
        160.45614886642772,
        159.20992095732376,
        157.90632730859696,
        156.5499209998581,
        155.14508585507207,
        153.69603359813956,
        152.20680240207568,
        150.68125663552576,
        149.12308762983454,
        147.53581531517435,
        145.9227905884211,
        144.28719828984595,
        142.63206069626696,
        140.9602414217101,
        139.27444965876512,
        137.5772446827377,
        135.8710405564284,
        134.15811098446963,
        132.4405942704047,
        130.7204983338532,
        128.9997057491565,
        127.27997878301073,
        125.562964396962,
        123.85019919837951,
        122.14311431872132,
        120.44304020115847,
        118.75121128650379,
        117.06877058832347,
        115.39677414876283,
        113.73619536667438,
        112.08792918445096,
        110.45279614723279,
        108.83154632027099,
        107.2248630652415,
        105.63336667429745,
        104.05761786341401,
        102.49812112690677,
        100.95532795544979,
        99.42963991268998,
        97.92141158042277,
        96.43095337439257,
        94.95853423086166,
        93.50438416836451,
        92.06869672829815,
        90.65163129912646,
        89.25331532850264,
        87.87384642238055,
        86.51329433956009,
        85.17170288577162,
        83.84909170866175,
        82.54545799842465,
        81.26077809786054,
        79.99500902645325,
        78.74808992259814,
        77.5199434040385,
        76.3104768532608,
        75.11958363163617,
        73.94714422366253,
        72.79302731523778,
        71.65709080902212,
        70.53918278029779,
        69.43914237703272,
        68.35680066489486,
        67.29198141978799,
        66.24450187391066,
        65.21417341456095,
        64.20080223910387,
        63.20418996820624,
        62.22413421965679,
        61.2604291454221,
        60.31286593403213,
        59.38123327751567,
        58.46531780814534,
        57.56490450558521,
        56.679777075495885,
        55.80971830155996,
        54.954510372248386,
        54.11393518408709,
        53.28777462296043,
        52.47581082463043,
        51.6778264139039,
        50.893604726757154,
        50.12293001447713,
        49.3655876312573,
        48.62136420630437,
        47.890047801283984,
        47.17142805418185,
        46.465296310469434,
        45.771445742611014,
        45.08967145721136,
        44.4197705923008,
        43.76154240479649,
        43.11478834856429,
        42.479312143812805,
        41.854919838357674,
        41.24141986124215,
        40.638623069401014,
        40.046342787850584,
        39.464394844029826,
        38.89259759567732,
        38.33077195352156,
        37.778741399687604,
        37.23633200098939,
        36.7033724181752,
        36.179693911155724,
        35.6651303405708,
        35.159518165917774,
        34.662696440630185,
        34.17450680432731,
        33.69479347258146,
        33.22340322442441,
        32.76018538695509,
        32.304991817725714,
        31.85767688660483,
        31.41809745490342,
        30.98611285325306
      ]
    }
  ],
  "scope": "DOP853 background/tangent pilot only; no monodromy or contour calculation.",
  "linear_state": "(delta u, epsilon*delta u_t); F(t0)=I; balanced input diag(k0^-1/4,k0^1/4)",
  "prediction": "Formal matched-asymptotic prediction: balanced first-pulse gain O(epsilon^-7/10).",
  "refinements": {
    "0.02": {
      "relative_gain_change": 3.1276981005134985e-11,
      "peak_time_change": 1.3322676295501878e-14,
      "max_determinant_error": 4.150457755258685e-12
    },
    "0.005": {
      "relative_gain_change": 1.7831225385123162e-10,
      "peak_time_change": 3.1086244689504383e-15,
      "max_determinant_error": 3.725375563590205e-11
    }
  },
  "loglog_slope_last_three": -0.713131174898333,
  "source_unchanged": true
}


==> anc/computational_preprint/results/rigid_pii_verified/rigid_pii_pilot.py <==
#!/usr/bin/env python3
"""Local amplification through the first pulse in Kiselev's 1999 PII model.

This is a background/tangent diagnostic, not a contour-versus-RK comparison.
The independent variable and momentum are the original t and p=epsilon*u_t.
"""
import argparse
import hashlib
import json
from pathlib import Path
import shutil
from time import perf_counter

import numpy as np
from scipy.integrate import solve_ivp
import sympy as s


ROOT = Path(__file__).resolve().parent
SOURCE = Path('<arXiv:solv-int/9902007v1.pdf>')
A_STAR = -2.**(-2/3)
T_STAR = -6*A_STAR*A_STAR


def symbolic_checks():
    a,theta,z,x,q,p,alpha = s.symbols('a theta z x q p alpha',nonzero=True)
    k = 4*a*a
    w = -4*a/(1+k*theta**2)
    potential = 12*a*w+6*w*w
    y1 = theta/(1+k*theta**2)**2
    y2 = (-1+4*k*theta**2+2*k*k*theta**4+s.Rational(4,5)*k**3*theta**6
          +s.Rational(1,7)*k**4*theta**8)/(1+k*theta**2)**2
    checks = {'pulse':s.factor(s.diff(w,theta,2)+6*a*w*w+2*w**3),
              'mode1':s.factor(s.diff(y1,theta,2)+potential*y1),
              'mode2':s.factor(s.diff(y2,theta,2)+potential*y2),
              'wronskian_minus_one':s.factor(y1*s.diff(y2,theta)-s.diff(y1,theta)*y2-1)}
    A = s.Matrix([[-s.I*(4*z*z+x+2*q*q),4*q*z-alpha/z+2*s.I*p],
                  [4*q*z-alpha/z-2*s.I*p,s.I*(4*z*z+x+2*q*q)]])
    B = s.Matrix([[-s.I*z,q],[q,s.I*z]])
    curvature = A.diff(x)+A.diff(q)*p+A.diff(p)*(2*q**3+x*q+alpha)-B.diff(z)+A*B-B*A
    checks['general_parameter_zero_curvature'] = s.simplify(curvature)
    c,d = s.symbols('c d')
    cx,dx = B*s.Matrix([c,d])
    cz,dz = A*s.Matrix([c,d])
    def derivative_x(f):
        return s.diff(f,x)+s.diff(f,q)*p+s.diff(f,p)*(2*q**3+x*q+alpha)+s.diff(f,c)*cx+s.diff(f,d)*dx
    K, R = c*c+d*d,-s.I*(c*c-d*d)/2
    Rz = s.diff(R,z)+s.diff(R,c)*cz+s.diff(R,d)*dz
    checks['general_parameter_kernel'] = s.expand(derivative_x(derivative_x(K))-(6*q*q+x)*K-Rz)
    rho,qxx = s.symbols('rho qxx',positive=True)
    uq = -s.I*rho*q
    original = -s.I*rho**3*qxx+2*uq**3-rho*rho*x*uq-1
    checks['standard_scaling'] = s.expand(original+s.I*rho**3*(qxx-2*q**3-x*q-s.I/rho**3))
    delta,tau,V,Vpp,Z,Zpp = s.symbols('delta tau V Vpp Z Zpp')
    original_inner = delta**2*Vpp+2*(a+delta*V)**3+(-6*a*a+delta**2*tau)*(a+delta*V)-1
    reduced_inner = delta**2*(Vpp+6*a*V*V+a*tau+delta*(2*V**3+tau*V))
    checks['inner_scaling_at_fold'] = s.expand(original_inner-reduced_inner+4*a**3+1)
    linear_inner = delta*Zpp+(6*(a+delta*V)**2-6*a*a+delta**2*tau)*Z
    checks['linear_inner_scaling'] = s.expand(linear_inner-delta*(Zpp+12*a*V*Z+delta*(6*V*V+tau)*Z))
    printed = (-s.Rational(1,8)+2*a*a*theta**2-a*theta**4+s.Rational(2,5)*theta**6
               +s.Rational(2,7)*theta**8)/(1+k*theta**2)**2
    astar = -2**(-s.Rational(2,3))
    correction = 2*(a*a-1)*theta**8/(7*(1+k*theta**2)**2)
    checks['printed_mode_correction'] = s.simplify((y2/8-printed-correction).subs(a,astar))
    printed_residual = (s.diff(printed,theta,2)+potential*printed).subs({a:astar,theta:1})
    for name,value in checks.items():
        if value != 0 and value != s.zeros(2):
            raise AssertionError((name,value))
    return {'identities':{name:str(value) for name,value in checks.items()},
            'printed_second_mode_residual_at_theta1':float(printed_residual),
            'PI_indicial_exponents':[-3,4]}


def initial_state(epsilon,t0=-7.):
    roots = np.roots([2.,0.,t0,-1.])
    root = min(v.real for v in roots if abs(v.imag)<1e-12)
    k = 6*root*root+t0
    rp = -root/k
    kp = 12*root*rp+1
    correction = 12*root**3/k**4-2*root/k**3
    derivative = 36*root*root*rp/k**4-48*root**3*kp/k**5-2*rp/k**3+6*root*kp/k**4
    u = root+epsilon**2*correction
    up = rp+epsilon**2*derivative
    return np.array([u,epsilon*up,1.,0.,0.,1.])


def run(epsilon,tolerance=1e-11):
    start = perf_counter()
    t0 = -7.
    initial = initial_state(epsilon,t0)
    def rhs(t,y):
        u,p = y[:2]
        k = 6*u*u+t
        return np.array([p,1-2*u**3-t*u,y[3],-k*y[2],y[5],-k*y[4]])/epsilon
    def peak(t,y):
        return y[1]
    peak.direction,peak.terminal = -1,True
    options = dict(method='DOP853',rtol=tolerance,atol=tolerance/100,dense_output=True)
    before = solve_ivp(rhs,(t0,2.),initial,events=peak,**options)
    if not before.success or not before.t_events[0].size:
        raise RuntimeError('First pulse maximum was not reached')
    tpeak = before.t_events[0][0]
    if tpeak <= T_STAR:
        raise RuntimeError('Detected an oscillation before the fold, not the first pulse')
    after = solve_ivp(rhs,(tpeak,tpeak+2*epsilon),before.y_events[0][0],**options)
    if not after.success:
        raise RuntimeError(after.message)
    offsets = np.linspace(-2,2,401)
    times = tpeak+epsilon*offsets
    states = np.array([before.sol(t) if t <= tpeak else after.sol(t) for t in times])
    f = states[:,2:].reshape(-1,2,2).transpose(0,2,1)
    k0 = 6*initial[0]**2+t0
    # This fixed determinant-one input scaling gives equal WKB phase weights.
    balanced = f@np.diag([k0**(-.25),k0**.25])
    gain = np.linalg.svd(f,compute_uv=False)[:,0]
    bgain = np.linalg.svd(balanced,compute_uv=False)[:,0]
    theta = offsets
    profile = A_STAR-4*A_STAR/(1+4*A_STAR*A_STAR*theta*theta)
    return {'epsilon':epsilon,'tolerance':tolerance,'t0':t0,'initial':initial.tolist(),
            'first_peak_t':tpeak,'inner_peak_tau':(tpeak-T_STAR)/epsilon**.8,
            'first_peak_u':float(before.y_events[0][0][0]),
            'max_gain_scaled_physical_state':float(gain.max()),
            'max_gain_balanced_input':float(bgain.max()),
            'gain_times_epsilon_to_7_over_10':float(bgain.max()*epsilon**.7),
            'max_determinant_error':float(np.max(np.abs(np.linalg.det(f)-1))),
            'pulse_profile_error_on_window':float(np.max(np.abs(states[:,0]-profile))),
            'nfev':before.nfev+after.nfev,'seconds':perf_counter()-start,
            'offsets':offsets.tolist(),'u':states[:,0].tolist(),
            'gain':gain.tolist(),'balanced_gain':bgain.tolist()}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--output',type=Path,default=ROOT/'results/rigid_pii')
    args = parser.parse_args()
    args.output.mkdir(parents=True,exist_ok=False)
    shutil.copy2(Path(__file__),args.output/Path(__file__).name)
    digest = hashlib.sha256(SOURCE.read_bytes()).hexdigest()
    data = {'status':'running','source_pdf_sha256':digest,'a_star':A_STAR,'t_star':T_STAR,
            'symbolic':symbolic_checks(),'runs':[],
            'scope':'DOP853 background/tangent pilot only; no monodromy or contour calculation.',
            'linear_state':'(delta u, epsilon*delta u_t); F(t0)=I; balanced input diag(k0^-1/4,k0^1/4)',
            'prediction':'Formal matched-asymptotic prediction: balanced first-pulse gain O(epsilon^-7/10).'}
    def save():
        (args.output/'results.json').write_text(json.dumps(data,indent=2)+'\n')
    for eps in (.2,.1,.05,.02,.01,.005):
        record = run(eps)
        data['runs'].append(record)
        print(json.dumps({key:value for key,value in record.items()
                          if key not in ('offsets','u','gain','balanced_gain')}),flush=True)
        save()
    data['refinements'] = {}
    for epsilon in (.02,.005):
        fine = run(epsilon,5e-13)
        coarse = next(v for v in data['runs'] if v['epsilon']==epsilon)
        data['refinements'][str(epsilon)] = {
            'relative_gain_change':abs(fine['max_gain_balanced_input']/coarse['max_gain_balanced_input']-1),
            'peak_time_change':abs(fine['first_peak_t']-coarse['first_peak_t']),
            'max_determinant_error':fine['max_determinant_error']}
    selected = data['runs'][-3:]
    data['loglog_slope_last_three'] = float(np.polyfit(np.log([v['epsilon'] for v in selected]),
                                                     np.log([v['max_gain_balanced_input'] for v in selected]),1)[0])
    data['source_unchanged'] = hashlib.sha256(SOURCE.read_bytes()).hexdigest()==digest
    data['status'] = 'complete'
    save()
    print('Slope:',data['loglog_slope_last_three'],flush=True)
    print('Refinement:',data['refinements'],flush=True)


if __name__ == '__main__':
    main()


==> anc/computational_preprint/results/rigid_stokes_e02/compare_rigid_monodromy.py <==
#!/usr/bin/env python3
"""Independent Stokes-variation conservation test through a rigid PII pulse."""
import argparse
import hashlib
import json
from pathlib import Path
import shutil
from time import perf_counter

from mpmath import mp

from compare_pii import encode,relative
import rigid_monodromy as r
import rk45_multiprecision as rk


ROOT = Path(__file__).resolve().parent


def row_relative(a,b):
    return [float(max(abs(a[j,k]-b[j,k]) for k in range(b.cols))/max(abs(b[j,k]) for k in range(b.cols)))
            for j in range(b.rows)]


def metrics(values,ref,offsets,jac):
    out = []
    for offset in offsets:
        t = ref.t0+mp.mpf(offset)
        f = values[offset]
        rows = row_relative(jac[offset]*f,jac[0.])
        out.append({'offset':offset,'t':float(t),'solution_error':relative(f,ref.matrix(t)),
                    'variation_drift':relative(jac[offset]*f,jac[0.]),'row_variation_drift':rows,
                    'max_row_variation_drift':max(rows),'wronskian_error':float(abs(mp.det(f)-1))})
    return {**{'max_'+key:max(v[key] for v in out) for key in ('solution_error','variation_drift','wronskian_error')},
            'max_row_variation_drift':max(v['max_row_variation_drift'] for v in out),'points':out}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--output',type=Path,default=ROOT/'results/rigid_stokes_e02')
    parser.add_argument('--epsilon',default='.2')
    parser.add_argument('--peak-guess',default='-1.623')
    parser.add_argument('--contour-tolerances',nargs='*',default=['1e-14','1e-18'])
    parser.add_argument('--reuse-monitor',type=Path)
    args = parser.parse_args()
    args.output.mkdir(parents=True,exist_ok=False)
    total = perf_counter()
    mp.dps = 100
    for file in ('compare_rigid_monodromy.py','rigid_monodromy.py','rk45_multiprecision.py',
                 'pii_core.py','high_precision.py','test_rigid_monodromy.py'):
        shutil.copy2(ROOT/file,args.output/file)
    previous = json.loads((ROOT/'results/pii_comparison/results.json').read_text())
    protected = list(previous['protected_hashes'])+['<arXiv:solv-int/9902007v1.pdf>']
    hashes = {path:hashlib.sha256(Path(path).read_bytes()).hexdigest() for path in protected}
    data = {'status':'running','epsilon':args.epsilon,'comparison_digits':90,
            'monitor_settings':{'digits':100,'radius':8,'formal_order':80,'tolerance':'1e-32','order':40,'vertex':'1.5'},
            'protected_hashes':hashes,'monitor':{},'rk_trials':{},'contours':{},'pairs':{}}
    def save():
        (args.output/'results.json').write_text(json.dumps(encode(data),indent=2)+'\n')
    print('High-precision common background and tangent reference',flush=True)
    start = perf_counter()
    ref = r.Reference(epsilon=args.epsilon)
    peak = ref.peak(args.peak_guess)
    astar = -2**(-mp.mpf(2)/3)
    tstar = -6*astar*astar
    # RK's generic integrator uses binary output offsets. Use those same
    # exact offsets for every reference and spectral evaluation as well.
    offsets = [0.,float(tstar-ref.t0),float(peak-ref.epsilon/2-ref.t0),
               float(peak-ref.t0),float(peak+ref.epsilon-ref.t0),6.]
    data['offsets'],data['peak'],data['t_star'] = offsets,peak,tstar
    data['reference'] = {'seconds':perf_counter()-start,'steps':len(ref.segments),
                          'F':{s:ref.matrix(ref.t0+mp.mpf(s)) for s in offsets},
                          'state':{s:ref.at(ref.t0+mp.mpf(s)) for s in offsets}}
    coarse = r.Reference(epsilon=args.epsilon,digits=65,tolerance='1e-27',order=32)
    data['reference']['refinement_error'] = max(relative(coarse.matrix(ref.t0+mp.mpf(s)),ref.matrix(ref.t0+mp.mpf(s))) for s in offsets)
    jac,stokes = {},{}
    settings = dict(radius=8,formal_order=80,tolerance='1e-32',order=40,vertex='1.5')
    start = perf_counter()
    def decode(raw):
        return mp.matrix([[mp.mpc(*v) if isinstance(v,list) else mp.mpf(v) for v in row] for row in raw])
    if args.reuse_monitor:
        old = json.loads(args.reuse_monitor.read_text())
        if old['epsilon'] != args.epsilon or old['offsets'] != offsets:
            raise ValueError('Reused monitor background/points differ')
        for offset in offsets:
            if relative(decode(old['reference']['F'][str(offset)]),ref.matrix(ref.t0+mp.mpf(offset))) > 1e-35:
                raise ValueError('Reference changed for reused monitor')
            record = old['monitor'][str(offset)]
            stokes[offset],jac[offset] = decode(record['s']),decode(record['J'])
        data['monitor'] = old['monitor']
        data['monitor_refinements'] = old['monitor_refinements']
        data['reused_monitor_sha256'] = hashlib.sha256(args.reuse_monitor.read_bytes()).hexdigest()
    else:
        for offset in offsets:
            t = ref.t0+mp.mpf(offset)
            print('Fresh Stokes coefficients and sensitivities at t=',mp.nstr(t,12),flush=True)
            s,j,diagnostic = r.monodromy(ref,t,**settings)
            stokes[offset],jac[offset] = s,j
            data['monitor'][offset] = {'s':s,'J':j,'diagnostic':diagnostic,
                                       'row_reference_variation_drift':row_relative(j*ref.matrix(t),jac[0.])}
            print('  reference row drift',data['monitor'][offset]['row_reference_variation_drift'],flush=True)
            save()
        data['monitor_refinements'] = {}
        with mp.workdps(120):
            for offset in (offsets[0],offsets[3]):
                t = ref.t0+mp.mpf(offset)
                print('Refine independent monitor at t=',mp.nstr(t,12),flush=True)
                s,j,diagnostic = r.monodromy(ref,t,radius=10,formal_order=112,tolerance='1e-42',order=44,vertex='1.5')
                data['monitor_refinements'][offset] = {'s_relative':row_relative(s,stokes[offset]),
                                                       'J_row_relative':row_relative(j,jac[offset]),
                                                       'diagnostic':diagnostic,'s':s,'J':j}
                save()
    data['monitor_seconds'] = perf_counter()-start
    data['reference_monitor'] = metrics({s:ref.matrix(ref.t0+mp.mpf(s)) for s in offsets},ref,offsets,jac)
    data['stokes_relative_drift_by_row'] = [max(row_relative(s,stokes[0.])[j] for s in stokes.values()) for j in range(4)]
    save()
    trials = {}
    def trial(tolerance):
        key = mp.nstr(mp.mpf(tolerance),14)
        if key not in trials:
            print('RK tolerance',key,flush=True)
            with mp.workdps(90):
                start = perf_counter()
                def rhs(offset,y):
                    potential = ref.potential(ref.t0+offset)
                    eps = ref.epsilon
                    return [y[1]/eps,-potential*y[0]/eps,y[3]/eps,-potential*y[2]/eps]
                states,stats = rk.integrate(rhs,offsets,list(map(mp.mpf,[1,0,0,1])),key)
                seconds = perf_counter()-start
                values = {s:mp.matrix([[y[0],y[2]],[y[1],y[3]]]) for s,y in states.items()}
                record = {**metrics(values,ref,offsets,jac),'seconds':seconds,**stats,'F':values}
            trials[key] = values
            data['rk_trials'][key] = record
            print('  E',record['max_solution_error'],'D rows',record['max_row_variation_drift'],flush=True)
            save()
        return key
    for tolerance in ('1e-8','1e-10','1e-12','1e-14'):
        trial(tolerance)
    for tolerance in args.contour_tolerances:
        print('Contour quadrature tolerance',tolerance,flush=True)
        with mp.workdps(90):
            start = perf_counter()
            method = r.Contours(ref,radius=8,formal_order=80,tolerance=tolerance,order=40,vertex='1.5')
            values,diagnostics = {},{}
            for offset in offsets:
                t = ref.t0+mp.mpf(offset)
                print('  contour t=',mp.nstr(t,12),flush=True)
                values[offset],diagnostics[offset] = method.at(t)
            seconds = perf_counter()-start
            record = {**metrics(values,ref,offsets,jac),'seconds':seconds,'F':values,'diagnostics':diagnostics,
                      'raw_initial_F':method.initial,'raw_initial_W':mp.det(method.initial),'weights':method.weights}
        data['contours'][tolerance] = record
        target = mp.mpf(record['max_solution_error'])
        print('  contour E',mp.nstr(target,9),'D rows',record['max_row_variation_drift'],flush=True)
        for _ in range(8):
            best = min(data['rk_trials'],key=lambda key:abs(mp.log(mp.mpf(data['rk_trials'][key]['max_solution_error'])/target)))
            ratio = mp.mpf(data['rk_trials'][best]['max_solution_error'])/target
            if 1/mp.mpf('1.1') <= ratio <= mp.mpf('1.1'):
                break
            trial(mp.mpf(best)/ratio)
        best = min(data['rk_trials'],key=lambda key:abs(mp.log(mp.mpf(data['rk_trials'][key]['max_solution_error'])/target)))
        ratio = data['rk_trials'][best]['max_solution_error']/float(target)
        matched = 1/1.1 <= ratio <= 1.1
        data['pairs'][tolerance] = {'rk_tolerance':best,'matched':matched,'error_ratio_RK_over_contour':ratio,
                                    'row_drift_ratio_RK_over_contour':data['rk_trials'][best]['max_row_variation_drift']/record['max_row_variation_drift'],
                                    'time_ratio_contour_over_RK':seconds/data['rk_trials'][best]['seconds']}
        save()
    data['protected_unchanged'] = all(hashlib.sha256(Path(path).read_bytes()).hexdigest()==h for path,h in hashes.items())
    data['total_seconds'] = perf_counter()-total
    data['status'] = 'complete'
    save()
    print(json.dumps({'pairs':data['pairs'],'monitor_floor_by_rows':data['reference_monitor']['max_row_variation_drift'],
                       'seconds':data['total_seconds'],'protected_unchanged':data['protected_unchanged']},indent=2),flush=True)


if __name__ == '__main__':
    main()


==> anc/computational_preprint/results/rigid_stokes_e02/high_precision.py <==
"""Multiple-precision Taylor continuation and local canonical Lax columns.

All Taylor coefficients come from algebraic recurrences, not numerical
differentiation. Error controls are refinement diagnostics, not enclosures.
"""
from bisect import bisect_right

import mpmath as mpm
from mpmath import mp
import numpy as np

import compare_monodromy as c


def mc(z):
    return mp.mpc(float(z.real), float(z.imag))


class Parameters:
    def __init__(self):
        # Embed the pilot's binary initial data exactly; do not silently change
        # them to decimal data while investigating sensitive continuation.
        self.x0, self.q0, self.h0 = map(mc, (c.core.X0, c.core.Q0, c.core.H0))
        self.a, self.b = map(mc, (c.core.THETA0, c.core.THETAINF))


def conv(a, b, n):
    return sum((a[k]*b[n-k] for k in range(n+1)), mp.mpc(0))


def horner(coeff, step):
    value = coeff[-1]
    for term in reversed(coeff[:-1]):
        value = value*step+term
    return value


def step_radius(coefficients, tol, cap):
    order = len(coefficients[0])-1
    radius = mp.mpf(cap)
    for series in coefficients:
        scale = max(1, abs(series[0]))
        for n in range(order-2, order+1):
            if series[n]:
                radius = min(radius, (tol*scale/abs(series[n]))**(mp.mpf(1)/n))
    return radius*mp.mpf('.7')


def reference_coefficients(x, state, p, order):
    series = [[v] for v in state]
    q, h, r, logq, logd, y1, v1, y2, v2 = series
    potential = []
    for n in range(order):
        qh, qq, hh, rr = (conv(a, b, n) for a, b in ((q,h),(q,q),(h,h),(r,r)))
        xq = x*q[n]+(q[n-1] if n else 0)
        xh = x*h[n]+(h[n-1] if n else 0)
        xr = x*r[n]+(r[n-1] if n else 0)
        xx = x*x if n == 0 else 2*x if n == 1 else 1 if n == 2 else 0
        potential.append(xx-(2*p.b-1 if n == 0 else 0)+6*xq+mp.mpf(15)/4*qq+12*p.a*p.a*rr)
        rhs = [2*qh+qq+2*xq,
               -hh-2*qh-2*xh-(2*p.b if n == 0 else 0)-4*p.a*p.a*rr,
               -2*conv(r,h,n)-conv(r,q,n)-2*xr,
               2*h[n]+q[n]+(2*x if n == 0 else 2 if n == 1 else 0),
               q[n]/2+(x if n == 0 else 1 if n == 1 else 0),
               v1[n], conv(potential,y1,n), v2[n], conv(potential,y2,n)]
        for seq, value in zip(series, rhs):
            seq.append(value/(n+1))
    return series


class TaylorReference:
    def __init__(self, span=6, digits=50, tolerance='1e-28', order=32):
        self.digits, self.order = digits, order
        self.segments, self.cost = {}, {}
        with mp.workdps(digits):
            self.p = Parameters()
            p = self.p
            initial = [p.q0, p.h0, 1/p.q0, mp.log(p.q0), mp.mpc(0),
                       mp.mpc(1), mp.mpc(0), mp.mpc(0), mp.mpc(1)]
            self.initial = initial
            for sign in (-1, 1):
                t, state, segments = mp.mpf(0), initial, []
                while abs(t) < span:
                    coeff = reference_coefficients(p.x0+t, state, p, order)
                    size = min(step_radius(coeff, mp.mpf(tolerance), '.2'), span-abs(t))
                    if size < mp.mpf('1e-12'):
                        raise RuntimeError('Reference step below 1e-12')
                    step = sign*size
                    segments.append((t, t+step, coeff))
                    state = [horner(seq, step) for seq in coeff]
                    t += step
                self.segments[sign] = segments
                self.cost[sign] = len(segments)
        self.starts = {sgn: [float(abs(a)) for a, _, _ in seq]
                       for sgn, seq in self.segments.items()}
        self.qdouble = {sgn: [np.array([complex(v) for v in cf[0]]) for _, _, cf in seq]
                        for sgn, seq in self.segments.items()}

    def at(self, t):
        with mp.workdps(self.digits):
            sign = 1 if t >= 0 else -1
            index = max(0, bisect_right(self.starts[sign], abs(float(t)))-1)
            origin, end, coeff = self.segments[sign][index]
            if abs(t) > abs(end)+mp.mpf('1e-12'):
                raise ValueError('Requested point outside reference interval')
            return [horner(seq, mp.mpf(t)-origin) for seq in coeff]

    def matrix(self, t):
        s = self.at(t)
        return mp.matrix([[s[5],s[7]],[s[6],s[8]]])

    def q_float(self, t):
        sign = 1 if t >= 0 else -1
        index = max(0, bisect_right(self.starts[sign], abs(float(t)))-1)
        origin = float(self.segments[sign][index][0])
        return np.polynomial.polynomial.polyval(t-origin, self.qdouble[sign][index])


def lax_parts(x, q, h, p):
    chi = q*h+2*p.b
    a0 = mp.matrix([[x,1],[-chi,-x]])
    residue = mp.matrix([[q*h/2,-q/2],[(q*h*h-4*p.a*p.a/q)/2,-q*h/2]])
    return a0, residue


def formal_series(x, q, h, p, order):
    _, d = lax_parts(x,q,h,p)
    chi = q*h+2*p.b
    out = [mp.eye(2)]
    b, cc = -mp.mpf(1)/2, -chi/2
    for n in range(1,order+1):
        prev = out[-1]
        dp = d*prev
        a = ((x+q/2)*cc-((n-1+p.b)*prev[1,0]+dp[1,0])/2)/n
        dd = -(chi*((n-1-p.b)*prev[0,1]+dp[0,1]+2*x*b)/2+d[1,0]*b)/n
        out.append(mp.matrix([[a,b],[cc,dd]]))
        b, cc = -((n-1-p.b)*prev[0,1]+dp[0,1]+2*x*b+dd)/2, ((n-1+p.b)*prev[1,0]+dp[1,0]-2*x*cc-chi*a)/2
    return out


def formal_value(z, series):
    result = series[-1].copy()
    for coefficient in reversed(series[:-1]):
        result = result/z+coefficient
    return result


def spectral_coefficients(z, state, x, q, h, p, order, sensitivity):
    a0, d = lax_parts(x,q,h,p)
    za = a0+mp.matrix([[z,0],[0,-z]])
    aq = mp.matrix([[0,0],[-h,0]])
    ah = mp.matrix([[0,0],[-q,0]])
    dq = mp.matrix([[h/2,-mp.mpf(1)/2],[h*h/2+2*p.a*p.a/q**2,-h/2]])
    dh = mp.matrix([[q/2,0],[q*h,-q/2]])
    groups = 3 if sensitivity else 1
    coeff = [[v] for v in state]
    divided = [[] for _ in state]
    for n in range(order):
        for j in range(len(state)):
            divided[j].append((coeff[j][n]-(divided[j][n-1] if n else 0))/z)
        for g in range(groups):
            off = 2*g
            u = mp.matrix([coeff[off][n],coeff[off+1][n]])
            v = mp.matrix([divided[off][n],divided[off+1][n]])
            rhs = za*u+d*v
            if n:
                rhs += mp.matrix([coeff[off][n-1],-coeff[off+1][n-1]])
            if g:
                base = mp.matrix([coeff[0][n],coeff[1][n]])
                divbase = mp.matrix([divided[0][n],divided[1][n]])
                rhs += (aq if g == 1 else ah)*base+(dq if g == 1 else dh)*divbase
            coeff[off].append(rhs[0]/(n+1))
            coeff[off+1].append(rhs[1]/(n+1))
    return coeff


def kernel_coefficients(z, coeff, x, q, h, root, p):
    u, v = coeff[:2]
    nterms = len(u)-1
    chi, bdiag = q*h+2*p.b, z+x+q/2
    w1 = [bdiag*u[n]+(u[n-1] if n else 0)+v[n] for n in range(nterms)]
    w2 = [-chi*u[n]-bdiag*v[n]-(v[n-1] if n else 0) for n in range(nterms)]
    qp = q*(2*h+q+2*x)
    hp = -h*h-2*h*(q+x)-2*p.b-4*p.a*p.a/q**2
    aa, uw, out, dxout = [], [], [], []
    for n in range(nterms):
        aa.append(conv(u,u,n))
        uw.append(conv(u,w1,n))
        bracket = (h-z)*aa[n]-(aa[n-1] if n else 0)-conv(u,v,n)
        derivative = (qp/(2*q)*bracket+hp*aa[n]+2*(h-z)*uw[n]
                      -2*(uw[n-1] if n else 0)-conv(w1,v,n)-conv(u,w2,n))
        out.append((root*bracket/2-(out[n-1] if n else 0))/z)
        dxout.append((root*derivative/2-(dxout[n-1] if n else 0))/z)
    return out, dxout


def spectral_path(state, vertices, x, q, h, p, tol, order=32, sensitivity=False, root=None):
    integrals = [mp.mpc(0),mp.mpc(0)]
    steps = 0
    for start, end in zip(vertices[:-1],vertices[1:]):
        z = start
        while abs(end-z) > mp.mpf('1e-60'):
            coeff = spectral_coefficients(z,state,x,q,h,p,order,sensitivity)
            size = min(step_radius(coeff,tol,min(mp.mpf('.7'),abs(z)/3)),abs(end-z))
            step = (end-z)/abs(end-z)*size
            if root is not None:
                for k, seq in enumerate(kernel_coefficients(z,coeff,x,q,h,root,p)):
                    integrals[k] += step*horner([v/(n+1) for n,v in enumerate(seq)],step)
            state = [horner(seq,step) for seq in coeff]
            z += step
            steps += 1
            if steps > 30000:
                raise RuntimeError('Spectral path exceeded step budget')
    return state, integrals


def vertices(radius,index,vertex_angle=0):
    angle = index*mp.pi/2
    inner = mp.mpf('1.45')
    path = [radius*mp.exp(1j*angle),inner*mp.exp(1j*angle)]
    pieces = int(mp.ceil(abs(angle-vertex_angle)/(mp.pi/4)))
    if pieces:
        path.extend(inner*mp.exp(1j*(angle+(vertex_angle-angle)*j/pieces)) for j in range(1,pieces+1))
    return path


def canonical_column(x,q,h,p,index,radius,formal_order,tol,*,sensitivity=False,root=None,vertex_angle=0):
    path = vertices(radius,index,vertex_angle)
    z = path[0]
    column = 0 if index % 2 else 1
    sign = 1 if column == 0 else -1
    formal = formal_value(z,formal_series(x,q,h,p,formal_order))
    initial = [formal[0,column],formal[1,column]]
    if sensitivity:
        # A high-precision central difference is used only on the explicit
        # formal coefficients; the spectral sensitivities obey differentiated ODEs.
        eps = mp.power(10,-mp.dps//3)
        for dq,dh in ((eps,0),(0,eps)):
            plus = formal_value(z,formal_series(x,q+dq,h+dh,p,formal_order))
            minus = formal_value(z,formal_series(x,q-dq,h-dh,p,formal_order))
            initial += [(plus[j,column]-minus[j,column])/(2*eps) for j in range(2)]
    result, pair = spectral_path(initial,path,x,q,h,p,tol,sensitivity=sensitivity,root=root)
    theta = z*z/2+x*z-p.b*(mp.log(radius)+1j*index*mp.pi/2)
    factor = mp.exp(sign*theta)
    return [v*factor for v in result], [v*factor**2 for v in pair]


def monodromy(x,q,h,p,radius=16,formal_order=48,tol='1e-30'):
    columns = {}
    for j in range(-4,2):
        values,_ = canonical_column(x,q,h,p,j,mp.mpf(radius),formal_order,mp.mpf(tol),sensitivity=True)
        columns[j] = mp.matrix([[values[0],values[2],values[4]],[values[1],values[3],values[5]]])
    def det(u,v):
        return u[0]*v[1]-u[1]*v[0]
    for index,left,right in ((1,1,0),(-1,-1,0),(-2,-1,-2),(-3,-3,-2),(-4,-3,-4)):
        u,v,target = columns[left],columns[right],columns[index].copy()
        determinant = det(u[:,0],v[:,0])
        dd = [det(u[:,j],v[:,0])+det(u[:,0],v[:,j]) for j in (1,2)]
        columns[index][:,0] = target[:,0]/determinant
        for j in (1,2):
            columns[index][:,j] = target[:,j]/determinant-target[:,0]*dd[j-1]/determinant**2
    frames = []
    for a,b in ((1,0),(-1,0),(-1,-2),(-3,-2),(-3,-4)):
        frames.append([mp.matrix([[columns[a][0,j],columns[b][0,j]],
                                  [columns[a][1,j],columns[b][1,j]]]) for j in range(3)])
    ss, ds = [], []
    for k in range(4):
        left,right = frames[k],frames[k+1]
        inv = left[0]**-1
        matrix = inv*right[0]
        row,col = (1,0) if k%2 == 0 else (0,1)
        ss.append(matrix[row,col])
        ds.append([(inv*(right[j]-left[j]*matrix))[row,col] for j in (1,2)])
    products = mp.matrix([ss[a]*ss[b] for a,b in c.PAIRS])
    jac = mp.matrix([[ss[a]*ds[b][j]+ss[b]*ds[a][j] for j in range(2)] for a,b in c.PAIRS])
    return ss, products, jac


def contour_basis(x,state,p,radius=16,formal_order=48,tol='1e-30',coefficients=None):
    q,h,_,logq,logd = state[:5]
    root = mp.exp(logq/2)
    answers, saved = [], {}
    for name,spec in c.old.CYCLES.items():
        cols,pairs = [], []
        vertex_angle = mp.pi if name == 'B' else mp.mpf(0)
        for j in spec['indices']:
            values,pair = canonical_column(x,q,h,p,j,mp.mpf(radius),formal_order,mp.mpf(tol),root=root,vertex_angle=vertex_angle)
            gauge = mp.exp((1 if j%2 else -1)*logd)
            cols.append([v*gauge for v in values])
            pairs.append([v*gauge*gauge for v in pair])
        if coefficients is None:
            square = mp.matrix([[u[0]**2 for u in cols],
                                [u[0]*u[1] for u in cols],[u[1]**2 for u in cols]])
            # Cofactors give the null vector without a double-precision SVD.
            coef = [(-1)**j*mp.det(mp.matrix([[square[r,k] for k in range(4) if k != j] for r in range(3)])) for j in range(4)]
            scale = max(abs(v) for v in coef)
            coef = [v/scale for v in coef]
        else:
            coef = coefficients[name]
        saved[name] = coef
        answers.append([sum(coef[k]*pairs[k][r] for k in range(4)) for r in range(2)])
    return mp.matrix([[answers[0][0],answers[1][0]],[answers[0][1],answers[1][1]]]), saved


def tangent_conversion(x,state):
    q,h = state[:2]
    root = mp.exp(state[3]/2)
    qp = q*(2*h+q+2*x)
    return mp.matrix([[root,0],[-qp/(4*q*root)-root/2,1/(2*root)]])


==> anc/computational_preprint/results/rigid_stokes_e02/pii_core.py <==
"""PII (alpha=0): Taylor background, canonical columns, and squared cycles.

The author's source article is read-only. Contours here are finite sums of
subdominant rays with cancelling symmetric-square boundaries at lambda=0.
"""
from bisect import bisect_right

from mpmath import mp

from high_precision import conv, horner, step_radius


def reference_coefficients(x, state, order):
    series = [[v] for v in state]
    u, w, integral_u, y1, v1, y2, v2 = series
    square, potential = [], []
    for n in range(order):
        square.append(conv(u, u, n))
        potential.append(6*square[n]+(x if n == 0 else 1 if n == 1 else 0))
        rhs = [w[n], 2*conv(square, u, n)+x*u[n]+(u[n-1] if n else 0),
               u[n], v1[n], conv(potential, y1, n), v2[n], conv(potential, y2, n)]
        for seq, value in zip(series, rhs):
            seq.append(value/(n+1))
    return series


class Reference:
    def __init__(self, span=12, digits=70, tolerance='1e-36', order=40,
                 x0='-1', u0='.2', w0='.1'):
        self.digits, self.span = digits, mp.mpf(span)
        self.segments = []
        with mp.workdps(digits):
            self.x0 = mp.mpf(x0)
            self.initial = list(map(mp.mpf, [u0, w0, '0', '1', '0', '0', '1']))
            t, state = mp.mpf(0), self.initial
            while -t < self.span:
                cf = reference_coefficients(self.x0+t, state, order)
                step = -min(step_radius(cf, mp.mpf(tolerance), '.25'), self.span+t)
                if abs(step) < mp.mpf('1e-14'):
                    raise RuntimeError('PII reference step below floor')
                self.segments.append((t, t+step, cf))
                state = [horner(seq, step) for seq in cf]
                t += step
        self.starts = [abs(a) for a, _, _ in self.segments]

    def at(self, t):
        with mp.workdps(self.digits):
            t = mp.mpf(t)
            if t > 0 or -t > self.span:
                raise ValueError('PII reference defined on [-span, 0]')
            index = max(0, bisect_right(self.starts, -t)-1)
            origin, _, cf = self.segments[index]
            return [horner(seq, t-origin) for seq in cf]

    def potential(self, t):
        # Evaluate only the background, never reference linearized solutions.
        index = max(0, bisect_right(self.starts, -t)-1)
        origin, _, cf = self.segments[index]
        u = horner(cf[0], t-origin)
        return self.x0+t+6*u*u

    def matrix(self, t):
        s = self.at(t)
        return mp.matrix([[s[3], s[5]], [s[4], s[6]]])

    def anchor(self, t):
        # At lambda=0, B=u*sigma_1; these matrices commute for different x.
        z = self.at(t)[2]
        return mp.matrix([[mp.cosh(z), mp.sinh(z)], [mp.sinh(z), mp.cosh(z)]])


def formal_column(x, u, w, sign, order):
    """Riccati ratio and its amplitude, with leading coefficient exactly one.

sign=+1 is column 1, exp(-i*Omega); sign=-1 is column 2.
Only algebraic recurrence is used; no coefficients are copied from print.
"""
    ii = mp.j*sign
    r = [mp.mpc(0), ii*u/2, w/4]
    for m in range(1, order+1):
        lhs = -(m-1)*r[m-1] if m >= 2 else 0
        square_next = sum(r[k]*r[m+1-k] for k in range(1, m+1))
        square = sum(r[k]*r[m-k] for k in range(1, m))
        r.append((lhs-ii*(2*x+4*u*u)*r[m]+4*u*square_next+2*ii*w*square)/(8*ii))
    log_amp = [mp.mpc(0)]
    for n in range(1, order+1):
        log_amp.append(-(4*u*r[n+2]+2*ii*w*r[n+1])/n)
    amp = [mp.mpc(1)]
    for n in range(1, order+1):
        amp.append(sum(k*log_amp[k]*amp[n-k] for k in range(1, n+1))/n)
    other = [conv(r, amp, n) for n in range(order+1)]
    return [amp, other] if sign == 1 else [other, amp]


def spectral_coefficients(z, state, x, u, w, order, sensitivity=False):
    cf = [[v] for v in state]
    groups = 3 if sensitivity else 1
    diagonal = -mp.j*(4*z*z+x+2*u*u)
    upper, lower = 4*u*z+2*mp.j*w, 4*u*z-2*mp.j*w
    for n in range(order):
        for g in range(groups):
            a, b = cf[2*g:2*g+2]
            ra, rb = diagonal*a[n]+upper*b[n], lower*a[n]-diagonal*b[n]
            if n:
                ra += -8*mp.j*z*a[n-1]+4*u*b[n-1]
                rb += 4*u*a[n-1]+8*mp.j*z*b[n-1]
            if n >= 2:
                ra -= 4*mp.j*a[n-2]
                rb += 4*mp.j*b[n-2]
            if g == 1:
                ra += -4*mp.j*u*cf[0][n]+4*z*cf[1][n]
                rb += 4*z*cf[0][n]+4*mp.j*u*cf[1][n]
                if n:
                    ra += 4*cf[1][n-1]
                    rb += 4*cf[0][n-1]
            elif g == 2:
                ra += 2*mp.j*cf[1][n]
                rb -= 2*mp.j*cf[0][n]
            a.append(ra/(n+1))
            b.append(rb/(n+1))
    return cf


def kernel_coefficients(z, cf, u):
    a, b = cf[:2]
    out, dx, minus = [], [], []
    for n in range(len(a)-1):
        aa, bb, ab = conv(a, a, n), conv(b, b, n), conv(a, b, n)
        out.append(aa+bb)
        minus.append(aa-bb)
        dx.append(-2*mp.j*(z*minus[n]+(minus[n-1] if n else 0))+4*u*ab)
    return out, dx


def canonical(x, u, w, index, radius=4, formal_order=40, tolerance='1e-26',
              sensitivity=False, quadrature=True, order=32):
    angle = -mp.pi/6+index*mp.pi/3
    sign = 1 if index % 2 == 0 else -1
    z = mp.mpf(radius)*mp.exp(mp.j*angle)
    initial_z = z
    def initial(uu, ww):
        return [horner(cf, 1/z) for cf in formal_column(x, uu, ww, sign, formal_order)]
    state = initial(u, w)
    boundary = -mp.j*(state[0]**2-state[1]**2)/2
    if sensitivity:
        eps = mp.power(10, -mp.dps//3)
        for du, dw in ((eps, 0), (0, eps)):
            plus, minus = initial(u+du, w+dw), initial(u-du, w-dw)
            state.extend((a-b)/(2*eps) for a, b in zip(plus, minus))
    integrals = [mp.mpc(0), mp.mpc(0)]
    steps = 0
    while abs(z) > mp.mpf('1e-60'):
        cf = spectral_coefficients(z, state, x, u, w, order, sensitivity)
        kernel = kernel_coefficients(z, cf, u) if quadrature else None
        controlled = cf
        if kernel is not None:
            # Products have faster phase variation than individual columns.
            # Include both accumulated integrals in Taylor step selection.
            controlled = cf+[[integrals[k]]+[v/(n+1) for n,v in enumerate(seq)]
                             for k,seq in enumerate(kernel)]
        size = min(step_radius(controlled, mp.mpf(tolerance), '.4'), abs(z))
        step = -z/abs(z)*size
        if quadrature:
            for k, seq in enumerate(kernel):
                integrals[k] += step*horner([v/(n+1) for n, v in enumerate(seq)], step)
        state = [horner(seq, step) for seq in cf]
        z += step
        steps += 1
        if steps > 30000:
            raise RuntimeError('PII spectral step budget exceeded')
    exponent = mp.exp(-sign*mp.j*(4*initial_z**3/3+x*initial_z))
    return {'column': mp.matrix([v*exponent for v in state[:2]]),
            'sensitivities': [mp.matrix([v*exponent for v in state[k:k+2]]) for k in (2, 4)]
                            if sensitivity else [],
            'integral': mp.matrix([v*exponent**2 for v in integrals]),
            'boundary': boundary*exponent**2, 'steps': steps}


def wedge(a, b):
    return a[0]*b[1]-a[1]*b[0]


def squared(column):
    a, b = column
    return mp.matrix([a*a, a*b, b*b])


def cycle_coefficients(columns):
    rows = mp.matrix([[squared(v)[k] for v in columns] for k in range(3)])
    cofactors = []
    for j in range(4):
        minor = mp.matrix([[rows[k, l] for l in range(4) if l != j] for k in range(3)])
        cofactors.append((-1)**j*mp.det(minor))
    scale = max(map(abs, cofactors))
    if not scale:
        raise ValueError('Degenerate four-ray cycle')
    return [v/scale for v in cofactors]


class Contours:
    groups = [(0, 1, 2, 3), (2, 3, 4, 5)]

    def __init__(self, reference, **settings):
        self.reference, self.settings = reference, settings
        self.base = self.columns(0)
        self.weights = [cycle_coefficients([self.base[j]['column'] for j in group])
                        for group in self.groups]
        self.initial_matrix, _ = self.assemble(self.base)
        self.inverse = self.initial_matrix**-1

    def columns(self, t):
        u, w = self.reference.at(t)[:2]
        x = self.reference.x0+t
        return [canonical(x, u, w, j, **self.settings) for j in range(6)]

    def assemble(self, data):
        matrix = mp.matrix(2, 2)
        boundary = mp.matrix(1, 2)
        for k, (group, weights) in enumerate(zip(self.groups, self.weights)):
            for j, c in zip(group, weights):
                for row in range(2):
                    matrix[row, k] += c*data[j]['integral'][row]
                boundary[k] -= c*data[j]['boundary']
        return matrix, boundary

    def at(self, t):
        data = self.columns(t) if t else self.base
        anchor = self.reference.anchor(t)
        direction_defect = mp.mpf(0)
        corrections = []
        for j, local in enumerate(data):
            target = anchor*self.base[j]['column']
            pivot = max(range(2), key=lambda k: abs(local['column'][k]))
            gamma = target[pivot]/local['column'][pivot]
            direction_defect = max(direction_defect,
                                   max(map(abs, gamma*local['column']-target))/max(map(abs, target)))
            corrections.append(abs(gamma-1))
            data[j] = dict(local, column=gamma*local['column'],
                           integral=gamma**2*local['integral'], boundary=gamma**2*local['boundary'])
        raw, boundary = self.assemble(data)
        inner = mp.mpf(0)
        for group, weights in zip(self.groups, self.weights):
            residual = sum((c*squared(data[j]['column']) for j, c in zip(group, weights)), mp.zeros(3, 1))
            scale = sum(abs(c)*max(map(abs, squared(data[j]['column']))) for j, c in zip(group, weights))
            inner = max(inner, max(map(abs, residual))/scale)
        return raw*self.inverse, {'direction_defect': direction_defect,
                                  'amplitude_correction': max(corrections),
                                  'inner_boundary_defect': inner,
                                  'outer_boundary': max(map(abs, boundary*self.inverse))}


def monodromy(x, u, w, **settings):
    """Four connection coefficients and their fixed-x (u,w) derivatives.

v[j+2] = a[j]*v[j] + b[j]*v[j+1]; b are Stokes coefficients
in the explicitly specified subdominant-column convention. No determinant
or conservation projection is applied. The four entries are redundant.
"""
    data = [canonical(x, u, w, j, sensitivity=True, quadrature=False, **settings) for j in range(6)]
    values, jacobian = mp.matrix(4, 1), mp.matrix(4, 2)
    adjacent = []
    for j in range(4):
        a, b, c = [data[k]['column'] for k in (j, j+1, j+2)]
        numerator, denominator = wedge(a, c), wedge(a, b)
        values[j] = numerator/denominator
        adjacent.append(abs(denominator-(-1)**j))
        for k in range(2):
            da, db, dc = [data[l]['sensitivities'][k] for l in (j, j+1, j+2)]
            dn = wedge(da, c)+wedge(a, dc)
            dd = wedge(da, b)+wedge(a, db)
            jacobian[j, k] = (dn*denominator-numerator*dd)/denominator**2
    return values, jacobian, max(adjacent)


==> anc/computational_preprint/results/rigid_stokes_e02/results.json <==
{
  "status": "complete",
  "epsilon": ".2",
  "comparison_digits": 90,
  "monitor_settings": {
    "digits": 100,
    "radius": 8,
    "formal_order": 80,
    "tolerance": "1e-32",
    "order": 40,
    "vertex": "1.5"
  },
  "protected_hashes": {
    "pii2024_manuscript.tex": "3925622cceb799099d6f36f1185a8ff65998f938fb43e1394351c14509683565",
    "piv2026_manuscript.tex": "a5f8155b24d60e796947b73983c3c2262b8fd08a43b00172604f8af0fb2a23d2",
    "ms_source.zip": "e6ec0a309d7ac0d8d428655e3bc4ae3206694690cc922101316c7fd3222fe55f",
    "ms_submission.zip": "59072bd5e7c8789be3bcff94e0dd1117402eaefb6bfb7ec7a13caa9f17c218f8",
    "integral_solution_results.json": "a2a6d12cc43d693e0540387a05c0b22d477b92dff2130aab3c3d4d286822d14e",
    "normalization_results.json": "b30d680b04bd58b5c7322c9eb2824ce5bff1cdbf3597c3d50bbf1be5264172a7",
    "numerical_results.json": "d16944f2498af0a629cc953f39a870a76051e6bd82295a96a71cbdf9f9c962c9",
    "piv_integral_solution.csv": "15943fbd689700e8f35da3b1e94029c54e6cac12868c3d3a670ef31e4f0295c0",
    "piv_integral_solution.pdf": "65118f00ae53781063385b8e154c9d7336df36f921b226f7a0ca48ea8585499a",
    "piv_two_contour_solutions.csv": "a391a7985793eb0e93164a9e0b9d263252562198df50c59bd851ca4fe8e73052",
    "piv_two_contour_wronskian.pdf": "24d723986822afc5b13d929670a6e941aca873f8b51512bad71fe59aa26792b9",
    "piv_verification_report.md": "fc6373aaf16e8800b278ef68128295afc77b4e73253f0107fa1162c6a6d82a41",
    "symbolic_results.json": "c15210927b3cab0d541b2c6cb09dda7bcb583e5a095925fdb14626ab3482f006",
    "two_contour_results.json": "2439d85640a5409ff9b6380abf3073b70a909c3e58f89f3dad6651e0fcf3237d",
    ".9902007v1.pdf": "9d561f2b27fd43e78a9db90625e72980fb4d879363e49253f17b4b98db909494"
  },
  "monitor": {
    "0.0": {
      "s": [
        [
          [
            "-6635623.0214061258572259413075196662183701715798045334341196242070705397164976181",
            "2.0573704024388528877847535613828069734873709184830709327284079254637856332498721"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643592564369284231190605403647820570420394146313815167942",
            "-6.4639249940454866603011687732113827176178577106922109651866337670186004746855409e-37"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828085986882087436174934172222181219505156027885463",
            "-2.0573704024388528877847820100690740848175786650700387014622182870806986157998071"
          ]
        ],
        [
          [
            "-6635623.0214061258572259413075196662183701642398191350283146753277775689838071016",
            "2.0573704024388528877847535613828069846991021277487472880735042912116843024952392"
          ]
        ]
      ],
      "J": [
        [
          [
            "-23790398.052221698848681474997784636815665816769495055975171810112177689657681725",
            "-43158636.156305754215448291936576872460432675027921699260428546481893732210644114"
          ],
          [
            "12307664.418289871278248849100532340933253516800495494442776125621330407632157193",
            "-6744866.6437509672416525022082730554902997163930810964883288371638777617166483015"
          ]
        ],
        [
          [
            "0.00000000000076706243564374238911910888558701754466107299987125782851110535869020656976354934",
            "2.7550463350587210510261720817837260735890534042654517958754301268090397733749101e-37"
          ],
          [
            "0.000000000000012599123515101193384181007152732738371100637562418588500771510352903043984968179",
            "5.4395258731812233499122802223578143549152948109372048842619301630032098603696065e-38"
          ]
        ],
        [
          [
            "-23790398.052221698848681474868079608047323855394899705860339352194605792132273809",
            "43158636.156305754215448291666978235984591892318112880727577496699170240615503485"
          ],
          [
            "12307664.418289871278248849020823722889307273534107808401459538691436699115740452",
            "6744866.6437509672416525021662091987629060059586551578924237918935774765985130476"
          ]
        ],
        [
          [
            "-23790398.052221698848681474997784636819259296971666761100026515823860608072924523",
            "-43158636.156305754215448291936576872466657416781424825033835403198760106238291358"
          ],
          [
            "12307664.418289871278248849100532340931604321317923977105369820765480974727635625",
            "-6744866.6437509672416525022082730554888012953366186632029207414119556589007731515"
          ]
        ]
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "0.99999999999999999999999999998847998455612764223819590444712865886266934291944836",
            "0.0"
          ],
          [
            "-1.0000000000000000000000000062330869398399228541591599713717546935098537788742752",
            "-4.2892175820465751600676559198581536947255098754978545129058810069130852151430277e-30"
          ],
          [
            "1.0000000000000000000000000062330869399298635240752305569276487090802462464123247",
            "-4.2892177117027942812945569163652267943125406268312598723047752241379996772630985e-30"
          ],
          [
            "-0.99999999999999999999999999998847998455612925271878238520298179674742128472552662",
            "-1.1092924449549175100067214607778248076196226987953087751865352163325003479679026e-41"
          ]
        ],
        "adjacent_error": "6.2330884157143807100352873929442568919415957143049042569619842037560644390900668e-27",
        "spectral_steps": 2969
      },
      "row_reference_variation_drift": [
        0.0,
        0.0,
        0.0,
        0.0
      ]
    },
    "4.6188984220477005": {
      "s": [
        [
          [
            "-6635623.0214061258572259412660828086352632941539959028983232951548181696265934142",
            "2.0573704024388528877847250869018484328671131207369842938923214502313684337870486"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643686671674877841084076126557056897383621973481665765923",
            "-2.2414912292996669790225222900989229640735764816337977920129695396992439167129275e-44"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086361282283090972136957058330695535495364557889",
            "-2.0573704024388528877847250869023807997205131821386708489271359442928390924990667"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352632962043334639777684203013125025458847654",
            "2.0573704024388528877847250869018484379312446335916783233619230008537470641591013"
          ]
        ]
      ],
      "J": [
        [
          [
            "16580393.291759118457084855401996891165660727778434400234622487281038138754490542",
            "21149307.08219388135718222647405605841617545439525927050373227562498211570588991"
          ],
          [
            "-23009719.625464847967906052470508978933502028920800907769306148751401883881683577",
            "12364329.541846568108698265222528305213908478660180620298672423718438499836033187"
          ]
        ],
        [
          [
            "-0.00000000000040883871610395634932411569906653895121548144908752998869438932895955508933433183",
            "2.5393036827952945410329820952894160524572892481125797726922993579254815269701781e-43"
          ],
          [
            "-0.00000000000002009729044794010542702075983264051417583363270824362880534494003012009363873431",
            "-4.8233051435489824205044091783773786615572345548793921861172003460933710694540676e-44"
          ]
        ],
        [
          [
            "16580393.291759118457084855401996891166839297222082563376450064532689963592886341",
            "-21149307.082193881357182226474056058401151722442284451338656409887236323354813013"
          ],
          [
            "-23009719.625464847967906052470508978948088956857132438601786058399160875463602042",
            "-12364329.541846568108698265222528305216262359118396005587110728970464792980797439"
          ]
        ],
        [
          [
            "16580393.291759118457084855401996891165256850143709936556563790606618031958747584",
            "21149307.082193881357182226474056058412416930336999451993381910926137679064321807"
          ],
          [
            "-23009719.625464847967906052470508978929835420594747511278448915970958628312743119",
            "12364329.54184656810869826522252830521414625157308695960296884341379850006523416"
          ]
        ]
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "0.99999999999999999999999999999999999999999368081289314475516720905029130884803019",
            "0.0"
          ],
          [
            "-1.0000000000000000000000000000000000001801697820654011637276925957669801137764375",
            "-1.4874580849533054911795434937388938943237706344936039626390091909192668311388466e-37"
          ],
          [
            "0.99999999999999999999999999999999999999992215254766563039931559207427264392517847",
            "-5.4625028869375801688065731732726170446104695305565938996615895593190652642251078e-41"
          ],
          [
            "-0.9999999999999999999999999999999999999999873700346173580525358401639949903063984",
            "9.1700551818317559184609811082601925918082356849110398151210672090295919802123644e-43"
          ]
        ],
        "adjacent_error": "2.3363746684644503006884489765941841595653608776499270200340036124916979152160874e-37",
        "spectral_steps": 2822
      },
      "row_reference_variation_drift": [
        6.0707688854339784e-27,
        5.528166702913161e-22,
        8.351905146154188e-30,
        6.0707688857026116e-27
      ]
    },
    "5.277249508855723": {
      "s": [
        [
          [
            "-6635623.0214061258572259412660828086352631015511211641278371859735010620278447599",
            "2.0573704024388528877847250869018477106926715549879383190154197360973011459023959"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643686671674883915716504023256655284593451297936903741791",
            "3.2910777575530786181690528764487236621860246650368963129561595035027832864953118e-44"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086353521856818463104166258402606803159851376566",
            "-2.0573704024388528877847250869017999945697432736410649425258959617793686979045393"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352631142655445469630836338258912288122711398",
            "2.0573704024388528877847250869018477468906273083632312974162996469496864507331369"
          ]
        ]
      ],
      "J": [
        [
          [
            "15833712.633815209011342011310882519607647718458705731700239103198270278623417055",
            "18953766.84626311905562104732609630689981650073334512449781041971341595427694753"
          ],
          [
            "-179860684.76584854726125249757705837212584201924227932332992514477720275114603019",
            "-171620672.54087093536706699865783835318746775816700340647578785636951353727506462"
          ]
        ],
        [
          [
            "-0.00000000000037292038263628229993261695970265983068797924862696445172367413338693280636160075",
            "1.0576024755198697385548182395862636247990262099836452263710720429756501531665523e-43"
          ],
          [
            "0.0000000000036209593732519735397060481681599432086966997586733158568830591628256475840856528",
            "-7.8136811295869320115933548884662587978053083946692527486663845920973737969373616e-43"
          ]
        ],
        [
          [
            "15833712.633815209011342011310882519604672661871924760384120734974638243497043733",
            "-18953766.846263119055621047326096306898629333153826589229060210216452031780863339"
          ],
          [
            "-179860684.76584854726125249757705837209838950082545178296761684440053001812884417",
            "171620672.54087093536706699865783835317224781530268223813660423437800007778191009"
          ]
        ],
        [
          [
            "15833712.633815209011342011310882519607215003539546007079278878329762793942133421",
            "18953766.846263119055621047326096306900592369653619518935783556021628816338801859"
          ],
          [
            "-179860684.76584854726125249757705837212239395102434281567182210223139672802634244",
            "-171620672.54087093536706699865783835319571662335042983148795206947098150643631"
          ]
        ]
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "0.99999999999999999999999999999999999999996459262878319429814567638772710946173437",
            "0.0"
          ],
          [
            "-0.99999999999999999999999999999999999977704645607890695268851259171925802478039013",
            "2.1841818897085254104483386312264841888152323382153803067336021187314355428069424e-37"
          ],
          [
            "0.99999999999999999999999999999999999999994710906597201409961174206942766414103063",
            "-5.2699260383491127130159013094615320779271449012566281564695182645963432151273219e-41"
          ],
          [
            "-0.99999999999999999999999999999999999999994344983383742649274179832703519619990783",
            "2.0181963914189601432908004189496750611740215346957921438367256152384755663791947e-41"
          ]
        ],
        "adjacent_error": "3.1211342172402938351806805658311441994526453978434728307592305185572647753386969e-37",
        "spectral_steps": 2811
      },
      "row_reference_variation_drift": [
        6.070768885433961e-27,
        5.528166700004293e-22,
        8.351905455775692e-30,
        6.0707688855647285e-27
      ]
    },
    "5.377249508855724": {
      "s": [
        [
          [
            "-6635623.0214061258572259412660828086352631021281043802690852474569010531408458883",
            "2.057370402438852887784725086901847752566141008042213000932309691906546858391674"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643686671674882830990641048948758732683781483243811760681",
            "-2.0911364829637631765021481226496031177397689005493181707132617270906604869369958e-46"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086359071730679272351533632205385558516364595655",
            "-2.0573704024388528877847250869017062354111202680187896839782645811890118038836721"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352630624176883087451785103271146854065829695",
            "2.0573704024388528877847250869018477805515316721931492770783779868854913491855857"
          ]
        ]
      ],
      "J": [
        [
          [
            "-654537877.92140829954491566999828297104912188877114541290007324047442278890687107",
            "-625965100.31890602167503920056472732704233595887765278097406026674940768711346362"
          ],
          [
            "-3298658.2386623791677445874278667826110823149921057498916651959114413827122304415",
            "-4211352.9271409569825043194843233158311306072775903046380440958244693501090751611"
          ]
        ],
        [
          [
            "0.000000000013197081512879845671132836636242413590220007773958291840027993952642817725649124",
            "-4.156631135171257469605558375234327832327789308429393313900869807580916078986938e-42"
          ],
          [
            "0.000000000000081390472064428500541678988055363495572354647969471445437839093743492010452382253",
            "-2.6753967622923442630863115007874130320977122107524398208106404384312430008217789e-44"
          ]
        ],
        [
          [
            "-654537877.92140829954491566999828297110580614133334401782999260175566322540912453",
            "625965100.31890602167503920056472732690245738874089385910579656488006490198407694"
          ],
          [
            "-3298658.2386623791677445874278667826112508758529431659628564511460095178278915661",
            "4211352.927140956982504319484323315830343907974751099382563141642610785445687288"
          ]
        ],
        [
          [
            "-654537877.92140829954491566999828297101995575695475962020776064774859363590380888",
            "-625965100.31890602167503920056472732703376197904107240294193461311347991536728838"
          ],
          [
            "-3298658.2386623791677445874278667826109190345647052105808621546505528367968428021",
            "-4211352.927140956982504319484323315831055891260555322318617971081333247657338192"
          ]
        ]
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "0.99999999999999999999999999999999999999996178266899466453117944177164758108736797",
            "0.0"
          ],
          [
            "-0.99999999999999999999999999999999999984904964483817131262005652344158535868493251",
            "-1.1112518944532758637613900744047730145713423931228994334651143020154502331017947e-39"
          ],
          [
            "0.99999999999999999999999999999999999999993752400647494154225253007454283572470615",
            "-5.5071255438810177792231173648739614097736197652833108869824059240731190663269287e-41"
          ],
          [
            "-0.9999999999999999999999999999999999999999322161208862983199903907104682223794794",
            "1.1109921044954257195525552414138731882262762896966812612426809745494482714199805e-40"
          ]
        ],
        "adjacent_error": "1.5095444546039426473052530687514824107776653577688836903867270816709709949602527e-37",
        "spectral_steps": 2813
      },
      "row_reference_variation_drift": [
        6.070768885433969e-27,
        5.528166702141257e-22,
        8.351905290533643e-30,
        6.07076888560836e-27
      ]
    },
    "5.577249508855724": {
      "s": [
        [
          [
            "-6635623.0214061258572259412660828086352631998420942449338876048706031170927472354",
            "2.057370402438852887784725086901847702442921005198594660136503142335834482670845"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643686671674880750283405530648281499439978092578797281362",
            "-2.356895801864268352568877159723486696090166633142288765843005094740575558811663e-44"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352075813509941639084583638158233288207887904",
            "-2.0573704024388528877847250869014098051860656489845644210918208017155652145788692"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352632199798695567534985018219450197309649429",
            "2.0573704024388528877847250869018477672267213339828930509973250513674880290766828"
          ]
        ]
      ],
      "J": [
        [
          [
            "129427754.68995703988607861325392303246101314506866301653587682270108479707303455",
            "120427935.86622295572702608097296675462767271210484211700690652123560414399971828"
          ],
          [
            "126358352.2651918979266439138807764513832060487936731245374692145361822323301876",
            "122915835.58480326511342841321023283633483150310212995280909464921859478472479415"
          ]
        ],
        [
          [
            "-0.000000000002562403156959795461800439854016368097162423619350643263963763217708663892331707",
            "-7.1226379985922010086933903333546206233379270839201786341004716328238046691640973e-43"
          ],
          [
            "-0.0000000000025768933932356774118878021479932877141392723926738181850177344765481084881722894",
            "-6.7243993270713134022870316350837819657479125028682864688356256350894794009385225e-43"
          ]
        ],
        [
          [
            "129427754.68995703988607861325392303251647456922141390404440516148744541660799976",
            "-120427935.86622295572702608097296675467133098817215232979947328528922536794704659"
          ],
          [
            "126358352.26519189792664391388077645143899936544549313961719084306247040423950166",
            "-122915835.58480326511342841321023283637714211296230180656441268341277456432202445"
          ]
        ],
        [
          [
            "129427754.68995703988607861325392303245746744142220046121956729796777068252058254",
            "120427935.86622295572702608097296675463385858285294200562223820920746812128878907"
          ],
          [
            "126358352.26519189792664391388077645137953449304946463382533787222491223407287079",
            "122915835.5848032651134284132102328363409195659907390075389506626859579012258702"
          ]
        ]
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "0.99999999999999999999999999999999999999995233351019555290235670650956548688453354",
            "0.0"
          ],
          [
            "-0.99999999999999999999999999999999999998717151362595897447826442547505518356044712",
            "-1.5617008880115784019204944165218627744077162291405676486960427462314450671650194e-37"
          ],
          [
            "0.99999999999999999999999999999999999999992883605069248904386274006931007718821699",
            "-5.2755764780853972542841872507240167917888039869605814667043547808375550516365115e-41"
          ],
          [
            "-1.0000000000000000000000000000000000000002062284457889422996268962919664714258406",
            "-6.8059711637841277742058859096768337374237953671602540534295296058385082188360005e-41"
          ]
        ],
        "adjacent_error": "1.5669609662914542974307302889435436111139421853078389572726909211956844726898705e-37",
        "spectral_steps": 2817
      },
      "row_reference_variation_drift": [
        6.070768885433955e-27,
        5.528166710144611e-22,
        8.351905101835512e-30,
        6.0707688855681486e-27
      ]
    },
    "6.0": {
      "s": [
        [
          [
            "-6635623.0214061258572259412660828086352632777950904797308396121973624784942167916",
            "2.0573704024388528877847250869018476325037247816438709169538493476877812164196533"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643686671674877464038257432550194040709537292461051656724",
            "-3.4043654907202478738384963568309925591724210829022688814340152852730860807537327e-44"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352307513092839061927712215868457641207667904",
            "-2.0573704024388528877847250869014008293214692367387385254209206988534939735769092"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352630683814461592837400044837783964327719898",
            "2.0573704024388528877847250869018475508502342987281293275381108649326649900433213"
          ]
        ]
      ],
      "J": [
        [
          [
            "66964008.940890650174153340840482913453243795222873735465001607836491267985896569",
            "75132750.591478068270425135826653726051535994746364887521382757928199247590823546"
          ],
          [
            "-45701346.805230896529831491701982685684143280523558085718495585640754260707432711",
            "-40947709.997553720194001040672922593904887741825578170496302925979234438431457593"
          ]
        ],
        [
          [
            "-0.0000000000015063665310503576128710812265434885877670779868332691186315600394116130932770084",
            "1.8522496969229815009574233096447892256992677446260015485725138304802258588361758e-42"
          ],
          [
            "0.00000000000088260089228203701719521059324872714083454990994405296319234658795404853393503803",
            "-1.1585672592641916970746167725363827356172536575085878139340979530765031505870558e-42"
          ]
        ],
        [
          [
            "66964008.940890650174153340840482913439406440296449465674058955341874070065710292",
            "-75132750.591478068270425135826653725967727708551816707627788849959033141884492609"
          ],
          [
            "-45701346.805230896529831491701982685681792503635915920561152355354832754676676412",
            "40947709.997553720194001040672922593853305478757696067158334220192173941648865609"
          ]
        ],
        [
          [
            "66964008.940890650174153340840482913448018561655774695059954099285462770202391001",
            "75132750.591478068270425135826653726052675349086415549307234740390196469380939355"
          ],
          [
            "-45701346.805230896529831491701982685681054739947344535008541783920014122368831033",
            "-40947709.997553720194001040672922593905934849505361379328700676355863661098496601"
          ]
        ]
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "0.99999999999999999999999999999999999999993434308755287484059081869108404235734866",
            "0.0"
          ],
          [
            "-1.0000000000000000000000000000000000002057189854828145638900050962652415721501443",
            "-2.274561773768738806159628352525760655640747469247009355219850960990730364993457e-37"
          ],
          [
            "0.99999999999999999999999999999999999999992852476055921699709494640548286536322754",
            "-3.1330062005107027778500714338725842125653516260833587585267723030718787644040322e-41"
          ],
          [
            "-1.00000000000000000000000000000000000000015209834724112836490574523303517164543",
            "-2.2589216855183686657916252052641008114301099226577876200305586838902052893531116e-40"
          ]
        ],
        "adjacent_error": "3.066865070637741353527142752862186345582458038917974610556026478004938941490908e-37",
        "spectral_steps": 2794
      },
      "row_reference_variation_drift": [
        6.070768885433944e-27,
        5.528166700664297e-22,
        8.351905298750603e-30,
        6.0707688856029435e-27
      ]
    }
  },
  "rk_trials": {
    "1.0e-8": {
      "max_solution_error": 1.5469210660167551e-07,
      "max_variation_drift": 1.1308929066648677e-07,
      "max_wronskian_error": 1.9069291050048116e-07,
      "max_row_variation_drift": 1.1329311431608585e-07,
      "points": [
        {
          "offset": 0.0,
          "t": -7.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "row_variation_drift": [
            7.69990738889428e-92,
            1.068361333945061e-92,
            4.727872774475991e-92,
            3.221378883238236e-92
          ],
          "max_row_variation_drift": 7.69990738889428e-92,
          "wronskian_error": 0.0
        },
        {
          "offset": 4.6188984220477005,
          "t": -2.3811015779522995,
          "solution_error": 9.151863334294762e-08,
          "variation_drift": 9.250673304756717e-08,
          "row_variation_drift": [
            9.250673304756717e-08,
            9.223537708931049e-08,
            9.250673304756717e-08,
            9.250673304756717e-08
          ],
          "max_row_variation_drift": 9.250673304756717e-08,
          "wronskian_error": 1.8263589202570928e-07
        },
        {
          "offset": 5.277249508855723,
          "t": -1.7227504911442768,
          "solution_error": 1.354985587293504e-07,
          "variation_drift": 1.1308929066648677e-07,
          "row_variation_drift": [
            1.1308929066648677e-07,
            1.1329311431608585e-07,
            1.1308929066648677e-07,
            1.1308929066648677e-07
          ],
          "max_row_variation_drift": 1.1329311431608585e-07,
          "wronskian_error": 1.782139426330771e-07
        },
        {
          "offset": 5.377249508855724,
          "t": -1.6227504911442763,
          "solution_error": 1.3823588303521332e-07,
          "variation_drift": 6.77916461070584e-08,
          "row_variation_drift": [
            6.77916461070584e-08,
            6.503210450001304e-08,
            6.77916461070584e-08,
            6.77916461070584e-08
          ],
          "max_row_variation_drift": 6.77916461070584e-08,
          "wronskian_error": 1.8345401854583304e-07
        },
        {
          "offset": 5.577249508855724,
          "t": -1.422750491144276,
          "solution_error": 1.3568091215348545e-07,
          "variation_drift": 7.281174088765826e-08,
          "row_variation_drift": [
            7.281174088765826e-08,
            5.559814431429366e-08,
            7.281174088765826e-08,
            7.281174088765826e-08
          ],
          "max_row_variation_drift": 7.281174088765826e-08,
          "wronskian_error": 1.8761245356708144e-07
        },
        {
          "offset": 6.0,
          "t": -1.0,
          "solution_error": 1.5469210660167551e-07,
          "variation_drift": 9.674739050387639e-08,
          "row_variation_drift": [
            9.674739050387639e-08,
            7.869453093972966e-08,
            9.674739050387639e-08,
            9.674739050387639e-08
          ],
          "max_row_variation_drift": 9.674739050387639e-08,
          "wronskian_error": 1.9069291050048116e-07
        }
      ],
      "seconds": 0.2872692499659024,
      "accepted_steps": 845,
      "rejected_steps": 21,
      "nfev": 5197,
      "F": {
        "0.0": [
          [
            "1.0",
            "0.0"
          ],
          [
            "0.0",
            "1.0"
          ]
        ],
        "4.6188984220477005": [
          [
            "-1.86109953152369766595645581846579991302111385819806706172113657938418454247071",
            "-0.0043685364165771424429217691325344188818753689758734884826213091656009900786321683"
          ],
          [
            "-0.30714697086237744571675566072915247458926875405647005583942288983074594336284594",
            "-0.53803764018561378718538779800127353540224066059595146257230275020871177961717784"
          ]
        ],
        "5.277249508855723": [
          [
            "-5.3200946336158027651800182743608641904128392451302141767813427384503972903411561",
            "-4.8079366535545451134212338578745294672141665565121523557709583475606851847905065"
          ],
          [
            "-0.33607374517308769220287505065805281677524263726472203946731929233391349792402615",
            "-0.49168694913294287291753875703046159657034562226203855388461902441529081112179217"
          ]
        ],
        "5.377249508855724": [
          [
            "-0.060978992167044614686846161819566689768200022577805928430157654674085332518787841",
            "-0.10710828976384901968624376896493699444159030428533367297714218637859623826819533"
          ],
          [
            "19.311930206247834672807676665489695725133256982487688275519359932911731163058092",
            "17.521903231150501963957743146867859695620816934404696882609441001430558026256337"
          ]
        ],
        "5.577249508855724": [
          [
            "3.6568425494618464588472750598327752205622366665248655297731992420241021676358832",
            "3.4194950102091116159693846596186977763008974911304568009425529109501613946374581"
          ],
          [
            "-3.9339490441709483196337326184076037146863114176990912443550460481230438950210754",
            "-3.4051559907615962654477541637907918966411757931198927448989443927555926739872217"
          ]
        ],
        "6.0": [
          [
            "-1.4432913481122803380111886865546010831967467716651813593133511480491111186515218",
            "-1.1743307790327254218142608880923813079809056751007738388556026665881804842367505"
          ],
          [
            "-1.5942238071579087978734212930097932135744150808208696460855828545608639734728953",
            "-1.9899973061405176458642816588291544989630130323112016532044618326911553581785394"
          ]
        ]
      }
    },
    "1.0e-10": {
      "max_solution_error": 1.0770269438357208e-09,
      "max_variation_drift": 1.0708597773338143e-09,
      "max_wronskian_error": 1.8575839226772335e-09,
      "max_row_variation_drift": 1.0708597773338143e-09,
      "points": [
        {
          "offset": 0.0,
          "t": -7.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "row_variation_drift": [
            7.69990738889428e-92,
            1.068361333945061e-92,
            4.727872774475991e-92,
            3.221378883238236e-92
          ],
          "max_row_variation_drift": 7.69990738889428e-92,
          "wronskian_error": 0.0
        },
        {
          "offset": 4.6188984220477005,
          "t": -2.3811015779522995,
          "solution_error": 8.848636412723478e-10,
          "variation_drift": 8.859898354007373e-10,
          "row_variation_drift": [
            8.859898354007373e-10,
            8.875885312844967e-10,
            8.859898354007373e-10,
            8.859898354007373e-10
          ],
          "max_row_variation_drift": 8.875885312844967e-10,
          "wronskian_error": 1.7682203342914886e-09
        },
        {
          "offset": 5.277249508855723,
          "t": -1.7227504911442768,
          "solution_error": 1.0416017277733407e-09,
          "variation_drift": 1.0708597773338143e-09,
          "row_variation_drift": [
            1.0708597773338143e-09,
            1.0702669455524034e-09,
            1.0708597773338143e-09,
            1.0708597773338143e-09
          ],
          "max_row_variation_drift": 1.0708597773338143e-09,
          "wronskian_error": 1.7257045234755909e-09
        },
        {
          "offset": 5.377249508855724,
          "t": -1.6227504911442763,
          "solution_error": 1.066026054745293e-09,
          "variation_drift": 8.721031383765195e-10,
          "row_variation_drift": [
            8.721031383765195e-10,
            8.736305950795785e-10,
            8.721031383765195e-10,
            8.721031383765195e-10
          ],
          "max_row_variation_drift": 8.736305950795785e-10,
          "wronskian_error": 1.7736252211386931e-09
        },
        {
          "offset": 5.577249508855724,
          "t": -1.422750491144276,
          "solution_error": 1.0770269438357208e-09,
          "variation_drift": 8.098784400942547e-10,
          "row_variation_drift": [
            8.098784400942547e-10,
            8.103029185544386e-10,
            8.098784400942546e-10,
            8.098784400942547e-10
          ],
          "max_row_variation_drift": 8.103029185544386e-10,
          "wronskian_error": 1.817655829822981e-09
        },
        {
          "offset": 6.0,
          "t": -1.0,
          "solution_error": 1.0610458051795369e-09,
          "variation_drift": 5.940076329337813e-10,
          "row_variation_drift": [
            5.940076329337813e-10,
            5.788112851019216e-10,
            5.940076329337813e-10,
            5.940076329337813e-10
          ],
          "max_row_variation_drift": 5.940076329337813e-10,
          "wronskian_error": 1.8575839226772335e-09
        }
      ],
      "seconds": 0.6995245830039494,
      "accepted_steps": 2144,
      "rejected_steps": 4,
      "nfev": 12889,
      "F": {
        "0.0": [
          [
            "1.0",
            "0.0"
          ],
          [
            "0.0",
            "1.0"
          ]
        ],
        "4.6188984220477005": [
          [
            "-1.8610997002021794351951358226217973765759689311681870113238978211007944247374068",
            "-0.0043685291228862691900389038355417264050904770246371097686423193897756309869709412"
          ],
          [
            "-0.30714702595255310680091341154429661070145577647511727372570260784387955736855139",
            "-0.53803768753005609689433229451791263936946050437218017187366039250062970916231113"
          ]
        ],
        "5.277249508855723": [
          [
            "-5.3200953489396350869291918405748216400989017876513547353259048162946990435538971",
            "-4.8079370560142643982672654293664208821457377269168231662031058370608817316801708"
          ],
          [
            "-0.33607379507061152360001529152122478789484233523139674136341199882493474204660991",
            "-0.4916869867136874298326864476802098781236838733189572916573600883929522748389649"
          ]
        ],
        "5.377249508855724": [
          [
            "-0.060979004775213449482517862565471329808282114915115154563044783084224813222001635",
            "-0.1071083006907364009138468798805906348154472916341992464533825188082493059683871"
          ],
          [
            "19.311932855262905269541176392126666243446304173133784793991742433928132840769151",
            "17.521904742347379697038992183507835738614245986698044635313376193021734833712969"
          ]
        ],
        "5.577249508855724": [
          [
            "3.6568430714370864049238050661136798011049361416061049313853340561841198117456093",
            "3.4194953195157872605079230097135462752774580772495721782664197040247701620972342"
          ],
          [
            "-3.9339495736958457282524058115947817548193201722043494421686870289344034828989652",
            "-3.4051562818057224155635488209261152267410887920343294050010643513499417333621663"
          ]
        ],
        "6.0": [
          [
            "-1.4432915329127511544666313671029666833326020172989340634574612630672890547728485",
            "-1.1743308731372676294596722883670574116279279858347567010000996017871273619913487"
          ],
          [
            "-1.5942241128833413755099986465874163655676035652683633135470129305507665708087487",
            "-1.9899975348742112064461294719626252492647583323490009691158095427937421256496597"
          ]
        ]
      }
    },
    "1.0e-12": {
      "max_solution_error": 9.692349303302233e-12,
      "max_variation_drift": 1.0485851265676028e-11,
      "max_wronskian_error": 1.8293065809259093e-11,
      "max_row_variation_drift": 1.0485851265676028e-11,
      "points": [
        {
          "offset": 0.0,
          "t": -7.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "row_variation_drift": [
            7.69990738889428e-92,
            1.068361333945061e-92,
            4.727872774475991e-92,
            3.221378883238236e-92
          ],
          "max_row_variation_drift": 7.69990738889428e-92,
          "wronskian_error": 0.0
        },
        {
          "offset": 4.6188984220477005,
          "t": -2.3811015779522995,
          "solution_error": 8.70815448571213e-12,
          "variation_drift": 8.70850486830261e-12,
          "row_variation_drift": [
            8.70850486830261e-12,
            8.718775753385307e-12,
            8.708504868302603e-12,
            8.70850486830261e-12
          ],
          "max_row_variation_drift": 8.718775753385307e-12,
          "wronskian_error": 1.741076622214959e-11
        },
        {
          "offset": 5.277249508855723,
          "t": -1.7227504911442768,
          "solution_error": 9.216352828888961e-12,
          "variation_drift": 1.0485851265676028e-11,
          "row_variation_drift": [
            1.0485851265676028e-11,
            1.045442165044364e-11,
            1.0485851265676021e-11,
            1.0485851265676028e-11
          ],
          "max_row_variation_drift": 1.0485851265676028e-11,
          "wronskian_error": 1.69944802240124e-11
        },
        {
          "offset": 5.377249508855724,
          "t": -1.6227504911442763,
          "solution_error": 9.44859313780675e-12,
          "variation_drift": 9.475970258973833e-12,
          "row_variation_drift": [
            9.475970258973833e-12,
            9.475450048232706e-12,
            9.475970258973827e-12,
            9.475970258973833e-12
          ],
          "max_row_variation_drift": 9.475970258973833e-12,
          "wronskian_error": 1.745409278411684e-11
        },
        {
          "offset": 5.577249508855724,
          "t": -1.422750491144276,
          "solution_error": 9.692349303302233e-12,
          "variation_drift": 9.696917566297328e-12,
          "row_variation_drift": [
            9.696917566297328e-12,
            9.696827134320358e-12,
            9.696917566297323e-12,
            9.696917566297328e-12
          ],
          "max_row_variation_drift": 9.696917566297328e-12,
          "wronskian_error": 1.790238744549361e-11
        },
        {
          "offset": 6.0,
          "t": -1.0,
          "solution_error": 9.643547528347096e-12,
          "variation_drift": 7.507198726081462e-12,
          "row_variation_drift": [
            7.507198726081462e-12,
            7.513350845720509e-12,
            7.507198726081456e-12,
            7.507198726081462e-12
          ],
          "max_row_variation_drift": 7.513350845720509e-12,
          "wronskian_error": 1.8293065809259093e-11
        }
      ],
      "seconds": 1.760100584011525,
      "accepted_steps": 5413,
      "rejected_steps": 2,
      "nfev": 32491,
      "F": {
        "0.0": [
          [
            "1.0",
            "0.0"
          ],
          [
            "0.0",
            "1.0"
          ]
        ],
        "4.6188984220477005": [
          [
            "-1.861099701832792150427107834552267745076036894138729867456945266584163708871032",
            "-0.0043685290974007047828473652453000667187702094383329257055604348489610269142732573"
          ],
          [
            "-0.30714702632525839025651980283545199020722612866848883165531094240186329486411478",
            "-0.53803768799605952014880666716832209636306275456337919016677439072079716775763897"
          ]
        ],
        "5.277249508855723": [
          [
            "-5.3200953544320237242053518413713781347272397296576991912659598380087464595963253",
            "-4.8079370600502921099571572482712272346814088407564559569879823096896014557029058"
          ],
          [
            "-0.33607379541175903975698691579788225317436297593435162463302105171888482255351119",
            "-0.49168698709052145755582070097680368233754121224952901985095534151457399942253697"
          ]
        ],
        "5.377249508855724": [
          [
            "-0.060979004850826777398780413919316579973044825622077527592755910903239561436109967",
            "-0.10710830078485513563776600067021381464058014147453510623694848357496148346316801"
          ],
          [
            "19.311932875667458286240856735847415879117530675884099435426551174297555594683176",
            "17.521904757468174669082781535798720848984557809074424615683412014640657839891016"
          ]
        ],
        "5.577249508855724": [
          [
            "3.6568430754200074374600644400596679717408611681691475617316595765363069689160707",
            "3.419495322560062958957139450850394462673485226810710747118877155809156321867008"
          ],
          [
            "-3.9339495778946862059263069827976167905822012922783386317976758430162018712216451",
            "-3.4051562848060481657173366869668953495828446241349500226694521804605326650364039"
          ]
        ],
        "6.0": [
          [
            "-1.4432915344306272400640773885088175475218606909033281191897319583513331022544897",
            "-1.1743308741598328393280037952270011105170227534559620198531418370570416554581926"
          ],
          [
            "-1.5942241149774436643917844490542469144466685326103385967641278745517949068505127",
            "-1.9899975368891113184197868244766391740134223512646849521972709932096204973242352"
          ]
        ]
      }
    },
    "1.0e-14": {
      "max_solution_error": 9.420873064600088e-14,
      "max_variation_drift": 1.0401010160294814e-13,
      "max_wronskian_error": 1.8177904976733997e-13,
      "max_row_variation_drift": 1.0401010160294814e-13,
      "points": [
        {
          "offset": 0.0,
          "t": -7.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "row_variation_drift": [
            7.69990738889428e-92,
            1.068361333945061e-92,
            4.727872774475991e-92,
            3.221378883238236e-92
          ],
          "max_row_variation_drift": 7.69990738889428e-92,
          "wronskian_error": 0.0
        },
        {
          "offset": 4.6188984220477005,
          "t": -2.3811015779522995,
          "solution_error": 8.651168536574895e-14,
          "variation_drift": 8.65067652241539e-14,
          "row_variation_drift": [
            8.65067652241539e-14,
            8.655342935748102e-14,
            8.650676522414783e-14,
            8.65067652241539e-14
          ],
          "max_row_variation_drift": 8.655342935748102e-14,
          "wronskian_error": 1.7300481073293178e-13
        },
        {
          "offset": 5.277249508855723,
          "t": -1.7227504911442768,
          "solution_error": 8.74864756727368e-14,
          "variation_drift": 1.0401010160294814e-13,
          "row_variation_drift": [
            1.0401010160294814e-13,
            1.0357142232162848e-13,
            1.040101016029421e-13,
            1.0401010160294814e-13
          ],
          "max_row_variation_drift": 1.0401010160294814e-13,
          "wronskian_error": 1.688791658013803e-13
        },
        {
          "offset": 5.377249508855724,
          "t": -1.6227504911442763,
          "solution_error": 8.97610844875882e-14,
          "variation_drift": 9.767129901098529e-14,
          "row_variation_drift": [
            9.767129901098529e-14,
            9.749141914533656e-14,
            9.767129901097924e-14,
            9.767129901098529e-14
          ],
          "max_row_variation_drift": 9.767129901098529e-14,
          "wronskian_error": 1.733954069272742e-13
        },
        {
          "offset": 5.577249508855724,
          "t": -1.422750491144276,
          "solution_error": 9.271143145161835e-14,
          "variation_drift": 1.0322532870845106e-13,
          "row_variation_drift": [
            1.0322532870845106e-13,
            1.0296133848580722e-13,
            1.0322532870844502e-13,
            1.0322532870845106e-13
          ],
          "max_row_variation_drift": 1.0322532870845106e-13,
          "wronskian_error": 1.779085926212391e-13
        },
        {
          "offset": 6.0,
          "t": -1.0,
          "solution_error": 9.420873064600088e-14,
          "variation_drift": 8.152925749721916e-14,
          "row_variation_drift": [
            8.152925749721916e-14,
            8.16737773899206e-14,
            8.152925749721309e-14,
            8.152925749721916e-14
          ],
          "max_row_variation_drift": 8.16737773899206e-14,
          "wronskian_error": 1.8177904976733997e-13
        }
      ],
      "seconds": 4.525375249970239,
      "accepted_steps": 13626,
      "rejected_steps": 3,
      "nfev": 81775,
      "F": {
        "0.0": [
          [
            "1.0",
            "0.0"
          ],
          [
            "0.0",
            "1.0"
          ]
        ],
        "4.6188984220477005": [
          [
            "-1.8610997018488378872722810518835789768319771714244086089598932854949049114997978",
            "-0.0043685290973234685176785650570044107757093161123189802972943609930357434198071905"
          ],
          [
            "-0.30714702632831029570235029259189961962303776481665132601921229565575098985033519",
            "-0.53803768800067730591121384027694230752943317586136128627419639499233448826200381"
          ]
        ],
        "5.277249508855723": [
          [
            "-5.3200953544805901636827758934627359279337413129817444858702859360792091792190455",
            "-4.8079370600905672464282601175707613542026422625950712069151099731130931378597102"
          ],
          [
            "-0.33607379541456814799536541539939819899035385696678789599384513343340356819648486",
            "-0.49168698709427844817454795934028055369581564633200200579456512251907855357907421"
          ]
        ],
        "5.377249508855724": [
          [
            "-0.060979004851396357957728773411812393574093714905348211906711181030242038882234337",
            "-0.10710830078574036270815819490992333654614105118953002735710453893270786835904562"
          ],
          [
            "19.311932875848195422650909128673887559912773472790642242154732246459736409833374",
            "17.521904757618932453217075539558773667995113079377661617467768985364408480661293"
          ]
        ],
        "5.577249508855724": [
          [
            "3.6568430754551135346254588748405003284173030020943970280776400839333045388682166",
            "3.419495322590234964221555351838957828736785214520615136154657827022547346648996"
          ],
          [
            "-3.933949577932450697280581579724543001523082617096074079701985553008079015263548",
            "-3.4051562848362831034458962267044834552072969343797370980982497034611292742500705"
          ]
        ],
        "6.0": [
          [
            "-1.4432915344444991891919626944065844798331142510769082837031288362459341596243178",
            "-1.174330874170309775276291830167352590029021457071558577692589250429261952636006"
          ],
          [
            "-1.5942241149946605964237004122153339289515355541565265999642945482111618784926173",
            "-1.9899975369081144791063148907095016139076284967984183176604561420342842678136862"
          ]
        ]
      }
    },
    "5.399977346781e-14": {
      "max_solution_error": 5.119800130090144e-13,
      "max_variation_drift": 5.628526725320959e-13,
      "max_wronskian_error": 9.832449177477689e-13,
      "max_row_variation_drift": 5.628526725320959e-13,
      "points": [
        {
          "offset": 0.0,
          "t": -7.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "row_variation_drift": [
            7.69990738889428e-92,
            1.068361333945061e-92,
            4.727872774475991e-92,
            3.221378883238236e-92
          ],
          "max_row_variation_drift": 7.69990738889428e-92,
          "wronskian_error": 0.0
        },
        {
          "offset": 4.6188984220477005,
          "t": -2.3811015779522995,
          "solution_error": 4.679751965068193e-13,
          "variation_drift": 4.679504906697167e-13,
          "row_variation_drift": [
            4.679504906697167e-13,
            4.682924655968044e-13,
            4.679504906697107e-13,
            4.679504906697167e-13
          ],
          "max_row_variation_drift": 4.682924655968044e-13,
          "wronskian_error": 9.35797791438716e-13
        },
        {
          "offset": 5.277249508855723,
          "t": -1.7227504911442768,
          "solution_error": 4.79090878025726e-13,
          "variation_drift": 5.628526725320959e-13,
          "row_variation_drift": [
            5.628526725320959e-13,
            5.606687024747762e-13,
            5.628526725320899e-13,
            5.628526725320959e-13
          ],
          "max_row_variation_drift": 5.628526725320959e-13,
          "wronskian_error": 9.13464965749295e-13
        },
        {
          "offset": 5.377249508855724,
          "t": -1.6227504911442763,
          "solution_error": 4.914417573521724e-13,
          "variation_drift": 5.232787043008616e-13,
          "row_variation_drift": [
            5.232787043008616e-13,
            5.2258526130305e-13,
            5.232787043008555e-13,
            5.232787043008616e-13
          ],
          "max_row_variation_drift": 5.232787043008616e-13,
          "wronskian_error": 9.379667739435814e-13
        },
        {
          "offset": 5.577249508855724,
          "t": -1.422750491144276,
          "solution_error": 5.066375335310212e-13,
          "variation_drift": 5.481735555989437e-13,
          "row_variation_drift": [
            5.481735555989437e-13,
            5.471869752271163e-13,
            5.481735555989377e-13,
            5.481735555989437e-13
          ],
          "max_row_variation_drift": 5.481735555989437e-13,
          "wronskian_error": 9.622972975119275e-13
        },
        {
          "offset": 6.0,
          "t": -1.0,
          "solution_error": 5.119800130090144e-13,
          "variation_drift": 4.3065377707449314e-13,
          "row_variation_drift": [
            4.3065377707449314e-13,
            4.3142635706060345e-13,
            4.306537770744871e-13,
            4.3065377707449314e-13
          ],
          "max_row_variation_drift": 4.3142635706060345e-13,
          "wronskian_error": 9.832449177477689e-13
        }
      ],
      "seconds": 3.1326333330362104,
      "accepted_steps": 9719,
      "rejected_steps": 3,
      "nfev": 58333,
      "F": {
        "0.0": [
          [
            "1.0",
            "0.0"
          ],
          [
            "0.0",
            "1.0"
          ]
        ],
        "4.6188984220477005": [
          [
            "-1.8610997018481279456454301334452308498817822760540483169292984588534439315153662",
            "-0.0043685290973248130018179642504183243529843625832082279509496545127672202705804055"
          ],
          [
            "-0.3071470263281826142273676943319945847822494072408038785370340644628006478205963",
            "-0.53803768800047260841180826939377906119426477719730577848396606038902347797094116"
          ]
        ],
        "5.277249508855723": [
          [
            "-5.3200953544785067909210234249890717288709194055646918807906186536382284401358246",
            "-4.8079370600887786108473392714948026973968447817316523977023822304394197947233704"
          ],
          [
            "-0.33607379541445041399989573760028143739009606481294765094783832639424169760575711",
            "-0.49168698709411164858676892784484924318921246230406607476149831769318026576938263"
          ]
        ],
        "5.377249508855724": [
          [
            "-0.060979004851373224728689495118533784563106364159765550366380471473695241266414122",
            "-0.10710830078570167071074333185173054579754094769220194831026800610268535165785509"
          ],
          [
            "19.311932875840438192459022045664926649002985934144032540658091122286323210200244",
            "17.521904757612238814979111124369648350989223076966353159982642009714098940573863"
          ]
        ],
        "5.577249508855724": [
          [
            "3.656843075453608942074391595503620444117741640222484123175234606439196329508279",
            "3.4194953225888973245994700145207391207661857415412615163630158741803806493563788"
          ],
          [
            "-3.9339495779308223328660109374486554149035324760588299508909516885180762081427593",
            "-3.4051562848349369615037958148280149301825336949153787606448286414415443983667137"
          ]
        ],
        "6.0": [
          [
            "-1.4432915344438982020462965099851956786670568121696835773879485926380389595916384",
            "-1.1743308741698413254962525561289955863721950368448042937284515573480408166903706"
          ],
          [
            "-1.5942241149939388377423319058785417712951823144451937351466441026031238292882024",
            "-1.9899975369072831152834214710745252679814461224135598928799869262936452509469774"
          ]
        ]
      }
    },
    "2.8443754782236e-17": {
      "max_solution_error": 2.6508071944967705e-16,
      "max_variation_drift": 3.017207749399713e-16,
      "max_wronskian_error": 5.155296630596455e-16,
      "max_row_variation_drift": 3.017207749399713e-16,
      "points": [
        {
          "offset": 0.0,
          "t": -7.0,
          "solution_error": 0.0,
          "variation_drift": 0.0,
          "row_variation_drift": [
            7.69990738889428e-92,
            1.068361333945061e-92,
            4.727872774475991e-92,
            3.221378883238236e-92
          ],
          "max_row_variation_drift": 7.69990738889428e-92,
          "wronskian_error": 0.0
        },
        {
          "offset": 4.6188984220477005,
          "t": -2.3811015779522995,
          "solution_error": 2.4532592057565427e-16,
          "variation_drift": 2.4531921894028607e-16,
          "row_variation_drift": [
            2.4531921894028607e-16,
            2.453623768091976e-16,
            2.453192189342236e-16,
            2.4531921894028607e-16
          ],
          "max_row_variation_drift": 2.453623768091976e-16,
          "wronskian_error": 4.906464800580043e-16
        },
        {
          "offset": 5.277249508855723,
          "t": -1.7227504911442768,
          "solution_error": 2.4282153431044444e-16,
          "variation_drift": 2.9476010058250767e-16,
          "row_variation_drift": [
            2.9476010058250767e-16,
            2.933392771546415e-16,
            2.9476010057647383e-16,
            2.9476010058250767e-16
          ],
          "max_row_variation_drift": 2.9476010058250767e-16,
          "wronskian_error": 4.789612703824152e-16
        },
        {
          "offset": 5.377249508855724,
          "t": -1.6227504911442763,
          "solution_error": 2.4922914261799265e-16,
          "variation_drift": 2.81536310630829e-16,
          "row_variation_drift": [
            2.81536310630829e-16,
            2.807505085852107e-16,
            2.815363106247834e-16,
            2.81536310630829e-16
          ],
          "max_row_variation_drift": 2.81536310630829e-16,
          "wronskian_error": 4.917019431099552e-16
        },
        {
          "offset": 5.577249508855724,
          "t": -1.422750491144276,
          "solution_error": 2.5827834696512537e-16,
          "variation_drift": 3.017207749399713e-16,
          "row_variation_drift": [
            3.017207749399713e-16,
            3.0053600161285736e-16,
            3.0172077493393227e-16,
            3.017207749399713e-16
          ],
          "max_row_variation_drift": 3.017207749399713e-16,
          "wronskian_error": 5.045774246982136e-16
        },
        {
          "offset": 6.0,
          "t": -1.0,
          "solution_error": 2.6508071944967705e-16,
          "variation_drift": 2.403758625045507e-16,
          "row_variation_drift": [
            2.403758625045507e-16,
            2.4070663881809525e-16,
            2.4037586249848177e-16,
            2.403758625045507e-16
          ],
          "max_row_variation_drift": 2.4070663881809525e-16,
          "wronskian_error": 5.155296630596455e-16
        }
      ],
      "seconds": 14.121361041965429,
      "accepted_steps": 44051,
      "rejected_steps": 4,
      "nfev": 264331,
      "F": {
        "0.0": [
          [
            "1.0",
            "0.0"
          ],
          [
            "0.0",
            "1.0"
          ]
        ],
        "4.6188984220477005": [
          [
            "-1.8610997018489984375681240624857440728802497137795742774607851784036696024259127",
            "-0.0043685290973233862440065867143741770540547192623262827963387279709792255343597955"
          ],
          [
            "-0.30714702632833838402862456564435011594633632620804785270755405141127285442086031",
            "-0.53803768800072363845790166028565728309510406908051469676225407754358053955712444"
          ]
        ],
        "5.277249508855723": [
          [
            "-5.3200953544810543082418656874475247823615528047991196444556478055103339377723227",
            "-4.8079370600909724519240589230602344414741738477887434914559727023859901291613436"
          ],
          [
            "-0.33607379541459407157499434145594113905285719990789037377218437355692704223301014",
            "-0.49168698709431623025164000067328315990938987443335688687931692412573417305020589"
          ]
        ],
        "5.377249508855724": [
          [
            "-0.060979004851401368818525815342228780199456305284213841105829174210466991910502181",
            "-0.10710830078574906250285022915333750412870940408761228165179819641868393603886908"
          ],
          [
            "19.311932875849924069592923982141671651810189315583822203201383164008319241653786",
            "17.521904757620448692410312779270649194598887494691176850716347863080176055304861"
          ]
        ],
        "5.577249508855724": [
          [
            "3.6568430754554485656102649159827674457877859210278574567793376830890397264107636",
            "3.4194953225905377356166839460229349999581821641289213342711895020079507412601133"
          ],
          [
            "-3.9339495779328144033232161882734617614436794137279354691730575893603850628997436",
            "-3.4051562848365884328275242113847907528060548271307533761550495292519013478397405"
          ]
        ],
        "6.0": [
          [
            "-1.4432915344446337479851946714956288059987885264089310889760176839748069404641905",
            "-1.1743308741704162511609704240341958836585319602906968973675315064706444547784395"
          ],
          [
            "-1.5942241149948194798037390478304510452538281600511731678510266134714611640653767",
            "-1.9899975369083014267382769033825192792634785079714002508658395906428056179058663"
          ]
        ]
      }
    }
  },
  "contours": {
    "1e-14": {
      "max_solution_error": 5.087250113574e-13,
      "max_variation_drift": 2.7537262749403226e-13,
      "max_wronskian_error": 2.754888554934905e-13,
      "max_row_variation_drift": 2.7537262749403226e-13,
      "points": [
        {
          "offset": 0.0,
          "t": -7.0,
          "solution_error": 4.466356352012751e-95,
          "variation_drift": 6.990492870974806e-115,
          "row_variation_drift": [
            7.69990738889428e-92,
            1.0683707738839615e-92,
            4.727872774475991e-92,
            3.221378883238236e-92
          ],
          "max_row_variation_drift": 7.69990738889428e-92,
          "wronskian_error": 7.728077946058361e-95
        },
        {
          "offset": 4.6188984220477005,
          "t": -2.3811015779522995,
          "solution_error": 1.470316411572906e-13,
          "variation_drift": 2.753724088455079e-13,
          "row_variation_drift": [
            2.753724088455079e-13,
            1.2828047696372683e-13,
            2.9407595066425876e-14,
            2.753724088455079e-13
          ],
          "max_row_variation_drift": 2.753724088455079e-13,
          "wronskian_error": 2.754887870246222e-13
        },
        {
          "offset": 5.277249508855723,
          "t": -1.7227504911442768,
          "solution_error": 4.622129224503609e-13,
          "variation_drift": 2.6931571590343504e-13,
          "row_variation_drift": [
            2.6931571590343504e-13,
            1.2092994932487872e-13,
            3.749036074980791e-14,
            2.6931571590343504e-13
          ],
          "max_row_variation_drift": 2.6931571590343504e-13,
          "wronskian_error": 2.6940593909215263e-13
        },
        {
          "offset": 5.377249508855724,
          "t": -1.6227504911442763,
          "solution_error": 4.640471961179462e-13,
          "variation_drift": 2.717860508462086e-13,
          "row_variation_drift": [
            2.717860508462086e-13,
            1.2355037554802405e-13,
            3.5567583563285454e-14,
            2.717860508462086e-13
          ],
          "max_row_variation_drift": 2.717860508462086e-13,
          "wronskian_error": 2.718832032006195e-13
        },
        {
          "offset": 5.577249508855724,
          "t": -1.422750491144276,
          "solution_error": 4.442163314509037e-13,
          "variation_drift": 2.7512345748907503e-13,
          "row_variation_drift": [
            2.7512345748907503e-13,
            1.2830351218304278e-13,
            2.842277530375322e-14,
            2.7512345748907503e-13
          ],
          "max_row_variation_drift": 2.7512345748907503e-13,
          "wronskian_error": 2.752439472418774e-13
        },
        {
          "offset": 6.0,
          "t": -1.0,
          "solution_error": 5.087250113574e-13,
          "variation_drift": 2.7537262749403226e-13,
          "row_variation_drift": [
            2.7537262749403226e-13,
            1.28274513081719e-13,
            2.9407905568138504e-14,
            2.7537262749403226e-13
          ],
          "max_row_variation_drift": 2.7537262749403226e-13,
          "wronskian_error": 2.754888554934905e-13
        }
      ],
      "seconds": 75.03101983398665,
      "F": {
        "0.0": [
          [
            [
              "1.0",
              "4.4663563520127511254770617064468991298807530787798179676515401388609606158047251e-95"
            ],
            [
              "1.0376571097446361467274397853236605899604606749022490150330663247999635052054064e-95",
              "2.2297868809242825116068878044055346247391427210492362928170067965901080070226376e-95"
            ]
          ],
          [
            [
              "-4.0197856840903501924474357911904448269042341075986209839058332839532325432942458e-95",
              "1.510794871503159971095985607984041206146008654501831468002550044419734948596842e-95"
            ],
            [
              "1.0",
              "3.2617215940456094178596180527171367744937040559042724365558899501906726656751431e-95"
            ]
          ]
        ],
        "4.6188984220477005": [
          [
            [
              "-1.8610997018490060129938690137625142556264616653976594741117203799153486112406414",
              "-0.0000000000002404192257924865015740847095055264313515186234698982613174182663515751186549947"
            ],
            [
              "-0.0043685290972548098650467872107407992653124900264018221152551865329138600345077166",
              "-0.0000000000000014212255819275716926344937119920060838433775437460114415803150297956226758576488"
            ]
          ],
          [
            [
              "-0.30714702632861181134793753324101411540734740682622175128315194353652370822537598",
              "0.000000000000012593558528271899257273664384506715437850793110642336004579929673805849904143515"
            ],
            [
              "-0.53803768800072764505486628636533911496238819286633856183537026137247202830079018",
              "-0.000000000000077790614623413919029573398407867204874498562934481916170783635040392201692403838"
            ]
          ]
        ],
        "5.277249508855723": [
          [
            [
              "-5.3200953544835046684979599208110973560199206355043822618283278037595622237661806",
              "-0.00000000000022096966076495413914342057063633066480855513557511468586114901454700275102867028"
            ],
            [
              "-4.8079370600909130913503336538853683409582419824084898210478612794183648973832426",
              "-0.00000000000069612229536250862974363884989609617861380800536355418218753057976946876646687259"
            ]
          ],
          [
            [
              "-0.33607379541484526743457894974689368673797548785308344752659161590425635588844253",
              "0.0000000000000028364567415383035695835416552827512376258779431886075304017252478412805146503421"
            ],
            [
              "-0.49168698709431740415434420126317982952493707268156417323877434840910663535789515",
              "-0.000000000000071446675542028889238857488277270079643620498879688059305193300272882383406628935"
            ]
          ]
        ],
        "5.377249508855724": [
          [
            [
              "-0.060979004851456073419689915902626366879828948690094129225922956038372401336849228",
              "0.0000000000000022634948373751178985463626399687003368787926567908749243678851397378790003388068"
            ],
            [
              "-0.10710830078574978868165522656096691722735510446456602466848026487541113517265001",
              "-0.000000000000015564189837016933253761175388959929498676491502272739640344127051246860455107845"
            ]
          ],
          [
            [
              "19.311932875858855116452280652601193081368936401691158774823431313515130215871986",
              "0.00000000000079592154817821082035654140109589974454825287115043177319553700295776990259698253"
            ],
            [
              "17.521904757620235151387141404109238212163985988703107171815274708776583221805556",
              "0.0000000000025372406753466978403881368996668914323863339686532255835225317572036743391776137"
            ]
          ]
        ],
        "5.577249508855724": [
          [
            [
              "3.6568430754571913695642872242596806088736095425130880855114448492289705412530871",
              "0.00000000000014044186394976172755054511922546940592797559391951523319854712713691675954720825"
            ],
            [
              "3.4194953225905003306496549904583687874145099371948804342040000765461362264162855",
              "0.00000000000049515365345147294165305341241959544472143499824632290777824941064850460768399557"
            ]
          ],
          [
            [
              "-3.933949577934551049941670052121627347783914799752669172889221611683273804703716",
              "-0.00000000000017767852633380784732368924120767882442051307450012427879752213648736819749532154"
            ],
            [
              "-3.4051562848365404082213075895607434474663121466319352159167841379458278692644756",
              "-0.00000000000049328469894284121714313660768399437365151931606698284535017396360771746858832489"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "-1.4432915344452328173949104618894774142289910743135029834949007529003213499868332",
              "-0.000000000000072528389907218681233539791613351392022707821525360498356370281539908684417303596"
            ],
            [
              "-1.1743308741703964819841232374044311242514135031020510076551467937645223121666717",
              "-0.00000000000017012610130734348788808148861348589801527013794276343799890596735906576708371933"
            ]
          ],
          [
            [
              "-1.5942241149958321960674681878510048410588160337994152203077011577262430676358815",
              "-0.000000000000012712177200982297987107307746745020324035274299415471638946245934180842231980902"
            ],
            [
              "-1.9899975369082993695264378211871599090449847629872969946273753662893037964619628",
              "-0.00000000000028792860314987341804224857253128383415072923456911857927416879060196259011052658"
            ]
          ]
        ]
      },
      "diagnostics": {
        "0.0": {
          "direction_error": "0.0",
          "amplitude_correction": "0.0",
          "inner_boundary_error": "3.7539954227561621886830493557057265511913228173866264452922355478172835143370148e-85",
          "outer_boundary": "1.966787800047421795853949469428648220263750705023534748363209132354683313409427e-468",
          "anchor_unitarity_error": "0.0"
        },
        "4.6188984220477005": {
          "direction_error": "0.0000000000000000015523195326472695935373437240740261789048516054122075259843847748455798298369634",
          "amplitude_correction": "0.0000000000000000026110480180052539661027754934844131963667806368920753147103305978090002250329699",
          "inner_boundary_error": "0.00000000000000000000000036073126731687867155078450603632766827724172521537467725821546274537636415601026",
          "outer_boundary": "5.5333622986020712073904984037067397451313308914860990916853011990562364463058856e-558",
          "anchor_unitarity_error": "8.8553851797248528822524310928516910111829788475808602787704753811265545126585328e-49"
        },
        "5.277249508855723": {
          "direction_error": "0.0000000000000000010655486478259927232055624763511908014523875270232877369339076713546772331955231",
          "amplitude_correction": "0.000000000000000001968130612254343188562677424320415979691720209285949049771502538948949461956417",
          "inner_boundary_error": "0.00000000000000000000000025699636136522625619023000554209237760605511710455296454520607348054339429931852",
          "outer_boundary": "2.9147732480191990764290906727587685268457913155304670821970364853969690037872862e-571",
          "anchor_unitarity_error": "5.4673215391461359247308487000987320873162573462726560884003298812732360787099721e-49"
        },
        "5.377249508855724": {
          "direction_error": "0.00000000000000000091077766438193403240932392315641838776139872040416968405778164208157117862161121",
          "amplitude_correction": "0.0000000000000000016998976170212443990137359130333454946372515732639802643786771401140551913031335",
          "inner_boundary_error": "0.0000000000000000000000002593011221184795645311371588830092935500619993473951717922109157866856857799824",
          "outer_boundary": "3.5929288894023352765364409452670843951973041411856482782652014272100321216702013e-573",
          "anchor_unitarity_error": "7.4675801814960694363407585995798633797548358163578504665317209297277330512275922e-48"
        },
        "5.577249508855724": {
          "direction_error": "0.0000000000000000011760094835163947374293958113837272690759750680984699095767535562115523841004405",
          "amplitude_correction": "0.0000000000000000023252300830036449009181118948725276880954318322308678909586397804261382328276265",
          "inner_boundary_error": "0.00000000000000000000000024248284767861859531946267901467364881311634258334554678669293685295107851920012",
          "outer_boundary": "3.9193762949299194342546935824655186676995825463343397244160641401834379273109488e-577",
          "anchor_unitarity_error": "1.0608933150757241393947735824619226990950660979834862046053255885882750211476121e-47"
        },
        "6.0": {
          "direction_error": "0.00000000000000000086182584479431865076932044122330749965234912957135383541180082507005418334150832",
          "amplitude_correction": "0.0000000000000000019005071496743657287910086097174593453148578270635552080039680749965247590596109",
          "inner_boundary_error": "0.00000000000000000000000019675595783041097584772396498105051303265027772795380955228070283185319612940549",
          "outer_boundary": "1.1858527631664667330149857656566969345769568848545046353598250406885392835880605e-585",
          "anchor_unitarity_error": "8.5544354171726626336241296377884495865138691540291251196829384901667124452113856e-48"
        }
      },
      "raw_initial_F": [
        [
          [
            "-0.000000015318276097877260046268766144896731510811146530754586054140635047467448551788133",
            "-0.000000027951952668496558139461907343800498071251036766376363649642753341607907814224505"
          ],
          [
            "0.000000000000000000007280718776882294201529308487031609303465348044203776727486027636775650048463495",
            "0.00000005590392559458842608048340987982703585261156249799656880784622223762729733373333"
          ]
        ],
        [
          [
            "0.000000098017639127452845684312959494436181532205038590481769149964538726513079001529478",
            "-0.000000054030483101302620938710228279398680160740804068047027515338642219879662789665297"
          ],
          [
            "0.0000000000000000000101590981047964942870209024336821154964208056077998444056277402769041080770752",
            "0.00000010806076793509934756186045501371631225538165860249345976491243742294901064220234"
          ]
        ]
      ],
      "raw_initial_W": [
        "-0.0000000000000000000066364924707767666207547738678756956385674879086992256790376665738704034656042551",
        "-0.000000000000007134875483316727466321666194875296246938297649622696647242560005648489751803331"
      ],
      "weights": [
        [
          [
            "0.000000000000022711014030306820115147613901159505406723123855382289457071907345205601917297763",
            "3.2414698379383731947434329964663620451232758230619645112918161995730337661410764e-40"
          ],
          [
            "0.0000001473767091641022264797591506685762566040237354765171568887311426746684349978078",
            "0.00000031004922814108605481198894338296430035470699572229641016920536615698778005755181"
          ],
          [
            "-0.0000000000000000000033470723263438926145082924376722118324501825700658276841242583253536277299450251",
            "-0.0000000000000000000070415334081558412011826891728259147446550320052593442020448235081620628877164651"
          ],
          [
            "-0.99999999999995193470972976266835866708740525069348758671750907200918436832230129",
            "0.00000031004931952912322592549489651385903630883899833374943548757285537829600982298752"
          ]
        ],
        [
          [
            "-0.000000000000022711017377376940725700478886540791725172674819853629470676784450185080268619258",
            "0.000000000000000000007041535483670143612450072709580600967819664183446534271780550513624917113746301"
          ],
          [
            "0.99999999999995193470972976255847740605105224201460231490814075002381004626879825",
            "0.00000031004931952912358032479241223188206960990631188338298459192901318335922074947224"
          ],
          [
            "0.99999999999995193470955006424836961923892308214475477248335459895655174572401146",
            "-0.00000031004931952912323858922816730241479403714248800420069267070677204483551180002423"
          ],
          [
            "-0.000000000000022711017377376940725696412912275683433731897736980422126619362348671960490367137",
            "-0.0000000000000000000070415354836701514229126906581937502868630692031545343199007494860996901859202214"
          ]
        ]
      ]
    },
    "1e-18": {
      "max_solution_error": 2.6796500328405976e-16,
      "max_variation_drift": 1.4463319982598247e-16,
      "max_wronskian_error": 1.4463377555801576e-16,
      "max_row_variation_drift": 1.4463319982598247e-16,
      "points": [
        {
          "offset": 0.0,
          "t": -7.0,
          "solution_error": 5.761802031207398e-95,
          "variation_drift": 8.743540806005537e-115,
          "row_variation_drift": [
            7.69990738889428e-92,
            1.06836258282603e-92,
            4.727872774475991e-92,
            3.221378883238236e-92
          ],
          "max_row_variation_drift": 7.69990738889428e-92,
          "wronskian_error": 1.5443492197822592e-96
        },
        {
          "offset": 4.6188984220477005,
          "t": -2.3811015779522995,
          "solution_error": 7.750162817442273e-17,
          "variation_drift": 1.4457700668270354e-16,
          "row_variation_drift": [
            1.4457700668270354e-16,
            6.694280186293659e-17,
            1.6543166430142677e-17,
            1.4457700668270354e-16
          ],
          "max_row_variation_drift": 1.4457700668270354e-16,
          "wronskian_error": 1.4457757412438364e-16
        },
        {
          "offset": 5.277249508855723,
          "t": -1.7227504911442768,
          "solution_error": 2.432538425996422e-16,
          "variation_drift": 1.4463319982598247e-16,
          "row_variation_drift": [
            1.4463319982598247e-16,
            6.695066213043359e-17,
            1.668774280213228e-17,
            1.4463319982598247e-16
          ],
          "max_row_variation_drift": 1.4463319982598247e-16,
          "wronskian_error": 1.4463377555801576e-16
        },
        {
          "offset": 5.377249508855724,
          "t": -1.6227504911442763,
          "solution_error": 2.4419215270137956e-16,
          "variation_drift": 1.4463293865089933e-16,
          "row_variation_drift": [
            1.4463293865089933e-16,
            6.696205597209045e-17,
            1.6641589259955738e-17,
            1.4463293865089933e-16
          ],
          "max_row_variation_drift": 1.4463293865089933e-16,
          "wronskian_error": 1.4463349724340207e-16
        },
        {
          "offset": 5.577249508855724,
          "t": -1.422750491144276,
          "solution_error": 2.337664857039556e-16,
          "variation_drift": 1.445906931975874e-16,
          "row_variation_drift": [
            1.445906931975874e-16,
            6.695120513816004e-17,
            1.653606246484695e-17,
            1.445906931975874e-16
          ],
          "max_row_variation_drift": 1.445906931975874e-16,
          "wronskian_error": 1.4459125120912985e-16
        },
        {
          "offset": 6.0,
          "t": -1.0,
          "solution_error": 2.6796500328405976e-16,
          "variation_drift": 1.445857657308833e-16,
          "row_variation_drift": [
            1.445857657308833e-16,
            6.694366332885743e-17,
            1.6548805331717926e-17,
            1.445857657308833e-16
          ],
          "max_row_variation_drift": 1.445857657308833e-16,
          "wronskian_error": 1.4458633340754731e-16
        }
      ],
      "seconds": 94.17202516703401,
      "F": {
        "0.0": [
          [
            [
              "1.0",
              "1.676928197826971768794084913388816666145610731920010876817101584233961750289498e-95"
            ],
            [
              "-1.407007463455225432082882044447425196919264972553162436893778828136545016466074e-95",
              "-5.5873690270651526780882486445896132234742712595152865170972104508106220791973338e-95"
            ]
          ],
          [
            [
              "-5.0737756094216737122335952441218779569285076420539536835232079271811149933693051e-95",
              "-2.6404342579262808522716217860125790235135999278834889862413982514257439923657087e-95"
            ],
            [
              "1.0",
              "-1.831363119805197695159275969020154784785316515792308373106171155676340472815115e-95"
            ]
          ]
        ],
        "4.6188984220477005": [
          [
            [
              "-1.8610997018489988284266523974267090198998723431209674251797107518269790266825321",
              "0.00000000000000010703819272815939964048003981178044948300523594613776872645753494349478152404476"
            ],
            [
              "-0.0043685290973234174282880784286210192652449628196116885795624813786660810704288416",
              "0.000000000000000018640868610237138296866736229566113255444889547147240408766267756368876298405919"
            ]
          ],
          [
            [
              "-0.30714702632833834006546989841783518209630809321146907479988479266677892302976213",
              "-0.000000000000000078993014918622945996188268486107297909662507881974120937101278905692551624373717"
            ],
            [
              "-0.5380376880007237479737500324815218849588831582714026313288253226734788511903703",
              "0.000000000000000034425945046203545064174836090814139513310551305806667879223462651015746229569151"
            ]
          ]
        ],
        "5.277249508855723": [
          [
            [
              "-5.3200953544810544318240565565490515742377513025675721567886346122271515329779609",
              "-0.00000000000000055674971525773547256553513000959829431394113858309078615267738875409677662393226"
            ],
            [
              "-4.8079370600909734493888102447248790632079632307109375654828424789338428014858893",
              "0.00000000000000033310399953818566214177396206534597302802027524762928809694944779589886837778564"
            ]
          ],
          [
            [
              "-0.33607379541459403022841968545577590425027627145032900366200942722636679904396245",
              "-0.00000000000000006900469548014887255485467598673412965583454477560613173417428963551967269522736"
            ],
            [
              "-0.49168698709431631836895246242272488951887283343128760436517681590575416612837104",
              "0.000000000000000032017061698042213539269779934835960857201546737819983183484294365725086695605157"
            ]
          ]
        ],
        "5.377249508855724": [
          [
            [
              "-0.060979004851401358158606217551995284160232529622395483933774225919347021437591338",
              "-0.000000000000000015740776649609316117939702056066709046376732221738223628250319053750059513223381"
            ],
            [
              "-0.10710830078574908257731474498953062586898419883671166613155069113973762368601957",
              "0.0000000000000000068534299048200937280587961224346357357313375070578393082301264725048002362869747"
            ]
          ],
          [
            [
              "19.311932875849924627802958341252316677525143842890857358813562989604969151208445",
              "0.0000000000000020334509794329739417041400365423903208363888919285298806337545704891020953388403"
            ],
            [
              "17.521904757620452438259079853698688135622129422876936024740103751618905664296916",
              "-0.0000000000000012132011964761216256657554837004965736863843146664526893142100168469899619920892"
            ]
          ]
        ],
        "5.577249508855724": [
          [
            [
              "3.6568430754554486709843656740169641124140383797024835044548871960385179495982887",
              "0.00000000000000040333097185118246980787438372779937746367658617809901756316281173552795714267586"
            ],
            [
              "3.4194953225905384834916973090426063624693991111469372323500163413233922044100642",
              "-0.00000000000000023565536964281560255144300778068139497174662137737091529703756249723297011302281"
            ]
          ],
          [
            [
              "-3.9339495779328145861935724633532687934329722238338056649349597043471146356742818",
              "-0.0000000000000003846964057257047679582200307161719459849680311844338448781438698938038778654366"
            ],
            [
              "-3.4051562848365891957719891068069848397533335579182124076309814020210254421081911",
              "0.00000000000000023755728535892200859277392902214109827089651320064924948504317102315950310130375"
            ]
          ]
        ],
        "6.0": [
          [
            [
              "-1.4432915344446338348170532438709129921242797673802295389882363840369731835193253",
              "-0.00000000000000012765188829071352116963738767016330246007067785051934872517361015663350875628934"
            ],
            [
              "-1.1743308741704165199270580294984293231383609374932583095196331207460714504575883",
              "0.00000000000000008278118601477254804883800150393271295149502195964951250956956238438374351533968"
            ]
          ],
          [
            [
              "-1.5942241149948194519963990655972621852608448606999920144775189971671081676435418",
              "-0.00000000000000026565257335918846646618896346339963633230901993004879307634815734594225847378753"
            ],
            [
              "-1.9899975369083018789214081324809634639600103708263816148928006100456213891051142",
              "0.00000000000000013186691324488956755381317543661291332156594308827094290684285110858720915032946"
            ]
          ]
        ]
      },
      "diagnostics": {
        "0.0": {
          "direction_error": "0.0",
          "amplitude_correction": "0.0",
          "inner_boundary_error": "7.8012204288340429154966365864140319148109069757691088517136207952741621763325581e-85",
          "outer_boundary": "1.9667878000474008181338174049828801931987097950133917217660347699171422630508452e-468",
          "anchor_unitarity_error": "0.0"
        },
        "4.6188984220477005": {
          "direction_error": "0.000000000000000000000017864414821327061810564858954987883339165249054905204159754608557366374943919031",
          "amplitude_correction": "0.000000000000000000000030048492299578875385105609347481698745535876727729540188193863281475864127863375",
          "inner_boundary_error": "4.1513701450684208361737526103287475391940146132583961425618537033668727724364438e-30",
          "outer_boundary": "5.533362298602012373609550946381466333752362308443161411381217190171385019275425e-558",
          "anchor_unitarity_error": "8.8553851797248528822524310928516910111829788475808602787704753811265545126585328e-49"
        },
        "5.277249508855723": {
          "direction_error": "0.000000000000000000000012229490194206715232477785504730464954562395797732464810002735186919237483309167",
          "amplitude_correction": "0.000000000000000000000022588580930962435158710024348493589215890719494822204088541098841362384864672948",
          "inner_boundary_error": "2.9495926943482871902186567155969997895921019187331871912112493212152095259760217e-30",
          "outer_boundary": "2.9147732480191680884591829833281045097890102048372228909766419140538373985260595e-571",
          "anchor_unitarity_error": "5.4673215391461359247308487000987320873162573462726560884003298812732360787099721e-49"
        },
        "5.377249508855724": {
          "direction_error": "0.000000000000000000000010517688545384358750992497268813845878887939864089596838550706520135356944959034",
          "amplitude_correction": "0.000000000000000000000019630465939579460608155362240439969680604711379334865808366455486317389091710721",
          "inner_boundary_error": "2.9944172675284982165406541037430209903144541580076521668536475138983500863840623e-30",
          "outer_boundary": "3.5929288894022970789480048790963240730844769807692576143882071657132358591242244e-573",
          "anchor_unitarity_error": "7.4675801814960694363407585995798633797548358163578504665317209297277330512275922e-48"
        },
        "5.577249508855724": {
          "direction_error": "0.000000000000000000000013599350140471661576181341106674845270858178972709143077568523241722504355852516",
          "amplitude_correction": "0.000000000000000000000026888929319199891272759046821104946930623215795627712764848700053155441896133098",
          "inner_boundary_error": "2.8040667860887791116459812477017469516122826621276668119402640150989803973280227e-30",
          "outer_boundary": "3.9193762949298777660893582506936890316434318087883474811471938568790797977085449e-577",
          "anchor_unitarity_error": "1.0608933150757241393947735824619226990950660979834862046053255885882750211476121e-47"
        },
        "6.0": {
          "direction_error": "0.0000000000000000000000099547509240319408925474148613758159026660363656109227443927196075908668986274834",
          "amplitude_correction": "0.000000000000000000000021952323336251266581389267649231464438891530162161317199575006317021064085812831",
          "inner_boundary_error": "2.2726824753811325171874916931201598375183763840142024775597022038737909668136731e-30",
          "outer_boundary": "1.1858527631664541257926150841129593413357462834548782263531486313601121630861699e-585",
          "anchor_unitarity_error": "8.5544354171726626336241296377884495865138691540291251196829384901667124452113856e-48"
        }
      },
      "raw_initial_F": [
        [
          [
            "-0.000000015318276097877278326099520239852474861748741144668403462929365657604846086200911",
            "-0.000000027951952668496577912068939282229798265291895553401303839687700216429899544955004"
          ],
          [
            "-0.0000000000000000000000043063654486453480091278187861935976700885152654847956672780859049650291160904167",
            "0.000000055903925594584585717098687732290794457194495968179911882463275218280882660472444"
          ]
        ],
        [
          [
            "0.000000098017639127452936748500051091900987180257878188152196451659132457773418854136642",
            "-0.000000054030483101302669159516462494274012351222507940767363751257790639671637819679077"
          ],
          [
            "0.0000000000000000000000037521087290790641704864665315754709988465228584528347419090477104808371504169677",
            "0.00000010806076793513073784555422554233625169493916116160815538305340626775807842306902"
          ]
        ]
      ],
      "raw_initial_W": [
        "-0.0000000000000000000066364905167960835919400595043027215484544426148308157359252836045241926492372669",
        "-0.0000000000000071348754833169487058570355933010645310170973697662276658897382926428676479940099"
      ],
      "weights": [
        [
          [
            "0.000000000000022711014030306820115147604103264938640916141603658509878461708403867239939614874",
            "2.47693803946178095170130112164221823480436347423018477805289261744554597151043e-44"
          ],
          [
            "0.00000014737670916410222601093821593732979076316741731963795532084660560586425868561912",
            "0.00000031004922814108605422487186144206218384198297980602124287729518557566550797320747"
          ],
          [
            "-0.000000000000000000003347072326343892603860900299276398245621668926457270616597202204678375988764411",
            "-0.0000000000000000000070415334081558411878486563070995051922230221795207131904525789999936794703510612"
          ],
          [
            "-0.99999999999995193470972976266854061080916925796061043803063125934985107430652934",
            "0.00000031004931952912322533867302559242204798361476097974806899704385035641902144542542"
          ]
        ],
        [
          [
            "-0.000000000000022711017377376940725700471176811601000993521498453379307662970917228904114991683",
            "0.0000000000000000000070415354836701516997792381937484489434914128934263261541819524873112763883551774"
          ],
          [
            "0.99999999999995193470972969546826944394648666393448693018196293887435089719371965",
            "0.00000031004931952912322522482537654628134652544669504591124532097767859989231673441702"
          ],
          [
            "0.99999999999995193470972976266854037812758273802881897567733068310081450052220166",
            "-0.00000031004931952912322533942349195975127737877636064533932281951410153908745333526899"
          ],
          [
            "-0.000000000000022711017377376940725700472703586674504782041221129057015031080219261819022433644",
            "-0.0000000000000000000070415354836701516971772572318469925613780907962651799596093219015048025601988077"
          ]
        ]
      ]
    }
  },
  "pairs": {
    "1e-14": {
      "rk_tolerance": "5.399977346781e-14",
      "matched": true,
      "error_ratio_RK_over_contour": 1.0063983519169408,
      "row_drift_ratio_RK_over_contour": 2.043967396666155,
      "time_ratio_contour_over_RK": 23.951421011429094
    },
    "1e-18": {
      "rk_tolerance": "2.8443754782236e-17",
      "matched": true,
      "error_ratio_RK_over_contour": 0.9892363413168354,
      "row_drift_ratio_RK_over_contour": 2.0861100722585895,
      "time_ratio_contour_over_RK": 6.668764072186559
    }
  },
  "offsets": [
    0.0,
    4.6188984220477005,
    5.277249508855723,
    5.377249508855724,
    5.577249508855724,
    6.0
  ],
  "peak": "-1.6227504911442764052768711671422738322703776538891739569143368024557759008941478",
  "t_star": "-2.3811015779522992121275584589084623905872399918497795147124286427378247584363288",
  "reference": {
    "seconds": 0.4075208750437014,
    "steps": 140,
    "F": {
      "0.0": [
        [
          "1.0",
          "0.0"
        ],
        [
          "0.0",
          "1.0"
        ]
      ],
      "4.6188984220477005": [
        [
          "-1.8610997018489988941441217016670349454345377725402134492171439873338711389453155",
          "-0.0043685290973233869005239799531934667964037433297773331880026546637052296487772959"
        ],
        [
          "-0.30714702632833846075009361625763184101061583921033453497596110326056672001314322",
          "-0.53803768800072377038430677585612016073324877065614286786349466620442820993326843"
        ]
      ],
      "5.277249508855723": [
        [
          "-5.320095354481055600075582340405364585692681480689354280223757337193863487590621",
          "-4.8079370600909736071177807153910731804837539375668643066246017902941550640901801"
        ],
        [
          "-0.33607379541459414247940974413144926884278215278924527381277273478945165511749223",
          "-0.4916869870943163379410157169141204728817410748402815863402663987333712776667722"
        ]
      ],
      "5.377249508855724": [
        [
          "-0.060979004851401382184166466545765632803209072398974057324345739569867572744168431",
          "-0.1071083007857490870430373628644379973052557590587694222271533160821081060710383"
        ],
        [
          "19.311932875849928882689396926444459318150488008790691434762519403586904201893234",
          "17.521904757620453014350404115325319397373008265674766787844204092735361809175698"
        ]
      ],
      "5.577249508855724": [
        [
          "3.6568430754554494974438698493376256061108369726597141505281468773870041827806562",
          "3.4194953225905385977705069750258362639052689195972575766193684057034275144699271"
        ],
        [
          "-3.9339495779328154193772102209135906889704487489936622461210814239080191224190535",
          "-3.4051562848365893047394442918172330182873081356474670147767242665097054314191501"
        ]
      ],
      "6.0": [
        [
          "-1.443291534444634125170961080786297155168083482031213992215729474133107952218836",
          "-1.1743308741704165560754693907440566116507833427378471226848429894775484750591122"
        ],
        [
          "-1.5942241149948199143641629708517320466538415852817323177213299712302895178991525",
          "-1.9899975369083019542482556901204498721241473339223177217286487232372008033037778"
        ]
      ]
    },
    "state": {
      "0.0": [
        "-1.7948756494150539965454994460803777730245191798024625296930895732062888163925288",
        "0.029112634914356274583479369134325222216239068540878629022437111130241860848097005",
        "1.0",
        "0.0",
        "0.0",
        "1.0"
      ],
      "4.6188984220477005": [
        "-0.73663519420118831508215233419580149610306018976489582442027125908298980007077932",
        "0.12361402148037727513678113362649205519975316683194173138602208335774969829041033",
        "-1.8610997018489988941441217016670349454345377725402134492171439873338711389453155",
        "-0.30714702632833846075009361625763184101061583921033453497596110326056672001314322",
        "-0.0043685290973233869005239799531934667964037433297773331880026546637052296487772959",
        "-0.53803768800072377038430677585612016073324877065614286786349466620442820993326843"
      ],
      "5.277249508855723": [
        "1.1170131917568025042386610602699323760141382260507045505663420265603661851262215",
        "1.8725849288582316773566548167091794588396799773687934264797138733286506421775948",
        "-5.320095354481055600075582340405364585692681480689354280223757337193863487590621",
        "-0.33607379541459414247940974413144926884278215278924527381277273478945165511749223",
        "-4.8079370600909736071177807153910731804837539375668643066246017902941550640901801",
        "-0.4916869870943163379410157169141204728817410748402815863402663987333712776667722"
      ],
      "5.377249508855724": [
        "1.7502464450760116621816714061055442928470439652460187500238761270284392101015371",
        "-0.0000000000000044930119484471380412850047985950398374028535774190071319945770013370944958156663",
        "-0.060979004851401382184166466545765632803209072398974057324345739569867572744168431",
        "19.311932875849928882689396926444459318150488008790691434762519403586904201893234",
        "-0.1071083007857490870430373628644379973052557590587694222271533160821081060710383",
        "17.521904757620453014350404115325319397373008265674766787844204092735361809175698"
      ],
      "5.577249508855724": [
        "0.26307372815317665472059939507009445987259082284387400446731093766007663693772131",
        "-1.3467587030440185596551223183175551653402786952377719128722164815073772301795056",
        "3.6568430754554494974438698493376256061108369726597141505281468773870041827806562",
        "-3.9339495779328154193772102209135906889704487489936622461210814239080191224190535",
        "3.4194953225905385977705069750258362639052689195972575766193684057034275144699271",
        "-3.4051562848365893047394442918172330182873081356474670147767242665097054314191501"
      ],
      "6.0": [
        "-0.63213016697512410263874989593545443991420359744807025212625055489719559759105099",
        "0.56192379703576602404191460480643525279065421372050135760723954227865198052154271",
        "-1.443291534444634125170961080786297155168083482031213992215729474133107952218836",
        "-1.5942241149948199143641629708517320466538415852817323177213299712302895178991525",
        "-1.1743308741704165560754693907440566116507833427378471226848429894775484750591122",
        "-1.9899975369083019542482556901204498721241473339223177217286487232372008033037778"
      ]
    },
    "refinement_error": 5.314078806646369e-34
  },
  "monitor_refinements": {
    "0.0": {
      "s_relative": [
        6.244608416262312e-27,
        6.2446084283457126e-27,
        8.578420902305569e-30,
        6.2446084162623116e-27
      ],
      "J_row_relative": [
        6.070768885433935e-27,
        5.528166703187034e-22,
        8.351905345971908e-30,
        6.0707688855793855e-27
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "1.0000000000000000000000000000000000000000000000000018244626545941446202563350604",
            "0.0"
          ],
          [
            "-1.0000000000000000000000000000000000000000000000002244086110996942881568929396405",
            "-1.5056334507391540795950558366991367573640119380757722645985842693842198764325266e-49"
          ],
          [
            "1.0000000000000000000000000000000000000000000007024419944430060099866337079477818",
            "-7.3152778536137410260969339540939117017793869130713063355674668890350221407766602e-47"
          ],
          [
            "-1.0000000000000000000000000000000000000000000000000019367124969792261724207466394",
            "2.4779168999101051131672604470107170604774068745155224230759243973278233105310259e-52"
          ]
        ],
        "adjacent_error": "7.0624081202138499212210731338686115179214442075991964001545331625770261578261027e-46",
        "spectral_steps": 7221
      },
      "s": [
        [
          [
            "-6635623.021406125857225941266082808635263331677350622845434079717130048721876072",
            "2.0573704024388528877847250869018474434884103907588006094178273488228896272376363"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643686671674880556535808136531055073944140606190376223354",
            "-2.2694165056241946917721661833736232504511718998739333985891290571425838906037233e-56"
          ]
        ],
        [
          [
            "-6635623.021406125857225941266082808635263331672685622466737137209406309810963067",
            "-2.0573704024388528877847250869018474434882504428713879036428677359318608211293787"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352633316773506228302193570421626905918161919",
            "2.0573704024388528877847250869018474434884103906892169110356528412142983084074716"
          ]
        ]
      ],
      "J": [
        [
          [
            "-23790398.052221698848681474867709374620778828491789504765969559379894137892197524",
            "-43158636.156305754215448291667158058424736813571490834694406679562042170345465249"
          ],
          [
            "12307664.418289871278248849020881583315674861220152820005686568100403295345320734",
            "-6744866.6437509672416525021660988280901980149640698074589113583324864092392585665"
          ]
        ],
        [
          [
            "0.00000000000076706243564374238911868484077491697028518721310353432902919039290372318493998482",
            "2.4815260122903693049188457244551064010586280672459433181278936658937331784484389e-54"
          ],
          [
            "0.000000000000012599123515101193384116890381860860195147251012692501587716257674566830348778886",
            "-3.0950832429550042923817763948456165624375373161996185375208619035781852144804612e-55"
          ]
        ],
        [
          [
            "-23790398.052221698848681474867709374620778828481645639270995585914545180054967404",
            "43158636.156305754215448291667158058424736813544520639548649410279649870696087835"
          ],
          [
            "12307664.418289871278248849020881583315674861209243424370419141339744491578553996",
            "6744866.6437509672416525021660988280901980149592806176933928626196428498761325511"
          ]
        ],
        [
          [
            "-23790398.05222169884868147486770937462077882849178221416184473210259159897516891",
            "-43158636.156305754215448291667158058424736813571502104430834807158098066960065847"
          ],
          [
            "12307664.418289871278248849020881583315674861220159444418158931090482652789226377",
            "-6744866.6437509672416525021660988280901980149640709259417820655191411448752500062"
          ]
        ]
      ]
    },
    "5.377249508855724": {
      "s_relative": [
        5.803031610252298e-41,
        1.5093064941213378e-37,
        9.933421857862306e-38,
        6.502464797562621e-41
      ],
      "J_row_relative": [
        4.779469155119818e-41,
        3.1814907043325592e-31,
        1.6669303531428086e-37,
        3.3569885623639253e-38
      ],
      "diagnostic": {
        "adjacent_determinants": [
          [
            "0.99999999999999999999999999999999999999999999999999801780557744129246054210363221",
            "0.0"
          ],
          [
            "-0.99999999999999999999999999999999999999999999999681104755201419408177027317882765",
            "5.3834244018966400913979536103347218781884336929347009224470580648134263388767476e-48"
          ],
          [
            "0.99999999999999999999999999999999999999999999999999822633394256120064982500004538",
            "-1.128949267275455971031037185874459022657160203003904935216611401554574547251874e-51"
          ],
          [
            "-0.99999999999999999999999999999999999999999999999999827458987467069997358379458224",
            "-1.4293411652361379362878694455016879139743696090757599933842796402690531281456342e-51"
          ]
        ],
        "adjacent_error": "6.2570501041985320909011796858805750049288824339623008800843651761459728024491185e-48",
        "spectral_steps": 7002
      },
      "s": [
        [
          [
            "-6635623.0214061258572259412660828086352633317290927166648964688172732597550350166",
            "2.0573704024388528877847250869018474434379915038732264054889832286009062330416003"
          ]
        ],
        [
          [
            "0.00000015070172753898870081318643686671674880556535808188006613914713014048358345221955",
            "8.1129805351889199866787357874534742560794341278415956944458637106982737367159368e-55"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352633317290834349099760758945960499998591208",
            "-2.0573704024388528877847250869018474434379815474927586670622239692807287880585394"
          ]
        ],
        [
          [
            "-6635623.0214061258572259412660828086352633317290927167332698584147649177972514455",
            "2.0573704024388528877847250869018474434379915042850046283761755008863257600032852"
          ]
        ]
      ],
      "J": [
        [
          [
            "-654537877.92140829954491566999828297104911278156782462983321490379957857944426155",
            "-625965100.31890602167503920056472732704237827657493772312649682144392980551069348"
          ],
          [
            "-3298658.2386623791677445874278667826110822249706367533616978778164050248832844978",
            "-4211352.9271409569825043194843233158311308661282602246549410176717570567647164644"
          ]
        ],
        [
          [
            "0.00000000001319708151287984567113283663624182114708462251573453426587603095874011081410729",
            "1.8433696217499788467157058833425518488034695926905215063751414936062588496248526e-52"
          ],
          [
            "0.000000000000081390472064428500541678988055357462238772266086599258810929211526609590856925764",
            "9.0926613871992672857864096677324145961983714564997412686100867118480035039458858e-55"
          ]
        ],
        [
          [
            "-654537877.92140829954491566999828297104911278157318085353574138078433860856474752",
            "625965100.31890602167503920056472732704237827658533657237149604836274142724059313"
          ],
          [
            "-3298658.2386623791677445874278667826110822249706759160633983790115334723965280519",
            "4211352.9271409569825043194843233158311308661283149082142999259447233598013391998"
          ]
        ],
        [
          [
            "-654537877.92140829954491566999828297104911278156801306031845172308665292803212827",
            "-625965100.31890602167503920056472732704237827657565333056767919375375615410023951"
          ],
          [
            "-3298658.2386623791677445874278667826110822249706372516193110699302628090001408178",
            "-4211352.9271409569825043194843233158311308661282645669423990174016089138350628754"
          ]
        ]
      ]
    }
  },
  "monitor_seconds": 175.8564487079857,
  "reference_monitor": {
    "max_solution_error": 0.0,
    "max_variation_drift": 6.0707688857026116e-27,
    "max_wronskian_error": 6.520042843449525e-45,
    "max_row_variation_drift": 5.528166710144611e-22,
    "points": [
      {
        "offset": 0.0,
        "t": -7.0,
        "solution_error": 0.0,
        "variation_drift": 0.0,
        "row_variation_drift": [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "max_row_variation_drift": 0.0,
        "wronskian_error": 0.0
      },
      {
        "offset": 4.6188984220477005,
        "t": -2.3811015779522995,
        "solution_error": 0.0,
        "variation_drift": 6.0707688857026116e-27,
        "row_variation_drift": [
          6.0707688854339784e-27,
          5.528166702913161e-22,
          8.351905146154188e-30,
          6.0707688857026116e-27
        ],
        "max_row_variation_drift": 5.528166702913161e-22,
        "wronskian_error": 2.3012085065299387e-45
      },
      {
        "offset": 5.277249508855723,
        "t": -1.7227504911442768,
        "solution_error": 0.0,
        "variation_drift": 6.0707688855647285e-27,
        "row_variation_drift": [
          6.070768885433961e-27,
          5.528166700004293e-22,
          8.351905455775692e-30,
          6.0707688855647285e-27
        ],
        "max_row_variation_drift": 5.528166700004293e-22,
        "wronskian_error": 2.5271118714534813e-45
      },
      {
        "offset": 5.377249508855724,
        "t": -1.6227504911442763,
        "solution_error": 0.0,
        "variation_drift": 6.07076888560836e-27,
        "row_variation_drift": [
          6.070768885433969e-27,
          5.528166702141257e-22,
          8.351905290533643e-30,
          6.07076888560836e-27
        ],
        "max_row_variation_drift": 5.528166702141257e-22,
        "wronskian_error": 5.0109968802875916e-45
      },
      {
        "offset": 5.577249508855724,
        "t": -1.422750491144276,
        "solution_error": 0.0,
        "variation_drift": 6.0707688855681486e-27,
        "row_variation_drift": [
          6.070768885433955e-27,
          5.528166710144611e-22,
          8.351905101835512e-30,
          6.0707688855681486e-27
        ],
        "max_row_variation_drift": 5.528166710144611e-22,
        "wronskian_error": 6.520042843449525e-45
      },
      {
        "offset": 6.0,
        "t": -1.0,
        "solution_error": 0.0,
        "variation_drift": 6.0707688856029435e-27,
        "row_variation_drift": [
          6.070768885433944e-27,
          5.528166700664297e-22,
          8.351905298750603e-30,
          6.0707688856029435e-27
        ],
        "max_row_variation_drift": 5.528166700664297e-22,
        "wronskian_error": 5.895088583794206e-45
      }
    ]
  },
  "stokes_relative_drift_by_row": [
    6.244608416262347e-27,
    6.244608428568765e-27,
    8.578420969611102e-30,
    6.244608416262352e-27
  ],
  "protected_unchanged": true,
  "total_seconds": 370.2818331660237
}


==> anc/computational_preprint/results/rigid_stokes_e02/rigid_monodromy.py <==
"""General-parameter PII Stokes data on the rigid-loss background.

Canonical columns are continued to a nonzero spectral vertex on an explicit
lift. Monodromy sensitivities are computed afresh, without x-transport or
projection. Optional contour solutions use background-only B transport.
"""
from bisect import bisect_right

from mpmath import mp

from high_precision import conv,horner,step_radius
import pii_core as pii


def background_coefficients(t,state,epsilon,order):
    def product(a,b,n):
        return sum(a[k]*b[n-k] for k in range(n+1))
    cf = [[v] for v in state]
    u,p,y1,p1,y2,p2 = cf
    square,potential = [],[]
    for n in range(order):
        square.append(product(u,u,n))
        potential.append(6*square[n]+(t if n == 0 else 1 if n == 1 else 0))
        rhs = [p[n], (1 if n == 0 else 0)-2*product(square,u,n)-t*u[n]-(u[n-1] if n else 0),
               p1[n],-product(potential,y1,n),p2[n],-product(potential,y2,n)]
        for seq,v in zip(cf,rhs):
            seq.append(v/(epsilon*(n+1)))
    return cf


class Reference:
    def __init__(self,epsilon='.2',end='-1',digits=90,tolerance='1e-36',order=40):
        self.digits,self.order = digits,order
        self.segments = []
        with mp.workdps(digits):
            self.epsilon,self.t0,self.end = mp.mpf(epsilon),mp.mpf(-7),mp.mpf(end)
            eps,t0 = self.epsilon,self.t0
            r = mp.findroot(lambda u:2*u**3+t0*u-1,(-2,-1.7))
            k = 6*r*r+t0
            rp = -r/k
            kp = 12*r*rp+1
            correction = 12*r**3/k**4-2*r/k**3
            derivative = 36*r*r*rp/k**4-48*r**3*kp/k**5-2*rp/k**3+6*r*kp/k**4
            self.initial = [r+eps**2*correction,eps*(rp+eps**2*derivative),mp.mpf(1),mp.mpf(0),mp.mpf(0),mp.mpf(1)]
            t,state = t0,self.initial
            while t < self.end:
                cf = background_coefficients(t,state,eps,order)
                size = min(step_radius(cf,mp.mpf(tolerance),'.1'),self.end-t)
                if size < mp.mpf('1e-15'):
                    raise RuntimeError('Rigid PII background step below floor')
                self.segments.append((t,t+size,cf))
                state = [horner(seq,size) for seq in cf]
                t += size
        self.starts = [a for a,_,_ in self.segments]

    def at(self,t):
        with mp.workdps(self.digits):
            t = mp.mpf(t)
            if t < self.t0 or t > self.end:
                raise ValueError('Point outside background interval')
            k = max(0,bisect_right(self.starts,t)-1)
            origin,_,cf = self.segments[k]
            return [horner(seq,t-origin) for seq in cf]

    def matrix(self,t):
        state = self.at(t)
        return mp.matrix([[state[2],state[4]],[state[3],state[5]]])

    def potential(self,t):
        k = max(0,bisect_right(self.starts,t)-1)
        origin,_,cf = self.segments[k]
        u = horner(cf[0],t-origin)
        return 6*u*u+t

    def standard(self,t):
        u,p = self.at(t)[:2]
        r = self.epsilon**(mp.mpf(1)/3)
        return -t/(r*r),mp.j*u/r,-mp.j*p/(r*r),mp.j/self.epsilon

    def peak(self,guess):
        return mp.findroot(lambda t:self.at(t)[1],(mp.mpf(guess)-self.epsilon/4,mp.mpf(guess)+self.epsilon/4))


def formal_column(x,q,w,alpha,sign,order):
    ii = sign*mp.j
    r = [mp.mpc(0),ii*q/2,w/4]
    for m in range(1,order+1):
        lhs = -(m-1)*r[m-1] if m >= 2 else 0
        square_next = sum(r[k]*r[m+1-k] for k in range(1,m+1))
        square = sum(r[k]*r[m-k] for k in range(1,m))
        square_prev = sum(r[k]*r[m-1-k] for k in range(1,m-1))
        rhs = lhs-ii*(2*x+4*q*q)*r[m]+4*q*square_next+2*ii*w*square
        rhs += (alpha if m == 1 else 0)-alpha*square_prev
        r.append(rhs/(8*ii))
    log_amp = [mp.mpc(0)]
    for n in range(1,order+1):
        log_amp.append(-(4*q*r[n+2]+2*ii*w*r[n+1]-alpha*r[n])/n)
    amp = [mp.mpc(1)]
    for n in range(1,order+1):
        amp.append(sum(k*log_amp[k]*amp[n-k] for k in range(1,n+1))/n)
    other = [conv(r,amp,n) for n in range(order+1)]
    return [amp,other] if sign == 1 else [other,amp]


def spectral_coefficients(z,state,x,q,w,alpha,order,sensitivity):
    cf = [[v] for v in state]
    divided = [[] for _ in state]
    groups = 3 if sensitivity else 1
    diagonal = -mp.j*(4*z*z+x+2*q*q)
    upper,lower = 4*q*z+2*mp.j*w,4*q*z-2*mp.j*w
    for n in range(order):
        for j in range(len(state)):
            divided[j].append((cf[j][n]-(divided[j][n-1] if n else 0))/z)
        for g in range(groups):
            j = 2*g
            a,b = cf[j:j+2]
            ra = diagonal*a[n]+upper*b[n]-alpha*divided[j+1][n]
            rb = lower*a[n]-diagonal*b[n]-alpha*divided[j][n]
            if n:
                ra += -8*mp.j*z*a[n-1]+4*q*b[n-1]
                rb += 4*q*a[n-1]+8*mp.j*z*b[n-1]
            if n >= 2:
                ra -= 4*mp.j*a[n-2]
                rb += 4*mp.j*b[n-2]
            if g == 1:
                ra += -4*mp.j*q*cf[0][n]+4*z*cf[1][n]
                rb += 4*z*cf[0][n]+4*mp.j*q*cf[1][n]
                if n:
                    ra += 4*cf[1][n-1]
                    rb += 4*cf[0][n-1]
            elif g == 2:
                ra += 2*mp.j*cf[1][n]
                rb -= 2*mp.j*cf[0][n]
            a.append(ra/(n+1))
            b.append(rb/(n+1))
    return cf


def vertices(index,radius,vertex):
    angle = -mp.pi/6+index*mp.pi/3
    path = [radius*mp.exp(mp.j*angle),vertex*mp.exp(mp.j*angle)]
    pieces = max(1,int(mp.ceil(abs(angle)/(mp.pi/6))))
    path.extend(vertex*mp.exp(mp.j*angle*(1-mp.mpf(k)/pieces)) for k in range(1,pieces+1))
    return path


def canonical(x,q,w,alpha,index,radius=8,formal_order=80,tolerance='1e-32',
              vertex='1.5',order=40,sensitivity=False,quadrature=False):
    radius,vertex,tol = mp.mpf(radius),mp.mpf(vertex),mp.mpf(tolerance)
    path = vertices(index,radius,vertex)
    z0 = path[0]
    sign = 1 if index % 2 == 0 else -1
    def initial(qq,ww):
        return [horner(cf,1/z0) for cf in formal_column(x,qq,ww,alpha,sign,formal_order)]
    state = initial(q,w)
    boundary = -mp.j*(state[0]**2-state[1]**2)/2
    if sensitivity:
        delta = mp.power(10,-mp.dps//3)
        for dq,dw in ((delta,0),(0,delta)):
            plus,minus = initial(q+dq,w+dw),initial(q-dq,w-dw)
            state.extend((a-b)/(2*delta) for a,b in zip(plus,minus))
    integrals = [mp.mpc(0),mp.mpc(0)]
    steps = 0
    for start,end in zip(path[:-1],path[1:]):
        z = start
        while abs(end-z)>mp.mpf('1e-70'):
            cf = spectral_coefficients(z,state,x,q,w,alpha,order,sensitivity)
            kernel = pii.kernel_coefficients(z,cf,q) if quadrature else None
            controlled = cf if kernel is None else cf+[[integrals[k]]+[v/(n+1) for n,v in enumerate(seq)]
                                                       for k,seq in enumerate(kernel)]
            size = min(step_radius(controlled,tol,min(mp.mpf('.4'),abs(z)/4)),abs(end-z))
            step = (end-z)/abs(end-z)*size
            if quadrature:
                for k,seq in enumerate(kernel):
                    integrals[k] += step*horner([v/(n+1) for n,v in enumerate(seq)],step)
            state = [horner(seq,step) for seq in cf]
            z += step
            steps += 1
            if steps > 40000:
                raise RuntimeError('General PII spectral step budget exceeded')
    exponent = mp.exp(-sign*mp.j*(4*z0**3/3+x*z0))
    return {'column':mp.matrix([v*exponent for v in state[:2]]),
            'sensitivities':[mp.matrix([v*exponent for v in state[k:k+2]]) for k in (2,4)] if sensitivity else [],
            'integral':mp.matrix([v*exponent**2 for v in integrals]),
            'boundary':boundary*exponent**2,'steps':steps}


def monodromy(reference,t,**settings):
    x,q,w,alpha = reference.standard(t)
    data = [canonical(x,q,w,alpha,j,sensitivity=True,**settings) for j in range(6)]
    values,jac = mp.zeros(4,1),mp.zeros(4,2)
    determinants = []
    for j in range(4):
        a,b,c = [data[k]['column'] for k in (j,j+1,j+2)]
        num,den = pii.wedge(a,c),pii.wedge(a,b)
        values[j] = num/den
        determinants.append(den)
        for k in range(2):
            da,db,dc = [data[l]['sensitivities'][k] for l in (j,j+1,j+2)]
            dn = pii.wedge(da,c)+pii.wedge(a,dc)
            dd = pii.wedge(da,b)+pii.wedge(a,db)
            jac[j,k] = (dn*den-num*dd)/den**2
    rho = reference.epsilon**(mp.mpf(1)/3)
    jac = jac*mp.diag([mp.j/rho,-mp.j/(rho*rho)])
    return values,jac,{'adjacent_determinants':determinants,
                       'adjacent_error':max(abs(v-(-1)**j) for j,v in enumerate(determinants)),
                       'spectral_steps':sum(v['steps'] for v in data)}


class Anchor:
    def __init__(self,reference,vertex):
        self.reference,self.vertex = reference,mp.mpf(vertex)
        self.segments = []
        state = [mp.mpc(1),mp.mpc(0),mp.mpc(0),mp.mpc(1)]
        diagonal = mp.j*self.vertex/reference.epsilon**(mp.mpf(2)/3)
        for start,end,background in reference.segments:
            cf = [[v] for v in state]
            u = background[0]
            for n in range(reference.order):
                for j in (0,2):
                    top = diagonal*cf[j][n]-mp.j*conv(u,cf[j+1],n)/reference.epsilon
                    bottom = -mp.j*conv(u,cf[j],n)/reference.epsilon-diagonal*cf[j+1][n]
                    cf[j].append(top/(n+1))
                    cf[j+1].append(bottom/(n+1))
            self.segments.append((start,end,cf))
            state = [horner(seq,end-start) for seq in cf]

    def at(self,t):
        k = max(0,bisect_right(self.reference.starts,t)-1)
        origin,_,cf = self.segments[k]
        v = [horner(seq,t-origin) for seq in cf]
        return mp.matrix([[v[0],v[2]],[v[1],v[3]]])


class Contours:
    groups = [(0,1,2,3),(2,3,4,5)]

    def __init__(self,reference,**settings):
        self.reference,self.settings = reference,settings
        self.anchor = Anchor(reference,settings.get('vertex','1.5'))
        rho = reference.epsilon**(mp.mpf(1)/3)
        self.conversion = mp.diag([-mp.j*rho,mp.j*rho*rho])
        self.base = self.columns(reference.t0)
        self.weights = [pii.cycle_coefficients([self.base[j]['column'] for j in group]) for group in self.groups]
        self.initial,self.initial_boundary = self.assemble(self.base)
        self.inverse = self.initial**-1

    def columns(self,t):
        x,q,w,alpha = self.reference.standard(t)
        return [canonical(x,q,w,alpha,j,quadrature=True,**self.settings) for j in range(6)]

    def assemble(self,data):
        f,boundary = mp.zeros(2),mp.zeros(1,2)
        for k,(group,weights) in enumerate(zip(self.groups,self.weights)):
            for j,c in zip(group,weights):
                for row in range(2):
                    f[row,k] += c*data[j]['integral'][row]
                boundary[k] -= c*data[j]['boundary']
        return self.conversion*f,boundary

    def at(self,t):
        data = self.base if t == self.reference.t0 else self.columns(t)
        transport = self.anchor.at(t)
        fixed = []
        direction,amplitude = mp.mpf(0),mp.mpf(0)
        for j,local in enumerate(data):
            target = transport*self.base[j]['column']
            pivot = max(range(2),key=lambda k:abs(local['column'][k]))
            gamma = target[pivot]/local['column'][pivot]
            direction = max(direction,max(map(abs,gamma*local['column']-target))/max(map(abs,target)))
            amplitude = max(amplitude,abs(gamma-1))
            fixed.append(dict(local,column=gamma*local['column'],integral=gamma**2*local['integral'],boundary=gamma**2*local['boundary']))
        raw,boundary = self.assemble(fixed)
        inner = mp.mpf(0)
        for group,weights in zip(self.groups,self.weights):
            residual = sum((c*pii.squared(fixed[j]['column']) for j,c in zip(group,weights)),mp.zeros(3,1))
            scale = sum(abs(c)*max(map(abs,pii.squared(fixed[j]['column']))) for j,c in zip(group,weights))
            inner = max(inner,max(map(abs,residual))/scale)
        return raw*self.inverse,{'direction_error':direction,'amplitude_correction':amplitude,
                                 'inner_boundary_error':inner,'outer_boundary':max(map(abs,boundary*self.inverse)),
                                 'anchor_unitarity_error':max(map(abs,transport.H*transport-mp.eye(2)))}


==> anc/computational_preprint/results/rigid_stokes_e02/rk45_multiprecision.py <==
"""Dormand-Prince 5(4) with exact rational coefficients and mpmath stages.

Tableau and RMS step controller follow scipy.integrate.RK45. Requested
output points are hit by steps, without a lower-order dense interpolant.
"""
from bisect import bisect_right
from time import perf_counter

from mpmath import mp

import high_precision as hp


def tableau():
    def rational(s):
        num,den = s.split('/') if '/' in s else (s,'1')
        return mp.mpf(num)/int(den)
    rows = [[], ['1/5'], ['3/40','9/40'],
            ['44/45','-56/15','32/9'],
            ['19372/6561','-25360/2187','64448/6561','-212/729'],
            ['9017/3168','-355/33','46732/5247','49/176','-5103/18656']]
    aa = [[rational(v) for v in row] for row in rows]
    bb = list(map(rational,['35/384','0','500/1113','125/192','-2187/6784','11/84']))
    cc = list(map(rational,['0','1/5','3/10','4/5','8/9','1']))
    ee = list(map(rational,['-71/57600','0','71/16695','-71/1920','17253/339200','-22/525','1/40']))
    return aa,bb,cc,ee


def rk_step(fun,t,y,f,step,coefficients):
    aa,bb,cc,ee = coefficients
    stages = [f]
    for s in range(1,6):
        trial = [y[j]+step*sum(aa[s][k]*stages[k][j] for k in range(s)) for j in range(len(y))]
        stages.append(fun(t+cc[s]*step,trial))
    new = [y[j]+step*sum(bb[k]*stages[k][j] for k in range(6)) for j in range(len(y))]
    stages.append(fun(t+step,new))
    error = [step*sum(ee[k]*stages[k][j] for k in range(7)) for j in range(len(y))]
    return new,stages[-1],error


class SharedPotential:
    """Evaluate only q from the shared background, never its reference F."""
    def __init__(self,reference):
        self.reference = reference
        self.p = reference.p

    def __call__(self,t):
        ref = self.reference
        sign = 1 if t >= 0 else -1
        index = max(0,bisect_right(ref.starts[sign],abs(float(t)))-1)
        origin,end,coeff = ref.segments[sign][index]
        if abs(t) > abs(end)+mp.mpf('1e-12'):
            raise ValueError('Potential requested outside the background interval')
        q = hp.horner(coeff[0],t-origin)
        x = self.p.x0+t
        return x*x-(2*self.p.b-1)+6*x*q+mp.mpf(15)/4*q*q+12*self.p.a*self.p.a/(q*q)


def integrate(fun,points,initial,tolerance,max_step='.2',max_attempts=500000):
    rtol = mp.mpf(tolerance)
    if rtol <= 0 or rtol < 100*mp.eps:
        raise ValueError('Tolerance must be positive and resolved by the working precision')
    atol,cap = rtol/10,mp.mpf(max_step)
    coeff = tableau()
    out = {0.:list(initial)}
    stats = {'accepted_steps':0,'rejected_steps':0,'nfev':0}
    for sign in (-1,1):
        targets = sorted([mp.mpf(float(v)) for v in points if sign*v > 0],key=abs)
        if not targets:
            continue
        t,y = mp.mpf(0),list(initial)
        f = fun(t,y)
        stats['nfev'] += 1
        size = min(mp.mpf('.01'),cap)
        for target in targets:
            while sign*(target-t) > 0:
                if stats['accepted_steps']+stats['rejected_steps'] >= max_attempts:
                    raise RuntimeError('Runge-Kutta attempt budget exceeded')
                rejected = False
                while True:
                    step = sign*min(size,cap,abs(target-t))
                    if t+step == t:
                        raise RuntimeError('Runge-Kutta step underflow')
                    new,fn,error = rk_step(fun,t,y,f,step,coeff)
                    stats['nfev'] += 6
                    norm = mp.sqrt(sum(abs(error[j]/(atol+rtol*max(abs(y[j]),abs(new[j]))))**2
                                       for j in range(len(y)))/len(y))
                    if norm < 1:
                        factor = min(10,mp.mpf('.9')*norm**(-mp.mpf(1)/5)) if norm else mp.mpf(10)
                        if rejected:
                            factor = min(1,factor)
                        size = abs(step)*factor
                        t,y,f = t+step,new,fn
                        stats['accepted_steps'] += 1
                        break
                    size = abs(step)*max(mp.mpf('.2'),mp.mpf('.9')*norm**(-mp.mpf(1)/5))
                    rejected = True
                    stats['rejected_steps'] += 1
                    if stats['accepted_steps']+stats['rejected_steps'] >= max_attempts:
                        raise RuntimeError('Runge-Kutta attempt budget exceeded')
            out[float(target)] = y.copy()
    return out,stats


def fundamental(reference,points,tolerance):
    start = perf_counter()
    potential = SharedPotential(reference)
    def rhs(t,y):
        u = potential(t)
        return [y[1],u*y[0],y[3],u*y[2]]
    values,stats = integrate(rhs,points,[mp.mpc(1),mp.mpc(0),mp.mpc(0),mp.mpc(1)],tolerance)
    matrices = {t:mp.matrix([[v[0],v[2]],[v[1],v[3]]]) for t,v in values.items()}
    stats.update({'seconds':perf_counter()-start,'tolerance':str(tolerance),'digits':mp.dps})
    return matrices,stats


==> anc/computational_preprint/results/rigid_stokes_e02/test_rigid_monodromy.py <==
import unittest

from mpmath import mp
import numpy as np
from scipy.integrate import solve_ivp

import pii_core as pii
import rigid_monodromy as r


class GeneralPIIMonodromyTests(unittest.TestCase):
    def test_zero_parameter_formal_coefficients(self):
        with mp.workdps(60):
            x,q,w = map(mp.mpf,['-.7','.2','.1'])
            for sign in (1,-1):
                old = pii.formal_column(x,q,w,sign,24)
                new = r.formal_column(x,q,w,mp.mpf(0),sign,24)
                self.assertLess(max(abs(a-b) for aa,bb in zip(old,new) for a,b in zip(aa,bb)),mp.mpf('1e-50'))

    def test_general_parameter_formal_recurrence(self):
        with mp.workdps(70):
            x,q,w,alpha = mp.mpf('.7'),mp.mpc('.2','.1'),mp.mpc('.1','-.2'),mp.mpc('.3','.4')
            columns = [r.formal_column(x,q,w,alpha,sign,18) for sign in (1,-1)]
            matrices = [mp.matrix([[columns[j][i][n] for j in range(2)] for i in range(2)]) for n in range(19)]
            s3,s1 = mp.diag([1,-1]),mp.matrix([[0,1],[1,0]])
            a0 = mp.matrix([[-mp.j*(x+2*q*q),2*mp.j*w],[-2*mp.j*w,mp.j*(x+2*q*q)]])
            for k in range(17):
                rhs = -4*mp.j*(s3*matrices[k+2]-matrices[k+2]*s3)+4*q*s1*matrices[k+1]+a0*matrices[k]+mp.j*x*matrices[k]*s3
                if k:
                    rhs -= alpha*s1*matrices[k-1]
                lhs = -(k-1)*matrices[k-1] if k else mp.zeros(2)
                self.assertLess(max(map(abs,lhs-rhs)),mp.mpf('1e-50'))
            H = x*q*q+q**4-w*w+2*alpha*q
            self.assertLess(abs(matrices[1][0,0]-mp.j*H/2),mp.mpf('1e-60'))

    def test_background_and_unitary_anchor(self):
        with mp.workdps(70):
            ref = r.Reference(end='-6.95',digits=70)
            eps = float(ref.epsilon)
            def rhs(t,y):
                u,p = y[:2]
                k = 6*u*u+t
                return np.array([p,1-2*u**3-t*u,y[3],-k*y[2],y[5],-k*y[4]])/eps
            sol = solve_ivp(rhs,(-7,-6.95),list(map(float,ref.initial)),method='DOP853',rtol=2e-13,atol=2e-14)
            self.assertTrue(sol.success)
            self.assertLess(max(abs(float(a)-b) for a,b in zip(ref.at(ref.end),sol.y[:,-1])),1e-12)
            anchor = r.Anchor(ref,'1.5').at(ref.end)
            self.assertLess(max(map(abs,anchor.H*anchor-mp.eye(2))),mp.mpf('1e-28'))

    def test_spectral_sensitivities_at_nonzero_vertex(self):
        with mp.workdps(70):
            x,q,w,alpha = mp.mpf('-.7'),mp.mpf('.2'),mp.mpf('.1'),mp.j*mp.mpf('.3')
            settings = dict(radius=3,formal_order=30,tolerance='1e-30',order=36)
            base = r.canonical(x,q,w,alpha,0,sensitivity=True,**settings)
            h = mp.mpf('1e-10')
            for k,(dq,dw) in enumerate(((h,0),(0,h))):
                plus = r.canonical(x,q+dq,w+dw,alpha,0,**settings)['column']
                minus = r.canonical(x,q-dq,w-dw,alpha,0,**settings)['column']
                self.assertLess(max(map(abs,(plus-minus)/(2*h)-base['sensitivities'][k])),mp.mpf('1e-16'))


if __name__ == '__main__':
    unittest.main()


==> anc/computational_preprint/results/scaled_pilot/comparison.csv <==
label,method,tolerance,radius,seconds,solution_error_vs_dop853,monodromy_variation_drift,wronskian_drift,variation_error_vs_dop853
RK45_0.001,RK45,0.001,,0.0008601250010542572,4.0252932678423344e-05,8.098765936176801e-05,3.6829751345965285e-05,8.098765945675921e-05
RK45_1e-06,RK45,1e-06,,0.0021262919763103127,3.651206095444322e-07,7.515812428756788e-07,3.4844079283966744e-07,7.515813373297188e-07
RK45_1e-09,RK45,1e-09,,0.002589500043541193,1.2119873533617837e-09,2.7136650456467894e-09,1.0232766630676508e-09,2.7135722538639423e-09
RK45_1e-12,RK45,1e-12,,0.00941999995848164,2.8385060955108046e-13,8.86106554953428e-13,1.017095518312469e-12,7.940235176147808e-13
contour_1e-08_R4.8,contour,1e-08,4.8,0.37672012503026053,0.001028219255066835,0.007255309556205886,0.007611163144059661,0.007255309556402706
contour_1e-10_R4.8,contour,1e-10,4.8,0.44597995904041454,1.1271535200685495e-05,0.00010401043181538231,0.00010813218724527187,0.00010401043200596743
contour_3e-13_R4.8,contour,3e-13,4.8,0.6891944999806583,6.241870251168407e-07,1.345188413094034e-06,1.2117059626664354e-06,1.3451884538622802e-06
balanced_contour_1e-08_R4.8,balanced_contour,1e-08,4.8,0.4070514169870876,2.906924039563347e-07,6.015572519140856e-07,6.027414060240094e-07,6.015573445459538e-07
balanced_contour_1e-10_R4.8,balanced_contour,1e-10,4.8,0.5140073330258019,9.513574148335363e-09,1.492875999957306e-08,1.4015125077860122e-08,1.492881533585469e-08
balanced_contour_3e-13_R4.8,balanced_contour,3e-13,4.8,0.8719012499786913,2.2825196555415228e-09,5.496408230183215e-09,6.074344146090061e-09,5.496601434709009e-09
balanced_contour_3e-13_R4.2,balanced_contour,3e-13,4.2,0.7428059160010889,4.2642025680784164e-07,1.0037282081023924e-06,1.1417106711142144e-06,1.0037284428744034e-06
balanced_contour_3e-13_R5.4,balanced_contour,3e-13,5.4,0.9857620830298401,6.590928422935726e-11,1.2075233933033865e-10,1.1298318880118883e-10,1.2068902009151086e-10
balanced_contour_3e-13_R6,balanced_contour,3e-13,6.0,1.1493835829896852,2.409872393028393e-11,3.987051816528564e-11,3.595475899478671e-11,3.9985571297962313e-11


==> anc/computational_preprint/results/scaled_pilot/results.json <==
{
  "status": "pilot; no certified error bounds or speed claims",
  "span": 0.24,
  "points": 9,
  "invariants": [
    "s1*s2",
    "s2*s3",
    "s3*s4",
    "s1*s4"
  ],
  "normalization": "F(x0)=I in (y,y_prime); invariants use (q,h) sensitivities",
  "spectral_formal_order": 2,
  "contour_radius": 4.8,
  "background_seconds": 0.0023003750247880816,
  "reference": {
    "seconds": 0.005634709028527141,
    "nfev": 454
  },
  "spectral_profiles": {
    "R4.8_tol2e-12": {
      "seconds": 0.62711666704854,
      "base_invariant_drift": 5.523904308913189e-12,
      "corrected_stokes_drift": 0.0008320722741535653,
      "reference_variation_drift": 4.597541054613162e-12
    },
    "R6_tol2e-12": {
      "seconds": 0.7964573330245912,
      "base_invariant_drift": 1.4963514106669126e-12,
      "corrected_stokes_drift": 0.0004348841826050279,
      "reference_variation_drift": 2.3671812088884587e-12
    },
    "R7.2_tol2e-12": {
      "seconds": 1.0385612079990096,
      "base_invariant_drift": 1.515996477878097e-12,
      "corrected_stokes_drift": 0.0002551843761500704,
      "reference_variation_drift": 2.4151013634367676e-12
    },
    "R7.2_tol2e-13": {
      "seconds": 1.3437305000261404,
      "base_invariant_drift": 1.3376205978976977e-13,
      "corrected_stokes_drift": 0.0002551843755197953,
      "reference_variation_drift": 2.353797753049146e-13
    }
  },
  "sensitivity_finite_difference_errors": {
    "0.001": 2.8817630372183413e-07,
    "0.0001": 3.0131829131326803e-09,
    "1e-05": 3.59976973550087e-09
  },
  "reference_tolerance_check": 1.1884860280862186e-13,
  "sampled_min_real_q": 0.8230619665783945,
  "sampled_min_abs_q": 0.8815633403242338,
  "code_hashes": {
    "compare_monodromy.py": "7067c8a0d2513409245f15a7b4202de98d74058a941c98a5d7e574ad75ab26c7",
    "verify_piv_numerical.py": "44820397de084917a5f53990b671318f49dcfe336dab64ce9eba0015cd49c47e",
    "verify_piv_two_contours.py": "8dbaaafc4eb6ad73e8adb06a43624e29243671d0886d08cf2c3d298d4379ca38"
  },
  "comparisons": [
    {
      "label": "RK45_0.001",
      "method": "RK45",
      "tolerance": 0.001,
      "seconds": 0.0008601250010542572,
      "nfev": 40,
      "solution_error_vs_dop853": 4.0252932678423344e-05,
      "monodromy_variation_drift": 8.098765936176801e-05,
      "wronskian_drift": 3.6829751345965285e-05,
      "variation_error_vs_dop853": 8.098765945675921e-05,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 8.098766356441342e-05,
        "R6_tol2e-12": 8.098766150457597e-05,
        "R7.2_tol2e-12": 8.098766160728076e-05,
        "R7.2_tol2e-13": 8.098765936176801e-05
      }
    },
    {
      "label": "RK45_1e-06",
      "method": "RK45",
      "tolerance": 1e-06,
      "seconds": 0.0021262919763103127,
      "nfev": 82,
      "solution_error_vs_dop853": 3.651206095444322e-07,
      "monodromy_variation_drift": 7.515812428756788e-07,
      "wronskian_drift": 3.4844079283966744e-07,
      "variation_error_vs_dop853": 7.515813373297188e-07,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 7.515854206823788e-07,
        "R6_tol2e-12": 7.515833994295376e-07,
        "R7.2_tol2e-12": 7.5158350087856e-07,
        "R7.2_tol2e-13": 7.515812428756788e-07
      }
    },
    {
      "label": "RK45_1e-09",
      "method": "RK45",
      "tolerance": 1e-09,
      "seconds": 0.002589500043541193,
      "nfev": 202,
      "solution_error_vs_dop853": 1.2119873533617837e-09,
      "monodromy_variation_drift": 2.7136650456467894e-09,
      "wronskian_drift": 1.0232766630676508e-09,
      "variation_error_vs_dop853": 2.7135722538639423e-09,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 2.709585712665084e-09,
        "R6_tol2e-12": 2.7114627081594354e-09,
        "R7.2_tol2e-12": 2.711366319240571e-09,
        "R7.2_tol2e-13": 2.7136650456467894e-09
      }
    },
    {
      "label": "RK45_1e-12",
      "method": "RK45",
      "tolerance": 1e-12,
      "seconds": 0.00941999995848164,
      "nfev": 754,
      "solution_error_vs_dop853": 2.8385060955108046e-13,
      "monodromy_variation_drift": 8.86106554953428e-13,
      "wronskian_drift": 1.017095518312469e-12,
      "variation_error_vs_dop853": 7.940235176147808e-13,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 4.5574065207909986e-12,
        "R6_tol2e-12": 2.200492022766716e-12,
        "R7.2_tol2e-12": 2.2447494405054442e-12,
        "R7.2_tol2e-13": 8.86106554953428e-13
      }
    },
    {
      "label": "contour_1e-08_R4.8",
      "method": "contour",
      "tolerance": 1e-08,
      "seconds": 0.37672012503026053,
      "radius": 4.8,
      "balanced_columns": false,
      "initial_basis_condition": 16.250198261773345,
      "max_quad_error_estimate": 3.736327229348684e-07,
      "solution_error_vs_dop853": 0.001028219255066835,
      "monodromy_variation_drift": 0.007255309556205886,
      "wronskian_drift": 0.007611163144059661,
      "variation_error_vs_dop853": 0.007255309556402706,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 0.007255309559332759,
        "R6_tol2e-12": 0.007255309554658707,
        "R7.2_tol2e-12": 0.007255309554741419,
        "R7.2_tol2e-13": 0.007255309556205886
      }
    },
    {
      "label": "contour_1e-10_R4.8",
      "method": "contour",
      "tolerance": 1e-10,
      "seconds": 0.44597995904041454,
      "radius": 4.8,
      "balanced_columns": false,
      "initial_basis_condition": 16.250512583900488,
      "max_quad_error_estimate": 6.734123612233425e-10,
      "solution_error_vs_dop853": 1.1271535200685495e-05,
      "monodromy_variation_drift": 0.00010401043181538231,
      "wronskian_drift": 0.00010813218724527187,
      "variation_error_vs_dop853": 0.00010401043200596743,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 0.00010401043481422347,
        "R6_tol2e-12": 0.00010401043025743321,
        "R7.2_tol2e-12": 0.00010401043033091932,
        "R7.2_tol2e-13": 0.00010401043181538231
      }
    },
    {
      "label": "contour_3e-13_R4.8",
      "method": "contour",
      "tolerance": 3e-13,
      "seconds": 0.6891944999806583,
      "radius": 4.8,
      "balanced_columns": false,
      "initial_basis_condition": 16.250517588175782,
      "max_quad_error_estimate": 4.0914562679672635e-11,
      "solution_error_vs_dop853": 6.241870251168407e-07,
      "monodromy_variation_drift": 1.345188413094034e-06,
      "wronskian_drift": 1.2117059626664354e-06,
      "variation_error_vs_dop853": 1.3451884538622802e-06,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 1.3451874878937312e-06,
        "R6_tol2e-12": 1.3451880168883914e-06,
        "R7.2_tol2e-12": 1.3451879181284115e-06,
        "R7.2_tol2e-13": 1.345188413094034e-06
      }
    },
    {
      "label": "balanced_contour_1e-08_R4.8",
      "method": "balanced_contour",
      "tolerance": 1e-08,
      "seconds": 0.4070514169870876,
      "radius": 4.8,
      "balanced_columns": true,
      "initial_basis_condition": 49.95926977950928,
      "max_quad_error_estimate": 17198.866982884974,
      "solution_error_vs_dop853": 2.906924039563347e-07,
      "monodromy_variation_drift": 6.015572519140856e-07,
      "wronskian_drift": 6.027414060240094e-07,
      "variation_error_vs_dop853": 6.015573445459538e-07,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 6.015578656411114e-07,
        "R6_tol2e-12": 6.015556760159028e-07,
        "R7.2_tol2e-12": 6.015555903751918e-07,
        "R7.2_tol2e-13": 6.015572519140856e-07
      }
    },
    {
      "label": "balanced_contour_1e-10_R4.8",
      "method": "balanced_contour",
      "tolerance": 1e-10,
      "seconds": 0.5140073330258019,
      "radius": 4.8,
      "balanced_columns": true,
      "initial_basis_condition": 49.959268596618855,
      "max_quad_error_estimate": 82.14237441838219,
      "solution_error_vs_dop853": 9.513574148335363e-09,
      "monodromy_variation_drift": 1.492875999957306e-08,
      "wronskian_drift": 1.4015125077860122e-08,
      "variation_error_vs_dop853": 1.492881533585469e-08,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 1.492856830700665e-08,
        "R6_tol2e-12": 1.4927273442659358e-08,
        "R7.2_tol2e-12": 1.492714125141647e-08,
        "R7.2_tol2e-13": 1.492875999957306e-08
      }
    },
    {
      "label": "balanced_contour_3e-13_R4.8",
      "method": "balanced_contour",
      "tolerance": 3e-13,
      "seconds": 0.8719012499786913,
      "radius": 4.8,
      "balanced_columns": true,
      "initial_basis_condition": 49.959268596958054,
      "max_quad_error_estimate": 2.500216721472566,
      "solution_error_vs_dop853": 2.2825196555415228e-09,
      "monodromy_variation_drift": 5.496408230183215e-09,
      "wronskian_drift": 6.074344146090061e-09,
      "variation_error_vs_dop853": 5.496601434709009e-09,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 5.499451860688334e-09,
        "R6_tol2e-12": 5.494855774302222e-09,
        "R7.2_tol2e-12": 5.494932730348604e-09,
        "R7.2_tol2e-13": 5.496408230183215e-09
      }
    },
    {
      "label": "balanced_contour_3e-13_R4.2",
      "method": "balanced_contour",
      "tolerance": 3e-13,
      "seconds": 0.7428059160010889,
      "radius": 4.2,
      "balanced_columns": true,
      "initial_basis_condition": 47.84503670452304,
      "max_quad_error_estimate": 0.008189731611262822,
      "solution_error_vs_dop853": 4.2642025680784164e-07,
      "monodromy_variation_drift": 1.0037282081023924e-06,
      "wronskian_drift": 1.1417106711142144e-06,
      "variation_error_vs_dop853": 1.0037284428744034e-06,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 1.003732853218875e-06,
        "R6_tol2e-12": 1.003727222041314e-06,
        "R7.2_tol2e-12": 1.0037274500878583e-06,
        "R7.2_tol2e-13": 1.0037282081023924e-06
      }
    },
    {
      "label": "balanced_contour_3e-13_R5.4",
      "method": "balanced_contour",
      "tolerance": 3e-13,
      "seconds": 0.9857620830298401,
      "radius": 5.4,
      "balanced_columns": true,
      "initial_basis_condition": 50.56121734225097,
      "max_quad_error_estimate": 1564.0784825909248,
      "solution_error_vs_dop853": 6.590928422935726e-11,
      "monodromy_variation_drift": 1.2075233933033865e-10,
      "wronskian_drift": 1.1298318880118883e-10,
      "variation_error_vs_dop853": 1.2068902009151086e-10,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 1.1823820833903838e-10,
        "R6_tol2e-12": 1.1845462904598852e-10,
        "R7.2_tol2e-12": 1.184169889233142e-10,
        "R7.2_tol2e-13": 1.2075233933033865e-10
      }
    },
    {
      "label": "balanced_contour_3e-13_R6",
      "method": "balanced_contour",
      "tolerance": 3e-13,
      "seconds": 1.1493835829896852,
      "radius": 6.0,
      "balanced_columns": true,
      "initial_basis_condition": 49.81493653331561,
      "max_quad_error_estimate": 2002972.1494757556,
      "solution_error_vs_dop853": 2.409872393028393e-11,
      "monodromy_variation_drift": 3.987051816528564e-11,
      "wronskian_drift": 3.595475899478671e-11,
      "variation_error_vs_dop853": 3.9985571297962313e-11,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12": 3.8734869986233005e-11,
        "R6_tol2e-12": 3.932445243323812e-11,
        "R7.2_tol2e-12": 3.9324508178002635e-11,
        "R7.2_tol2e-13": 3.987051816528564e-11
      }
    }
  ],
  "versions": {
    "numpy": "2.4.2",
    "scipy": "1.17.0",
    "sympy": "1.14.0"
  },
  "protected_file_hashes": {
    "piv2026_manuscript.tex": "a5f8155b24d60e796947b73983c3c2262b8fd08a43b00172604f8af0fb2a23d2",
    "ms_source.zip": "e6ec0a309d7ac0d8d428655e3bc4ae3206694690cc922101316c7fd3222fe55f",
    "ms_submission.zip": "59072bd5e7c8789be3bcff94e0dd1117402eaefb6bfb7ec7a13caa9f17c218f8",
    "integral_solution_results.json": "a2a6d12cc43d693e0540387a05c0b22d477b92dff2130aab3c3d4d286822d14e",
    "normalization_results.json": "b30d680b04bd58b5c7322c9eb2824ce5bff1cdbf3597c3d50bbf1be5264172a7",
    "numerical_results.json": "d16944f2498af0a629cc953f39a870a76051e6bd82295a96a71cbdf9f9c962c9",
    "piv_integral_solution.csv": "15943fbd689700e8f35da3b1e94029c54e6cac12868c3d3a670ef31e4f0295c0",
    "piv_integral_solution.pdf": "65118f00ae53781063385b8e154c9d7336df36f921b226f7a0ca48ea8585499a",
    "piv_two_contour_solutions.csv": "a391a7985793eb0e93164a9e0b9d263252562198df50c59bd851ca4fe8e73052",
    "piv_two_contour_wronskian.pdf": "24d723986822afc5b13d929670a6e941aca873f8b51512bad71fe59aa26792b9",
    "piv_verification_report.md": "fc6373aaf16e8800b278ef68128295afc77b4e73253f0107fa1162c6a6d82a41",
    "symbolic_results.json": "c15210927b3cab0d541b2c6cb09dda7bcb583e5a095925fdb14626ab3482f006",
    "two_contour_results.json": "2439d85640a5409ff9b6380abf3073b70a909c3e58f89f3dad6651e0fcf3237d"
  }
}


==> anc/computational_preprint/results/scaled_pilot/runner.py <==
#!/usr/bin/env python3
"""Pilot comparison; never writes into the submitted article's verification/."""
from __future__ import annotations

import argparse
import csv
import hashlib
import json
from pathlib import Path
import sys
from time import perf_counter

import numpy as np
import scipy
from scipy.integrate import quad_vec, solve_ivp
import sympy as sp

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "scripts"))
import verify_piv_numerical as core
import verify_piv_two_contours as old

PAIRS = ((0, 1), (1, 2), (2, 3), (0, 3))


def symbolic_derivatives():
    q, h, x, lam = sp.symbols("q h x lam")
    a, b = sp.symbols("a b")
    chi = q*h + 2*b
    rho = q*h*h/4 + q*q*h/4 + x*q*h/2 + q*b/2 + x*b - a*a/q
    delta = x*rho + (b*b-a*a)/2
    kap = rho*rho + chi/4
    f1 = sp.Matrix([[-rho, -sp.Rational(1, 2)], [-chi/2, rho]])
    f2 = sp.Matrix([[(kap+delta)/2, (x+q/2-rho)/2],
                    [rho*(1+chi/2)-q*chi/4, (kap-delta)/2]])
    formal = sp.eye(2) + f1/lam + f2/lam**2
    spectral = sp.Matrix([[lam+x+q*h/(2*lam), 1-q/(2*lam)],
                          [-q*h-2*b+(q*h*h-4*a*a/q)/(2*lam),
                           -lam-x-q*h/(2*lam)]])
    args = (lam, x, q, h, a, b)
    return tuple(sp.lambdify(args, item, "numpy", cse=True) for item in
                 (formal.diff(q), formal.diff(h), spectral.diff(q), spectral.diff(h)))


DERIVATIVES = symbolic_derivatives()


def ivp(rhs, interval, initial, tol, **kwargs):
    result = solve_ivp(rhs, interval, np.asarray(initial, complex),
                       rtol=tol, atol=tol/10, **kwargs)
    if not result.success:
        raise RuntimeError(result.message)
    return result


def background(span, tol=3e-14):
    def rhs(t, state):
        q, h, logd = state
        return np.r_[core.qh_rhs(core.X0+t, [q, h]), core.X0+t+q/2]
    initial = [core.Q0, core.H0, 0j]
    branches = {sign: ivp(rhs, (0, sign*span), initial, tol,
                          method="DOP853", dense_output=True) for sign in (-1, 1)}
    return lambda t: branches[1 if t >= 0 else -1].sol(t)


def products(s):
    return np.array([s[a]*s[b] for a, b in PAIRS])


def spectral_data(x, q, h, radius, tol):
    """Fresh spectral solves; analytic sensitivities, not finite differences.

    Columns are scaled by their outer exponential during integration.
    Determinant normalizations and their derivatives follow the existing
    sector-sharing convention. These constraints are imposed, not tests.
    """
    columns = {}
    for index in range(-4, 2):
        angle = index*np.pi/2
        lam = radius*np.exp(1j*angle)
        which = 0 if index % 2 else 1
        sign = 1 if which == 0 else -1
        factor = np.exp(sign*core.theta(lam, x, angle))
        args = (lam, x, q, h, core.THETA0, core.THETAINF)
        initial = np.column_stack([core.Fhat(lam, x, q, h)[:, which],
                                   DERIVATIVES[0](*args)[:, which],
                                   DERIVATIVES[1](*args)[:, which]])
        path = [core.radial_segment(radius, 1.45, angle)]
        if index:
            path.append(core.arc_segment(1.45, angle, 0))
        current = initial.ravel()
        for lam_fn, dl_fn in path:
            def rhs(t, state):
                z = lam_fn(t)
                u = state.reshape(2, 3)
                deriv = core.A_matrix(z, x, q, h) @ u
                args = (z, x, q, h, core.THETA0, core.THETAINF)
                deriv[:, 1] += DERIVATIVES[2](*args) @ u[:, 0]
                deriv[:, 2] += DERIVATIVES[3](*args) @ u[:, 0]
                return (dl_fn(t)*deriv).ravel()
            current = ivp(rhs, (0, 1), current, tol, method="DOP853").y[:, -1]
        columns[index] = current.reshape(2, 3)*factor

    def normalize(index, left, right):
        u, v = columns[left], columns[right]
        determinant = np.linalg.det(np.column_stack([u[:, 0], v[:, 0]]))
        dd = np.array([np.linalg.det(np.column_stack([u[:, j], v[:, 0]]))
                       + np.linalg.det(np.column_stack([u[:, 0], v[:, j]]))
                       for j in (1, 2)])
        target = columns[index].copy()
        columns[index][:, 0] = target[:, 0]/determinant
        columns[index][:, 1:] = (target[:, 1:]/determinant
                                - np.outer(target[:, 0], dd)/determinant**2)

    for triple in ((1, 1, 0), (-1, -1, 0), (-2, -1, -2),
                   (-3, -3, -2), (-4, -3, -4)):
        normalize(*triple)
    frames = [np.stack([columns[a], columns[b]], axis=1)
              for a, b in ((1, 0), (-1, 0), (-1, -2), (-3, -2), (-3, -4))]
    s, ds = [], []
    for k in range(4):
        left, right = frames[k], frames[k+1]
        matrix = np.linalg.solve(left[:, :, 0], right[:, :, 0])
        entry = (1, 0) if k % 2 == 0 else (0, 1)
        s.append(matrix[entry])
        ds.append([np.linalg.solve(left[:, :, 0], right[:, :, j]
                                   - left[:, :, j] @ matrix)[entry] for j in (1, 2)])
    s, ds = np.asarray(s), np.asarray(ds)
    jac = np.array([s[a]*ds[b]+s[b]*ds[a] for a, b in PAIRS])
    return s, products(s), jac


def tangent_conversion(x, q, h):
    root = np.sqrt(q)
    qp = core.qh_rhs(x, [q, h])[0]
    return np.array([[root, 0], [-qp/(4*q*root)-root/2, 1/(2*root)]])


def contour_matrix(grid, bg, radius, tol, balanced=False):
    start = perf_counter()
    indices = tuple(range(-1, 5))
    outer = {j: radius*np.exp(.5j*np.pi*j) for j in indices}
    initial_columns = [core.subdominant_initial(radius, .5*np.pi*j) for j in indices]
    if balanced:
        # Constant-in-x column rescaling preserves the exact normalized F.
        initial_columns = [u/np.linalg.norm(u) for u in initial_columns]
    initial = np.concatenate(initial_columns)
    def rhs(t, state):
        q, h = bg(t)[:2]
        return np.concatenate([core.B_matrix(outer[j], core.X0+t, q, h)
                               @ state[2*k:2*k+2] for k, j in enumerate(indices)])
    span = max(abs(grid))
    branches = {sign: ivp(rhs, (0, sign*span), initial, tol, method="DOP853",
                          dense_output=True) for sign in (-1, 1)}
    coefficients = {}
    quadrature_errors = []
    def sample(t):
        q, h = bg(t)[:2]
        x = core.X0+t
        state = branches[1 if t >= 0 else -1].sol(t)
        answer = []
        for name, spec in old.CYCLES.items():
            cols, integrals = [], []
            for j in spec["indices"]:
                angle = j*np.pi/2
                paths = [core.radial_segment(radius, 1.45, angle)]
                if angle != spec["vertex_angle"]:
                    paths.append(core.arc_segment(1.45, angle, spec["vertex_angle"]))
                position = indices.index(j)
                column = state[2*position:2*position+2]
                integral = np.zeros(2, complex)
                for lam_fn, dl_fn in paths:
                    def spectral_rhs(v, u):
                        return dl_fn(v)*(core.A_matrix(lam_fn(v), x, q, h) @ u)
                    solution = ivp(spectral_rhs, (0, 1), column, tol,
                                   method="DOP853", dense_output=True)
                    def integrand(v):
                        lam = lam_fn(v)
                        u = solution.sol(v)
                        return dl_fn(v)*np.array([core.Q_value(lam, x, q, h, u),
                                                   old.q_x_value(lam, x, q, h, u)])
                    value, error = quad_vec(integrand, 0, 1, epsabs=tol,
                                            epsrel=tol, limit=300)
                    quadrature_errors.append(float(error))
                    integral += value
                    column = solution.y[:, -1]
                cols.append(column)
                integrals.append(integral)
            if name not in coefficients:
                coefficients[name] = old.null_coefficients(cols)
            answer.append(np.asarray(integrals).T @ coefficients[name])
        return np.column_stack(answer)
    phi0 = sample(0.)
    inverse = np.linalg.inv(phi0)
    result = np.asarray([sample(float(t)) @ inverse for t in grid])
    return result, {"seconds": perf_counter()-start,
                    "radius": radius, "balanced_columns": balanced,
                    "initial_basis_condition": float(np.linalg.cond(phi0)),
                    "max_quad_error_estimate": max(quadrature_errors)}


def rk_matrix(grid, bg, tol, method):
    start = perf_counter()
    def rhs(t, flat):
        q = bg(t)[0]
        a = np.array([[0, 1], [core.U_value(core.X0+t, q), 0]], complex)
        return (a @ flat.reshape(2, 2)).ravel()
    span = max(abs(grid))
    branches = {sign: ivp(rhs, (0, sign*span), np.eye(2).ravel(), tol,
                          method=method, dense_output=True) for sign in (-1, 1)}
    matrix = np.array([branches[1 if t >= 0 else -1].sol(t).reshape(2, 2)
                       for t in grid])
    return matrix, {"seconds": perf_counter()-start,
                    "nfev": sum(s.nfev for s in branches.values())}


def spectral_profile(grid, bg, radius, tol):
    start = perf_counter()
    stokes, invariants, jacobians = [], [], []
    for t in grid:
        q, h, logd = bg(t)
        s, m, jac = spectral_data(core.X0+t, q, h, radius, tol)
        weights = np.array([2, -2, 2, -2])
        stokes.append(s*np.exp(weights*logd))
        invariants.append(m)
        jacobians.append(jac @ tangent_conversion(core.X0+t, q, h))
    return np.asarray(stokes), np.asarray(invariants), np.asarray(jacobians), perf_counter()-start


def scaled_max(value, baseline):
    return float(np.max(np.abs(value))/max(np.max(np.abs(baseline)), 1e-30))


def summarize(matrix, reference, jac):
    middle = len(matrix)//2
    variation = jac @ matrix
    return {"solution_error_vs_dop853": scaled_max(matrix-reference, reference),
            "monodromy_variation_drift": scaled_max(variation-variation[middle], variation[middle]),
            "wronskian_drift": float(np.max(np.abs(np.linalg.det(matrix)-1))),
            "variation_error_vs_dop853": scaled_max(jac @ (matrix-reference), jac[middle])}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--span", type=float, default=.24)
    parser.add_argument("--points", type=int, default=9)
    parser.add_argument("--output", type=Path, default=Path(__file__).parent/"results/pilot")
    args = parser.parse_args()
    if args.points < 5 or args.points % 2 != 1 or args.span <= 0:
        parser.error("Use a positive span and an odd point count >= 5")
    args.output.mkdir(parents=True, exist_ok=True)
    protected = [ROOT/"piv2026_manuscript.tex", ROOT/"ms_source.zip",
                 ROOT/"ms_submission.zip", *sorted((ROOT/"verification").glob("*"))]
    hashes = {str(p.relative_to(ROOT)): hashlib.sha256(p.read_bytes()).hexdigest()
              for p in protected if p.is_file()}
    grid = np.linspace(-args.span, args.span, args.points)
    start = perf_counter()
    bg = background(args.span)
    background_seconds = perf_counter()-start
    reference, ref_cost = rk_matrix(grid, bg, 3e-14, "DOP853")
    profiles, profile_info = {}, {}
    for radius, tol in ((4.8, 2e-12), (6., 2e-12), (7.2, 2e-12), (7.2, 2e-13)):
        profile_name = f"R{radius:g}_tol{tol:g}"
        print(f"Spectral profile {profile_name}", flush=True)
        stokes, m, jac, seconds = spectral_profile(grid, bg, radius, tol)
        profiles[profile_name] = jac
        mid = len(grid)//2
        profile_info[profile_name] = {"seconds": seconds,
            "base_invariant_drift": scaled_max(m-m[mid], m[mid]),
            "corrected_stokes_drift": scaled_max(stokes-stokes[mid], stokes[mid]),
            "reference_variation_drift": summarize(reference, reference, jac)["monodromy_variation_drift"]}
    jac = profiles[profile_name]
    fd_errors = {}
    q, h = bg(0)[:2]
    _, _, jac_qh = spectral_data(core.X0, q, h, 7.2, 2e-12)
    direction = np.array([.19-.14j, -.16+.09j])
    for eps in (1e-3, 1e-4, 1e-5):
        plus = spectral_data(core.X0, *(np.array([q, h])+eps*direction), 7.2, 2e-12)[1]
        minus = spectral_data(core.X0, *(np.array([q, h])-eps*direction), 7.2, 2e-12)[1]
        fd_errors[str(eps)] = scaled_max((plus-minus)/(2*eps)-jac_qh @ direction,
                                        jac_qh @ direction)
    rows, matrices = [], {"reference": reference}
    configs = [("RK45", t, None) for t in (1e-3, 1e-6, 1e-9, 1e-12)]
    configs += [(method, t, 4.8) for method in ("contour", "balanced_contour")
                for t in (1e-8, 1e-10, 3e-13)]
    configs += [("balanced_contour", 3e-13, r) for r in (4.2, 5.4, 6.)]
    for method, tol, radius in configs:
        label = f"{method}_{tol:g}" + (f"_R{radius:g}" if radius else "")
        print(label, flush=True)
        if "contour" in method:
            matrix, cost = contour_matrix(grid, bg, radius, tol,
                                           balanced=method == "balanced_contour")
        else:
            matrix, cost = rk_matrix(grid, bg, tol, method)
        matrices[label] = matrix
        row = {"label": label, "method": method, "tolerance": tol, **cost,
               **summarize(matrix, reference, jac)}
        row["drift_by_spectral_radius"] = {
            str(r): summarize(matrix, reference, j)["monodromy_variation_drift"]
            for r, j in profiles.items()}
        rows.append(row)
        print(json.dumps(row), flush=True)
    reference_check, _ = rk_matrix(grid, bg, 1e-12, "DOP853")
    dense_background = np.array([bg(t) for t in np.linspace(-args.span, args.span, 1001)])
    if np.min(dense_background[:, 0].real) <= 0:
        raise RuntimeError("Pilot requires the background to remain in Re(q)>0 for the chosen square root")
    report = {"status": "pilot; no certified error bounds or speed claims",
              "span": args.span, "points": args.points,
              "invariants": ["s1*s2", "s2*s3", "s3*s4", "s1*s4"],
              "normalization": "F(x0)=I in (y,y_prime); invariants use (q,h) sensitivities",
              "spectral_formal_order": 2, "contour_radius": 4.8,
              "background_seconds": background_seconds, "reference": ref_cost,
              "spectral_profiles": profile_info, "sensitivity_finite_difference_errors": fd_errors,
              "reference_tolerance_check": scaled_max(reference-reference_check, reference),
              "sampled_min_real_q": float(np.min(dense_background[:, 0].real)),
              "sampled_min_abs_q": float(np.min(np.abs(dense_background[:, 0]))),
              "code_hashes": {str(p.relative_to(ROOT)): hashlib.sha256(p.read_bytes()).hexdigest()
                              for p in (Path(__file__), ROOT/"scripts/verify_piv_numerical.py",
                                        ROOT/"scripts/verify_piv_two_contours.py")},
              "comparisons": rows, "versions": {"numpy": np.__version__, "scipy": scipy.__version__,
                                                    "sympy": sp.__version__},
              "protected_file_hashes": hashes}
    for name, digest in hashes.items():
        assert hashlib.sha256((ROOT/name).read_bytes()).hexdigest() == digest, name
    (args.output/"results.json").write_text(json.dumps(report, indent=2)+"\n")
    np.savez(args.output/"arrays.npz", grid=grid, jacobian=jac,
             **{f"J_{name}": j for name, j in profiles.items()}, **matrices)
    with (args.output/"comparison.csv").open("w", newline="") as f:
        fields = ["label", "method", "tolerance", "radius", "seconds", "solution_error_vs_dop853",
                  "monodromy_variation_drift", "wronskian_drift", "variation_error_vs_dop853"]
        writer = csv.DictWriter(f, fieldnames=fields, extrasaction="ignore")
        writer.writeheader()
        writer.writerows(rows)
    print(f"Results: {args.output}", flush=True)


if __name__ == "__main__":
    main()


==> anc/computational_preprint/results/second_integral_monitor_33/comparison.csv <==
label,method,tolerance,radius,seconds,solution_error_vs_dop853,monodromy_variation_drift,wronskian_drift,variation_error_vs_dop853
RK45_0.001,RK45,0.001,,0.0009012079681269825,9.685647580179869e-05,0.00013194147018190998,7.076512608060885e-05,0.00013194146822316833
RK45_1e-06,RK45,1e-06,,0.001309082959778607,2.4939593649649e-06,3.4076534342283608e-06,1.3680740483415906e-06,3.407658165916862e-06
RK45_1e-09,RK45,1e-09,,0.002642542007379234,2.4507539244934446e-09,3.903398259576845e-09,1.131939829701187e-09,3.901950531866787e-09
RK45_1e-12,RK45,1e-12,,0.008575417043175548,1.4081635370904286e-12,6.6906597533012556e-12,7.643255892378027e-13,2.2706950453629418e-12
contour_1e-08_R4.8,contour,1e-08,4.8,1.2993814999936149,0.0006742094059931643,0.003643430635138551,0.003274950216774034,0.003643430630312921
contour_1e-10_R4.8,contour,1e-10,4.8,1.531367333023809,3.696502438809266e-05,8.175674338882545e-05,5.7969311097914404e-05,8.17567429090417e-05
contour_3e-13_R4.8,contour,3e-13,4.8,2.3306445840280503,1.7933492534467062e-06,2.238313689699433e-06,1.0126350333738945e-06,2.2383138331929883e-06
balanced_contour_1e-08_R4.8,balanced_contour,1e-08,4.8,1.3687473330064677,1.3868741009506957e-06,1.550843760879287e-06,1.1452735114361078e-06,1.5508501365260536e-06
balanced_contour_1e-10_R4.8,balanced_contour,1e-10,4.8,1.756642833002843,2.0344410455232205e-08,2.254660834701184e-08,1.4028478718706043e-08,2.2545979690545412e-08
balanced_contour_3e-13_R4.8,balanced_contour,3e-13,4.8,2.8893897499656305,8.991460744084855e-10,1.2601267705598168e-09,1.1586822590939201e-09,1.2560867073656038e-09
balanced_contour_3e-13_R4.2,balanced_contour,3e-13,4.2,2.502411083027255,2.2582415573841265e-07,3.4950245241797116e-07,3.262566550125409e-07,3.494990205387028e-07
balanced_contour_3e-13_R5.4,balanced_contour,3e-13,5.4,3.339802584028803,4.55185985573104e-11,5.782096425001862e-11,3.533163515191608e-11,5.2960594129727056e-11
balanced_contour_3e-13_R6,balanced_contour,3e-13,6.0,3.868329375050962,9.513673352580634e-11,1.0787692959614953e-10,6.213048179191002e-11,1.090112241536854e-10


==> anc/computational_preprint/results/second_integral_monitor_33/derived_diagnostics.json <==
{
  "gauge_fit_residual": 2.577250617094414e-13,
  "finite_difference_steps": [
    0.06,
    0.03,
    0.015
  ],
  "relative_residuals": {
    "reference": [
      0.0002791062962653211,
      1.6826563791147737e-05,
      1.0423472450226212e-06
    ],
    "RK45_1e-09": [
      0.0002791144714712074,
      1.6862232071451325e-05,
      1.0073595094573144e-06
    ],
    "balanced_contour_3e-13_R6": [
      0.00027910670935391615,
      1.6826534580165848e-05,
      1.036366538965252e-06
    ]
  }
}


==> anc/computational_preprint/results/second_integral_monitor_33/monodromy_variations.csv <==
method,x_offset,invariant,initial_direction,real,imag
reference,-0.24,s1*s2,0,4.340266305905163,2.129902692126153
reference,-0.24,s1*s2,1,-8.044569456371514,-2.7901799627103356
reference,-0.24,s2*s3,0,0.8272532208885494,1.0052028860619089
reference,-0.24,s2*s3,1,0.11391287824906926,-0.49167082544160967
reference,-0.24,s3*s4,0,-0.2699020890578373,-2.501050500644489
reference,-0.24,s3*s4,1,-0.3184753159911932,0.750799323920592
reference,-0.24,s1*s4,0,18.677888148143808,31.35662072197061
reference,-0.24,s1*s4,1,-7.637296027004375,-18.799632210243782
reference,-0.22499999999999998,s1*s2,0,4.340266305902707,2.1299026921305506
reference,-0.22499999999999998,s1*s2,1,-8.044569456370409,-2.790179962712871
reference,-0.22499999999999998,s2*s3,0,0.8272532208890698,1.0052028860625726
reference,-0.22499999999999998,s2*s3,1,0.11391287824875442,-0.49167082544202334
reference,-0.22499999999999998,s3*s4,0,-0.2699020890569652,-2.501050500646301
reference,-0.22499999999999998,s3*s4,1,-0.31847531599155454,0.7507993239216308
reference,-0.22499999999999998,s1*s4,0,18.677888148137917,31.35662072199727
reference,-0.22499999999999998,s1*s4,1,-7.637296027002221,-18.799632210258935
reference,-0.21,s1*s2,0,4.340266305902099,2.1299026921318474
reference,-0.21,s1*s2,1,-8.044569456370102,-2.7901799627133848
reference,-0.21,s2*s3,0,0.8272532208893784,1.0052028860625069
reference,-0.21,s2*s3,1,0.11391287824868322,-0.4916708254419849
reference,-0.21,s3*s4,0,-0.26990208905812907,-2.501050500646766
reference,-0.21,s3*s4,1,-0.3184753159911346,0.7507993239218415
reference,-0.21,s1*s4,0,18.677888148148348,31.356620721997835
reference,-0.21,s1*s4,1,-7.637296027005888,-18.799632210258977
reference,-0.195,s1*s2,0,4.340266305902316,2.1299026921291
reference,-0.195,s1*s2,1,-8.044569456370223,-2.790179962711678
reference,-0.195,s2*s3,0,0.8272532208887968,1.0052028860625457
reference,-0.195,s2*s3,1,0.11391287824899948,-0.4916708254420065
reference,-0.195,s3*s4,0,-0.2699020890576783,-2.501050500646128
reference,-0.195,s3*s4,1,-0.31847531599143014,0.7507993239215882
reference,-0.195,s1*s4,0,18.677888148140788,31.356620721990623
reference,-0.195,s1*s4,1,-7.6372960270015655,-18.799632210255727
reference,-0.18,s1*s2,0,4.340266305895611,2.1299026921267115
reference,-0.18,s1*s2,1,-8.044569456366288,-2.7901799627111425
reference,-0.18,s2*s3,0,0.8272532208883641,1.0052028860627438
reference,-0.18,s2*s3,1,0.11391287824921961,-0.49167082544206214
reference,-0.18,s3*s4,0,-0.26990208905657703,-2.5010505006449355
reference,-0.18,s3*s4,1,-0.3184753159918069,0.7507993239209539
reference,-0.18,s1*s4,0,18.677888148116498,31.356620721977777
reference,-0.18,s1*s4,1,-7.6372960269896755,-18.799632210248422
reference,-0.16499999999999998,s1*s2,0,4.34026630589086,2.129902692125419
reference,-0.16499999999999998,s1*s2,1,-8.044569456363927,-2.7901799627109303
reference,-0.16499999999999998,s2*s3,0,0.8272532208882911,1.005202886062327
reference,-0.16499999999999998,s2*s3,1,0.11391287824923328,-0.4916708254419009
reference,-0.16499999999999998,s3*s4,0,-0.26990208905659174,-2.5010505006444332
reference,-0.16499999999999998,s3*s4,1,-0.31847531599186385,0.7507993239206608
reference,-0.16499999999999998,s1*s4,0,18.677888148110142,31.356620721969534
reference,-0.16499999999999998,s1*s4,1,-7.637296026985338,-18.799632210245584
reference,-0.15,s1*s2,0,4.340266305890976,2.1299026921224704
reference,-0.15,s1*s2,1,-8.044569456363481,-2.790179962709556
reference,-0.15,s2*s3,0,0.8272532208884853,1.0052028860621038
reference,-0.15,s2*s3,1,0.11391287824920715,-0.4916708254417057
reference,-0.15,s3*s4,0,-0.2699020890573973,-2.5010505006442405
reference,-0.15,s3*s4,1,-0.3184753159914124,0.7507993239203998
reference,-0.15,s1*s4,0,18.677888148117997,31.356620721959338
reference,-0.15,s1*s4,1,-7.637296026988152,-18.79963221023785
reference,-0.135,s1*s2,0,4.340266305888629,2.12990269211819
reference,-0.135,s1*s2,1,-8.044569456362062,-2.7901799627072745
reference,-0.135,s2*s3,0,0.8272532208881362,1.0052028860612372
reference,-0.135,s2*s3,1,0.11391287824938405,-0.49167082544129426
reference,-0.135,s3*s4,0,-0.26990208905834273,-2.5010505006427617
reference,-0.135,s3*s4,1,-0.31847531599108453,0.7507993239196457
reference,-0.135,s1*s4,0,18.677888148118342,31.356620721932895
reference,-0.135,s1*s4,1,-7.6372960269869035,-18.79963221022505
reference,-0.12,s1*s2,0,4.340266305885833,2.129902692114779
reference,-0.12,s1*s2,1,-8.044569456360119,-2.790179962705496
reference,-0.12,s2*s3,0,0.8272532208880504,1.0052028860616744
reference,-0.12,s2*s3,1,0.11391287824942214,-0.491670825441499
reference,-0.12,s3*s4,0,-0.2699020890575406,-2.5010505006427
reference,-0.12,s3*s4,1,-0.31847531599144907,0.750799323919652
reference,-0.12,s1*s4,0,18.677888148109847,31.356620721930653
reference,-0.12,s1*s4,1,-7.637296026982569,-18.799632210223447
reference,-0.10499999999999998,s1*s2,0,4.340266305890922,2.129902692123957
reference,-0.10499999999999998,s1*s2,1,-8.044569456363591,-2.790179962710045
reference,-0.10499999999999998,s2*s3,0,0.8272532208882488,1.0052028860619833
reference,-0.10499999999999998,s2*s3,1,0.11391287824931169,-0.4916708254416668
reference,-0.10499999999999998,s3*s4,0,-0.26990208905726576,-2.5010505006437516
reference,-0.10499999999999998,s3*s4,1,-0.3184753159915231,0.7507993239201944
reference,-0.10499999999999998,s1*s4,0,18.67788814811419,31.356620721957626
reference,-0.10499999999999998,s1*s4,1,-7.63729602698638,-18.79963221023754
reference,-0.09,s1*s2,0,4.340266305893793,2.1299026921344546
reference,-0.09,s1*s2,1,-8.044569456365242,-2.790179962715337
reference,-0.09,s2*s3,0,0.8272532208888651,1.005202886062893
reference,-0.09,s2*s3,1,0.11391287824899415,-0.49167082544215346
reference,-0.09,s3*s4,0,-0.269902089056512,-2.501050500646154
reference,-0.09,s3*s4,1,-0.3184753159918672,0.7507993239214645
reference,-0.09,s1*s4,0,18.677888148116434,31.35662072199929
reference,-0.09,s1*s4,1,-7.637296026988491,-18.799632210259208
reference,-0.07500000000000001,s1*s2,0,4.340266305885737,2.1299026921349644
reference,-0.07500000000000001,s1*s2,1,-8.044569456360902,-2.790179962716293
reference,-0.07500000000000001,s2*s3,0,0.8272532208880088,1.005202886062732
reference,-0.07500000000000001,s2*s3,1,0.11391287824938537,-0.4916708254421052
reference,-0.07500000000000001,s3*s4,0,-0.2699020890553341,-2.5010505006447405
reference,-0.07500000000000001,s3*s4,1,-0.3184753159925037,0.7507993239208404
reference,-0.07500000000000001,s1*s4,0,18.677888148086645,31.356620721987525
reference,-0.07500000000000001,s1*s4,1,-7.637296026972778,-18.799632210255325
reference,-0.06,s1*s2,0,4.34026630588025,2.1299026921294484
reference,-0.06,s1*s2,1,-8.04456945635781,-2.7901799627139816
reference,-0.06,s2*s3,0,0.8272532208881035,1.0052028860626159
reference,-0.06,s2*s3,1,0.11391287824934936,-0.4916708254421208
reference,-0.06,s3*s4,0,-0.26990208905514584,-2.501050500644054
reference,-0.06,s3*s4,1,-0.31847531599265066,0.7507993239206062
reference,-0.06,s1*s4,0,18.67788814807736,31.356620721971304
reference,-0.06,s1*s4,1,-7.637296026967068,-18.79963221024837
reference,-0.044999999999999984,s1*s2,0,4.340266305881752,2.12990269212509
reference,-0.044999999999999984,s1*s2,1,-8.044569456358369,-2.790179962711153
reference,-0.044999999999999984,s2*s3,0,0.8272532208882862,1.0052028860620998
reference,-0.044999999999999984,s2*s3,1,0.11391287824928287,-0.4916708254418666
reference,-0.044999999999999984,s3*s4,0,-0.2699020890562759,-2.50105050064384
reference,-0.044999999999999984,s3*s4,1,-0.3184753159922342,0.7507993239203375
reference,-0.044999999999999984,s1*s4,0,18.677888148093693,31.35662072195865
reference,-0.044999999999999984,s1*s4,1,-7.637296026973545,-18.799632210240933
reference,-0.03,s1*s2,0,4.340266305887479,2.12990269212653
reference,-0.03,s1*s2,1,-8.044569456361991,-2.7901799627121826
reference,-0.03,s2*s3,0,0.8272532208890381,1.005202886061903
reference,-0.03,s2*s3,1,0.11391287824887339,-0.4916708254417639
reference,-0.03,s3*s4,0,-0.2699020890577791,-2.5010505006449755
reference,-0.03,s3*s4,1,-0.3184753159914474,0.7507993239209284
reference,-0.03,s1*s4,0,18.677888148120516,31.35662072196872
reference,-0.03,s1*s4,1,-7.637296026988291,-18.79963221024673
reference,-0.015000000000000013,s1*s2,0,4.340266305900781,2.1299026921371214
reference,-0.015000000000000013,s1*s2,1,-8.044569456369757,-2.7901799627172696
reference,-0.015000000000000013,s2*s3,0,0.827253220889461,1.0052028860623292
reference,-0.015000000000000013,s2*s3,1,0.11391287824855297,-0.49167082544189783
reference,-0.015000000000000013,s3*s4,0,-0.2699020890583657,-2.5010505006470956
reference,-0.015000000000000013,s3*s4,1,-0.3184753159908142,0.7507993239220736
reference,-0.015000000000000013,s1*s4,0,18.677888148146245,31.35662072200832
reference,-0.015000000000000013,s1*s4,1,-7.637296027006136,-18.799632210266466
reference,0.0,s1*s2,0,4.340266305903752,2.129902692140669
reference,0.0,s1*s2,1,-8.04456945637084,-2.790179962719506
reference,0.0,s2*s3,0,0.8272532208895125,1.0052028860626394
reference,0.0,s2*s3,1,0.11391287824863101,-0.49167082544208424
reference,0.0,s3*s4,0,-0.26990208905801677,-2.501050500647434
reference,0.0,s3*s4,1,-0.31847531599107765,0.7507993239221851
reference,0.0,s1*s4,0,18.67788814814385,31.356620722019976
reference,0.0,s1*s4,1,-7.637296027002615,-18.799632210272176
reference,0.015000000000000013,s1*s2,0,4.340266305883151,2.1299026921410804
reference,0.015000000000000013,s1*s2,1,-8.044569456359339,-2.790179962721004
reference,0.015000000000000013,s2*s3,0,0.8272532208882685,1.0052028860628357
reference,0.015000000000000013,s2*s3,1,0.11391287824935717,-0.4916708254422473
reference,0.015000000000000013,s3*s4,0,-0.26990208905507346,-2.501050500645306
reference,0.015000000000000013,s3*s4,1,-0.31847531599289985,0.750799323921133
reference,0.015000000000000013,s1*s4,0,18.67788814807896,31.356620721999985
reference,0.015000000000000013,s1*s4,1,-7.6372960269648145,-18.799632210264623
reference,0.030000000000000027,s1*s2,0,4.340266305884487,2.129902692142217
reference,0.030000000000000027,s1*s2,1,-8.04456945636029,-2.790179962721981
reference,0.030000000000000027,s2*s3,0,0.8272532208883018,1.005202886062925
reference,0.030000000000000027,s2*s3,1,0.11391287824933553,-0.4916708254422506
reference,0.030000000000000027,s3*s4,0,-0.26990208905496615,-2.501050500645555
reference,0.030000000000000027,s3*s4,1,-0.31847531599288126,0.7507993239212205
reference,0.030000000000000027,s1*s4,0,18.67788814808134,31.356620722005697
reference,0.030000000000000027,s1*s4,1,-7.637296026966477,-18.79963221026724
reference,0.044999999999999984,s1*s2,0,4.340266305891907,2.1299026921421222
reference,0.044999999999999984,s1*s2,1,-8.044569456364083,-2.790179962721715
reference,0.044999999999999984,s2*s3,0,0.8272532208887734,1.0052028860629618
reference,0.044999999999999984,s2*s3,1,0.11391287824898046,-0.4916708254423283
reference,0.044999999999999984,s3*s4,0,-0.2699020890556006,-2.5010505006466457
reference,0.044999999999999984,s3*s4,1,-0.31847531599233636,0.7507993239219741
reference,0.044999999999999984,s1*s4,0,18.677888148098496,31.356620722018754
reference,0.044999999999999984,s1*s4,1,-7.637296026977898,-18.79963221027457
reference,0.06,s1*s2,0,4.3402663058958515,2.129902692137557
reference,0.06,s1*s2,1,-8.044569456367086,-2.790179962718752
reference,0.06,s2*s3,0,0.8272532208888004,1.005202886062973
reference,0.06,s2*s3,1,0.11391287824898623,-0.49167082544230045
reference,0.06,s3*s4,0,-0.26990208905629814,-2.5010505006466794
reference,0.06,s3*s4,1,-0.3184753159920367,0.7507993239219991
reference,0.06,s1*s4,0,18.67788814811438,31.35662072201308
reference,0.06,s1*s4,1,-7.637296026987326,-18.799632210271426
reference,0.07500000000000001,s1*s2,0,4.340266305904936,2.1299026921447277
reference,0.07500000000000001,s1*s2,1,-8.044569456372516,-2.7901799627226755
reference,0.07500000000000001,s2*s3,0,0.8272532208888334,1.005202886063359
reference,0.07500000000000001,s2*s3,1,0.1139128782489237,-0.49167082544256896
reference,0.07500000000000001,s3*s4,0,-0.269902089055542,-2.5010505006477506
reference,0.07500000000000001,s3*s4,1,-0.3184753159923806,0.7507993239225283
reference,0.07500000000000001,s1*s4,0,18.67788814811931,31.356620722042646
reference,0.07500000000000001,s1*s4,1,-7.637296026991173,-18.79963221028801
reference,0.08999999999999997,s1*s2,0,4.340266305900941,2.1299026921556408
reference,0.08999999999999997,s1*s2,1,-8.044569456371322,-2.790179962729663
reference,0.08999999999999997,s2*s3,0,0.8272532208883434,1.005202886063714
reference,0.08999999999999997,s2*s3,1,0.11391287824929591,-0.4916708254428372
reference,0.08999999999999997,s3*s4,0,-0.26990208905449314,-2.50105050064747
reference,0.08999999999999997,s3*s4,1,-0.3184753159931363,0.7507993239225493
reference,0.08999999999999997,s1*s4,0,18.677888148095953,31.35662072205745
reference,0.08999999999999997,s1*s4,1,-7.637296026977392,-18.799632210300228
reference,0.10499999999999998,s1*s2,0,4.3402663058975595,2.1299026921514823
reference,0.10499999999999998,s1*s2,1,-8.044569456368125,-2.7901799627275614
reference,0.10499999999999998,s2*s3,0,0.8272532208885749,1.0052028860628743
reference,0.10499999999999998,s2*s3,1,0.11391287824903629,-0.491670825442378
reference,0.10499999999999998,s3*s4,0,-0.26990208905576374,-2.501050500646823
reference,0.10499999999999998,s3*s4,1,-0.31847531599241485,0.7507993239222355
reference,0.10499999999999998,s1*s4,0,18.677888148102397,31.356620722037228
reference,0.10499999999999998,s1*s4,1,-7.637296026980409,-18.79963221028881
reference,0.12,s1*s2,0,4.340266305902071,2.129902692152454
reference,0.12,s1*s2,1,-8.044569456372544,-2.7901799627294115
reference,0.12,s2*s3,0,0.8272532208893236,1.0052028860627058
reference,0.12,s2*s3,1,0.11391287824859657,-0.49167082544239704
reference,0.12,s3*s4,0,-0.26990208905727686,-2.5010505006482204
reference,0.12,s3*s4,1,-0.3184753159918407,0.7507993239232224
reference,0.12,s1*s4,0,18.67788814813105,31.35662072204976
reference,0.12,s1*s4,1,-7.637296026995934,-18.799632210301365
reference,0.135,s1*s2,0,4.3402663058980195,2.12990269214436
reference,0.135,s1*s2,1,-8.044569456368388,-2.7901799627237875
reference,0.135,s2*s3,0,0.8272532208895136,1.0052028860627569
reference,0.135,s2*s3,1,0.11391287824859118,-0.49167082544211543
reference,0.135,s3*s4,0,-0.26990208905810953,-2.5010505006476387
reference,0.135,s3*s4,1,-0.31847531599110496,0.7507993239226735
reference,0.135,s1*s4,0,18.67788814813799,31.35662072202038
reference,0.135,s1*s4,1,-7.637296026999998,-18.7996322102788
reference,0.15000000000000002,s1*s2,0,4.340266305924536,2.1299026921383346
reference,0.15000000000000002,s1*s2,1,-8.044569456387014,-2.790179962718532
reference,0.15000000000000002,s2*s3,0,0.8272532208918755,1.0052028860624629
reference,0.15000000000000002,s2*s3,1,0.11391287824702417,-0.4916708254419844
reference,0.15000000000000002,s3*s4,0,-0.2699020890625073,-2.5010505006513206
reference,0.15000000000000002,s3*s4,1,-0.3184753159879805,0.7507993239250565
reference,0.15000000000000002,s1*s4,0,18.67788814823338,31.356620722044514
reference,0.15000000000000002,s1*s4,1,-7.637296027066906,-18.799632210292014
reference,0.16499999999999998,s1*s2,0,4.340266305956361,2.129902692149332
reference,0.16499999999999998,s1*s2,1,-8.044569456406995,-2.7901799627258868
reference,0.16499999999999998,s2*s3,0,0.8272532208935838,1.0052028860630355
reference,0.16499999999999998,s2*s3,1,0.11391287824569893,-0.49167082544224733
reference,0.16499999999999998,s3*s4,0,-0.269902089064721,-2.5010505006564436
reference,0.16499999999999998,s3*s4,1,-0.31847531598603285,0.7507993239282849
reference,0.16499999999999998,s1*s4,0,18.677888148309812,31.356620722117587
reference,0.16499999999999998,s1*s4,1,-7.637296027120655,-18.799632210336345
reference,0.18,s1*s2,0,4.340266305935583,2.1299026921878004
reference,0.18,s1*s2,1,-8.044569456395779,-2.7901799627531614
reference,0.18,s2*s3,0,0.8272532208919487,1.0052028860650615
reference,0.18,s2*s3,1,0.11391287824674072,-0.49167082544376595
reference,0.18,s3*s4,0,-0.2699020890581929,-2.5010505006572643
reference,0.18,s3*s4,1,-0.3184753159905001,0.75079932392952
reference,0.18,s1*s4,0,18.677888148202015,31.356620722193252
reference,0.18,s1*s4,1,-7.63729602705243,-18.79963221039753
reference,0.195,s1*s2,0,4.3402663059103,2.129902692176702
reference,0.195,s1*s2,1,-8.044569456376333,-2.790179962749427
reference,0.195,s2*s3,0,0.8272532208897613,1.005202886064662
reference,0.195,s2*s3,1,0.11391287824816802,-0.49167082544366764
reference,0.195,s3*s4,0,-0.2699020890542587,-2.501050500652787
reference,0.195,s3*s4,1,-0.318475315993742,0.7507993239264933
reference,0.195,s1*s4,0,18.677888148119216,31.356620722141813
reference,0.195,s1*s4,1,-7.637296026986458,-18.79963221036852
reference,0.20999999999999996,s1*s2,0,4.340266305899819,2.1299026921325366
reference,0.20999999999999996,s1*s2,1,-8.044569456368604,-2.7901799627175525
reference,0.20999999999999996,s2*s3,0,0.8272532208894668,1.0052028860619764
reference,0.20999999999999996,s2*s3,1,0.11391287824849636,-0.4916708254418684
reference,0.20999999999999996,s3*s4,0,-0.26990208905883306,-2.5010505006467256
reference,0.20999999999999996,s3*s4,1,-0.3184753159908555,0.7507993239221882
reference,0.20999999999999996,s1*s4,0,18.67788814814751,31.356620721999683
reference,0.20999999999999996,s1*s4,1,-7.637296027002924,-18.799632210268303
reference,0.22499999999999998,s1*s2,0,4.340266305912834,2.129902692088555
reference,0.22499999999999998,s1*s2,1,-8.044569456378005,-2.790179962681962
reference,0.22499999999999998,s2*s3,0,0.8272532208904957,1.0052028860595548
reference,0.22499999999999998,s2*s3,1,0.1139128782477954,-0.4916708254397622
reference,0.22499999999999998,s3*s4,0,-0.2699020890662842,-2.5010505006427257
reference,0.22499999999999998,s3*s4,1,-0.3184753159850816,0.750799323919015
reference,0.22499999999999998,s1*s4,0,18.677888148246957,31.356620721875345
reference,0.22499999999999998,s1*s4,1,-7.637296027078687,-18.799632210169353
reference,0.24,s1*s2,0,4.340266305958273,2.1299026920904263
reference,0.24,s1*s2,1,-8.04456945641395,-2.7901799626806683
reference,0.24,s2*s3,0,0.8272532208933867,1.0052028860601963
reference,0.24,s2*s3,1,0.11391287824551664,-0.4916708254401221
reference,0.24,s3*s4,0,-0.2699020890708983,-2.5010505006493426
reference,0.24,s3*s4,1,-0.31847531598087137,0.7507993239239173
reference,0.24,s1*s4,0,18.67788814837503,31.35662072194699
reference,0.24,s1*s4,1,-7.637296027186147,-18.799632210216664
RK45_0.001,-0.24,s1*s2,0,4.34035164461391,2.129875319850475
RK45_0.001,-0.24,s1*s2,1,-8.044557608579723,-2.7901831001964164
RK45_0.001,-0.24,s2*s3,0,0.8272537830223053,1.0052115344200427
RK45_0.001,-0.24,s2*s3,1,0.11391313206006541,-0.49166983421869986
RK45_0.001,-0.24,s3*s4,0,-0.26989760542518704,-2.501062492857321
RK45_0.001,-0.24,s3*s4,1,-0.3184751794832863,0.7507977283897607
RK45_0.001,-0.24,s1*s4,0,18.678018404371535,31.356802194295376
RK45_0.001,-0.24,s1*s4,1,-7.6372735158346154,-18.799609362094458
RK45_0.001,-0.22499999999999998,s1*s2,0,4.340351530184637,2.1298755229320867
RK45_0.001,-0.22499999999999998,s1*s2,1,-8.044557613656231,-2.7901831806613706
RK45_0.001,-0.22499999999999998,s2*s3,0,0.8272537778813827,1.0052115301653706
RK45_0.001,-0.22499999999999998,s2*s3,1,0.11391313516268173,-0.4916698351828369
RK45_0.001,-0.22499999999999998,s3*s4,0,-0.2698975962348849,-2.5010624908569286
RK45_0.001,-0.22499999999999998,s3*s4,1,-0.3184751850742659,0.7507977303962738
RK45_0.001,-0.22499999999999998,s1*s4,0,18.678018013118823,31.356802372580734
RK45_0.001,-0.22499999999999998,s1*s4,1,-7.637273412598147,-18.799609509215934
RK45_0.001,-0.21,s1*s2,0,4.3403518577252225,2.1298750266004425
RK45_0.001,-0.21,s1*s2,1,-8.044557587799336,-2.7901829520669117
RK45_0.001,-0.21,s2*s3,0,0.8272537896102574,1.0052115453682615
RK45_0.001,-0.21,s2*s3,1,0.11391312529845032,-0.4916698355162089
RK45_0.001,-0.21,s3*s4,0,-0.2698976145206303,-2.5010625018914694
RK45_0.001,-0.21,s3*s4,1,-0.31847517172389694,0.7507977302508188
RK45_0.001,-0.21,s1*s4,0,18.67801901045482,31.35680205850194
RK45_0.001,-0.21,s1*s4,1,-7.637273692243278,-18.799609155302857
RK45_0.001,-0.195,s1*s2,0,4.340349869839096,2.1298791964999206
RK45_0.001,-0.195,s1*s2,1,-8.04455960537919,-2.7901845623125463
RK45_0.001,-0.195,s2*s3,0,0.8272537471767584,1.0052114222547543
RK45_0.001,-0.195,s2*s3,1,0.11391323508006851,-0.4916699170980575
RK45_0.001,-0.195,s3*s4,0,-0.2698975752243541,-2.5010624818823315
RK45_0.001,-0.195,s3*s4,1,-0.3184753247716263,0.7507978134673862
RK45_0.001,-0.195,s1*s4,0,18.6780131180202,31.35680548023186
RK45_0.001,-0.195,s1*s4,1,-7.637273640701105,-18.799614161271517
RK45_0.001,-0.18,s1*s2,0,4.340312807754352,2.129967416421565
RK45_0.001,-0.18,s1*s2,1,-8.0446040368168,-2.790215546278406
RK45_0.001,-0.18,s2*s3,0,0.8272527711028307,1.0052089633449743
RK45_0.001,-0.18,s2*s3,1,0.11391540775105248,-0.4916718974129697
RK45_0.001,-0.18,s3*s4,0,-0.26989672136413057,-2.501062198672905
RK45_0.001,-0.18,s3*s4,1,-0.318478533091739,0.7507999580662846
RK45_0.001,-0.18,s1*s4,0,18.677894758541754,31.35688313263673
RK45_0.001,-0.18,s1*s4,1,-7.637279042154596,-18.7997217269105
RK45_0.001,-0.16499999999999998,s1*s2,0,4.340273000994195,2.1300827378632294
RK45_0.001,-0.16499999999999998,s1*s2,1,-8.04465732021803,-2.7902493463531357
RK45_0.001,-0.16499999999999998,s2*s3,0,0.8272510916437983,1.0052057634385048
RK45_0.001,-0.16499999999999998,s2*s3,1,0.11391777130352092,-0.4916745880142714
RK45_0.001,-0.16499999999999998,s3*s4,0,-0.2698954488117018,-2.5010614274193634
RK45_0.001,-0.16499999999999998,s3*s4,1,-0.31848237568533944,0.7508030853688021
RK45_0.001,-0.16499999999999998,s1*s4,0,18.677746530889692,31.35698736638075
RK45_0.001,-0.16499999999999998,s1*s4,1,-7.6372907316640415,-18.799852758553556
RK45_0.001,-0.15,s1*s2,0,4.340261578025766,2.1301533500786074
RK45_0.001,-0.15,s1*s2,1,-8.044678474711414,-2.790258887404042
RK45_0.001,-0.15,s2*s3,0,0.8272494762675008,1.0052034040462945
RK45_0.001,-0.15,s2*s3,1,0.11391848324157805,-0.4916760826677809
RK45_0.001,-0.15,s3*s4,0,-0.2698949355653692,-2.5010597681303537
RK45_0.001,-0.15,s3*s4,1,-0.3184840413469734,0.7508049974446995
RK45_0.001,-0.15,s1*s4,0,18.67766804178961,31.357046501734317
RK45_0.001,-0.15,s1*s4,1,-7.637299960345453,-18.79990815552884
RK45_0.001,-0.135,s1*s2,0,4.34028383830218,2.130153863841163
RK45_0.001,-0.135,s1*s2,1,-8.044653381962572,-2.790238246117244
RK45_0.001,-0.135,s2*s3,0,0.8272484723856937,1.0052021527083495
RK45_0.001,-0.135,s2*s3,1,0.11391721256753834,-0.4916754329446358
RK45_0.001,-0.135,s3*s4,0,-0.269896032835093,-2.5010569495585067
RK45_0.001,-0.135,s3*s4,1,-0.3184826825546128,0.7508043490457316
RK45_0.001,-0.135,s1*s4,0,18.677691872282956,31.35702751315606
RK45_0.001,-0.135,s1*s4,1,-7.637297054698049,-18.799852011481704
RK45_0.001,-0.12,s1*s2,0,4.340329545218557,2.1300910292434128
RK45_0.001,-0.12,s1*s2,1,-8.044588600394036,-2.7901950030889733
RK45_0.001,-0.12,s2*s3,0,0.8272483427592952,1.0052016987404657
RK45_0.001,-0.12,s2*s3,1,0.11391454337170384,-0.49167263838763714
RK45_0.001,-0.12,s3*s4,0,-0.26989892158951034,-2.5010531259082036
RK45_0.001,-0.12,s3*s4,1,-0.3184788331308901,0.7508008924208952
RK45_0.001,-0.12,s1*s4,0,18.677803800287933,31.356931647815607
RK45_0.001,-0.12,s1*s4,1,-7.637277213686122,-18.799697932217008
RK45_0.001,-0.10499999999999998,s1*s2,0,4.340380940779376,2.1299910274207794
RK45_0.001,-0.10499999999999998,s1*s2,1,-8.044504645070852,-2.7901438385374506
RK45_0.001,-0.10499999999999998,s2*s3,0,0.8272490638352169,1.0052016217505078
RK45_0.001,-0.10499999999999998,s2*s3,1,0.1139114764078919,-0.49166850254280914
RK45_0.001,-0.10499999999999998,s3*s4,0,-0.26990303855976916,-2.5010489318346263
RK45_0.001,-0.10499999999999998,s3*s4,1,-0.3184738475895853,0.7507954802892636
RK45_0.001,-0.10499999999999998,s1*s4,0,18.677960932418756,31.356786304513342
RK45_0.001,-0.10499999999999998,s1*s4,1,-7.63724335702799,-18.79949391763824
RK45_0.001,-0.09,s1*s2,0,4.340419061201889,2.12988815840794
RK45_0.001,-0.09,s1*s2,1,-8.044428775309921,-2.790101157259107
RK45_0.001,-0.09,s2*s3,0,0.8272503704090111,1.00520163962485
RK45_0.001,-0.09,s2*s3,1,0.11390902951648177,-0.4916643668078436
RK45_0.001,-0.09,s3*s4,0,-0.2699072253934194,-2.501045337281043
RK45_0.001,-0.09,s3*s4,1,-0.31846937391153307,0.7507898324211039
RK45_0.001,-0.09,s1*s4,0,18.678108257196953,31.356634061215125
RK45_0.001,-0.09,s1*s4,1,-7.637206129981641,-18.79930570304742
RK45_0.001,-0.07500000000000001,s1*s2,0,4.340428876348712,2.1298147222477293
RK45_0.001,-0.07500000000000001,s1*s2,1,-8.044387266072093,-2.7900805275082927
RK45_0.001,-0.07500000000000001,s2*s3,0,0.8272518384298846,1.0052016817070486
RK45_0.001,-0.07500000000000001,s2*s3,1,0.11390793575264847,-0.49166172933786495
RK45_0.001,-0.07500000000000001,s3*s4,0,-0.2699100650981102,-2.5010433503169045
RK45_0.001,-0.07500000000000001,s3*s4,1,-0.3184668666655762,0.7507860664744175
RK45_0.001,-0.07500000000000001,s1*s4,0,18.678194229050902,31.356519689417834
RK45_0.001,-0.07500000000000001,s1*s4,1,-7.637181121817776,-18.799198330472418
RK45_0.001,-0.06,s1*s2,0,4.340403735262024,2.129791884625788
RK45_0.001,-0.06,s1*s2,1,-8.044397076064618,-2.7900887225915776
RK45_0.001,-0.06,s2*s3,0,0.8272530048141178,1.0052018320168126
RK45_0.001,-0.06,s2*s3,1,0.11390843700241586,-0.49166175130202244
RK45_0.001,-0.06,s3*s4,0,-0.2699103789712597,-2.501043622349448
RK45_0.001,-0.06,s3*s4,1,-0.31846714350536093,0.750785987799189
RK45_0.001,-0.06,s1*s4,0,18.678186077302815,31.356475979869472
RK45_0.001,-0.06,s1*s4,1,-7.63718329107108,-18.79921559638956
RK45_0.001,-0.044999999999999984,s1*s2,0,4.340349578409487,2.1298213278982865
RK45_0.001,-0.044999999999999984,s1*s2,1,-8.044456764150132,-2.7901221610582247
RK45_0.001,-0.044999999999999984,s2*s3,0,0.8272535289703953,1.0052021869105228
RK45_0.001,-0.044999999999999984,s2*s3,1,0.11391017064246424,-0.4916646475610046
RK45_0.001,-0.044999999999999984,s3*s4,0,-0.26990786498846403,-2.5010460164300867
RK45_0.001,-0.044999999999999984,s3*s4,1,-0.3184699850065033,0.7507901258008455
RK45_0.001,-0.044999999999999984,s1*s4,0,18.678085616904145,31.356509230353
RK45_0.001,-0.044999999999999984,s1*s4,1,-7.637218511822366,-18.799356894046973
RK45_0.001,-0.03,s1*s2,0,4.340289377037163,2.129877509686632
RK45_0.001,-0.03,s1*s2,1,-8.044536444099789,-2.790163549402467
RK45_0.001,-0.03,s2*s3,0,0.8272534057744809,1.0052026721428884
RK45_0.001,-0.03,s2*s3,1,0.11391214725786186,-0.49166895338382094
RK45_0.001,-0.03,s3*s4,0,-0.2699038651055789,-2.501049206922516
RK45_0.001,-0.03,s3*s4,1,-0.318473775502794,0.7507964962778662
RK45_0.001,-0.03,s1*s4,0,18.677946428825212,31.356585320761273
RK45_0.001,-0.03,s1*s4,1,-7.637272062130313,-18.799550833491768
RK45_0.001,-0.015000000000000013,s1*s2,0,4.3402663040243095,2.1299026922396522
RK45_0.001,-0.015000000000000013,s1*s2,1,-8.044569457811185,-2.7901799630153348
RK45_0.001,-0.015000000000000013,s2*s3,0,0.8272532209501194,1.0052028859956494
RK45_0.001,-0.015000000000000013,s2*s3,1,0.11391287826769267,-0.49167082552297947
RK45_0.001,-0.015000000000000013,s3*s4,0,-0.26990208912473773,-2.5010505006176897
RK45_0.001,-0.015000000000000013,s3*s4,1,-0.318475316037388,0.7507993240376748
RK45_0.001,-0.015000000000000013,s1*s4,0,18.677888146442566,31.356620720119956
RK45_0.001,-0.015000000000000013,s1*s4,1,-7.637296028542465,-18.799632213142367
RK45_0.001,0.0,s1*s2,0,4.340266305903752,2.129902692140669
RK45_0.001,0.0,s1*s2,1,-8.04456945637084,-2.790179962719506
RK45_0.001,0.0,s2*s3,0,0.8272532208895125,1.0052028860626394
RK45_0.001,0.0,s2*s3,1,0.11391287824863101,-0.49167082544208424
RK45_0.001,0.0,s3*s4,0,-0.26990208905801677,-2.501050500647434
RK45_0.001,0.0,s3*s4,1,-0.31847531599107765,0.7507993239221851
RK45_0.001,0.0,s1*s4,0,18.67788814814385,31.356620722019976
RK45_0.001,0.0,s1*s4,1,-7.637296027002615,-18.799632210272176
RK45_0.001,0.015000000000000013,s1*s2,0,4.34026630861046,2.1299026923175233
RK45_0.001,0.015000000000000013,s1*s2,1,-8.044569454695525,-2.790179962424901
RK45_0.001,0.015000000000000013,s2*s3,0,0.8272532208240363,1.0052028861842628
RK45_0.001,0.015000000000000013,s2*s3,1,0.11391287823553381,-0.49167082534595535
RK45_0.001,0.015000000000000013,s3*s4,0,-0.26990208896416634,-2.5010505007667883
RK45_0.001,0.015000000000000013,s3*s4,1,-0.3184753159481654,0.7507993237769437
RK45_0.001,0.015000000000000013,s1*s4,0,18.677888150762865,31.3566207259499
RK45_0.001,0.015000000000000013,s1*s4,1,-7.637296025006515,-18.799632206929246
RK45_0.001,0.030000000000000027,s1*s2,0,4.339993774688435,2.129838876803335
RK45_0.001,0.030000000000000027,s1*s2,1,-8.044655250317538,-2.790185872608504
RK45_0.001,0.030000000000000027,s2*s3,0,0.8272591279423593,1.00518783371803
RK45_0.001,0.030000000000000027,s2*s3,1,0.11391401246075622,-0.49167492654363915
RK45_0.001,0.030000000000000027,s3*s4,0,-0.269913899004853,-2.5010312401718013
RK45_0.001,0.030000000000000027,s3*s4,1,-0.3184772199150105,0.7508045661517488
RK45_0.001,0.030000000000000027,s1*s4,0,18.67764824241847,31.356081583357604
RK45_0.001,0.030000000000000027,s1*s4,1,-7.637397458857028,-18.799767561314287
RK45_0.001,0.044999999999999984,s1*s2,0,4.339320259413897,2.1296679874467235
RK45_0.001,0.044999999999999984,s1*s2,1,-8.044856639638207,-2.790194199108752
RK45_0.001,0.044999999999999984,s2*s3,0,0.8272731817946688,1.0051491820602243
RK45_0.001,0.044999999999999984,s2*s3,1,0.11391630145643501,-0.4916843686530282
RK45_0.001,0.044999999999999984,s3*s4,0,-0.2699439880213,-2.5009802699297214
RK45_0.001,0.044999999999999984,s3*s4,1,-0.3184809235362992,0.7508167443629516
RK45_0.001,0.044999999999999984,s1*s4,0,18.677058234352636,31.35469290013764
RK45_0.001,0.044999999999999984,s1*s4,1,-7.637647243315078,-18.800073655616835
RK45_0.001,0.06,s1*s2,0,4.338815628874001,2.129509633044128
RK45_0.001,0.06,s1*s2,1,-8.04498466756444,-2.7901870964096442
RK45_0.001,0.06,s2*s3,0,0.8272843170880004,1.0051179731332227
RK45_0.001,0.06,s2*s3,1,0.11391751039841673,-0.4916896257500294
RK45_0.001,0.06,s3*s4,0,-0.26997004971130756,-2.5009379867059196
RK45_0.001,0.06,s3*s4,1,-0.31848203782535234,0.750823061269082
RK45_0.001,0.06,s1*s4,0,18.676656243637108,31.353555447246368
RK45_0.001,0.06,s1*s4,1,-7.637821498732702,-18.80023224689805
RK45_0.001,0.07500000000000001,s1*s2,0,4.338779690259591,2.12943504413351
RK45_0.001,0.07500000000000001,s1*s2,1,-8.044947684590257,-2.7901596071425865
RK45_0.001,0.07500000000000001,s2*s3,0,0.8272887723008849,1.0051124220448677
RK45_0.001,0.07500000000000001,s2*s3,1,0.1139173845040101,-0.4916858838769153
RK45_0.001,0.07500000000000001,s3*s4,0,-0.2699811565462418,-2.500931093103626
RK45_0.001,0.07500000000000001,s3*s4,1,-0.3184794217228523,0.7508162861614307
RK45_0.001,0.07500000000000001,s1*s4,0,18.67675467973681,31.3533130054153
RK45_0.001,0.07500000000000001,s1*s4,1,-7.637793271724993,-18.80008708635171
RK45_0.001,0.08999999999999997,s1*s2,0,4.339266862087789,2.12947056444849
RK45_0.001,0.08999999999999997,s1*s2,1,-8.044739860583613,-2.790116728563474
RK45_0.001,0.08999999999999997,s2*s3,0,0.8272872728922154,1.0051377429755215
RK45_0.001,0.08999999999999997,s2*s3,1,0.11391666134551134,-0.4916728102818835
RK45_0.001,0.08999999999999997,s3*s4,0,-0.2699751498664868,-2.500969446560175
RK45_0.001,0.08999999999999997,s3*s4,1,-0.31847407622281004,0.7507953425559273
RK45_0.001,0.08999999999999997,s1*s4,0,18.6774230676707,31.354153148228924
RK45_0.001,0.08999999999999997,s1*s4,1,-7.637536008489834,-18.799633055784373
RK45_0.001,0.10499999999999998,s1*s2,0,4.340139062557942,2.1296060705091446
RK45_0.001,0.10499999999999998,s1*s2,1,-8.044420631703586,-2.790070164762302
RK45_0.001,0.10499999999999998,s2*s3,0,0.8272823278277811,1.0051878612745053
RK45_0.001,0.10499999999999998,s2*s3,1,0.11391622319324263,-0.491653751013318
RK45_0.001,0.10499999999999998,s3*s4,0,-0.26995548642759193,-2.5010461042848746
RK45_0.001,0.10499999999999998,s3*s4,1,-0.3184680563412779,0.7507648664413145
RK45_0.001,0.10499999999999998,s1*s4,0,18.678510143330357,31.35587153912761
RK45_0.001,0.10499999999999998,s1*s4,1,-7.637111393060904,-18.79898729805916
RK45_0.001,0.12,s1*s2,0,4.3411263847116235,2.1298039219576888
RK45_0.001,0.12,s1*s2,1,-8.04409160556112,-2.790035070012869
RK45_0.001,0.12,s2*s3,0,0.8272762397865221,1.0052479787273574
RK45_0.001,0.12,s2*s3,1,0.11391651949853471,-0.4916346439696602
RK45_0.001,0.12,s3*s4,0,-0.2699285442862326,-2.501139454482597
RK45_0.001,0.12,s3*s4,1,-0.31846358025536603,0.7507340413184016
RK45_0.001,0.12,s1*s4,0,18.679689855923947,31.357962813101583
RK45_0.001,0.12,s1*s4,1,-7.636648545707495,-18.79835163763704
RK45_0.001,0.135,s1*s2,0,4.341899905038928,2.130009550521396
RK45_0.001,0.135,s1*s2,1,-8.043869449404864,-2.790026425345911
RK45_0.001,0.135,s2*s3,0,0.8272699181266111,1.0052983169246932
RK45_0.001,0.135,s2*s3,1,0.11391728703774819,-0.491622541464809
RK45_0.001,0.135,s3*s4,0,-0.2699013671882032,-2.501218074012827
RK45_0.001,0.135,s3*s4,1,-0.3184623296111749,0.7507145029889036
RK45_0.001,0.135,s1*s4,0,18.680538474461276,31.359749525403743
RK45_0.001,0.135,s1*s4,1,-7.63631216405743,-18.797962531030368
RK45_0.001,0.15000000000000002,s1*s2,0,4.342162235055999,2.13016498409298
RK45_0.001,0.15000000000000002,s1*s2,1,-8.043852879172235,-2.7900546492721423
RK45_0.001,0.15000000000000002,s2*s3,0,0.8272626230546458,1.0053194624670598
RK45_0.001,0.15000000000000002,s2*s3,1,0.11391760951621195,-0.4916236045164534
RK45_0.001,0.15000000000000002,s3*s4,0,-0.26987983552000666,-2.5012491533104506
RK45_0.001,0.15000000000000002,s3*s4,1,-0.31846494020281924,0.7507170415573824
RK45_0.001,0.15000000000000002,s1*s4,0,18.680652416722225,31.36056391502795
RK45_0.001,0.15000000000000002,s1*s4,1,-7.636256365745774,-18.7980237602867
RK45_0.001,0.16499999999999998,s1*s2,0,4.341763072333085,2.1302268359084264
RK45_0.001,0.16499999999999998,s1*s2,1,-8.044081335746037,-2.790119989277688
RK45_0.001,0.16499999999999998,s2*s3,0,0.8272528218366194,1.0052998652519918
RK45_0.001,0.16499999999999998,s2*s3,1,0.11391637710436502,-0.4916403901215755
RK45_0.001,0.16499999999999998,s3*s4,0,-0.2698672665591391,-2.501211589759399
RK45_0.001,0.16499999999999998,s3*s4,1,-0.318470689789148,0.7507467434601387
RK45_0.001,0.16499999999999998,s1*s4,0,18.679819612451798,31.36000144471491
RK45_0.001,0.16499999999999998,s1*s4,1,-7.636559911826484,-18.798615754376033
RK45_0.001,0.18,s1*s2,0,4.340849169624861,2.1301905773839023
RK45_0.001,0.18,s1*s2,1,-8.044482238334897,-2.790205173004516
RK45_0.001,0.18,s2*s3,0,0.8272404080846942,1.005246206796394
RK45_0.001,0.18,s2*s3,1,0.11391323100682968,-0.49166819984327537
RK45_0.001,0.18,s3*s4,0,-0.26986346997242183,-2.5011151908207405
RK45_0.001,0.18,s3*s4,1,-0.3184774008170465,0.7507961064507426
RK45_0.001,0.18,s1*s4,0,18.67826145241269,31.35827055315993
RK45_0.001,0.18,s1*s4,1,-7.637137066437218,-18.799573703538346
RK45_0.001,0.195,s1*s2,0,4.340060992467146,2.1301232648995985
RK45_0.001,0.195,s1*s2,1,-8.044802784795385,-2.790265714762093
RK45_0.001,0.195,s2*s3,0,0.8272306295627981,1.005197572126869
RK45_0.001,0.195,s2*s3,1,0.1139101110655684,-0.4916901889872379
RK45_0.001,0.195,s3*s4,0,-0.2698643201651205,-2.501027874449996
RK45_0.001,0.195,s3*s4,1,-0.3184815918469973,0.7508355164629686
RK45_0.001,0.195,s1*s4,0,18.67696803094047,31.356670190452242
RK45_0.001,0.195,s1*s4,1,-7.6376164523275545,-18.800324386548294
RK45_0.001,0.20999999999999996,s1*s2,0,4.340018432732094,2.1301187392227328
RK45_0.001,0.20999999999999996,s1*s2,1,-8.044819038164144,-2.7902684731730236
RK45_0.001,0.20999999999999996,s2*s3,0,0.8272300972378903,1.0051948676662406
RK45_0.001,0.20999999999999996,s2*s3,1,0.11390992702985628,-0.4916912956348635
RK45_0.001,0.20999999999999996,s3*s4,0,-0.2698644514246832,-2.5010229968350277
RK45_0.001,0.20999999999999996,s3*s4,1,-0.3184817566748537,0.7508375160510924
RK45_0.001,0.20999999999999996,s1*s4,0,18.676898964896388,31.356580554209977
RK45_0.001,0.20999999999999996,s1*s4,1,-7.63764150779052,-18.800361865688302
RK45_0.001,0.22499999999999998,s1*s2,0,4.340027644286484,2.130119849281168
RK45_0.001,0.22499999999999998,s1*s2,1,-8.044816103837924,-2.7902681905706848
RK45_0.001,0.22499999999999998,s2*s3,0,0.8272302238774186,1.0051954776868566
RK45_0.001,0.22499999999999998,s2*s3,1,0.11390997247094671,-0.49169110311198905
RK45_0.001,0.22499999999999998,s3*s4,0,-0.2698644111618708,-2.501024107504784
RK45_0.001,0.22499999999999998,s3*s4,1,-0.3184817534702788,0.7508371627052184
RK45_0.001,0.22499999999999998,s1*s4,0,18.676913958888758,31.356600759737265
RK45_0.001,0.22499999999999998,s1*s4,1,-7.637636578058446,-18.800355564515055
RK45_0.001,0.24,s1*s2,0,4.34002421893459,2.1301195156145183
RK45_0.001,0.24,s1*s2,1,-8.04481731728604,-2.7902683191066004
RK45_0.001,0.24,s2*s3,0,0.8272301684091068,1.005195252618291
RK45_0.001,0.24,s2*s3,1,0.11390995153178443,-0.49169118469081036
RK45_0.001,0.24,s3*s4,0,-0.2698644118017857,-2.5010236916378985
RK45_0.001,0.24,s3*s4,1,-0.31848175396397577,0.7508373146630968
RK45_0.001,0.24,s1*s4,0,18.676908156904844,31.35659337820172
RK45_0.001,0.24,s1*s4,1,-7.6376386456696155,-18.800358242941133
RK45_1e-06,-0.24,s1*s2,0,4.3402668660357335,2.129902783084237
RK45_1e-06,-0.24,s1*s2,1,-8.04456945831866,-2.7901801385789
RK45_1e-06,-0.24,s2*s3,0,0.8272532084315848,1.0052029479291889
RK45_1e-06,-0.24,s2*s3,1,0.11391289067737044,-0.49167082183284355
RK45_1e-06,-0.24,s3*s4,0,-0.26990202965343546,-2.5010505822823133
RK45_1e-06,-0.24,s3*s4,1,-0.3184753303557618,0.7507993136974987
RK45_1e-06,-0.24,s1*s4,0,18.677888496505524,31.35662240874427
RK45_1e-06,-0.24,s1*s4,1,-7.63729569608601,-18.799632377824672
RK45_1e-06,-0.22499999999999998,s1*s2,0,4.340266724019286,2.1299030724080827
RK45_1e-06,-0.22499999999999998,s1*s2,1,-8.044569504704054,-2.790180262271053
RK45_1e-06,-0.22499999999999998,s2*s3,0,0.827253202237,1.0052029404240765
RK45_1e-06,-0.22499999999999998,s2*s3,1,0.11391289653421018,-0.49167082303200194
RK45_1e-06,-0.22499999999999998,s3*s4,0,-0.2699020208787731,-2.501050578708896
RK45_1e-06,-0.22499999999999998,s3*s4,1,-0.3184753382308234,0.7507993152966875
RK45_1e-06,-0.22499999999999998,s1*s4,0,18.677888006863576,31.35662264912788
RK45_1e-06,-0.22499999999999998,s1*s4,1,-7.6372955831828,-18.79963261252624
RK45_1e-06,-0.21,s1*s2,0,4.340263806286195,2.1299097069662807
RK45_1e-06,-0.21,s1*s2,1,-8.044570574793848,-2.790182945317035
RK45_1e-06,-0.21,s2*s3,0,0.8272530490036349,1.0052027928026246
RK45_1e-06,-0.21,s2*s3,1,0.11391302207268347,-0.4916708649460131
RK45_1e-06,-0.21,s3*s4,0,-0.26990179329048164,-2.501050520636357
RK45_1e-06,-0.21,s3*s4,1,-0.31847552153652436,0.7507993747774088
RK45_1e-06,-0.21,s1*s4,0,18.677877008207794,31.356628794966007
RK45_1e-06,-0.21,s1*s4,1,-7.637293195473695,-18.79963807886642
RK45_1e-06,-0.195,s1*s2,0,4.340264914116162,2.129908442390804
RK45_1e-06,-0.195,s1*s2,1,-8.044570149250774,-2.790182010358766
RK45_1e-06,-0.195,s2*s3,0,0.8272530744690266,1.0052028434817013
RK45_1e-06,-0.195,s2*s3,1,0.11391296952719854,-0.49167087549985533
RK45_1e-06,-0.195,s3*s4,0,-0.26990183398900536,-2.5010505619759034
RK45_1e-06,-0.195,s3*s4,1,-0.31847547602386994,0.750799399919908
RK45_1e-06,-0.195,s1*s4,0,18.677879871014454,31.356628365443918
RK45_1e-06,-0.195,s1*s4,1,-7.637293991496223,-18.79963672084193
RK45_1e-06,-0.18,s1*s2,0,4.3402689008464375,2.129899457318409
RK45_1e-06,-0.18,s1*s2,1,-8.044568198363736,-2.790177969615366
RK45_1e-06,-0.18,s2*s3,0,0.8272533115058232,1.0052030050762704
RK45_1e-06,-0.18,s2*s3,1,0.11391276796022255,-0.4916708093180134
RK45_1e-06,-0.18,s3*s4,0,-0.26990222958348487,-2.5010506189065715
RK45_1e-06,-0.18,s3*s4,1,-0.31847519581615963,0.7507993187403126
RK45_1e-06,-0.18,s1*s4,0,18.677895645382655,31.3566194064654
RK45_1e-06,-0.18,s1*s4,1,-7.637297275053901,-18.799628311722984
RK45_1e-06,-0.16499999999999998,s1*s2,0,4.340270135477177,2.1298951143701728
RK45_1e-06,-0.16499999999999998,s1*s2,1,-8.04456735632659,-2.790176349169773
RK45_1e-06,-0.16499999999999998,s2*s3,0,0.8272534419783585,1.0052030374845373
RK45_1e-06,-0.16499999999999998,s2*s3,1,0.11391269241248685,-0.49167075413253114
RK45_1e-06,-0.16499999999999998,s3*s4,0,-0.2699024598675359,-2.501050596031952
RK45_1e-06,-0.16499999999999998,s3*s4,1,-0.3184750618248875,0.7507992388380892
RK45_1e-06,-0.16499999999999998,s1*s4,0,18.677902633212096,31.356613836624067
RK45_1e-06,-0.16499999999999998,s1*s4,1,-7.6372985239966305,-18.799624278930185
RK45_1e-06,-0.15,s1*s2,0,4.340267300234749,2.1299007851838017
RK45_1e-06,-0.15,s1*s2,1,-8.044568944093122,-2.7901791697122356
RK45_1e-06,-0.15,s2*s3,0,0.8272532827922991,1.0052029382619079
RK45_1e-06,-0.15,s2*s3,1,0.11391283962520245,-0.49167080221147813
RK45_1e-06,-0.15,s3*s4,0,-0.2699021770663049,-2.501050552077811
RK45_1e-06,-0.15,s3*s4,1,-0.3184752573957565,0.750799291728252
RK45_1e-06,-0.15,s1*s4,0,18.677891905950073,31.356619333768787
RK45_1e-06,-0.15,s1*s4,1,-7.637296479000805,-18.79963027243978
RK45_1e-06,-0.135,s1*s2,0,4.34026620344117,2.1299036856298987
RK45_1e-06,-0.135,s1*s2,1,-8.044570111015505,-2.7901804357351
RK45_1e-06,-0.135,s2*s3,0,0.8272532139446571,1.0052029123551995
RK45_1e-06,-0.135,s2*s3,1,0.11391290846031522,-0.49167085754801043
RK45_1e-06,-0.135,s3*s4,0,-0.26990204050027505,-2.501050580793202
RK45_1e-06,-0.135,s3*s4,1,-0.31847536403402754,0.7507993625960188
RK45_1e-06,-0.135,s1*s4,0,18.677887171371466,31.35662291627309
RK45_1e-06,-0.135,s1*s4,1,-7.637296120796213,-18.799633894693063
RK45_1e-06,-0.12,s1*s2,0,4.340266282400777,2.129905105749316
RK45_1e-06,-0.12,s1*s2,1,-8.044570702191693,-2.790180758898763
RK45_1e-06,-0.12,s2*s3,0,0.8272531809273053,1.005202921781774
RK45_1e-06,-0.12,s2*s3,1,0.11391292481299395,-0.49167089977663964
RK45_1e-06,-0.12,s3*s4,0,-0.26990198108132524,-2.5010506297390043
RK45_1e-06,-0.12,s3*s4,1,-0.3184754062212756,0.7507994235573355
RK45_1e-06,-0.12,s1*s4,0,18.677885827016027,31.356625459429377
RK45_1e-06,-0.12,s1*s4,1,-7.637296421400721,-18.79963556913946
RK45_1e-06,-0.10499999999999998,s1*s2,0,4.3402676524378245,2.129903038007149
RK45_1e-06,-0.10499999999999998,s1*s2,1,-8.044568715634442,-2.7901795986368647
RK45_1e-06,-0.10499999999999998,s2*s3,0,0.8272531840818572,1.005202935708423
RK45_1e-06,-0.10499999999999998,s2*s3,1,0.11391285259883956,-0.4916708068115245
RK45_1e-06,-0.10499999999999998,s3*s4,0,-0.26990204747995505,-2.50105055324678
RK45_1e-06,-0.10499999999999998,s3*s4,1,-0.3184752944711214,0.7507993046974598
RK45_1e-06,-0.10499999999999998,s1*s4,0,18.67788928441815,31.35662287999994
RK45_1e-06,-0.10499999999999998,s1*s4,1,-7.637295561375048,-18.79963093065644
RK45_1e-06,-0.09,s1*s2,0,4.340268048278276,2.129901170483861
RK45_1e-06,-0.09,s1*s2,1,-8.0445674384857,-2.790178900782341
RK45_1e-06,-0.09,s2*s3,0,0.8272532118688003,1.0052029203318527
RK45_1e-06,-0.09,s2*s3,1,0.11391281484650119,-0.49167073184414334
RK45_1e-06,-0.09,s3*s4,0,-0.26990213193779033,-2.501050468883227
RK45_1e-06,-0.09,s3*s4,1,-0.3184752181592082,0.7507991991158378
RK45_1e-06,-0.09,s1*s4,0,18.67789160927556,31.356619652706602
RK45_1e-06,-0.09,s1*s4,1,-7.637294879204538,-18.799627668140417
RK45_1e-06,-0.07500000000000001,s1*s2,0,4.340266619002476,2.1299023522798963
RK45_1e-06,-0.07500000000000001,s1*s2,1,-8.044569080518428,-2.7901797852794026
RK45_1e-06,-0.07500000000000001,s2*s3,0,0.8272532241594656,1.0052028959710346
RK45_1e-06,-0.07500000000000001,s2*s3,1,0.11391286877828662,-0.49167080590129403
RK45_1e-06,-0.07500000000000001,s3*s4,0,-0.2699020998213293,-2.5010505024556426
RK45_1e-06,-0.07500000000000001,s3*s4,1,-0.31847529883452697,0.7507992960491725
RK45_1e-06,-0.07500000000000001,s1*s4,0,18.677888888234506,31.356620518158103
RK45_1e-06,-0.07500000000000001,s1*s4,1,-7.637295764270953,-18.799631343379602
RK45_1e-06,-0.06,s1*s2,0,4.340265954506717,2.1299028911736473
RK45_1e-06,-0.06,s1*s2,1,-8.044569907419255,-2.7901800939255006
RK45_1e-06,-0.06,s2*s3,0,0.8272532372544588,1.0052028821000272
RK45_1e-06,-0.06,s2*s3,1,0.11391288802830431,-0.49167084981934844
RK45_1e-06,-0.06,s3*s4,0,-0.2699020984033992,-2.5010505221802464
RK45_1e-06,-0.06,s3*s4,1,-0.31847533503599357,0.7507993563283752
RK45_1e-06,-0.06,s1*s4,0,18.677887796928065,31.356620886578348
RK45_1e-06,-0.06,s1*s4,1,-7.63729641341424,-18.799633135869197
RK45_1e-06,-0.044999999999999984,s1*s2,0,4.340266577230978,2.129903084658979
RK45_1e-06,-0.044999999999999984,s1*s2,1,-8.044569595806731,-2.790179993212289
RK45_1e-06,-0.044999999999999984,s2*s3,0,0.8272532162103681,1.0052029059780363
RK45_1e-06,-0.044999999999999984,s2*s3,1,0.11391287995633281,-0.4916708382886851
RK45_1e-06,-0.044999999999999984,s3*s4,0,-0.269902072233275,-2.50105054500452
RK45_1e-06,-0.044999999999999984,s3*s4,1,-0.3184753259297124,0.7507993425416261
RK45_1e-06,-0.044999999999999984,s1*s4,0,18.677888215676067,31.35662194162571
RK45_1e-06,-0.044999999999999984,s1*s4,1,-7.637296152060941,-18.799632597295147
RK45_1e-06,-0.03,s1*s2,0,4.34026770044351,2.1299028550453154
RK45_1e-06,-0.03,s1*s2,1,-8.044568564737297,-2.790179733046479
RK45_1e-06,-0.03,s2*s3,0,0.8272531810775674,1.0052029423271114
RK45_1e-06,-0.03,s2*s3,1,0.11391286347970762,-0.4916707826842137
RK45_1e-06,-0.03,s3*s4,0,-0.2699020388436603,-2.5010505502462084
RK45_1e-06,-0.03,s3*s4,1,-0.3184752911296303,0.7507992640389148
RK45_1e-06,-0.03,s1*s4,0,18.67788936607926,31.35662271003038
RK45_1e-06,-0.03,s1*s4,1,-7.637295123815737,-18.79963052300104
RK45_1e-06,-0.015000000000000013,s1*s2,0,4.340266523249559,2.129902695374474
RK45_1e-06,-0.015000000000000013,s1*s2,1,-8.044569297321127,-2.790179923679852
RK45_1e-06,-0.015000000000000013,s2*s3,0,0.8272532149104501,1.0052028944935802
RK45_1e-06,-0.015000000000000013,s2*s3,1,0.11391287602109984,-0.49167081720630224
RK45_1e-06,-0.015000000000000013,s3*s4,0,-0.26990208202111593,-2.5010505070186624
RK45_1e-06,-0.015000000000000013,s3*s4,1,-0.31847531146314584,0.7507993120056223
RK45_1e-06,-0.015000000000000013,s1*s4,0,18.677888355988618,31.356620987323918
RK45_1e-06,-0.015000000000000013,s1*s4,1,-7.637295859461219,-18.799631897770826
RK45_1e-06,0.0,s1*s2,0,4.340266305903752,2.129902692140669
RK45_1e-06,0.0,s1*s2,1,-8.04456945637084,-2.790179962719506
RK45_1e-06,0.0,s2*s3,0,0.8272532208895125,1.0052028860626394
RK45_1e-06,0.0,s2*s3,1,0.11391287824863101,-0.49167082544208424
RK45_1e-06,0.0,s3*s4,0,-0.26990208905801677,-2.501050500647434
RK45_1e-06,0.0,s3*s4,1,-0.31847531599107765,0.7507993239221851
RK45_1e-06,0.0,s1*s4,0,18.67788814814385,31.356620722019976
RK45_1e-06,0.0,s1*s4,1,-7.637296027002615,-18.799632210272176
RK45_1e-06,0.015000000000000013,s1*s2,0,4.340265770197278,2.129902577694492
RK45_1e-06,0.015000000000000013,s1*s2,1,-8.044569682788323,-2.790179990464009
RK45_1e-06,0.015000000000000013,s2*s3,0,0.8272532335518125,1.0052028580015944
RK45_1e-06,0.015000000000000013,s2*s3,1,0.11391288073437991,-0.49167083683206464
RK45_1e-06,0.015000000000000013,s3*s4,0,-0.2699021120221765,-2.501050466724246
RK45_1e-06,0.015000000000000013,s3*s4,1,-0.31847532097045517,0.7507993397608158
RK45_1e-06,0.015000000000000013,s1*s4,0,18.677887685093218,31.35661971889908
RK45_1e-06,0.015000000000000013,s1*s4,1,-7.637296296123329,-18.79963260315715
RK45_1e-06,0.030000000000000027,s1*s2,0,4.34026319841085,2.129901895919795
RK45_1e-06,0.030000000000000027,s1*s2,1,-8.044570656857035,-2.790180065594669
RK45_1e-06,0.030000000000000027,s2*s3,0,0.8272532931280061,1.0052027124112324
RK45_1e-06,0.030000000000000027,s2*s3,1,0.11391288986693082,-0.49167088241509904
RK45_1e-06,0.030000000000000027,s3*s4,0,-0.26990223327219165,-2.5010502801392156
RK45_1e-06,0.030000000000000027,s3*s4,1,-0.31847533613246753,0.7507994024972783
RK45_1e-06,0.030000000000000027,s1*s4,0,18.677885561429623,31.35661443776963
RK45_1e-06,0.030000000000000027,s1*s4,1,-7.637297527328412,-18.79963415252905
RK45_1e-06,0.044999999999999984,s1*s2,0,4.340266866191708,2.129902495881686
RK45_1e-06,0.044999999999999984,s1*s2,1,-8.044568964552566,-2.790179805978163
RK45_1e-06,0.044999999999999984,s2*s3,0,0.8272532233915836,1.0052028999428806
RK45_1e-06,0.044999999999999984,s2*s3,1,0.11391287700635139,-0.4916707881742065
RK45_1e-06,0.044999999999999984,s3*s4,0,-0.26990210628239747,-2.5010505155431186
RK45_1e-06,0.044999999999999984,s3*s4,1,-0.31847529667944463,0.7507992619211273
RK45_1e-06,0.044999999999999984,s1*s4,0,18.677889207469928,31.35662097652528
RK45_1e-06,0.044999999999999984,s1*s4,1,-7.637295469621601,-18.799630904049813
RK45_1e-06,0.06,s1*s2,0,4.340268067509807,2.1299029587042946
RK45_1e-06,0.06,s1*s2,1,-8.044568630836123,-2.790179836789904
RK45_1e-06,0.06,s2*s3,0,0.8272531960486099,1.0052029800392452
RK45_1e-06,0.06,s2*s3,1,0.11391287596668494,-0.4916707763253136
RK45_1e-06,0.06,s3*s4,0,-0.2699020361849747,-2.5010506279689455
RK45_1e-06,0.06,s3*s4,1,-0.3184752989440494,0.7507992463688932
RK45_1e-06,0.06,s1*s4,0,18.67789007240409,31.35662395153611
RK45_1e-06,0.06,s1*s4,1,-7.637294955082022,-18.799630540221177
RK45_1e-06,0.07500000000000001,s1*s2,0,4.340263013331876,2.129902112726268
RK45_1e-06,0.07500000000000001,s1*s2,1,-8.044570623209369,-2.7901801195683893
RK45_1e-06,0.07500000000000001,s2*s3,0,0.8272532547992525,1.005202700557928
RK45_1e-06,0.07500000000000001,s2*s3,1,0.11391288476718701,-0.49167089049703844
RK45_1e-06,0.07500000000000001,s3*s4,0,-0.2699021812919237,-2.5010502302789317
RK45_1e-06,0.07500000000000001,s3*s4,1,-0.3184753398205263,0.7507994224756047
RK45_1e-06,0.07500000000000001,s1*s4,0,18.677884381234204,31.356614272830612
RK45_1e-06,0.07500000000000001,s1*s4,1,-7.637297506305325,-18.79963442517397
RK45_1e-06,0.08999999999999997,s1*s2,0,4.340248390008579,2.1298989148893424
RK45_1e-06,0.08999999999999997,s1*s2,1,-8.04457523038495,-2.790180507259869
RK45_1e-06,0.08999999999999997,s2*s3,0,0.8272533997072583,1.0052018186413865
RK45_1e-06,0.08999999999999997,s2*s3,1,0.1139128978149007,-0.4916711378968899
RK45_1e-06,0.08999999999999997,s3*s4,0,-0.26990265045772666,-2.501048907885058
RK45_1e-06,0.08999999999999997,s3*s4,1,-0.3184754041350749,0.7507998005053815
RK45_1e-06,0.08999999999999997,s1*s4,0,18.677868154873643,31.356583292783867
RK45_1e-06,0.08999999999999997,s1*s4,1,-7.637303783278181,-18.799642633341488
RK45_1e-06,0.10499999999999998,s1*s2,0,4.340261384396325,2.1299008462752678
RK45_1e-06,0.10499999999999998,s1*s2,1,-8.044570219896434,-2.7901797519467126
RK45_1e-06,0.10499999999999998,s2*s3,0,0.82725332061667,1.0052025576037644
RK45_1e-06,0.10499999999999998,s2*s3,1,0.11391289168396454,-0.49167083594952654
RK45_1e-06,0.10499999999999998,s3*s4,0,-0.2699023587421051,-2.5010500283173647
RK45_1e-06,0.10499999999999998,s3*s4,1,-0.3184753074755523,0.7507993160539604
RK45_1e-06,0.10499999999999998,s1*s4,0,18.67788432185567,31.35660855159653
RK45_1e-06,0.10499999999999998,s1*s4,1,-7.637297130128388,-18.79963239245076
RK45_1e-06,0.12,s1*s2,0,4.340280272761257,2.1299046068119942
RK45_1e-06,0.12,s1*s2,1,-8.044563915170423,-2.790179079269196
RK45_1e-06,0.12,s2*s3,0,0.8272532195427325,1.005203715490602
RK45_1e-06,0.12,s2*s3,1,0.11391289928578913,-0.49167047100883354
RK45_1e-06,0.12,s3*s4,0,-0.26990185676777045,-2.50105184146887
RK45_1e-06,0.12,s3*s4,1,-0.31847522580415716,0.7507987249153923
RK45_1e-06,0.12,s1*s4,0,18.677907187290764,31.356648759658746
RK45_1e-06,0.12,s1*s4,1,-7.6372882147107815,-18.799620226732408
RK45_1e-06,0.135,s1*s2,0,4.340271633810424,2.1299039092461243
RK45_1e-06,0.135,s1*s2,1,-8.044567800265362,-2.790179832225193
RK45_1e-06,0.135,s2*s3,0,0.8272532065426236,1.0052032363711023
RK45_1e-06,0.135,s2*s3,1,0.11391288922664713,-0.4916707260449433
RK45_1e-06,0.135,s3*s4,0,-0.2699019405433438,-2.5010510700571116
RK45_1e-06,0.135,s3*s4,1,-0.31847530363916565,0.7507991558005733
RK45_1e-06,0.135,s1*s4,0,18.677894692468772,31.3566329070856
RK45_1e-06,0.135,s1*s4,1,-7.637293490419936,-18.799628974587986
RK45_1e-06,0.15000000000000002,s1*s2,0,4.340246569360348,2.1299000836876694
RK45_1e-06,0.15000000000000002,s1*s2,1,-8.044575932962967,-2.790180749120734
RK45_1e-06,0.15000000000000002,s2*s3,0,0.8272531464972026,1.0052016721915566
RK45_1e-06,0.15000000000000002,s2*s3,1,0.11391284562194322,-0.4916712247845476
RK45_1e-06,0.15000000000000002,s3*s4,0,-0.2699023543621324,-2.5010484648824365
RK45_1e-06,0.15000000000000002,s3*s4,1,-0.3184753921169085,0.7507999991227318
RK45_1e-06,0.15000000000000002,s1*s4,0,18.677859804111215,31.356580000124968
RK45_1e-06,0.15000000000000002,s1*s4,1,-7.637305531916031,-18.79964551550754
RK45_1e-06,0.16499999999999998,s1*s2,0,4.340217931259209,2.1298950963509897
RK45_1e-06,0.16499999999999998,s1*s2,1,-8.044584016582895,-2.7901814029488206
RK45_1e-06,0.16499999999999998,s2*s3,0,0.8272530412326572,1.005199812929058
RK45_1e-06,0.16499999999999998,s2*s3,1,0.11391278894125237,-0.4916717087162885
RK45_1e-06,0.16499999999999998,s3*s4,0,-0.26990285797445907,-2.501045312044388
RK45_1e-06,0.16499999999999998,s3*s4,1,-0.31847544663072336,0.750800822311926
RK45_1e-06,0.16499999999999998,s1*s4,0,18.677819861914475,31.356516772583095
RK45_1e-06,0.16499999999999998,s1*s4,1,-7.637317975910426,-18.79966132853584
RK45_1e-06,0.18,s1*s2,0,4.340266611263776,2.1299017232501685
RK45_1e-06,0.18,s1*s2,1,-8.044567837679828,-2.79017952631528
RK45_1e-06,0.18,s2*s3,0,0.827253376980957,1.0052029087975456
RK45_1e-06,0.18,s2*s3,1,0.11391293695489914,-0.49167067871586617
RK45_1e-06,0.18,s3*s4,0,-0.26990230700023377,-2.5010506609317833
RK45_1e-06,0.18,s3*s4,1,-0.31847531588178024,0.7507990186060337
RK45_1e-06,0.18,s1*s4,0,18.67789234943242,31.356620473729826
RK45_1e-06,0.18,s1*s4,1,-7.637292954572809,-18.799627220768325
RK45_1e-06,0.195,s1*s2,0,4.340310889462463,2.1299088789240557
RK45_1e-06,0.195,s1*s2,1,-8.04455452978842,-2.790178222255764
RK45_1e-06,0.195,s2*s3,0,0.8272537149362775,1.0052058278934712
RK45_1e-06,0.195,s2*s3,1,0.11391308003569943,-0.4916698399617438
RK45_1e-06,0.195,s3*s4,0,-0.2699017322187783,-2.5010557685123147
RK45_1e-06,0.195,s3*s4,1,-0.3184752494365182,0.750797535317135
RK45_1e-06,0.195,s1*s4,0,18.677957849673877,31.356719099202312
RK45_1e-06,0.195,s1*s4,1,-7.637271756605487,-18.799599651230803
RK45_1e-06,0.20999999999999996,s1*s2,0,4.340274845268701,2.129904909716488
RK45_1e-06,0.20999999999999996,s1*s2,1,-8.044567637329745,-2.7901799484577796
RK45_1e-06,0.20999999999999996,s2*s3,0,0.8272532731094037,1.005203513470201
RK45_1e-06,0.20999999999999996,s2*s3,1,0.11391290771742307,-0.4916707144793334
RK45_1e-06,0.20999999999999996,s3*s4,0,-0.26990188385700803,-2.5010516063334896
RK45_1e-06,0.20999999999999996,s3*s4,1,-0.3184753259237768,0.7507991236564575
RK45_1e-06,0.20999999999999996,s1*s4,0,18.67789974069267,31.35664248979205
RK45_1e-06,0.20999999999999996,s1*s4,1,-7.637292816777665,-18.79962875401117
RK45_1e-06,0.22499999999999998,s1*s2,0,4.340264850656393,2.129903615533767
RK45_1e-06,0.22499999999999998,s1*s2,1,-8.044571016012052,-2.790180353700879
RK45_1e-06,0.22499999999999998,s2*s3,0,0.8272531486979872,1.0052028557190993
RK45_1e-06,0.22499999999999998,s2*s3,1,0.11391285995950705,-0.49167093845761356
RK45_1e-06,0.22499999999999998,s3*s4,0,-0.2699019419152337,-2.501050417242019
RK45_1e-06,0.22499999999999998,s3*s4,1,-0.3184753390628851,0.7507995327436151
RK45_1e-06,0.22499999999999998,s1*s4,0,18.67788377084062,31.35662056381372
RK45_1e-06,0.22499999999999998,s1*s4,1,-7.6372983437092055,-18.79963617338384
RK45_1e-06,0.24,s1*s2,0,4.340265260427437,2.129903668779339
RK45_1e-06,0.24,s1*s2,1,-8.044570895964968,-2.7901803433273025
RK45_1e-06,0.24,s2*s3,0,0.8272531548229076,1.0052028833442033
RK45_1e-06,0.24,s2*s3,1,0.11391286197435979,-0.49167093061375977
RK45_1e-06,0.24,s3*s4,0,-0.269901940264359,-2.501050468104138
RK45_1e-06,0.24,s3*s4,1,-0.31847533919736337,0.7507995182212419
RK45_1e-06,0.24,s1*s4,0,18.677884443640718,31.356621482195624
RK45_1e-06,0.24,s1*s4,1,-7.637298137963668,-18.79963591755828
RK45_1e-09,-0.24,s1*s2,0,4.340266306038319,2.1299026924256843
RK45_1e-09,-0.24,s1*s2,1,-8.044569456374687,-2.7901799630717163
RK45_1e-09,-0.24,s2*s3,0,0.8272532208790906,1.0052028861066373
RK45_1e-09,-0.24,s2*s3,1,0.11391287827045116,-0.4916708254356665
RK45_1e-09,-0.24,s3*s4,0,-0.26990208899952106,-2.5010505007138724
RK45_1e-09,-0.24,s3*s4,1,-0.3184753160164364,0.750799323906378
RK45_1e-09,-0.24,s1*s4,0,18.67788814779103,31.35662072345348
RK45_1e-09,-0.24,s1*s4,1,-7.637296026402773,-18.79963221064002
RK45_1e-09,-0.22499999999999998,s1*s2,0,4.340266300360012,2.129902702393217
RK45_1e-09,-0.22499999999999998,s1*s2,1,-8.044569456670015,-2.790179967167428
RK45_1e-09,-0.22499999999999998,s2*s3,0,0.8272532206063292,1.005202885907332
RK45_1e-09,-0.22499999999999998,s2*s3,1,0.11391287843428759,-0.491670825480344
RK45_1e-09,-0.22499999999999998,s3*s4,0,-0.269902088504506,-2.501050500606179
RK45_1e-09,-0.22499999999999998,s3*s4,1,-0.3184753163029529,0.7507993239956401
RK45_1e-09,-0.22499999999999998,s1*s4,0,18.677888127994706,31.356620732270308
RK45_1e-09,-0.22499999999999998,s1*s4,1,-7.637296021107386,-18.799632218025902
RK45_1e-09,-0.21,s1*s2,0,4.34026630605884,2.1299026923775144
RK45_1e-09,-0.21,s1*s2,1,-8.044569456395726,-2.790179963022375
RK45_1e-09,-0.21,s2*s3,0,0.8272532208822978,1.005202886106216
RK45_1e-09,-0.21,s2*s3,1,0.11391287826790324,-0.49167082543857304
RK45_1e-09,-0.21,s3*s4,0,-0.2699020890057825,-2.5010505007147095
RK45_1e-09,-0.21,s3*s4,1,-0.31847531601478035,0.7507993239111185
RK45_1e-09,-0.21,s1*s4,0,18.67788814791993,31.35662072338996
RK45_1e-09,-0.21,s1*s4,1,-7.637296026503103,-18.79963221063998
RK45_1e-09,-0.195,s1*s2,0,4.34026631278685,2.129902681509181
RK45_1e-09,-0.195,s1*s2,1,-8.044569454498783,-2.7901799575629544
RK45_1e-09,-0.195,s2*s3,0,0.8272532211232423,1.0052028864656548
RK45_1e-09,-0.195,s2*s3,1,0.11391287799671329,-0.49167082544342483
RK45_1e-09,-0.195,s3*s4,0,-0.26990208933126025,-2.5010505009750035
RK45_1e-09,-0.195,s3*s4,1,-0.31847531570621557,0.750799323938587
RK45_1e-09,-0.195,s1*s4,0,18.677888168517633,31.35662071675717
RK45_1e-09,-0.195,s1*s4,1,-7.63729603171917,-18.799632201640133
RK45_1e-09,-0.18,s1*s2,0,4.34026630474665,2.129902699106008
RK45_1e-09,-0.18,s1*s2,1,-8.04456945777754,-2.7901799653438863
RK45_1e-09,-0.18,s2*s3,0,0.827253220665856,1.0052028861172737
RK45_1e-09,-0.18,s2*s3,1,0.11391287837249395,-0.49167082555129565
RK45_1e-09,-0.18,s3*s4,0,-0.26990208859051257,-2.501050500823628
RK45_1e-09,-0.18,s3*s4,1,-0.3184753162301096,0.7507993240784676
RK45_1e-09,-0.18,s1*s4,0,18.67788813752358,31.356620733539096
RK45_1e-09,-0.18,s1*s4,1,-7.637296024923954,-18.799632217231817
RK45_1e-09,-0.16499999999999998,s1*s2,0,4.340266305828763,2.129902693094857
RK45_1e-09,-0.16499999999999998,s1*s2,1,-8.044569456692997,-2.7901799632525823
RK45_1e-09,-0.16499999999999998,s2*s3,0,0.8272532208654169,1.0052028860958484
RK45_1e-09,-0.16499999999999998,s2*s3,1,0.11391287828061424,-0.4916708254561387
RK45_1e-09,-0.16499999999999998,s3*s4,0,-0.26990208897914364,-2.50105050071596
RK45_1e-09,-0.16499999999999998,s3*s4,1,-0.31847531603829754,0.7507993239345996
RK45_1e-09,-0.16499999999999998,s1*s4,0,18.677888146844104,31.35662072421302
RK45_1e-09,-0.16499999999999998,s1*s4,1,-7.637296026543572,-18.799632211498384
RK45_1e-09,-0.15,s1*s2,0,4.340266308924628,2.129902685739779
RK45_1e-09,-0.15,s1*s2,1,-8.044569453502504,-2.7901799596855685
RK45_1e-09,-0.15,s2*s3,0,0.8272532210258201,1.0052028861974638
RK45_1e-09,-0.15,s2*s3,1,0.11391287807947033,-0.49167082533890777
RK45_1e-09,-0.15,s3*s4,0,-0.2699020892808908,-2.501050500680045
RK45_1e-09,-0.15,s3*s4,1,-0.3184753157658851,0.7507993237990604
RK45_1e-09,-0.15,s1*s4,0,18.67788815891621,31.356620715973012
RK45_1e-09,-0.15,s1*s4,1,-7.637296027676215,-18.799632202192498
RK45_1e-09,-0.135,s1*s2,0,4.340266307189243,2.1299026933926397
RK45_1e-09,-0.135,s1*s2,1,-8.044569456213226,-2.7901799627551993
RK45_1e-09,-0.135,s2*s3,0,0.8272532208216009,1.0052028861851694
RK45_1e-09,-0.135,s2*s3,1,0.11391287823812818,-0.4916708254807193
RK45_1e-09,-0.135,s3*s4,0,-0.26990208888454026,-2.5010505008157407
RK45_1e-09,-0.135,s3*s4,1,-0.3184753160270578,0.7507993239908597
RK45_1e-09,-0.135,s1*s4,0,18.677888147684364,31.35662072709351
RK45_1e-09,-0.135,s1*s4,1,-7.637296026736724,-18.799632211117846
RK45_1e-09,-0.12,s1*s2,0,4.340266305347811,2.1299026953263787
RK45_1e-09,-0.12,s1*s2,1,-8.04456945831096,-2.790179964051308
RK45_1e-09,-0.12,s2*s3,0,0.8272532208359146,1.0052028861160143
RK45_1e-09,-0.12,s2*s3,1,0.11391287832539221,-0.49167082555299124
RK45_1e-09,-0.12,s3*s4,0,-0.2699020888818948,-2.5010505008235153
RK45_1e-09,-0.12,s3*s4,1,-0.31847531613197927,0.750799324070219
RK45_1e-09,-0.12,s1*s4,0,18.67788814412547,31.356620728119132
RK45_1e-09,-0.12,s1*s4,1,-7.637296027509594,-18.79963221553677
RK45_1e-09,-0.10499999999999998,s1*s2,0,4.34026630617943,2.1299026918538684
RK45_1e-09,-0.10499999999999998,s1*s2,1,-8.044569456106306,-2.7901799626252513
RK45_1e-09,-0.10499999999999998,s2*s3,0,0.8272532208925384,1.0052028860853701
RK45_1e-09,-0.10499999999999998,s2*s3,1,0.11391287824514547,-0.4916708254290255
RK45_1e-09,-0.10499999999999998,s3*s4,0,-0.26990208905280133,-2.5010505006695394
RK45_1e-09,-0.10499999999999998,s3*s4,1,-0.31847531598407486,0.750799323901429
RK45_1e-09,-0.10499999999999998,s1*s4,0,18.677888148727284,31.356620722151142
RK45_1e-09,-0.10499999999999998,s1*s4,1,-7.637296026734953,-18.799632209711543
RK45_1e-09,-0.09,s1*s2,0,4.34026630830672,2.12990269051783
RK45_1e-09,-0.09,s1*s2,1,-8.044569453747988,-2.7901799615559133
RK45_1e-09,-0.09,s2*s3,0,0.8272532208488064,1.0052028861444582
RK45_1e-09,-0.09,s2*s3,1,0.11391287817194751,-0.49167082532721
RK45_1e-09,-0.09,s3*s4,0,-0.26990208903601326,-2.5010505006451176
RK45_1e-09,-0.09,s3*s4,1,-0.3184753158805259,0.7507993237741163
RK45_1e-09,-0.09,s1*s4,0,18.677888151899268,31.3566207219485
RK45_1e-09,-0.09,s1*s4,1,-7.63729602524406,-18.799632204856614
RK45_1e-09,-0.07500000000000001,s1*s2,0,4.340266307521652,2.129902692654194
RK45_1e-09,-0.07500000000000001,s1*s2,1,-8.044569455573985,-2.7901799624980703
RK45_1e-09,-0.07500000000000001,s2*s3,0,0.8272532208345352,1.0052028861561004
RK45_1e-09,-0.07500000000000001,s2*s3,1,0.1139128782267653,-0.49167082542555923
RK45_1e-09,-0.07500000000000001,s3*s4,0,-0.269902088954642,-2.5010505007513313
RK45_1e-09,-0.07500000000000001,s3*s4,1,-0.3184753159805877,0.7507993239084493
RK45_1e-09,-0.07500000000000001,s1*s4,0,18.677888149061562,31.35662072543174
RK45_1e-09,-0.07500000000000001,s1*s4,1,-7.63729602627637,-18.79963220923399
RK45_1e-09,-0.06,s1*s2,0,4.3402663055413555,2.129902693180022
RK45_1e-09,-0.06,s1*s2,1,-8.044569457463018,-2.790179963108137
RK45_1e-09,-0.06,s2*s3,0,0.8272532208968,1.0052028860905133
RK45_1e-09,-0.06,s2*s3,1,0.11391287827006556,-0.4916708255141306
RK45_1e-09,-0.06,s3*s4,0,-0.26990208901501056,-2.5010505007461306
RK45_1e-09,-0.06,s3*s4,1,-0.3184753160487505,0.7507993240250134
RK45_1e-09,-0.06,s1*s4,0,18.67788814697967,31.356620724256068
RK45_1e-09,-0.06,s1*s4,1,-7.637296027881235,-18.799632212917786
RK45_1e-09,-0.044999999999999984,s1*s2,0,4.340266305019315,2.129902692551464
RK45_1e-09,-0.044999999999999984,s1*s2,1,-8.044569457375047,-2.790179962999294
RK45_1e-09,-0.044999999999999984,s2*s3,0,0.8272532209185117,1.005202886048189
RK45_1e-09,-0.044999999999999984,s2*s3,1,0.1139128782670838,-0.4916708255001906
RK45_1e-09,-0.044999999999999984,s3*s4,0,-0.2699020890698751,-2.501050500676322
RK45_1e-09,-0.044999999999999984,s3*s4,1,-0.31847531603283824,0.7507993240026273
RK45_1e-09,-0.044999999999999984,s1*s4,0,18.67788814707658,31.356620722115263
RK45_1e-09,-0.044999999999999984,s1*s4,1,-7.637296027920339,-18.799632212406838
RK45_1e-09,-0.03,s1*s2,0,4.340266305430666,2.129902692204585
RK45_1e-09,-0.03,s1*s2,1,-8.044569456773242,-2.7901799628141495
RK45_1e-09,-0.03,s2*s3,0,0.8272532209051278,1.0052028860493696
RK45_1e-09,-0.03,s2*s3,1,0.1139128782555167,-0.4916708254646665
RK45_1e-09,-0.03,s3*s4,0,-0.26990208907147195,-2.501050500647325
RK45_1e-09,-0.03,s3*s4,1,-0.31847531600623924,0.7507993239531087
RK45_1e-09,-0.03,s1*s4,0,18.677888147686932,31.356620721686078
RK45_1e-09,-0.03,s1*s4,1,-7.637296027394129,-18.799632211085804
RK45_1e-09,-0.015000000000000013,s1*s2,0,4.340266305612246,2.1299026921471627
RK45_1e-09,-0.015000000000000013,s1*s2,1,-8.044569456586842,-2.790179962763477
RK45_1e-09,-0.015000000000000013,s2*s3,0,0.8272532208987396,1.005202886052102
RK45_1e-09,-0.015000000000000013,s2*s3,1,0.1139128782515324,-0.49167082545398844
RK45_1e-09,-0.015000000000000013,s3*s4,0,-0.2699020890684943,-2.5010505006422656
RK45_1e-09,-0.015000000000000013,s3*s4,1,-0.31847531599783685,0.7507993239392682
RK45_1e-09,-0.015000000000000013,s1*s4,0,18.67788814788611,31.35662072170828
RK45_1e-09,-0.015000000000000013,s1*s4,1,-7.637296027235411,-18.79963221069885
RK45_1e-09,0.0,s1*s2,0,4.340266305903752,2.129902692140669
RK45_1e-09,0.0,s1*s2,1,-8.04456945637084,-2.790179962719506
RK45_1e-09,0.0,s2*s3,0,0.8272532208895125,1.0052028860626394
RK45_1e-09,0.0,s2*s3,1,0.11391287824863101,-0.49167082544208424
RK45_1e-09,0.0,s3*s4,0,-0.26990208905801677,-2.501050500647434
RK45_1e-09,0.0,s3*s4,1,-0.31847531599107765,0.7507993239221851
RK45_1e-09,0.0,s1*s4,0,18.67788814814385,31.356620722019976
RK45_1e-09,0.0,s1*s4,1,-7.637296027002615,-18.799632210272176
RK45_1e-09,0.015000000000000013,s1*s2,0,4.340266306302072,2.1299026921765307
RK45_1e-09,0.015000000000000013,s1*s2,1,-8.044569456112177,-2.7901799626795456
RK45_1e-09,0.015000000000000013,s2*s3,0,0.827253220878394,1.005202886082169
RK45_1e-09,0.015000000000000013,s2*s3,1,0.11391287824735509,-0.4916708254281282
RK45_1e-09,0.015000000000000013,s3*s4,0,-0.26990208904029855,-2.5010505006653614
RK45_1e-09,0.015000000000000013,s3*s4,1,-0.3184753159865463,0.7507993239000504
RK45_1e-09,0.015000000000000013,s1*s4,0,18.677888148483188,31.356620722635537
RK45_1e-09,0.015000000000000013,s1*s4,1,-7.637296026670561,-18.799632209777183
RK45_1e-09,0.030000000000000027,s1*s2,0,4.340266306915573,2.1299026922699302
RK45_1e-09,0.030000000000000027,s1*s2,1,-8.044569455817767,-2.7901799626405572
RK45_1e-09,0.030000000000000027,s2*s3,0,0.8272532208672821,1.0052028861143858
RK45_1e-09,0.030000000000000027,s2*s3,1,0.11391287824596814,-0.49167082541107493
RK45_1e-09,0.030000000000000027,s3*s4,0,-0.26990208901880414,-2.5010505007062456
RK45_1e-09,0.030000000000000027,s3*s4,1,-0.31847531598024076,0.7507993238740103
RK45_1e-09,0.030000000000000027,s1*s4,0,18.677888149104337,31.35662072373882
RK45_1e-09,0.030000000000000027,s1*s4,1,-7.637296026294943,-18.799632209204834
RK45_1e-09,0.044999999999999984,s1*s2,0,4.34026630891935,2.1299026925373084
RK45_1e-09,0.044999999999999984,s1*s2,1,-8.044569454865526,-2.7901799624962127
RK45_1e-09,0.044999999999999984,s2*s3,0,0.8272532208357865,1.0052028862179947
RK45_1e-09,0.044999999999999984,s2*s3,1,0.11391287824125948,-0.4916708253545839
RK45_1e-09,0.044999999999999984,s3*s4,0,-0.2699020889574629,-2.5010505008413584
RK45_1e-09,0.044999999999999984,s3*s4,1,-0.3184753159578535,0.7507993237874161
RK45_1e-09,0.044999999999999984,s1*s4,0,18.677888151255015,31.356620727270293
RK45_1e-09,0.044999999999999984,s1*s4,1,-7.637296025098448,-18.799632207296533
RK45_1e-09,0.06,s1*s2,0,4.340266310367834,2.129902692620076
RK45_1e-09,0.06,s1*s2,1,-8.04456945416071,-2.790179962374833
RK45_1e-09,0.06,s2*s3,0,0.8272532208248896,1.005202886294055
RK45_1e-09,0.06,s2*s3,1,0.11391287824108032,-0.49167082530762246
RK45_1e-09,0.06,s3*s4,0,-0.26990208893001627,-2.501050500948298
RK45_1e-09,0.06,s3*s4,1,-0.31847531594001605,0.7507993237114916
RK45_1e-09,0.06,s1*s4,0,18.67788815312095,31.356620729711512
RK45_1e-09,0.06,s1*s4,1,-7.637296024181773,-18.799632205732824
RK45_1e-09,0.07500000000000001,s1*s2,0,4.34026630536728,2.12990269152892
RK45_1e-09,0.07500000000000001,s1*s2,1,-8.044569456035896,-2.7901799626093666
RK45_1e-09,0.07500000000000001,s2*s3,0,0.8272532208976955,1.0052028860115167
RK45_1e-09,0.07500000000000001,s2*s3,1,0.11391287825134948,-0.49167082540732115
RK45_1e-09,0.07500000000000001,s3*s4,0,-0.26990208910161967,-2.501050500549845
RK45_1e-09,0.07500000000000001,s3*s4,1,-0.3184753159728806,0.7507993238620978
RK45_1e-09,0.07500000000000001,s1*s4,0,18.677888147956182,31.356620719645683
RK45_1e-09,0.07500000000000001,s1*s4,1,-7.637296026594004,-18.79963220916184
RK45_1e-09,0.08999999999999997,s1*s2,0,4.3402662932407,2.129902689363602
RK45_1e-09,0.08999999999999997,s1*s2,1,-8.044569460507297,-2.790179963209674
RK45_1e-09,0.08999999999999997,s2*s3,0,0.8272532209980119,1.005202885310917
RK45_1e-09,0.08999999999999997,s2*s3,1,0.1139128782600807,-0.49167082566695575
RK45_1e-09,0.08999999999999997,s3*s4,0,-0.2699020894259959,-2.5010504994990463
RK45_1e-09,0.08999999999999997,s3*s4,1,-0.31847531605231416,0.7507993242725842
RK45_1e-09,0.08999999999999997,s1*s4,0,18.677888133673026,31.35662069533977
RK45_1e-09,0.08999999999999997,s1*s4,1,-7.63729603255282,-18.79963221794605
RK45_1e-09,0.10499999999999998,s1*s2,0,4.340266287530998,2.1299026886955583
RK45_1e-09,0.10499999999999998,s1*s2,1,-8.044569462623699,-2.7901799635266302
RK45_1e-09,0.10499999999999998,s2*s3,0,0.8272532209922279,1.005202884972015
RK45_1e-09,0.10499999999999998,s2*s3,1,0.11391287825317735,-0.4916708258023965
RK45_1e-09,0.10499999999999998,s3*s4,0,-0.2699020895113748,-2.5010504989503866
RK45_1e-09,0.10499999999999998,s3*s4,1,-0.31847531608840074,0.7507993244993241
RK45_1e-09,0.10499999999999998,s1*s4,0,18.677888125696978,31.356620684053926
RK45_1e-09,0.10499999999999998,s1*s4,1,-7.637296035522821,-18.799632222485243
RK45_1e-09,0.12,s1*s2,0,4.340266300594888,2.1299026913509014
RK45_1e-09,0.12,s1*s2,1,-8.044569458335744,-2.790179963052788
RK45_1e-09,0.12,s2*s3,0,0.8272532209135629,1.0052028857645943
RK45_1e-09,0.12,s2*s3,1,0.11391287825220284,-0.4916708255586499
RK45_1e-09,0.12,s3*s4,0,-0.26990208916071706,-2.5010505001861976
RK45_1e-09,0.12,s3*s4,1,-0.3184753160292332,0.7507993241101252
RK45_1e-09,0.12,s1*s4,0,18.67788814134621,31.356620711747627
RK45_1e-09,0.12,s1*s4,1,-7.637296029573728,-18.7996322143123
RK45_1e-09,0.135,s1*s2,0,4.3402663103489685,2.129902693029634
RK45_1e-09,0.135,s1*s2,1,-8.044569455057667,-2.790179962660121
RK45_1e-09,0.135,s2*s3,0,0.8272532209039181,1.0052028863682756
RK45_1e-09,0.135,s2*s3,1,0.11391287826352382,-0.4916708253605901
RK45_1e-09,0.135,s3*s4,0,-0.26990208895797313,-2.501050501164846
RK45_1e-09,0.135,s3*s4,1,-0.3184753159872352,0.7507993237804916
RK45_1e-09,0.135,s1*s4,0,18.67788815416229,31.356620732377024
RK45_1e-09,0.135,s1*s4,1,-7.637296024855208,-18.799632207694746
RK45_1e-09,0.15000000000000002,s1*s2,0,4.3402663245215125,2.129902695054514
RK45_1e-09,0.15000000000000002,s1*s2,1,-8.044569450100058,-2.7901799620282475
RK45_1e-09,0.15000000000000002,s2*s3,0,0.8272532209517516,1.0052028872507686
RK45_1e-09,0.15000000000000002,s2*s3,1,0.11391287829422295,-0.4916708250453927
RK45_1e-09,0.15000000000000002,s3*s4,0,-0.2699020887459647,-2.5010505026453513
RK45_1e-09,0.15000000000000002,s3*s4,1,-0.3184753159266075,0.7507993232430106
RK45_1e-09,0.15000000000000002,s1*s4,0,18.677888174258523,31.35662076209709
RK45_1e-09,0.15000000000000002,s1*s4,1,-7.637296017521741,-18.799632197235844
RK45_1e-09,0.16499999999999998,s1*s2,0,4.340266321312038,2.129902694253535
RK45_1e-09,0.16499999999999998,s1*s2,1,-8.044569451025087,-2.7901799621456607
RK45_1e-09,0.16499999999999998,s2*s3,0,0.8272532209849002,1.005202887054671
RK45_1e-09,0.16499999999999998,s2*s3,1,0.11391287829840807,-0.4916708250927802
RK45_1e-09,0.16499999999999998,s3*s4,0,-0.2699020888529254,-2.5010505023496354
RK45_1e-09,0.16499999999999998,s3*s4,1,-0.3184753159399967,0.7507993233167866
RK45_1e-09,0.16499999999999998,s1*s4,0,18.677888170783888,31.35662075509512
RK45_1e-09,0.16499999999999998,s1*s4,1,-7.63729601873653,-18.799632198905492
RK45_1e-09,0.18,s1*s2,0,4.340266299216139,2.129902690984326
RK45_1e-09,0.18,s1*s2,1,-8.044569458145055,-2.790179962999018
RK45_1e-09,0.18,s2*s3,0,0.8272532208519734,1.00520288564624
RK45_1e-09,0.18,s2*s3,1,0.11391287823894701,-0.4916708255436402
RK45_1e-09,0.18,s3*s4,0,-0.26990208913490726,-2.501050499923649
RK45_1e-09,0.18,s3*s4,1,-0.3184753160036599,0.7507993241009656
RK45_1e-09,0.18,s1*s4,0,18.677888138436817,31.356620707587837
RK45_1e-09,0.18,s1*s4,1,-7.637296029621846,-18.79963221387631
RK45_1e-09,0.195,s1*s2,0,4.340266273658274,2.129902687712511
RK45_1e-09,0.195,s1*s2,1,-8.044569466396233,-2.7901799638831872
RK45_1e-09,0.195,s2*s3,0,0.8272532205738226,1.005202883982671
RK45_1e-09,0.195,s2*s3,1,0.11391287813647848,-0.4916708260802396
RK45_1e-09,0.195,s3*s4,0,-0.2699020893199742,-2.5010504969555676
RK45_1e-09,0.195,s3*s4,1,-0.3184753160443399,0.7507993250627514
RK45_1e-09,0.195,s1*s4,0,18.67788809832524,31.356620652178336
RK45_1e-09,0.195,s1*s4,1,-7.63729604292526,-18.799632231517528
RK45_1e-09,0.20999999999999996,s1*s2,0,4.34026625775533,2.129902686124756
RK45_1e-09,0.20999999999999996,s1*s2,1,-8.044569471588394,-2.7901799643333467
RK45_1e-09,0.20999999999999996,s2*s3,0,0.8272532202996336,1.0052028829227198
RK45_1e-09,0.20999999999999996,s2*s3,1,0.11391287804283134,-0.49167082642673343
RK45_1e-09,0.20999999999999996,s3*s4,0,-0.2699020893183986,-2.501050494982901
RK45_1e-09,0.20999999999999996,s3*s4,1,-0.318475316035751,0.750799325709039
RK45_1e-09,0.20999999999999996,s1*s4,0,18.67788807115116,31.35662061743732
RK45_1e-09,0.20999999999999996,s1*s4,1,-7.637296051933612,-18.799632242769817
RK45_1e-09,0.22499999999999998,s1*s2,0,4.340266253691094,2.129902686195964
RK45_1e-09,0.22499999999999998,s1*s2,1,-8.044569473042717,-2.7901799643508354
RK45_1e-09,0.22499999999999998,s2*s3,0,0.8272532201340548,1.0052028826333854
RK45_1e-09,0.22499999999999998,s2*s3,1,0.11391287798908968,-0.49167082653050576
RK45_1e-09,0.22499999999999998,s3*s4,0,-0.2699020892015211,-2.50105049436938
RK45_1e-09,0.22499999999999998,s3*s4,1,-0.31847531599962897,0.750799325925929
RK45_1e-09,0.22499999999999998,s1*s4,0,18.677888062060607,31.35662060850232
RK45_1e-09,0.22499999999999998,s1*s4,1,-7.637296055069508,-18.799632246014276
RK45_1e-09,0.24,s1*s2,0,4.340266307204372,2.12990269268785
RK45_1e-09,0.24,s1*s2,1,-8.044569456719424,-2.790179962887793
RK45_1e-09,0.24,s2*s3,0,0.8272532209580983,1.0052028862186186
RK45_1e-09,0.24,s2*s3,1,0.11391287826599422,-0.4916708254549203
RK45_1e-09,0.24,s3*s4,0,-0.269902089046676,-2.5010505009850195
RK45_1e-09,0.24,s3*s4,1,-0.3184753160122014,0.7507993239338239
RK45_1e-09,0.24,s1*s4,0,18.677888150780806,31.356620727299823
RK45_1e-09,0.24,s1*s4,1,-7.637296027103789,-18.79963221094233
RK45_1e-12,-0.24,s1*s2,0,4.340266305905121,2.129902692126506
RK45_1e-12,-0.24,s1*s2,1,-8.04456945637151,-2.7901799627107504
RK45_1e-12,-0.24,s2*s3,0,0.8272532208885414,1.0052028860619466
RK45_1e-12,-0.24,s2*s3,1,0.11391287824909248,-0.4916708254416035
RK45_1e-12,-0.24,s3*s4,0,-0.26990208905777957,-2.5010505006445527
RK45_1e-12,-0.24,s3*s4,1,-0.3184753159912213,0.7507993239205781
RK45_1e-12,-0.24,s1*s4,0,18.67788814814319,31.356620721971964
RK45_1e-12,-0.24,s1*s4,1,-7.6372960270037,-18.79963221024425
RK45_1e-12,-0.22499999999999998,s1*s2,0,4.340266305913448,2.129902692118117
RK45_1e-12,-0.22499999999999998,s1*s2,1,-8.044569456370247,-2.790179962706788
RK45_1e-12,-0.22499999999999998,s2*s3,0,0.8272532208892753,1.0052028860631934
RK45_1e-12,-0.22499999999999998,s2*s3,1,0.11391287824850366,-0.49167082544211943
RK45_1e-12,-0.22499999999999998,s3*s4,0,-0.2699020890571551,-2.501050500646832
RK45_1e-12,-0.22499999999999998,s3*s4,1,-0.31847531599128753,0.7507993239217411
RK45_1e-12,-0.22499999999999998,s1*s4,0,18.67788814816423,31.356620721995316
RK45_1e-12,-0.22499999999999998,s1*s4,1,-7.637296027009885,-18.799632210251563
RK45_1e-12,-0.21,s1*s2,0,4.3402663059012605,2.1299026921366133
RK45_1e-12,-0.21,s1*s2,1,-8.044569456370336,-2.7901799627150554
RK45_1e-12,-0.21,s2*s3,0,0.8272532208891631,1.0052028860625963
RK45_1e-12,-0.21,s2*s3,1,0.11391287824875558,-0.4916708254420653
RK45_1e-12,-0.21,s3*s4,0,-0.2699020890576581,-2.5010505006468917
RK45_1e-12,-0.21,s3*s4,1,-0.3184753159913235,0.7507993239219615
RK45_1e-12,-0.21,s1*s4,0,18.67788814813942,31.35662072200648
RK45_1e-12,-0.21,s1*s4,1,-7.637296027003491,-18.799632210263326
RK45_1e-12,-0.195,s1*s2,0,4.340266305900828,2.1299026921334905
RK45_1e-12,-0.195,s1*s2,1,-8.04456945637109,-2.790179962713742
RK45_1e-12,-0.195,s2*s3,0,0.82725322088868,1.005202886062539
RK45_1e-12,-0.195,s2*s3,1,0.1139128782491008,-0.491670825442045
RK45_1e-12,-0.195,s3*s4,0,-0.2699020890574259,-2.5010505006462047
RK45_1e-12,-0.195,s3*s4,1,-0.31847531599158285,0.7507993239216378
RK45_1e-12,-0.195,s1*s4,0,18.677888148133498,31.356620721996755
RK45_1e-12,-0.195,s1*s4,1,-7.637296026999671,-18.79963221026006
RK45_1e-12,-0.18,s1*s2,0,4.340266305899361,2.1299026921193938
RK45_1e-12,-0.18,s1*s2,1,-8.04456945636432,-2.7901799627078208
RK45_1e-12,-0.18,s2*s3,0,0.8272532208885254,1.0052028860629496
RK45_1e-12,-0.18,s2*s3,1,0.11391287824905157,-0.49167082544201146
RK45_1e-12,-0.18,s3*s4,0,-0.26990208905679525,-2.5010505006450545
RK45_1e-12,-0.18,s3*s4,1,-0.318475315991596,0.7507993239208939
RK45_1e-12,-0.18,s1*s4,0,18.677888148129163,31.356620721972146
RK45_1e-12,-0.18,s1*s4,1,-7.637296026991768,-18.79963221024141
RK45_1e-12,-0.16499999999999998,s1*s2,0,4.340266305893847,2.12990269212206
RK45_1e-12,-0.16499999999999998,s1*s2,1,-8.044569456362526,-2.790179962709026
RK45_1e-12,-0.16499999999999998,s2*s3,0,0.8272532208883394,1.0052028860625573
RK45_1e-12,-0.16499999999999998,s2*s3,1,0.11391287824911774,-0.49167082544190643
RK45_1e-12,-0.16499999999999998,s3*s4,0,-0.2699020890565666,-2.5010505006446593
RK45_1e-12,-0.16499999999999998,s3*s4,1,-0.3184753159917681,0.7507993239206967
RK45_1e-12,-0.16499999999999998,s1*s4,0,18.677888148116924,31.356620721970327
RK45_1e-12,-0.16499999999999998,s1*s4,1,-7.637296026986291,-18.799632210242248
RK45_1e-12,-0.15,s1*s2,0,4.3402663058904185,2.1299026921286552
RK45_1e-12,-0.15,s1*s2,1,-8.04456945636559,-2.790179962711911
RK45_1e-12,-0.15,s2*s3,0,0.8272532208882984,1.0052028860622029
RK45_1e-12,-0.15,s2*s3,1,0.11391287824932511,-0.4916708254418503
RK45_1e-12,-0.15,s3*s4,0,-0.2699020890569654,-2.501050500644485
RK45_1e-12,-0.15,s3*s4,1,-0.31847531599164636,0.7507993239206027
RK45_1e-12,-0.15,s1*s4,0,18.677888148109368,31.356620721970945
RK45_1e-12,-0.15,s1*s4,1,-7.637296026987375,-18.799632210245484
RK45_1e-12,-0.135,s1*s2,0,4.3402663058880835,2.12990269212143
RK45_1e-12,-0.135,s1*s2,1,-8.044569456363773,-2.790179962708722
RK45_1e-12,-0.135,s2*s3,0,0.8272532208880733,1.0052028860612903
RK45_1e-12,-0.135,s2*s3,1,0.11391287824946433,-0.4916708254413878
RK45_1e-12,-0.135,s3*s4,0,-0.26990208905815255,-2.501050500642929
RK45_1e-12,-0.135,s3*s4,1,-0.31847531599122364,0.7507993239197697
RK45_1e-12,-0.135,s1*s4,0,18.67788814811411,31.356620721939045
RK45_1e-12,-0.135,s1*s4,1,-7.63729602698696,-18.79963221023001
RK45_1e-12,-0.12,s1*s2,0,4.340266305885893,2.129902692115007
RK45_1e-12,-0.12,s1*s2,1,-8.044569456360243,-2.7901799627056807
RK45_1e-12,-0.12,s2*s3,0,0.8272532208880469,1.0052028860616995
RK45_1e-12,-0.12,s2*s3,1,0.11391287824943437,-0.491670825441505
RK45_1e-12,-0.12,s3*s4,0,-0.26990208905750984,-2.501050500642743
RK45_1e-12,-0.12,s3*s4,1,-0.31847531599146767,0.7507993239196566
RK45_1e-12,-0.12,s1*s4,0,18.677888148109634,31.35662072193159
RK45_1e-12,-0.12,s1*s4,1,-7.637296026982404,-18.799632210223894
RK45_1e-12,-0.10499999999999998,s1*s2,0,4.340266305891167,2.1299026921239244
RK45_1e-12,-0.10499999999999998,s1*s2,1,-8.04456945636344,-2.7901799627100576
RK45_1e-12,-0.10499999999999998,s2*s3,0,0.8272532208882415,1.0052028860620068
RK45_1e-12,-0.10499999999999998,s2*s3,1,0.11391287824931295,-0.4916708254416606
RK45_1e-12,-0.10499999999999998,s3*s4,0,-0.2699020890572412,-2.5010505006437764
RK45_1e-12,-0.10499999999999998,s3*s4,1,-0.3184753159915256,0.7507993239201842
RK45_1e-12,-0.10499999999999998,s1*s4,0,18.677888148114356,31.35662072195815
RK45_1e-12,-0.10499999999999998,s1*s4,1,-7.637296026986119,-18.799632210237345
RK45_1e-12,-0.09,s1*s2,0,4.340266305893903,2.1299026921344564
RK45_1e-12,-0.09,s1*s2,1,-8.044569456365217,-2.7901799627153867
RK45_1e-12,-0.09,s2*s3,0,0.8272532208888667,1.0052028860629107
RK45_1e-12,-0.09,s2*s3,1,0.11391287824899796,-0.4916708254421519
RK45_1e-12,-0.09,s3*s4,0,-0.26990208905650004,-2.501050500646182
RK45_1e-12,-0.09,s3*s4,1,-0.31847531599187234,0.7507993239214604
RK45_1e-12,-0.09,s1*s4,0,18.677888148116573,31.356620721999732
RK45_1e-12,-0.09,s1*s4,1,-7.63729602698835,-18.799632210259226
RK45_1e-12,-0.07500000000000001,s1*s2,0,4.340266305885462,2.1299026921354347
RK45_1e-12,-0.07500000000000001,s1*s2,1,-8.044569456361469,-2.7901799627165613
RK45_1e-12,-0.07500000000000001,s2*s3,0,0.8272532208880146,1.0052028860627442
RK45_1e-12,-0.07500000000000001,s2*s3,1,0.11391287824940181,-0.4916708254421372
RK45_1e-12,-0.07500000000000001,s3*s4,0,-0.26990208905531293,-2.501050500644788
RK45_1e-12,-0.07500000000000001,s3*s4,1,-0.3184753159925354,0.7507993239208836
RK45_1e-12,-0.07500000000000001,s1*s4,0,18.67788814808598,31.356620721988488
RK45_1e-12,-0.07500000000000001,s1*s4,1,-7.637296026973119,-18.799632210256675
RK45_1e-12,-0.06,s1*s2,0,4.340266305879451,2.1299026921306563
RK45_1e-12,-0.06,s1*s2,1,-8.044569456359373,-2.790179962714544
RK45_1e-12,-0.06,s2*s3,0,0.8272532208881228,1.0052028860626352
RK45_1e-12,-0.06,s2*s3,1,0.1139128782493798,-0.49167082544221763
RK45_1e-12,-0.06,s3*s4,0,-0.2699020890551063,-2.501050500644162
RK45_1e-12,-0.06,s3*s4,1,-0.31847531599272605,0.7507993239207457
RK45_1e-12,-0.06,s1*s4,0,18.67788814807565,31.356620721973503
RK45_1e-12,-0.06,s1*s4,1,-7.637296026968361,-18.799632210252046
RK45_1e-12,-0.044999999999999984,s1*s2,0,4.340266305884384,2.1299026921253144
RK45_1e-12,-0.044999999999999984,s1*s2,1,-8.044569456356617,-2.7901799627107438
RK45_1e-12,-0.044999999999999984,s2*s3,0,0.8272532208882023,1.0052028860622195
RK45_1e-12,-0.044999999999999984,s2*s3,1,0.11391287824924978,-0.4916708254417896
RK45_1e-12,-0.044999999999999984,s3*s4,0,-0.26990208905615404,-2.501050500643939
RK45_1e-12,-0.044999999999999984,s3*s4,1,-0.31847531599218754,0.7507993239202366
RK45_1e-12,-0.044999999999999984,s1*s4,0,18.677888148095786,31.356620721962493
RK45_1e-12,-0.044999999999999984,s1*s4,1,-7.637296026971799,-18.799632210237856
RK45_1e-12,-0.03,s1*s2,0,4.340266305886537,2.129902692126765
RK45_1e-12,-0.03,s1*s2,1,-8.044569456362892,-2.7901799627124113
RK45_1e-12,-0.03,s2*s3,0,0.8272532208890683,1.0052028860618787
RK45_1e-12,-0.03,s2*s3,1,0.11391287824888696,-0.4916708254418156
RK45_1e-12,-0.03,s3*s4,0,-0.26990208905780133,-2.5010505006449826
RK45_1e-12,-0.03,s3*s4,1,-0.3184753159914802,0.7507993239210025
RK45_1e-12,-0.03,s1*s4,0,18.677888148119518,31.35662072196828
RK45_1e-12,-0.03,s1*s4,1,-7.637296026989189,-18.799632210248618
RK45_1e-12,-0.015000000000000013,s1*s2,0,4.3402663059008475,2.129902692137139
RK45_1e-12,-0.015000000000000013,s1*s2,1,-8.044569456369723,-2.7901799627172665
RK45_1e-12,-0.015000000000000013,s2*s3,0,0.8272532208894586,1.005202886062333
RK45_1e-12,-0.015000000000000013,s2*s3,1,0.11391287824855266,-0.4916708254418963
RK45_1e-12,-0.015000000000000013,s3*s4,0,-0.2699020890583615,-2.5010505006470996
RK45_1e-12,-0.015000000000000013,s3*s4,1,-0.31847531599081375,0.7507993239220715
RK45_1e-12,-0.015000000000000013,s1*s4,0,18.677888148146284,31.356620722008454
RK45_1e-12,-0.015000000000000013,s1*s4,1,-7.637296027006094,-18.79963221026641
RK45_1e-12,0.0,s1*s2,0,4.340266305903752,2.129902692140669
RK45_1e-12,0.0,s1*s2,1,-8.04456945637084,-2.790179962719506
RK45_1e-12,0.0,s2*s3,0,0.8272532208895125,1.0052028860626394
RK45_1e-12,0.0,s2*s3,1,0.11391287824863101,-0.49167082544208424
RK45_1e-12,0.0,s3*s4,0,-0.26990208905801677,-2.501050500647434
RK45_1e-12,0.0,s3*s4,1,-0.31847531599107765,0.7507993239221851
RK45_1e-12,0.0,s1*s4,0,18.67788814814385,31.356620722019976
RK45_1e-12,0.0,s1*s4,1,-7.637296027002615,-18.799632210272176
RK45_1e-12,0.015000000000000013,s1*s2,0,4.340266305883046,2.1299026921410698
RK45_1e-12,0.015000000000000013,s1*s2,1,-8.0445694563594,-2.7901799627210178
RK45_1e-12,0.015000000000000013,s2*s3,0,0.827253220888271,1.0052028860628313
RK45_1e-12,0.015000000000000013,s2*s3,1,0.11391287824935793,-0.4916708254422507
RK45_1e-12,0.015000000000000013,s3*s4,0,-0.26990208905507657,-2.501050500645302
RK45_1e-12,0.015000000000000013,s3*s4,1,-0.3184753159929016,0.7507993239211379
RK45_1e-12,0.015000000000000013,s1*s4,0,18.67788814807886,31.356620721999843
RK45_1e-12,0.015000000000000013,s1*s4,1,-7.637296026964883,-18.799632210264747
RK45_1e-12,0.030000000000000027,s1*s2,0,4.340266305886073,2.129902692142413
RK45_1e-12,0.030000000000000027,s1*s2,1,-8.04456945635946,-2.790179962721858
RK45_1e-12,0.030000000000000027,s2*s3,0,0.8272532208882688,1.0052028860630042
RK45_1e-12,0.030000000000000027,s2*s3,1,0.11391287824932997,-0.4916708254422032
RK45_1e-12,0.030000000000000027,s3*s4,0,-0.2699020890549097,-2.501050500645648
RK45_1e-12,0.030000000000000027,s3*s4,1,-0.31847531599286155,0.7507993239211492
RK45_1e-12,0.030000000000000027,s1*s4,0,18.6778881480829,31.35662072200836
RK45_1e-12,0.030000000000000027,s1*s4,1,-7.637296026965458,-18.799632210265628
RK45_1e-12,0.044999999999999984,s1*s2,0,4.3402663058888145,2.1299026921411253
RK45_1e-12,0.044999999999999984,s1*s2,1,-8.044569456365002,-2.790179962721808
RK45_1e-12,0.044999999999999984,s2*s3,0,0.8272532208888247,1.0052028860627789
RK45_1e-12,0.044999999999999984,s2*s3,1,0.11391287824898882,-0.4916708254423665
RK45_1e-12,0.044999999999999984,s3*s4,0,-0.26990208905572655,-2.501050500646379
RK45_1e-12,0.044999999999999984,s3*s4,1,-0.3184753159923451,0.7507993239220279
RK45_1e-12,0.044999999999999984,s1*s4,0,18.677888148095647,31.356620722011826
RK45_1e-12,0.044999999999999984,s1*s4,1,-7.637296026979077,-18.79963221027597
RK45_1e-12,0.06,s1*s2,0,4.340266305895917,2.12990269213759
RK45_1e-12,0.06,s1*s2,1,-8.044569456367103,-2.7901799627187898
RK45_1e-12,0.06,s2*s3,0,0.8272532208888063,1.0052028860629865
RK45_1e-12,0.06,s2*s3,1,0.11391287824898999,-0.49167082544230073
RK45_1e-12,0.06,s3*s4,0,-0.26990208905629437,-2.5010505006467074
RK45_1e-12,0.06,s3*s4,1,-0.31847531599204165,0.7507993239219972
RK45_1e-12,0.06,s1*s4,0,18.67788814811453,31.356620722013492
RK45_1e-12,0.06,s1*s4,1,-7.637296026987256,-18.799632210271483
RK45_1e-12,0.07500000000000001,s1*s2,0,4.340266305895726,2.129902692142574
RK45_1e-12,0.07500000000000001,s1*s2,1,-8.044569456375616,-2.790179962723063
RK45_1e-12,0.07500000000000001,s2*s3,0,0.8272532208889322,1.0052028860628215
RK45_1e-12,0.07500000000000001,s2*s3,1,0.11391287824893594,-0.4916708254427327
RK45_1e-12,0.07500000000000001,s3*s4,0,-0.2699020890558288,-2.5010505006469446
RK45_1e-12,0.07500000000000001,s3*s4,1,-0.31847531599242623,0.7507993239227814
RK45_1e-12,0.07500000000000001,s1*s4,0,18.677888148109233,31.356620722023308
RK45_1e-12,0.07500000000000001,s1*s4,1,-7.637296026995269,-18.799632210293673
RK45_1e-12,0.08999999999999997,s1*s2,0,4.340266305908793,2.1299026921569375
RK45_1e-12,0.08999999999999997,s1*s2,1,-8.044569456368276,-2.790179962729301
RK45_1e-12,0.08999999999999997,s2*s3,0,0.8272532208882801,1.0052028860641757
RK45_1e-12,0.08999999999999997,s2*s3,1,0.11391287824929558,-0.4916708254426551
RK45_1e-12,0.08999999999999997,s3*s4,0,-0.26990208905427704,-2.5010505006481583
RK45_1e-12,0.08999999999999997,s3*s4,1,-0.31847531599308454,0.7507993239222582
RK45_1e-12,0.08999999999999997,s1*s4,0,18.677888148105254,31.356620722073167
RK45_1e-12,0.08999999999999997,s1*s4,1,-7.637296026973217,-18.799632210294185
RK45_1e-12,0.10499999999999998,s1*s2,0,4.3402663058834055,2.129902692148846
RK45_1e-12,0.10499999999999998,s1*s2,1,-8.04456945637307,-2.790179962728236
RK45_1e-12,0.10499999999999998,s2*s3,0,0.8272532208886604,1.0052028860620439
RK45_1e-12,0.10499999999999998,s2*s3,1,0.11391287824904121,-0.4916708254426637
RK45_1e-12,0.10499999999999998,s3*s4,0,-0.2699020890561113,-2.5010505006455377
RK45_1e-12,0.10499999999999998,s3*s4,1,-0.3184753159924945,0.7507993239226936
RK45_1e-12,0.10499999999999998,s1*s4,0,18.677888148085184,31.35662072200825
RK45_1e-12,0.10499999999999998,s1*s4,1,-7.637296026987099,-18.799632210298544
RK45_1e-12,0.12,s1*s2,0,4.3402663059051765,2.129902692152604
RK45_1e-12,0.12,s1*s2,1,-8.044569456371002,-2.7901799627292445
RK45_1e-12,0.12,s2*s3,0,0.8272532208893143,1.0052028860628923
RK45_1e-12,0.12,s2*s3,1,0.11391287824860488,-0.49167082544229257
RK45_1e-12,0.12,s3*s4,0,-0.2699020890572106,-2.501050500648497
RK45_1e-12,0.12,s3*s4,1,-0.3184753159918128,0.7507993239230486
RK45_1e-12,0.12,s1*s4,0,18.67788814813522,31.356620722055517
RK45_1e-12,0.12,s1*s4,1,-7.637296026993701,-18.799632210298032
RK45_1e-12,0.135,s1*s2,0,4.340266305898458,2.129902692144564
RK45_1e-12,0.135,s1*s2,1,-8.044569456368485,-2.7901799627239003
RK45_1e-12,0.135,s2*s3,0,0.8272532208895332,1.005202886062817
RK45_1e-12,0.135,s2*s3,1,0.11391287824860064,-0.49167082544212004
RK45_1e-12,0.135,s3*s4,0,-0.2699020890580917,-2.501050500647759
RK45_1e-12,0.135,s3*s4,1,-0.3184753159911192,0.7507993239226756
RK45_1e-12,0.135,s1*s4,0,18.677888148138752,31.356620722022324
RK45_1e-12,0.135,s1*s4,1,-7.6372960269998895,-18.7996322102791
RK45_1e-12,0.15000000000000002,s1*s2,0,4.340266305910346,2.129902692135777
RK45_1e-12,0.15000000000000002,s1*s2,1,-8.044569456391331,-2.790179962719102
RK45_1e-12,0.15000000000000002,s2*s3,0,0.8272532208918342,1.0052028860615778
RK45_1e-12,0.15000000000000002,s2*s3,1,0.11391287824700248,-0.4916708254422419
RK45_1e-12,0.15000000000000002,s3*s4,0,-0.26990208906273194,-2.5010505006498183
RK45_1e-12,0.15000000000000002,s3*s4,1,-0.31847531598802165,0.7507993239254962
RK45_1e-12,0.15000000000000002,s1*s4,0,18.677888148213675,31.356620722013858
RK45_1e-12,0.15000000000000002,s1*s4,1,-7.63729602707326,-18.79963221030078
RK45_1e-12,0.16499999999999998,s1*s2,0,4.34026630595806,2.1299026921497575
RK45_1e-12,0.16499999999999998,s1*s2,1,-8.04456945640677,-2.7901799627259876
RK45_1e-12,0.16499999999999998,s2*s3,0,0.8272532208936265,1.0052028860631899
RK45_1e-12,0.16499999999999998,s2*s3,1,0.11391287824571647,-0.4916708254422298
RK45_1e-12,0.16499999999999998,s3*s4,0,-0.2699020890646933,-2.5010505006567416
RK45_1e-12,0.16499999999999998,s3*s4,1,-0.31847531598605017,0.7507993239282441
RK45_1e-12,0.16499999999999998,s1*s4,0,18.677888148312654,31.356620722122685
RK45_1e-12,0.16499999999999998,s1*s4,1,-7.637296027119932,-18.799632210335947
RK45_1e-12,0.18,s1*s2,0,4.34026630593261,2.1299026921871964
RK45_1e-12,0.18,s1*s2,1,-8.044569456396452,-2.790179962753323
RK45_1e-12,0.18,s2*s3,0,0.8272532208919318,1.005202886064891
RK45_1e-12,0.18,s2*s3,1,0.11391287824674234,-0.49167082544379975
RK45_1e-12,0.18,s3*s4,0,-0.2699020890582117,-2.5010505006569574
RK45_1e-12,0.18,s3*s4,1,-0.3184753159905068,0.7507993239295776
RK45_1e-12,0.18,s1*s4,0,18.677888148197678,31.35662072218698
RK45_1e-12,0.18,s1*s4,1,-7.637296027053311,-18.799632210398862
RK45_1e-12,0.195,s1*s2,0,4.340266305882153,2.129902692173033
RK45_1e-12,0.195,s1*s2,1,-8.044569456385544,-2.790179962750524
RK45_1e-12,0.195,s2*s3,0,0.8272532208895045,1.005202886062872
RK45_1e-12,0.195,s2*s3,1,0.1139128782480711,-0.4916708254442556
RK45_1e-12,0.195,s3*s4,0,-0.2699020890544871,-2.5010505006496313
RK45_1e-12,0.195,s3*s4,1,-0.31847531599380013,0.7507993239275382
RK45_1e-12,0.195,s1*s4,0,18.677888148075898,31.3566207220818
RK45_1e-12,0.195,s1*s4,1,-7.6372960270009465,-18.799632210388086
RK45_1e-12,0.20999999999999996,s1*s2,0,4.340266305912405,2.1299026921343573
RK45_1e-12,0.20999999999999996,s1*s2,1,-8.044569456365005,-2.7901799627173403
RK45_1e-12,0.20999999999999996,s2*s3,0,0.827253220889663,1.0052028860628646
RK45_1e-12,0.20999999999999996,s2*s3,1,0.11391287824856793,-0.4916708254416279
RK45_1e-12,0.20999999999999996,s3*s4,0,-0.2699020890587483,-2.501050500648364
RK45_1e-12,0.20999999999999996,s3*s4,1,-0.3184753159908699,0.7507993239217375
RK45_1e-12,0.20999999999999996,s1*s4,0,18.67788814816804,31.356620722029092
RK45_1e-12,0.20999999999999996,s1*s4,1,-7.637296026996495,-18.799632210260636
RK45_1e-12,0.22499999999999998,s1*s2,0,4.340266305942563,2.1299026920921627
RK45_1e-12,0.22499999999999998,s1*s2,1,-8.044569456368713,-2.790179962681236
RK45_1e-12,0.22499999999999998,s2*s3,0,0.827253220890956,1.0052028860615803
RK45_1e-12,0.22499999999999998,s2*s3,1,0.11391287824796373,-0.4916708254391433
RK45_1e-12,0.22499999999999998,s3*s4,0,-0.2699020890661642,-2.5010505006464516
RK45_1e-12,0.22499999999999998,s3*s4,1,-0.31847531598509693,0.7507993239178641
RK45_1e-12,0.22499999999999998,s1*s4,0,18.67788814829612,31.356620721942072
RK45_1e-12,0.22499999999999998,s1*s4,1,-7.637296027062522,-18.799632210149376
RK45_1e-12,0.24,s1*s2,0,4.340266305960019,2.1299026920909263
RK45_1e-12,0.24,s1*s2,1,-8.044569456413988,-2.7901799626808415
RK45_1e-12,0.24,s2*s3,0,0.8272532208934785,1.0052028860603883
RK45_1e-12,0.24,s2*s3,1,0.11391287824554512,-0.4916708254401165
RK45_1e-12,0.24,s3*s4,0,-0.2699020890709011,-2.501050500649755
RK45_1e-12,0.24,s3*s4,1,-0.31847531598090467,0.7507993239238864
RK45_1e-12,0.24,s1*s4,0,18.67788814837876,31.356620721953274
RK45_1e-12,0.24,s1*s4,1,-7.637296027185556,-18.79963221021673
contour_1e-08_R4.8,-0.24,s1*s2,0,4.33804306400007,2.1391419984721827
contour_1e-08_R4.8,-0.24,s1*s2,1,-8.043164363393693,-2.793799582032224
contour_1e-08_R4.8,-0.24,s2*s3,0,0.8269366860465605,1.0054853032711195
contour_1e-08_R4.8,-0.24,s2*s3,1,0.11406924125832907,-0.49190746462129786
contour_1e-08_R4.8,-0.24,s3*s4,0,-0.2689810532164353,-2.50156180658084
contour_1e-08_R4.8,-0.24,s3*s4,1,-0.31905171166123025,0.7511422700574483
contour_1e-08_R4.8,-0.24,s1*s4,0,18.661099250063234,31.37586753281058
contour_1e-08_R4.8,-0.24,s1*s4,1,-7.62846045729586,-18.809377281182407
contour_1e-08_R4.8,-0.22499999999999998,s1*s2,0,4.33827463131234,2.1386417244832785
contour_1e-08_R4.8,-0.22499999999999998,s1*s2,1,-8.043262819697071,-2.7936350385861624
contour_1e-08_R4.8,-0.22499999999999998,s2*s3,0,0.8269448296523999,1.005494661942631
contour_1e-08_R4.8,-0.22499999999999998,s2*s3,1,0.11406629608387564,-0.49190233682010176
contour_1e-08_R4.8,-0.22499999999999998,s3*s4,0,-0.2689958965066688,-2.5015598407771344
contour_1e-08_R4.8,-0.22499999999999998,s3*s4,1,-0.3190360714677713,0.7511302142327623
contour_1e-08_R4.8,-0.22499999999999998,s1*s4,0,18.661886123462583,31.37535532315811
contour_1e-08_R4.8,-0.22499999999999998,s1*s4,1,-7.628805882043894,-18.8090492503808
contour_1e-08_R4.8,-0.21,s1*s2,0,4.338502360413789,2.1381566700516026
contour_1e-08_R4.8,-0.21,s1*s2,1,-8.043361038792535,-2.7934763877226914
contour_1e-08_R4.8,-0.21,s2*s3,0,0.8269532383371412,1.0055008270935428
contour_1e-08_R4.8,-0.21,s2*s3,1,0.1140631105233992,-0.491895980400655
contour_1e-08_R4.8,-0.21,s3*s4,0,-0.2690144639369191,-2.501554343731673
contour_1e-08_R4.8,-0.21,s3*s4,1,-0.3190187366540294,0.751116962294265
contour_1e-08_R4.8,-0.21,s1*s4,0,18.66268037824348,31.374801841382652
contour_1e-08_R4.8,-0.21,s1*s4,1,-7.6291591960915905,-18.808706762813916
contour_1e-08_R4.8,-0.195,s1*s2,0,4.338725561597455,2.1376823436562167
contour_1e-08_R4.8,-0.195,s1*s2,1,-8.043458936411644,-2.793321199439034
contour_1e-08_R4.8,-0.195,s2*s3,0,0.8269621155367737,1.0055038900434825
contour_1e-08_R4.8,-0.195,s2*s3,1,0.11405958189193417,-0.49188844969456674
contour_1e-08_R4.8,-0.195,s3*s4,0,-0.2690369269388031,-2.501545444561717
contour_1e-08_R4.8,-0.195,s3*s4,1,-0.3189996159197762,0.7511025839607235
contour_1e-08_R4.8,-0.195,s1*s4,0,18.663486959025,31.37420187089266
contour_1e-08_R4.8,-0.195,s1*s4,1,-7.629523397296988,-18.8083472122147
contour_1e-08_R4.8,-0.18,s1*s2,0,4.338946492942462,2.1372121574421072
contour_1e-08_R4.8,-0.18,s1*s2,1,-8.043557067329106,-2.793167513451011
contour_1e-08_R4.8,-0.18,s2*s3,0,0.8269714631574627,1.0055040803027369
contour_1e-08_R4.8,-0.18,s2*s3,1,0.11405574890498169,-0.4918797298887623
contour_1e-08_R4.8,-0.18,s3*s4,0,-0.26906316964763427,-2.50153314851413
contour_1e-08_R4.8,-0.18,s3*s4,1,-0.318978712580574,0.7510869166729613
contour_1e-08_R4.8,-0.18,s1*s4,0,18.664312088456384,31.373549947735388
contour_1e-08_R4.8,-0.18,s1*s4,1,-7.629899734476734,-18.807966962450156
contour_1e-08_R4.8,-0.16499999999999998,s1*s2,0,4.33916477439719,2.1367400966677033
contour_1e-08_R4.8,-0.16499999999999998,s1*s2,1,-8.043655648009397,-2.7930125754436785
contour_1e-08_R4.8,-0.16499999999999998,s2*s3,0,0.8269815357727498,1.0055014302723972
contour_1e-08_R4.8,-0.16499999999999998,s2*s3,1,0.1140515099024746,-0.49186983196613876
contour_1e-08_R4.8,-0.16499999999999998,s3*s4,0,-0.2690935248577291,-2.501517481256616
contour_1e-08_R4.8,-0.16499999999999998,s3*s4,1,-0.3189558714639204,0.7510699513253787
contour_1e-08_R4.8,-0.16499999999999998,s1*s4,0,18.665163421489993,31.372837387410147
contour_1e-08_R4.8,-0.16499999999999998,s1*s4,1,-7.630292099405603,-18.80756208220392
contour_1e-08_R4.8,-0.15,s1*s2,0,4.339378015495241,2.1362619515796295
contour_1e-08_R4.8,-0.15,s1*s2,1,-8.043754429345263,-2.7928534918989496
contour_1e-08_R4.8,-0.15,s2*s3,0,0.8269927155861725,1.0054958369498328
contour_1e-08_R4.8,-0.15,s2*s3,1,0.11404666605060497,-0.49185879376037855
contour_1e-08_R4.8,-0.15,s3*s4,0,-0.26912855212223175,-2.5014985018297136
contour_1e-08_R4.8,-0.15,s3*s4,1,-0.31893085113963465,0.7510518179788984
contour_1e-08_R4.8,-0.15,s1*s4,0,18.66604755128915,31.372055411918208
contour_1e-08_R4.8,-0.15,s1*s4,1,-7.630705550518489,-18.807129219386592
contour_1e-08_R4.8,-0.135,s1*s2,0,4.339584585504028,2.135773588582702
contour_1e-08_R4.8,-0.135,s1*s2,1,-8.043853187927628,-2.7926876897291995
contour_1e-08_R4.8,-0.135,s2*s3,0,0.8270053006928333,1.0054872122964635
contour_1e-08_R4.8,-0.135,s2*s3,1,0.1140410558754178,-0.491846622807359
contour_1e-08_R4.8,-0.135,s3*s4,0,-0.2691687116394857,-2.5014762028212663
contour_1e-08_R4.8,-0.135,s3*s4,1,-0.31890342966018426,0.7510325774866319
contour_1e-08_R4.8,-0.135,s1*s4,0,18.666970509326553,31.371195653700344
contour_1e-08_R4.8,-0.135,s1*s4,1,-7.631144394431036,-18.806664764354537
contour_1e-08_R4.8,-0.12,s1*s2,0,4.339784262280658,2.1352689191675895
contour_1e-08_R4.8,-0.12,s1*s2,1,-8.04395208841016,-2.792512503280314
contour_1e-08_R4.8,-0.12,s2*s3,0,0.8270195256782793,1.0054755025270217
contour_1e-08_R4.8,-0.12,s2*s3,1,0.11403457807381122,-0.4918332741263626
contour_1e-08_R4.8,-0.12,s3*s4,0,-0.2692144128409104,-2.501450460360951
contour_1e-08_R4.8,-0.12,s3*s4,1,-0.3188733923205061,0.7510121442234159
contour_1e-08_R4.8,-0.12,s1*s4,0,18.667940286734826,31.370247467052778
contour_1e-08_R4.8,-0.12,s1*s4,1,-7.6316126666819395,-18.806163734720098
contour_1e-08_R4.8,-0.10499999999999998,s1*s2,0,4.339981487501996,2.1347409878475303
contour_1e-08_R4.8,-0.10499999999999998,s1*s2,1,-8.04405240791219,-2.792326406838256
contour_1e-08_R4.8,-0.10499999999999998,s2*s3,0,0.8270354508176815,1.0054608746675284
contour_1e-08_R4.8,-0.10499999999999998,s2*s3,1,0.11402725103946329,-0.49181867653369366
contour_1e-08_R4.8,-0.10499999999999998,s3*s4,0,-0.2692658066387514,-2.501421245164022
contour_1e-08_R4.8,-0.10499999999999998,s3*s4,1,-0.3188406146317482,0.7509903223455238
contour_1e-08_R4.8,-0.10499999999999998,s1*s4,0,18.668968649385928,31.369204870575906
contour_1e-08_R4.8,-0.10499999999999998,s1*s4,1,-7.632113365109907,-18.8056225465235
contour_1e-08_R4.8,-0.09,s1*s2,0,4.340163423246212,2.1341860735320983
contour_1e-08_R4.8,-0.09,s1*s2,1,-8.044151570592753,-2.7921236470124273
contour_1e-08_R4.8,-0.09,s2*s3,0,0.8270539115506842,1.0054425938019715
contour_1e-08_R4.8,-0.09,s2*s3,1,0.1140185906667744,-0.49180285770712323
contour_1e-08_R4.8,-0.09,s3*s4,0,-0.26932428197331854,-2.501388203800172
contour_1e-08_R4.8,-0.09,s3*s4,1,-0.3188045413348367,0.7509673941934961
contour_1e-08_R4.8,-0.09,s1*s4,0,18.670056516473053,31.368043542492014
contour_1e-08_R4.8,-0.09,s1*s4,1,-7.6326550343467945,-18.805032908034395
contour_1e-08_R4.8,-0.07500000000000001,s1*s2,0,4.340329508005893,2.1336011993619772
contour_1e-08_R4.8,-0.07500000000000001,s1*s2,1,-8.044248845867203,-2.7919019707093207
contour_1e-08_R4.8,-0.07500000000000001,s2*s3,0,0.8270750718852306,1.0054203453278816
contour_1e-08_R4.8,-0.07500000000000001,s2*s3,1,0.11400840856337736,-0.49178565355183096
contour_1e-08_R4.8,-0.07500000000000001,s3*s4,0,-0.2693904114969295,-2.5013509151588966
contour_1e-08_R4.8,-0.07500000000000001,s3*s4,1,-0.31876474555238266,0.7509432186271039
contour_1e-08_R4.8,-0.07500000000000001,s1*s4,0,18.671209525052493,31.3667522336769
contour_1e-08_R4.8,-0.07500000000000001,s1*s4,1,-7.633242379252688,-18.80438803266623
contour_1e-08_R4.8,-0.06,s1*s2,0,4.340486750058385,2.132975265616337
contour_1e-08_R4.8,-0.06,s1*s2,1,-8.044346607829825,-2.791659487796548
contour_1e-08_R4.8,-0.06,s2*s3,0,0.8270990124766695,1.0053943855973617
contour_1e-08_R4.8,-0.06,s2*s3,1,0.11399679092676611,-0.4917669515147332
contour_1e-08_R4.8,-0.06,s3*s4,0,-0.26946442112443914,-2.501309300064328
contour_1e-08_R4.8,-0.06,s3*s4,1,-0.31872109645263347,0.7509174495945807
contour_1e-08_R4.8,-0.06,s1*s4,0,18.672446038051593,31.365321063164444
contour_1e-08_R4.8,-0.06,s1*s4,1,-7.633879285091496,-18.803683054360334
contour_1e-08_R4.8,-0.044999999999999984,s1*s2,0,4.339869649681764,2.132305716922496
contour_1e-08_R4.8,-0.044999999999999984,s1*s2,1,-8.044262695021287,-2.7911585921716147
contour_1e-08_R4.8,-0.044999999999999984,s2*s3,0,0.8271534075995451,1.0053189541149588
contour_1e-08_R4.8,-0.044999999999999984,s2*s3,1,0.11396312490904105,-0.49174426278528294
contour_1e-08_R4.8,-0.044999999999999984,s3*s4,0,-0.26959866239959845,-2.5012257281950316
contour_1e-08_R4.8,-0.044999999999999984,s3*s4,1,-0.31864953899211357,0.7508969391614292
contour_1e-08_R4.8,-0.044999999999999984,s1*s4,0,18.673251126860755,31.362527216099647
contour_1e-08_R4.8,-0.044999999999999984,s1*s4,1,-7.63481833755697,-18.8024629145573
contour_1e-08_R4.8,-0.03,s1*s2,0,4.34002341450996,2.131571133567877
contour_1e-08_R4.8,-0.03,s1*s2,1,-8.044366696392201,-2.7908681602048664
contour_1e-08_R4.8,-0.03,s2*s3,0,0.8271821718526278,1.005285690339926
contour_1e-08_R4.8,-0.03,s2*s3,1,0.11394880551498177,-0.49172180224704354
contour_1e-08_R4.8,-0.03,s3*s4,0,-0.2696880632541033,-2.501173504154216
contour_1e-08_R4.8,-0.03,s3*s4,1,-0.31859727574182606,0.7508663937555055
contour_1e-08_R4.8,-0.03,s1*s4,0,18.674677104699686,31.360776210303168
contour_1e-08_R4.8,-0.03,s1*s4,1,-7.6355671964949146,-18.801612528240874
contour_1e-08_R4.8,-0.015000000000000013,s1*s2,0,4.340156180369295,2.130772642623091
contour_1e-08_R4.8,-0.015000000000000013,s1*s2,1,-8.044469313630081,-2.790543331849738
contour_1e-08_R4.8,-0.015000000000000013,s2*s3,0,0.8272153460566921,1.005247199379363
contour_1e-08_R4.8,-0.015000000000000013,s2*s3,1,0.11393213503032433,-0.49169743199616855
contour_1e-08_R4.8,-0.015000000000000013,s3*s4,0,-0.2697888611484523,-2.501115401189758
contour_1e-08_R4.8,-0.015000000000000013,s3*s4,1,-0.31853942340034097,0.7508339952057922
contour_1e-08_R4.8,-0.015000000000000013,s1*s4,0,18.676219364077113,31.358815721677928
contour_1e-08_R4.8,-0.015000000000000013,s1*s4,1,-7.636390798898051,-18.80067344151422
contour_1e-08_R4.8,0.0,s1*s2,0,4.34026630590375,2.129902692140668
contour_1e-08_R4.8,0.0,s1*s2,1,-8.044569456370843,-2.7901799627195074
contour_1e-08_R4.8,0.0,s2*s3,0,0.8272532208895124,1.005202886062639
contour_1e-08_R4.8,0.0,s2*s3,1,0.11391287824863099,-0.4916708254420842
contour_1e-08_R4.8,0.0,s3*s4,0,-0.26990208905801716,-2.5010505006474335
contour_1e-08_R4.8,0.0,s3*s4,1,-0.3184753159910775,0.7507993239221852
contour_1e-08_R4.8,0.0,s1*s4,0,18.67788814814385,31.35662072201996
contour_1e-08_R4.8,0.0,s1*s4,1,-7.637296027002618,-18.79963221027218
contour_1e-08_R4.8,0.015000000000000013,s1*s2,0,4.340350015443971,2.12895136298034
contour_1e-08_R4.8,0.015000000000000013,s1*s2,1,-8.044666278140523,-2.7897726065450033
contour_1e-08_R4.8,0.015000000000000013,s2*s3,0,0.8272963411586827,1.005152072975216
contour_1e-08_R4.8,0.015000000000000013,s2*s3,1,0.11389069831892774,-0.491641706940535
contour_1e-08_R4.8,0.015000000000000013,s3*s4,0,-0.2700291381346588,-2.5009779232817246
contour_1e-08_R4.8,0.015000000000000013,s3*s4,1,-0.31840418148320027,0.7507620826549027
contour_1e-08_R4.8,0.015000000000000013,s1*s4,0,18.679696980738296,31.35416052601026
contour_1e-08_R4.8,0.015000000000000013,s1*s4,1,-7.638292740811405,-18.798474843407202
contour_1e-08_R4.8,0.030000000000000027,s1*s2,0,4.3404056045180655,2.1279022571835755
contour_1e-08_R4.8,0.030000000000000027,s1*s2,1,-8.044761057572998,-2.789314638606413
contour_1e-08_R4.8,0.030000000000000027,s2*s3,0,0.8273455768452125,1.0050942185505825
contour_1e-08_R4.8,0.030000000000000027,s2*s3,1,0.1138652240481706,-0.49160988922759746
contour_1e-08_R4.8,0.030000000000000027,s3*s4,0,-0.270171843819663,-2.500897029338321
contour_1e-08_R4.8,0.030000000000000027,s3*s4,1,-0.3183251853933346,0.7507220879048921
contour_1e-08_R4.8,0.030000000000000027,s1*s4,0,18.681672504474506,31.35139876939577
contour_1e-08_R4.8,0.030000000000000027,s1*s4,1,-7.639395383044867,-18.797188438157228
contour_1e-08_R4.8,0.044999999999999984,s1*s2,0,4.340427014851323,2.1267497628367176
contour_1e-08_R4.8,0.044999999999999984,s1*s2,1,-8.04485161198706,-2.788801341320925
contour_1e-08_R4.8,0.044999999999999984,s2*s3,0,0.8274013485671117,1.0050285682287332
contour_1e-08_R4.8,0.044999999999999984,s2*s3,1,0.11383608976998237,-0.49157511071482674
contour_1e-08_R4.8,0.044999999999999984,s3*s4,0,-0.2703313731837864,-2.5008068994426407
contour_1e-08_R4.8,0.044999999999999984,s3*s4,1,-0.3182376008662911,0.7506791271062241
contour_1e-08_R4.8,0.044999999999999984,s1*s4,0,18.683819810632475,31.348308820637538
contour_1e-08_R4.8,0.044999999999999984,s1*s4,1,-7.640611640595472,-18.795760020758745
contour_1e-08_R4.8,0.06,s1*s2,0,4.340409428209799,2.125471229703092
contour_1e-08_R4.8,0.06,s1*s2,1,-8.044937101933582,-2.788221693981081
contour_1e-08_R4.8,0.06,s2*s3,0,0.8274646684881302,1.0049536300320194
contour_1e-08_R4.8,0.06,s2*s3,1,0.11380269290345978,-0.4915366485232875
contour_1e-08_R4.8,0.06,s3*s4,0,-0.2705107013866715,-2.500705357989766
contour_1e-08_R4.8,0.06,s3*s4,1,-0.3181397489146293,0.7506322757611361
contour_1e-08_R4.8,0.06,s1*s4,0,18.686171247639916,31.344822552079545
contour_1e-08_R4.8,0.06,s1*s4,1,-7.641962173459691,-18.794157856605548
contour_1e-08_R4.8,0.07500000000000001,s1*s2,0,4.340344092887812,2.1240262579579055
contour_1e-08_R4.8,0.07500000000000001,s1*s2,1,-8.045022306010186,-2.7875602167376754
contour_1e-08_R4.8,0.07500000000000001,s2*s3,0,0.8275378361151138,1.0048683661922435
contour_1e-08_R4.8,0.07500000000000001,s2*s3,1,0.11376421457041606,-0.4914944318350251
contour_1e-08_R4.8,0.07500000000000001,s3*s4,0,-0.27071400924728556,-2.5005914135318714
contour_1e-08_R4.8,0.07500000000000001,s3*s4,1,-0.31803007113661635,0.7505815843847186
contour_1e-08_R4.8,0.07500000000000001,s1*s4,0,18.688786284394702,31.34085503962131
contour_1e-08_R4.8,0.07500000000000001,s1*s4,1,-7.64348094435193,-18.792360190421267
contour_1e-08_R4.8,0.08999999999999997,s1*s2,0,4.340233931701235,2.1224203425753174
contour_1e-08_R4.8,0.08999999999999997,s1*s2,1,-8.045100312979018,-2.7868156169710927
contour_1e-08_R4.8,0.08999999999999997,s2*s3,0,0.8276202023289152,1.0047714231552074
contour_1e-08_R4.8,0.08999999999999997,s2*s3,1,0.11372042777783216,-0.4914473721202057
contour_1e-08_R4.8,0.08999999999999997,s3*s4,0,-0.27094201598011547,-2.500462680479195
contour_1e-08_R4.8,0.08999999999999997,s3*s4,1,-0.31790736242249606,0.7505256521899254
contour_1e-08_R4.8,0.08999999999999997,s1*s4,0,18.691660460974596,31.336385579643586
contour_1e-08_R4.8,0.08999999999999997,s1*s4,1,-7.645166956121566,-18.790339452787414
contour_1e-08_R4.8,0.10499999999999998,s1*s2,0,4.340056566313763,2.120638441554752
contour_1e-08_R4.8,0.10499999999999998,s1*s2,1,-8.045166976161125,-2.785975313927997
contour_1e-08_R4.8,0.10499999999999998,s2*s3,0,0.8277129978848871,1.0046610322450447
contour_1e-08_R4.8,0.10499999999999998,s2*s3,1,0.11367042708895225,-0.4913951246965692
contour_1e-08_R4.8,0.10499999999999998,s3*s4,0,-0.27119739997870373,-2.5003171525317773
contour_1e-08_R4.8,0.10499999999999998,s3*s4,1,-0.31777009680456747,0.7504643473624009
contour_1e-08_R4.8,0.10499999999999998,s1*s4,0,18.69479759750101,31.3313454618646
contour_1e-08_R4.8,0.10499999999999998,s1*s4,1,-7.647040343999519,-18.7880689789448
contour_1e-08_R4.8,0.12,s1*s2,0,4.339803056745509,2.1186614360223586
contour_1e-08_R4.8,0.12,s1*s2,1,-8.045219630949218,-2.7850282652083616
contour_1e-08_R4.8,0.12,s2*s3,0,0.8278171650677552,1.0045355933086597
contour_1e-08_R4.8,0.12,s2*s3,1,0.11361350455081247,-0.4913369943675765
contour_1e-08_R4.8,0.12,s3*s4,0,-0.2714829346474027,-2.50015258407294
contour_1e-08_R4.8,0.12,s3*s4,1,-0.3176165678343662,0.7503968958395658
contour_1e-08_R4.8,0.12,s1*s4,0,18.698220111703844,31.325667930421215
contour_1e-08_R4.8,0.12,s1*s4,1,-7.649120673429885,-18.785517170137993
contour_1e-08_R4.8,0.135,s1*s2,0,4.339456605141785,2.116415615628037
contour_1e-08_R4.8,0.135,s1*s2,1,-8.045262383494123,-2.7839436754765554
contour_1e-08_R4.8,0.135,s2*s3,0,0.8279364282881614,1.0043917194301821
contour_1e-08_R4.8,0.135,s2*s3,1,0.11354799229240883,-0.4912718615695591
contour_1e-08_R4.8,0.135,s3*s4,0,-0.2718072103998082,-2.4999644860879724
contour_1e-08_R4.8,0.135,s3*s4,1,-0.3174427922910615,0.7503220148070684
contour_1e-08_R4.8,0.135,s1*s4,0,18.70203283177799,31.319163784030184
contour_1e-08_R4.8,0.135,s1*s4,1,-7.651471949632764,-18.78261755773543
contour_1e-08_R4.8,0.15000000000000002,s1*s2,0,4.33902037237138,2.113899662868951
contour_1e-08_R4.8,0.15000000000000002,s1*s2,1,-8.045288676695973,-2.782718397242983
contour_1e-08_R4.8,0.15000000000000002,s2*s3,0,0.8280705167022168,1.0042282684571049
contour_1e-08_R4.8,0.15000000000000002,s2*s3,1,0.11347360913192435,-0.49119872533133146
contour_1e-08_R4.8,0.15000000000000002,s3*s4,0,-0.27217128994063666,-2.499750856951683
contour_1e-08_R4.8,0.15000000000000002,s3*s4,1,-0.31724756074355287,0.7502383972733558
contour_1e-08_R4.8,0.15000000000000002,s1*s4,0,18.70624212539331,31.31180696635194
contour_1e-08_R4.8,0.15000000000000002,s1*s4,1,-7.654095447075743,-18.779341645391195
contour_1e-08_R4.8,0.16499999999999998,s1*s2,0,4.3384623201368875,2.111074338493541
contour_1e-08_R4.8,0.16499999999999998,s1*s2,1,-8.045291456379799,-2.7813269171678656
contour_1e-08_R4.8,0.16499999999999998,s2*s3,0,0.828221544616198,1.0040414219341895
contour_1e-08_R4.8,0.16499999999999998,s2*s3,1,0.11338875595584773,-0.49111622701462987
contour_1e-08_R4.8,0.16499999999999998,s3*s4,0,-0.27258102951171603,-2.4995064711973876
contour_1e-08_R4.8,0.16499999999999998,s3*s4,1,-0.317027307570598,0.7501445660310953
contour_1e-08_R4.8,0.16499999999999998,s1*s4,0,18.710876696066926,31.303443035207042
contour_1e-08_R4.8,0.16499999999999998,s1*s4,1,-7.657032765618127,-18.775620975243307
contour_1e-08_R4.8,0.18,s1*s2,0,4.337754433072997,2.1078705494098724
contour_1e-08_R4.8,0.18,s1*s2,1,-8.045270165519467,-2.779736257859296
contour_1e-08_R4.8,0.18,s2*s3,0,0.8283930683503525,1.0038269337654182
contour_1e-08_R4.8,0.18,s2*s3,1,0.11329143447685938,-0.49102302423279587
contour_1e-08_R4.8,0.18,s3*s4,0,-0.27304515703310456,-2.4992256082763586
contour_1e-08_R4.8,0.18,s3*s4,1,-0.31677755284500597,0.7500391613906975
contour_1e-08_R4.8,0.18,s1*s4,0,18.716020311999493,31.293866063647776
contour_1e-08_R4.8,0.18,s1*s4,1,-7.660349016577824,-18.77137986400061
contour_1e-08_R4.8,0.195,s1*s2,0,4.336890339499395,2.104223154100816
contour_1e-08_R4.8,0.195,s1*s2,1,-8.045223770565638,-2.7779188540587096
contour_1e-08_R4.8,0.195,s2*s3,0,0.8285882724485164,1.0035812071972254
contour_1e-08_R4.8,0.195,s2*s3,1,0.11318000914629633,-0.49091739414612645
contour_1e-08_R4.8,0.195,s3*s4,0,-0.27357222154390826,-2.4989033452193183
contour_1e-08_R4.8,0.195,s3*s4,1,-0.31649395428817884,0.7499201420609595
contour_1e-08_R4.8,0.195,s1*s4,0,18.72178122894158,31.282900015802195
contour_1e-08_R4.8,0.195,s1*s4,1,-7.664099992839369,-18.7665419433589
contour_1e-08_R4.8,0.20999999999999996,s1*s2,0,4.335904784398632,2.1003728926922807
contour_1e-08_R4.8,0.20999999999999996,s1*s2,1,-8.045160638132213,-2.7760121543689693
contour_1e-08_R4.8,0.20999999999999996,s2*s3,0,0.8287947505725296,1.0033238655112584
contour_1e-08_R4.8,0.20999999999999996,s2*s3,1,0.11306288913800547,-0.49080990519943685
contour_1e-08_R4.8,0.20999999999999996,s3*s4,0,-0.2741231537088159,-2.4985662992714617
contour_1e-08_R4.8,0.20999999999999996,s3*s4,1,-0.31620059224327907,0.7498002554895563
contour_1e-08_R4.8,0.20999999999999996,s1*s4,0,18.727732931392694,31.27133112400422
contour_1e-08_R4.8,0.20999999999999996,s1*s4,1,-7.667997587058838,-18.76152996216559
contour_1e-08_R4.8,0.22499999999999998,s1*s2,0,4.3345833048806925,2.095691377700631
contour_1e-08_R4.8,0.22499999999999998,s1*s2,1,-8.04502710086749,-2.773641287661018
contour_1e-08_R4.8,0.22499999999999998,s2*s3,0,0.8290439461758826,1.0029991746303952
contour_1e-08_R4.8,0.22499999999999998,s2*s3,1,0.11291709434538719,-0.4906734160583996
contour_1e-08_R4.8,0.22499999999999998,s3*s4,0,-0.27479736474766486,-2.4981369809594907
contour_1e-08_R4.8,0.22499999999999998,s3*s4,1,-0.3158351906718,0.7496470874881803
contour_1e-08_R4.8,0.22499999999999998,s1*s4,0,18.73477657259194,31.256942997246714
contour_1e-08_R4.8,0.22499999999999998,s1*s4,1,-7.672766141603071,-18.755210486784467
contour_1e-08_R4.8,0.24,s1*s2,0,4.332950237941033,2.09038829458541
contour_1e-08_R4.8,0.24,s1*s2,1,-8.044823091544584,-2.7709237987968818
contour_1e-08_R4.8,0.24,s2*s3,0,0.829324426615969,1.002623827644722
contour_1e-08_R4.8,0.24,s2*s3,1,0.11274999707530295,-0.4905165541563325
contour_1e-08_R4.8,0.24,s3*s4,0,-0.2755600719642813,-2.497637272672402
contour_1e-08_R4.8,0.24,s3*s4,1,-0.31541850802972965,0.7494707184656155
contour_1e-08_R4.8,0.24,s1*s4,0,18.742519207864444,31.240405754388863
contour_1e-08_R4.8,0.24,s1*s4,1,-7.67814499773174,-18.74793172595318
contour_1e-10_R4.8,-0.24,s1*s2,0,4.34022632956411,2.1300483255228766
contour_1e-10_R4.8,-0.24,s1*s2,1,-8.044546319038133,-2.790236472781891
contour_1e-10_R4.8,-0.24,s2*s3,0,0.8272483951976397,1.0052073334058884
contour_1e-10_R4.8,-0.24,s2*s3,1,0.11391534568014883,-0.49167468150869464
contour_1e-10_R4.8,-0.24,s3*s4,0,-0.2698875602444091,-2.501058719599167
contour_1e-10_R4.8,-0.24,s3*s4,1,-0.31848459562962594,0.7508048762161972
contour_1e-10_R4.8,-0.24,s1*s4,0,18.677618385881896,31.356922282173457
contour_1e-10_R4.8,-0.24,s1*s4,1,-7.637154610079899,-18.799786989929206
contour_1e-10_R4.8,-0.22499999999999998,s1*s2,0,4.34026240215235,2.1300419711886103
contour_1e-10_R4.8,-0.22499999999999998,s1*s2,1,-8.044551691047818,-2.790245951121736
contour_1e-10_R4.8,-0.22499999999999998,s2*s3,0,0.8272455188792215,1.0052093284364185
contour_1e-10_R4.8,-0.22499999999999998,s2*s3,1,0.11391681484530322,-0.4916741495429263
contour_1e-10_R4.8,-0.22499999999999998,s3*s4,0,-0.269883039782979,-2.501058161032204
contour_1e-10_R4.8,-0.22499999999999998,s3*s4,1,-0.31848587056814576,0.7508029600305673
contour_1e-10_R4.8,-0.22499999999999998,s1*s4,0,18.677613793136825,31.356957153103703
contour_1e-10_R4.8,-0.22499999999999998,s1*s4,1,-7.63713087739037,-18.799787558768813
contour_1e-10_R4.8,-0.21,s1*s2,0,4.340291090998026,2.1300303787331667
contour_1e-10_R4.8,-0.21,s1*s2,1,-8.04455738419513,-2.7902509563321507
contour_1e-10_R4.8,-0.21,s2*s3,0,0.8272437216769707,1.0052108652682792
contour_1e-10_R4.8,-0.21,s2*s3,1,0.11391784986532959,-0.4916737488239383
contour_1e-10_R4.8,-0.21,s3*s4,0,-0.2698802302190744,-2.5010578645442267
contour_1e-10_R4.8,-0.21,s3*s4,1,-0.31848663607099637,0.7508014948941274
contour_1e-10_R4.8,-0.21,s1*s4,0,18.677624110488416,31.35697496971175
contour_1e-10_R4.8,-0.21,s1*s4,1,-7.637118486073597,-18.799785494625283
contour_1e-10_R4.8,-0.195,s1*s2,0,4.340278169036043,2.1300209158364405
contour_1e-10_R4.8,-0.195,s1*s2,1,-8.044557347144336,-2.790241927839989
contour_1e-10_R4.8,-0.195,s2*s3,0,0.8272455018204078,1.0052099699586379
contour_1e-10_R4.8,-0.195,s2*s3,1,0.11391699709353063,-0.49167387433453785
contour_1e-10_R4.8,-0.195,s3*s4,0,-0.26988317496232006,-2.5010580518175867
contour_1e-10_R4.8,-0.195,s3*s4,1,-0.3184855195193457,0.7508021758874146
contour_1e-10_R4.8,-0.195,s1*s4,0,18.67764855971133,31.356942086690744
contour_1e-10_R4.8,-0.195,s1*s4,1,-7.6371404061979185,-18.799776771872107
contour_1e-10_R4.8,-0.18,s1*s2,0,4.340243402563336,2.130020625540352
contour_1e-10_R4.8,-0.18,s1*s2,1,-8.044552645048624,-2.790228295120734
contour_1e-10_R4.8,-0.18,s2*s3,0,0.8272486142493493,1.0052077928222627
contour_1e-10_R4.8,-0.18,s2*s3,1,0.11391526103248815,-0.4916742258497839
contour_1e-10_R4.8,-0.18,s3*s4,0,-0.2698883314270279,-2.50105828127869
contour_1e-10_R4.8,-0.18,s3*s4,1,-0.318483607990507,0.7508039243510195
contour_1e-10_R4.8,-0.18,s1*s4,0,18.677664786665424,31.35689370670684
contour_1e-10_R4.8,-0.18,s1*s4,1,-7.637174007489448,-18.799766893405668
contour_1e-10_R4.8,-0.16499999999999998,s1*s2,0,4.340216519034328,2.130025120775464
contour_1e-10_R4.8,-0.16499999999999998,s1*s2,1,-8.044548045872403,-2.7902190544734697
contour_1e-10_R4.8,-0.16499999999999998,s2*s3,0,0.8272507294685603,1.0052060571825412
contour_1e-10_R4.8,-0.16499999999999998,s2*s3,1,0.11391393726057143,-0.4916744456045687
contour_1e-10_R4.8,-0.16499999999999998,s3*s4,0,-0.26989194063995525,-2.5010582957400156
contour_1e-10_R4.8,-0.16499999999999998,s3*s4,1,-0.3184821520171251,0.75080524311638
contour_1e-10_R4.8,-0.16499999999999998,s1*s4,0,18.67766901664029,31.35686192242445
contour_1e-10_R4.8,-0.16499999999999998,s1*s4,1,-7.637197510413398,-18.799759829020815
contour_1e-10_R4.8,-0.15,s1*s2,0,4.340212808822809,2.1300244044533057
contour_1e-10_R4.8,-0.15,s1*s2,1,-8.044547460116464,-2.7902162301674847
contour_1e-10_R4.8,-0.15,s2*s3,0,0.8272511338821817,1.005205605609447
contour_1e-10_R4.8,-0.15,s2*s3,1,0.11391359972526274,-0.4916743631390088
contour_1e-10_R4.8,-0.15,s3*s4,0,-0.26989284424230675,-2.501058051626372
contour_1e-10_R4.8,-0.15,s3*s4,1,-0.31848159317412056,0.7508053587135362
contour_1e-10_R4.8,-0.15,s1*s4,0,18.67767375135824,31.35685132755538
contour_1e-10_R4.8,-0.15,s1*s4,1,-7.637205481122933,-18.79975460583267
contour_1e-10_R4.8,-0.135,s1*s2,0,4.34022784857836,2.1300130620202373
contour_1e-10_R4.8,-0.135,s1*s2,1,-8.044551237228953,-2.790216489554182
contour_1e-10_R4.8,-0.135,s2*s3,0,0.8272505216781515,1.0052061322792234
contour_1e-10_R4.8,-0.135,s2*s3,1,0.113913994681095,-0.491674026987989
contour_1e-10_R4.8,-0.135,s3*s4,0,-0.26989217965642454,-2.501057598781795
contour_1e-10_R4.8,-0.135,s3*s4,1,-0.3184815910369855,0.750804458329902
contour_1e-10_R4.8,-0.135,s1*s4,0,18.67769027250864,31.356847326627815
contour_1e-10_R4.8,-0.135,s1*s4,1,-7.637205348752566,-18.79974792571465
contour_1e-10_R4.8,-0.12,s1*s2,0,4.340246202480576,2.1299955438239544
contour_1e-10_R4.8,-0.12,s1*s2,1,-8.04455644545983,-2.7902158932285706
contour_1e-10_R4.8,-0.12,s2*s3,0,0.8272499528007801,1.0052067475704474
contour_1e-10_R4.8,-0.12,s2*s3,1,0.11391447890359453,-0.49167361205635146
contour_1e-10_R4.8,-0.12,s3*s4,0,-0.2698916695751889,-2.5010570203019387
contour_1e-10_R4.8,-0.12,s3*s4,1,-0.3184815524129291,0.7508033060597795
contour_1e-10_R4.8,-0.12,s1*s4,0,18.677716236372227,31.35683637986079
contour_1e-10_R4.8,-0.12,s1*s4,1,-7.637206682588158,-18.799738384767224
contour_1e-10_R4.8,-0.10499999999999998,s1*s2,0,4.340255654023788,2.129981519714426
contour_1e-10_R4.8,-0.10499999999999998,s1*s2,1,-8.044559775095973,-2.7902133021486377
contour_1e-10_R4.8,-0.10499999999999998,s2*s3,0,0.8272499413345048,1.0052068201488393
contour_1e-10_R4.8,-0.10499999999999998,s2*s3,1,0.11391459675491256,-0.49167327892934487
contour_1e-10_R4.8,-0.10499999999999998,s3*s4,0,-0.26989210543760134,-2.5010564336645307
contour_1e-10_R4.8,-0.10499999999999998,s3*s4,1,-0.3184811674149688,0.7508025752850545
contour_1e-10_R4.8,-0.10499999999999998,s1*s4,0,18.677739384958873,31.35681833944652
contour_1e-10_R4.8,-0.10499999999999998,s1*s4,1,-7.637213065351943,-18.799727994729633
contour_1e-10_R4.8,-0.09,s1*s2,0,4.340256846908243,2.1299743166661096
contour_1e-10_R4.8,-0.09,s1*s2,1,-8.044560819127751,-2.7902100046086846
contour_1e-10_R4.8,-0.09,s2*s3,0,0.827250270172951,1.005206443701189
contour_1e-10_R4.8,-0.09,s2*s3,1,0.11391440350864526,-0.49167304335915246
contour_1e-10_R4.8,-0.09,s3*s4,0,-0.2698930898985838,-2.501055900811093
contour_1e-10_R4.8,-0.09,s3*s4,1,-0.31848055880778725,0.7508022904349545
contour_1e-10_R4.8,-0.09,s1*s4,0,18.6777540612669,31.356800189252095
contour_1e-10_R4.8,-0.09,s1*s4,1,-7.637221874373332,-18.799718834781626
contour_1e-10_R4.8,-0.07500000000000001,s1*s2,0,4.340259254167755,2.1299649264971405
contour_1e-10_R4.8,-0.07500000000000001,s1*s2,1,-8.044562282963096,-2.7902064062240353
contour_1e-10_R4.8,-0.07500000000000001,s2*s3,0,0.8272505882356491,1.00520607723839
contour_1e-10_R4.8,-0.07500000000000001,s2*s3,1,0.1139142464233284,-0.49167276076890676
contour_1e-10_R4.8,-0.07500000000000001,s3*s4,0,-0.2698941177059369,-2.5010552634495933
contour_1e-10_R4.8,-0.07500000000000001,s3*s4,1,-0.3184799267214201,0.7508018835624305
contour_1e-10_R4.8,-0.07500000000000001,s1*s4,0,18.677771713359526,31.35677901618106
contour_1e-10_R4.8,-0.07500000000000001,s1*s4,1,-7.6372310525957205,-18.799708194829076
contour_1e-10_R4.8,-0.06,s1*s2,0,4.3402621451464825,2.129953228187139
contour_1e-10_R4.8,-0.06,s1*s2,1,-8.044564064225039,-2.790202116745464
contour_1e-10_R4.8,-0.06,s2*s3,0,0.8272509736506001,1.0052056486802108
contour_1e-10_R4.8,-0.06,s2*s3,1,0.11391407536437682,-0.49167242749473944
contour_1e-10_R4.8,-0.06,s3*s4,0,-0.26989534558208333,-2.5010544970375763
contour_1e-10_R4.8,-0.06,s3*s4,1,-0.3184791987107086,0.7508013856063156
contour_1e-10_R4.8,-0.06,s1*s4,0,18.67779314477056,31.356753115163546
contour_1e-10_R4.8,-0.06,s1*s4,1,-7.63724169778278,-18.799695522510046
contour_1e-10_R4.8,-0.044999999999999984,s1*s2,0,4.340263678837497,2.1299422268226027
contour_1e-10_R4.8,-0.044999999999999984,s1*s2,1,-8.044565449405365,-2.7901974588151965
contour_1e-10_R4.8,-0.044999999999999984,s2*s3,0,0.82725143445931,1.0052050948867133
contour_1e-10_R4.8,-0.044999999999999984,s2*s3,1,0.11391383368633377,-0.49167208248549704
contour_1e-10_R4.8,-0.044999999999999984,s3*s4,0,-0.2698967511221509,-2.5010536658709053
contour_1e-10_R4.8,-0.044999999999999984,s3*s4,1,-0.3184783747555191,0.7508009300545461
contour_1e-10_R4.8,-0.044999999999999984,s1*s4,0,18.67781407823269,31.356725475958463
contour_1e-10_R4.8,-0.044999999999999984,s1*s4,1,-7.6372533900099855,-18.799682118511797
contour_1e-10_R4.8,-0.03,s1*s2,0,4.340264911256133,2.1299302454200078
contour_1e-10_R4.8,-0.03,s1*s2,1,-8.044566817086597,-2.7901922709177462
contour_1e-10_R4.8,-0.03,s2*s3,0,0.8272519575221142,1.0052044570896699
contour_1e-10_R4.8,-0.03,s2*s3,1,0.11391355691709203,-0.49167170388520226
contour_1e-10_R4.8,-0.03,s3*s4,0,-0.2698983290992469,-2.5010527330531915
contour_1e-10_R4.8,-0.03,s3*s4,1,-0.3184774614280159,0.7508004386994863
contour_1e-10_R4.8,-0.03,s1*s4,0,18.677836737814204,31.3566945266549
contour_1e-10_R4.8,-0.03,s1*s4,1,-7.637266238107136,-18.799667256402692
contour_1e-10_R4.8,-0.015000000000000013,s1*s2,0,4.34026583403298,2.1299171039713483
contour_1e-10_R4.8,-0.015000000000000013,s1*s2,1,-8.04456816300581,-2.790186471373469
contour_1e-10_R4.8,-0.015000000000000013,s2*s3,0,0.8272525493038647,1.0052037253582504
contour_1e-10_R4.8,-0.015000000000000013,s2*s3,1,0.11391324100826523,-0.4916712859141102
contour_1e-10_R4.8,-0.015000000000000013,s3*s4,0,-0.2699001002422401,-2.5010516823979017
contour_1e-10_R4.8,-0.015000000000000013,s3*s4,1,-0.3184764463094746,0.7507999036197096
contour_1e-10_R4.8,-0.015000000000000013,s1*s4,0,18.677861389617394,31.356659773781676
contour_1e-10_R4.8,-0.015000000000000013,s1*s4,1,-7.637280391998325,-18.799650690979682
contour_1e-10_R4.8,0.0,s1*s2,0,4.34026630590375,2.1299026921406683
contour_1e-10_R4.8,0.0,s1*s2,1,-8.04456945637084,-2.7901799627195056
contour_1e-10_R4.8,0.0,s2*s3,0,0.8272532208895126,1.0052028860626394
contour_1e-10_R4.8,0.0,s2*s3,1,0.11391287824863092,-0.49167082544208424
contour_1e-10_R4.8,0.0,s3*s4,0,-0.2699020890580167,-2.501050500647434
contour_1e-10_R4.8,0.0,s3*s4,1,-0.3184753159910775,0.7507993239221852
contour_1e-10_R4.8,0.0,s1*s4,0,18.67788814814385,31.356620722019976
contour_1e-10_R4.8,0.0,s1*s4,1,-7.637296027002618,-18.799632210272176
contour_1e-10_R4.8,0.015000000000000013,s1*s2,0,4.340270530763182,2.1299092262136576
contour_1e-10_R4.8,0.015000000000000013,s1*s2,1,-8.044571144051154,-2.7901853281014817
contour_1e-10_R4.8,0.015000000000000013,s2*s3,0,0.8272528848319638,1.0052039577042517
contour_1e-10_R4.8,0.015000000000000013,s2*s3,1,0.11391323623482286,-0.4916713405779859
contour_1e-10_R4.8,0.015000000000000013,s3*s4,0,-0.2699005896719502,-2.501052010962573
contour_1e-10_R4.8,0.015000000000000013,s3*s4,1,-0.31847634495687266,0.7507999406416243
contour_1e-10_R4.8,0.015000000000000013,s1*s4,0,18.677879531453122,31.356655106983034
contour_1e-10_R4.8,0.015000000000000013,s1*s4,1,-7.637285998891344,-18.799651425226052
contour_1e-10_R4.8,0.030000000000000027,s1*s2,0,4.340270527618726,2.1298941259436774
contour_1e-10_R4.8,0.030000000000000027,s1*s2,1,-8.04457245451007,-2.790178506046498
contour_1e-10_R4.8,0.030000000000000027,s2*s3,0,0.8272536277183223,1.0052030866750283
contour_1e-10_R4.8,0.030000000000000027,s2*s3,1,0.11391284641548907,-0.4916708912680808
contour_1e-10_R4.8,0.030000000000000027,s3*s4,0,-0.2699026951235857,-2.501050827056895
contour_1e-10_R4.8,0.030000000000000027,s3*s4,1,-0.31847518626154975,0.7507993915710744
contour_1e-10_R4.8,0.030000000000000027,s1*s4,0,18.677907483227187,31.35661430811594
contour_1e-10_R4.8,0.030000000000000027,s1*s4,1,-7.6373023383820255,-18.799632781321037
contour_1e-10_R4.8,0.044999999999999984,s1*s2,0,4.34027005965715,2.1298774000917358
contour_1e-10_R4.8,0.044999999999999984,s1*s2,1,-8.044573708036411,-2.790170838439219
contour_1e-10_R4.8,0.044999999999999984,s2*s3,0,0.827254461534821,1.005202092993639
contour_1e-10_R4.8,0.044999999999999984,s2*s3,1,0.11391240381270873,-0.49167039097135784
contour_1e-10_R4.8,0.044999999999999984,s3*s4,0,-0.2699050518634691,-2.50104948477012
contour_1e-10_R4.8,0.044999999999999984,s3*s4,1,-0.3184738939913475,0.7507987854067731
contour_1e-10_R4.8,0.044999999999999984,s1*s4,0,18.677938013881473,31.356568324395244
contour_1e-10_R4.8,0.044999999999999984,s1*s4,1,-7.637320390740282,-18.79961183427514
contour_1e-10_R4.8,0.06,s1*s2,0,4.340268945564036,2.129858795354237
contour_1e-10_R4.8,0.06,s1*s2,1,-8.044574890139712,-2.790162166039124
contour_1e-10_R4.8,0.06,s2*s3,0,0.8272554053406688,1.005200957471178
contour_1e-10_R4.8,0.06,s2*s3,1,0.11391189683099863,-0.4916698354376844
contour_1e-10_R4.8,0.06,s3*s4,0,-0.269907700622328,-2.501047964406414
contour_1e-10_R4.8,0.06,s3*s4,1,-0.3184724468302424,0.7507981209375549
contour_1e-10_R4.8,0.06,s1*s4,0,18.677971438842086,31.35651631473074
contour_1e-10_R4.8,0.06,s1*s4,1,-7.637340479274671,-18.799588269417157
contour_1e-10_R4.8,0.07500000000000001,s1*s2,0,4.340261300874863,2.1298422369820744
contour_1e-10_R4.8,0.07500000000000001,s1*s2,1,-8.044573821621448,-2.790151897540572
contour_1e-10_R4.8,0.07500000000000001,s2*s3,0,0.8272563540520441,1.0051993693666978
contour_1e-10_R4.8,0.07500000000000001,s2*s3,1,0.11391124487790313,-0.49166916689512996
contour_1e-10_R4.8,0.07500000000000001,s3*s4,0,-0.26991052593962583,-2.501045878561087
contour_1e-10_R4.8,0.07500000000000001,s3*s4,1,-0.3184707725719272,0.7507973675477986
contour_1e-10_R4.8,0.07500000000000001,s1*s4,0,18.677994853083757,31.356454979388367
contour_1e-10_R4.8,0.07500000000000001,s1*s4,1,-7.637361107504825,-18.79955912203373
contour_1e-10_R4.8,0.08999999999999997,s1*s2,0,4.3402533684636655,2.129820415655665
contour_1e-10_R4.8,0.08999999999999997,s1*s2,1,-8.044573139351092,-2.7901395378341585
contour_1e-10_R4.8,0.08999999999999997,s2*s3,0,0.8272575261237052,1.0051975592345226
contour_1e-10_R4.8,0.08999999999999997,s2*s3,1,0.11391049419722318,-0.4916683889274009
contour_1e-10_R4.8,0.08999999999999997,s3*s4,0,-0.2699139275467458,-2.5010434561713435
contour_1e-10_R4.8,0.08999999999999997,s3*s4,1,-0.31846880563565266,0.7507964630860743
contour_1e-10_R4.8,0.08999999999999997,s1*s4,0,18.678026343313654,31.356380807030177
contour_1e-10_R4.8,0.08999999999999997,s1*s4,1,-7.6373861353475085,-18.799524739950662
contour_1e-10_R4.8,0.10499999999999998,s1*s2,0,4.340253305410426,2.129789213767773
contour_1e-10_R4.8,0.10499999999999998,s1*s2,1,-8.044575709923924,-2.790126343953097
contour_1e-10_R4.8,0.10499999999999998,s2*s3,0,0.8272590779473129,1.0051959851426566
contour_1e-10_R4.8,0.10499999999999998,s2*s3,1,0.1139097460031691,-0.4916676191948582
contour_1e-10_R4.8,0.10499999999999998,s3*s4,0,-0.26991804513977435,-2.50104135296481
contour_1e-10_R4.8,0.10499999999999998,s3*s4,1,-0.31846668283574675,0.7507955375028122
contour_1e-10_R4.8,0.10499999999999998,s1*s4,0,18.678083194601772,31.35630130674712
contour_1e-10_R4.8,0.10499999999999998,s1*s4,1,-7.637417168616413,-18.79949075847347
contour_1e-10_R4.8,0.12,s1*s2,0,4.340225510428613,2.129798037351663
contour_1e-10_R4.8,0.12,s1*s2,1,-8.044564488365411,-2.7901172200801896
contour_1e-10_R4.8,0.12,s2*s3,0,0.82725886614411,1.0051934842065189
contour_1e-10_R4.8,0.12,s2*s3,1,0.11390897883412832,-0.49166665059177034
contour_1e-10_R4.8,0.12,s3*s4,0,-0.2699191088811585,-2.5010378640326403
contour_1e-10_R4.8,0.12,s3*s4,1,-0.318465026180812,0.7507945024649376
contour_1e-10_R4.8,0.12,s1*s4,0,18.67803859027707,31.35624853469957
contour_1e-10_R4.8,0.12,s1*s4,1,-7.637423481287124,-18.79945260307352
contour_1e-10_R4.8,0.135,s1*s2,0,4.3401734261003115,2.129865866829363
contour_1e-10_R4.8,0.135,s1*s2,1,-8.04453707563753,-2.790119169953678
contour_1e-10_R4.8,0.135,s2*s3,0,0.8272555981141987,1.005190821257208
contour_1e-10_R4.8,0.135,s2*s3,1,0.11390865887457077,-0.491665544205889
contour_1e-10_R4.8,0.135,s3*s4,0,-0.2699145032206653,-2.501033612133423
contour_1e-10_R4.8,0.135,s3*s4,1,-0.3184647230551461,0.7507932682170496
contour_1e-10_R4.8,0.135,s1*s4,0,18.677857537384945,31.35626677996746
contour_1e-10_R4.8,0.135,s1*s4,1,-7.637387133134658,-18.79942011224403
contour_1e-10_R4.8,0.15000000000000002,s1*s2,0,4.340143143595732,2.1299325210831643
contour_1e-10_R4.8,0.15000000000000002,s1*s2,1,-8.044514821573566,-2.790126984855285
contour_1e-10_R4.8,0.15000000000000002,s2*s3,0,0.8272519568388259,1.005189625496264
contour_1e-10_R4.8,0.15000000000000002,s2*s3,1,0.11390886225220863,-0.4916646158491955
contour_1e-10_R4.8,0.15000000000000002,s3*s4,0,-0.2699088230672578,-2.501031071252542
contour_1e-10_R4.8,0.15000000000000002,s3*s4,1,-0.3184651321762159,0.7507920185490027
contour_1e-10_R4.8,0.15000000000000002,s1*s4,0,18.677699681294563,31.356323256994486
contour_1e-10_R4.8,0.15000000000000002,s1*s4,1,-7.637344798749587,-18.799401575536628
contour_1e-10_R4.8,0.16499999999999998,s1*s2,0,4.340177695013253,2.1298786410918176
contour_1e-10_R4.8,0.16499999999999998,s1*s2,1,-8.044527759892944,-2.7901157310100055
contour_1e-10_R4.8,0.16499999999999998,s2*s3,0,0.8272543486033868,1.0051895477549166
contour_1e-10_R4.8,0.16499999999999998,s2*s3,1,0.11390842211489718,-0.49166394303465044
contour_1e-10_R4.8,0.16499999999999998,s3*s4,0,-0.26991431037478525,-2.5010310411092918
contour_1e-10_R4.8,0.16499999999999998,s3*s4,1,-0.3184630409178536,0.750791023313101
contour_1e-10_R4.8,0.16499999999999998,s1*s4,0,18.677838597779807,31.356258053187048
contour_1e-10_R4.8,0.16499999999999998,s1*s4,1,-7.637385905468748,-18.79937682424781
contour_1e-10_R4.8,0.18,s1*s2,0,4.34026839759453,2.129612121721251
contour_1e-10_R4.8,0.18,s1*s2,1,-8.044588022721056,-2.7900534652794824
contour_1e-10_R4.8,0.18,s2*s3,0,0.8272683598777858,1.0051871224493516
contour_1e-10_R4.8,0.18,s2*s3,1,0.11390534029276696,-0.4916629743132473
contour_1e-10_R4.8,0.18,s3*s4,0,-0.26994280292996065,-2.5010301108451203
contour_1e-10_R4.8,0.18,s3*s4,1,-0.31845421823571235,0.7507901600649747
contour_1e-10_R4.8,0.18,s1*s4,0,18.678442380688352,31.35586206864314
contour_1e-10_R4.8,0.18,s1*s4,1,-7.6375930602198006,-18.799295211141317
contour_1e-10_R4.8,0.195,s1*s2,0,4.340345251540157,2.129189503821244
contour_1e-10_R4.8,0.195,s1*s2,1,-8.044667982393776,-2.789936724364533
contour_1e-10_R4.8,0.195,s2*s3,0,0.827291470413194,1.0051786934948617
contour_1e-10_R4.8,0.195,s2*s3,1,0.1138989121339652,-0.49166083137056704
contour_1e-10_R4.8,0.195,s3*s4,0,-0.26999101897688593,-2.5010228009517963
contour_1e-10_R4.8,0.195,s3*s4,1,-0.3184380554037065,0.7507886792099878
contour_1e-10_R4.8,0.195,s1*s4,0,18.679325475563733,31.355107522845337
contour_1e-10_R4.8,0.195,s1*s4,1,-7.637939274304432,-18.799121477628898
contour_1e-10_R4.8,0.20999999999999996,s1*s2,0,4.340333709768723,2.128881386954034
contour_1e-10_R4.8,0.20999999999999996,s1*s2,1,-8.04470583940942,-2.7898286086750756
contour_1e-10_R4.8,0.20999999999999996,s2*s3,0,0.8273087225497285,1.0051669606420233
contour_1e-10_R4.8,0.20999999999999996,s2*s3,1,0.11389241204649482,-0.4916576740452415
contour_1e-10_R4.8,0.20999999999999996,s3*s4,0,-0.2700296035714413,-2.5010096392063543
contour_1e-10_R4.8,0.20999999999999996,s3*s4,1,-0.3184228224213447,0.7507861012538453
contour_1e-10_R4.8,0.20999999999999996,s1*s4,0,18.679888806184138,31.35440682239851
contour_1e-10_R4.8,0.20999999999999996,s1*s4,1,-7.638214390513936,-18.798919893421232
contour_1e-10_R4.8,0.22499999999999998,s1*s2,0,4.34024609485545,2.1290213535363636
contour_1e-10_R4.8,0.22499999999999998,s1*s2,1,-8.044654158339071,-2.7898385514308313
contour_1e-10_R4.8,0.22499999999999998,s2*s3,0,0.8273011282662495,1.0051635050679815
contour_1e-10_R4.8,0.22499999999999998,s2*s3,1,0.11389243097935262,-0.49165568585944414
contour_1e-10_R4.8,0.22499999999999998,s3*s4,0,-0.27001759149946414,-2.501002913723644
contour_1e-10_R4.8,0.22499999999999998,s3*s4,1,-0.31842327879869403,0.7507835330976639
contour_1e-10_R4.8,0.22499999999999998,s1*s4,0,18.679521427637514,31.354493318268744
contour_1e-10_R4.8,0.22499999999999998,s1*s4,1,-7.638129018234409,-18.798868409707673
contour_1e-10_R4.8,0.24,s1*s2,0,4.340191598408544,2.1293510745385853
contour_1e-10_R4.8,0.24,s1*s2,1,-8.044581686085271,-2.7899177524836953
contour_1e-10_R4.8,0.24,s2*s3,0,0.8272828078924654,1.0051686436548979
contour_1e-10_R4.8,0.24,s2*s3,1,0.11389675385819395,-0.4916553757315775
contour_1e-10_R4.8,0.24,s3*s4,0,-0.2699814542755004,-2.5010062449705948
contour_1e-10_R4.8,0.24,s3*s4,1,-0.31843313056973277,0.750781976633986
contour_1e-10_R4.8,0.24,s1*s4,0,18.678843261232252,31.355053133334522
contour_1e-10_R4.8,0.24,s1*s4,1,-7.637872261059391,-18.79893989733285
contour_3e-13_R4.8,-0.24,s1*s2,0,4.340265907090804,2.1299028728463454
contour_3e-13_R4.8,-0.24,s1*s2,1,-8.044569346700927,-2.790179972377219
contour_3e-13_R4.8,-0.24,s2*s3,0,0.8272532271939338,1.0052028829047015
contour_3e-13_R4.8,-0.24,s2*s3,1,0.11391287833425151,-0.49167083496827735
contour_3e-13_R4.8,-0.24,s3*s4,0,-0.269902080693949,-2.501050510897105
contour_3e-13_R4.8,-0.24,s3*s4,1,-0.31847533245943704,0.750799337594089
contour_3e-13_R4.8,-0.24,s1*s4,0,18.67788750822002,31.356620795184103
contour_3e-13_R4.8,-0.24,s1*s4,1,-7.637295780186733,-18.799632369862767
contour_3e-13_R4.8,-0.22499999999999998,s1*s2,0,4.3402659757215964,2.129902801087698
contour_3e-13_R4.8,-0.22499999999999998,s1*s2,1,-8.044569361506257,-2.7901799747238227
contour_3e-13_R4.8,-0.22499999999999998,s2*s3,0,0.8272532216540078,1.0052028869713205
contour_3e-13_R4.8,-0.22499999999999998,s2*s3,1,0.1139128820266781,-0.4916708331985775
contour_3e-13_R4.8,-0.22499999999999998,s3*s4,0,-0.26990207191619286,-2.5010505071108806
contour_3e-13_R4.8,-0.22499999999999998,s3*s4,1,-0.318475335029177,0.7507993310681484
contour_3e-13_R4.8,-0.22499999999999998,s1*s4,0,18.677887527722493,31.3566207629496
contour_3e-13_R4.8,-0.22499999999999998,s1*s4,1,-7.637295736210381,-18.799632325468306
contour_3e-13_R4.8,-0.21,s1*s2,0,4.340265916659319,2.1299028289186097
contour_3e-13_R4.8,-0.21,s1*s2,1,-8.044569360268255,-2.790179953815607
contour_3e-13_R4.8,-0.21,s2*s3,0,0.8272532294639914,1.0052028832071245
contour_3e-13_R4.8,-0.21,s2*s3,1,0.11391287734431041,-0.49167083508332055
contour_3e-13_R4.8,-0.21,s3*s4,0,-0.2699020842690453,-2.5010505116885775
contour_3e-13_R4.8,-0.21,s3*s4,1,-0.31847533040549186,0.7507993379808596
contour_3e-13_R4.8,-0.21,s1*s4,0,18.677887593925988,31.35662074168056
contour_3e-13_R4.8,-0.21,s1*s4,1,-7.637295833702622,-18.799632352102382
contour_3e-13_R4.8,-0.195,s1*s2,0,4.340265907392541,2.129902819420705
contour_3e-13_R4.8,-0.195,s1*s2,1,-8.044569364272427,-2.790179942753599
contour_3e-13_R4.8,-0.195,s2*s3,0,0.827253231785045,1.0052028823353245
contour_3e-13_R4.8,-0.195,s2*s3,1,0.11391287597909179,-0.49167083539561846
contour_3e-13_R4.8,-0.195,s3*s4,0,-0.2699020881513047,-2.5010505125308673
contour_3e-13_R4.8,-0.195,s3*s4,1,-0.3184753285492241,0.7507993394192877
contour_3e-13_R4.8,-0.195,s1*s4,0,18.677887636015353,31.356620713913554
contour_3e-13_R4.8,-0.195,s1*s4,1,-7.637295873536091,-18.799632348503504
contour_3e-13_R4.8,-0.18,s1*s2,0,4.340265938384535,2.129902751839117
contour_3e-13_R4.8,-0.18,s1*s2,1,-8.044569376274596,-2.7901799307767408
contour_3e-13_R4.8,-0.18,s2*s3,0,0.8272532306403517,1.005202883446597
contour_3e-13_R4.8,-0.18,s2*s3,1,0.11391287725236761,-0.49167083416007434
contour_3e-13_R4.8,-0.18,s3*s4,0,-0.2699020870877288,-2.5010505095157423
contour_3e-13_R4.8,-0.18,s3*s4,1,-0.3184753283315941,0.7507993356451329
contour_3e-13_R4.8,-0.18,s1*s4,0,18.67788769539165,31.356620629805906
contour_3e-13_R4.8,-0.18,s1*s4,1,-7.637295880254864,-18.799632301361967
contour_3e-13_R4.8,-0.16499999999999998,s1*s2,0,4.340265943923601,2.129902719733251
contour_3e-13_R4.8,-0.16499999999999998,s1*s2,1,-8.044569383582377,-2.790179919273713
contour_3e-13_R4.8,-0.16499999999999998,s2*s3,0,0.8272532317376424,1.0052028831539483
contour_3e-13_R4.8,-0.16499999999999998,s2*s3,1,0.11391287685074251,-0.49167083383411064
contour_3e-13_R4.8,-0.16499999999999998,s3*s4,0,-0.2699020893975188,-2.501050508717879
contour_3e-13_R4.8,-0.16499999999999998,s3*s4,1,-0.3184753269719859,0.750799335071039
contour_3e-13_R4.8,-0.16499999999999998,s1*s4,0,18.677887746328068,31.3566205762597
contour_3e-13_R4.8,-0.16499999999999998,s1*s4,1,-7.6372959090904455,-18.799632280342852
contour_3e-13_R4.8,-0.15,s1*s2,0,4.340270974369141,2.1299015363176315
contour_3e-13_R4.8,-0.15,s1*s2,1,-8.044570463719452,-2.790181182575592
contour_3e-13_R4.8,-0.15,s2*s3,0,0.8272529500103795,1.0052031613065084
contour_3e-13_R4.8,-0.15,s2*s3,1,0.11391305340984285,-0.4916707943260715
contour_3e-13_R4.8,-0.15,s3*s4,0,-0.2699016317814904,-2.5010505500384776
contour_3e-13_R4.8,-0.15,s3*s4,1,-0.3184754860422544,0.750799147856093
contour_3e-13_R4.8,-0.15,s1*s4,0,18.67788977108399,31.35662553370303
contour_3e-13_R4.8,-0.15,s1*s4,1,-7.637293623681241,-18.7996333047666
contour_3e-13_R4.8,-0.135,s1*s2,0,4.3402743752666595,2.129900193240596
contour_3e-13_R4.8,-0.135,s1*s2,1,-8.044571294700518,-2.7901818553389823
contour_3e-13_R4.8,-0.135,s2*s3,0,0.8272527994641226,1.0052033429305822
contour_3e-13_R4.8,-0.135,s2*s3,1,0.11391316445508534,-0.49167076888112937
contour_3e-13_R4.8,-0.135,s3*s4,0,-0.2699013890651293,-2.5010505860540113
contour_3e-13_R4.8,-0.135,s3*s4,1,-0.31847557723783293,0.7507990236266954
contour_3e-13_R4.8,-0.135,s1*s4,0,18.677892294960653,31.356628009537413
contour_3e-13_R4.8,-0.135,s1*s4,1,-7.637292516877032,-18.799633803341397
contour_3e-13_R4.8,-0.12,s1*s2,0,4.340268304318398,2.129902210551164
contour_3e-13_R4.8,-0.12,s1*s2,1,-8.044569895266308,-2.790180515411687
contour_3e-13_R4.8,-0.12,s2*s3,0,0.8272531079823895,1.0052030092679878
contour_3e-13_R4.8,-0.12,s2*s3,1,0.11391295624695577,-0.4916708160826612
contour_3e-13_R4.8,-0.12,s3*s4,0,-0.2699018915828221,-2.5010505336280864
contour_3e-13_R4.8,-0.12,s3*s4,1,-0.31847539730476604,0.7507992524300259
contour_3e-13_R4.8,-0.12,s1*s4,0,18.677888872419196,31.356622933530698
contour_3e-13_R4.8,-0.12,s1*s4,1,-7.637294911918717,-18.799632803690553
contour_3e-13_R4.8,-0.10499999999999998,s1*s2,0,4.340262292536422,2.129905279513398
contour_3e-13_R4.8,-0.10499999999999998,s1*s2,1,-8.04456833033625,-2.7901795346972165
contour_3e-13_R4.8,-0.10499999999999998,s2*s3,0,0.8272533466984892,1.0052026927664661
contour_3e-13_R4.8,-0.10499999999999998,s2*s3,1,0.11391276274136584,-0.4916708639876415
contour_3e-13_R4.8,-0.10499999999999998,s3*s4,0,-0.2699022734891495,-2.5010504810151764
contour_3e-13_R4.8,-0.10499999999999998,s3*s4,1,-0.3184752490762332,0.750799483345545
contour_3e-13_R4.8,-0.10499999999999998,s1*s4,0,18.677883449657433,31.356619722125483
contour_3e-13_R4.8,-0.10499999999999998,s1*s4,1,-7.637296518967299,-18.799632282791446
contour_3e-13_R4.8,-0.09,s1*s2,0,4.3402619418006285,2.1299059008089474
contour_3e-13_R4.8,-0.09,s1*s2,1,-8.0445681728294,-2.790179609693321
contour_3e-13_R4.8,-0.09,s2*s3,0,0.8272533368178299,1.0052026802948864
contour_3e-13_R4.8,-0.09,s2*s3,1,0.11391275456305114,-0.4916708682731919
contour_3e-13_R4.8,-0.09,s3*s4,0,-0.2699022531310911,-2.5010504822598274
contour_3e-13_R4.8,-0.09,s3*s4,1,-0.31847525044815095,0.7507995019354842
contour_3e-13_R4.8,-0.09,s1*s4,0,18.67788237169266,31.356620308719965
contour_3e-13_R4.8,-0.09,s1*s4,1,-7.637296355507433,-18.799632463578753
contour_3e-13_R4.8,-0.07500000000000001,s1*s2,0,4.340264789830896,2.129904077169268
contour_3e-13_R4.8,-0.07500000000000001,s1*s2,1,-8.044568975690327,-2.790179939560367
contour_3e-13_R4.8,-0.07500000000000001,s2*s3,0,0.8272532467536242,1.0052028231325185
contour_3e-13_R4.8,-0.07500000000000001,s2*s3,1,0.1139128395917815,-0.4916708440148168
contour_3e-13_R4.8,-0.07500000000000001,s3*s4,0,-0.2699021146947582,-2.5010505040860664
contour_3e-13_R4.8,-0.07500000000000001,s3*s4,1,-0.31847530572290034,0.7507993911485381
contour_3e-13_R4.8,-0.07500000000000001,s1*s4,0,18.677885653780926,31.35662115509695
contour_3e-13_R4.8,-0.07500000000000001,s1*s4,1,-7.637295919128753,-18.799632508935048
contour_3e-13_R4.8,-0.06,s1*s2,0,4.340266257088258,2.129902829438399
contour_3e-13_R4.8,-0.06,s1*s2,1,-8.044569433820987,-2.7901800080288846
contour_3e-13_R4.8,-0.06,s2*s3,0,0.8272532169521132,1.0052028903769437
contour_3e-13_R4.8,-0.06,s2*s3,1,0.11391287985227803,-0.4916708293756245
contour_3e-13_R4.8,-0.06,s3*s4,0,-0.2699020755376139,-2.501050509216665
contour_3e-13_R4.8,-0.06,s3*s4,1,-0.3184753240441033,0.7507993299901458
contour_3e-13_R4.8,-0.06,s1*s4,0,18.67788788668346,31.356621006219633
contour_3e-13_R4.8,-0.06,s1*s4,1,-7.637295910202356,-18.79963235191274
contour_3e-13_R4.8,-0.044999999999999984,s1*s2,0,4.3402660439205905,2.1299031053840976
contour_3e-13_R4.8,-0.044999999999999984,s1*s2,1,-8.044569353773696,-2.7901800246889885
contour_3e-13_R4.8,-0.044999999999999984,s2*s3,0,0.827253217090326,1.0052028815374625
contour_3e-13_R4.8,-0.044999999999999984,s2*s3,1,0.11391287436979187,-0.4916708317930828
contour_3e-13_R4.8,-0.044999999999999984,s3*s4,0,-0.2699020737974114,-2.5010505099070435
contour_3e-13_R4.8,-0.044999999999999984,s3*s4,1,-0.31847532302374265,0.7507993401835841
contour_3e-13_R4.8,-0.044999999999999984,s1*s4,0,18.677887420096443,31.356621190761203
contour_3e-13_R4.8,-0.044999999999999984,s1*s4,1,-7.637295864951872,-18.79963241827704
contour_3e-13_R4.8,-0.03,s1*s2,0,4.340266303118937,2.129902787303788
contour_3e-13_R4.8,-0.03,s1*s2,1,-8.044569447814965,-2.7901800058611252
contour_3e-13_R4.8,-0.03,s2*s3,0,0.8272532164599661,1.0052028914909252
contour_3e-13_R4.8,-0.03,s2*s3,1,0.11391288064159934,-0.49167082842679943
contour_3e-13_R4.8,-0.03,s3*s4,0,-0.26990207607808236,-2.5010505082940977
contour_3e-13_R4.8,-0.03,s3*s4,1,-0.3184753233897901,0.7507993276806029
contour_3e-13_R4.8,-0.03,s1*s4,0,18.677887972724196,31.356620977691094
contour_3e-13_R4.8,-0.03,s1*s4,1,-7.637295923987823,-18.799632331418454
contour_3e-13_R4.8,-0.015000000000000013,s1*s2,0,4.340266304971877,2.1299027423318315
contour_3e-13_R4.8,-0.015000000000000013,s1*s2,1,-8.044569452023255,-2.7901799855113603
contour_3e-13_R4.8,-0.015000000000000013,s2*s3,0,0.8272532185299543,1.0052028889351512
contour_3e-13_R4.8,-0.015000000000000013,s2*s3,1,0.11391287951742456,-0.49167082700145187
contour_3e-13_R4.8,-0.015000000000000013,s3*s4,0,-0.2699020821952185,-2.5010505046703044
contour_3e-13_R4.8,-0.015000000000000013,s3*s4,1,-0.31847531987800926,0.7507993258784076
contour_3e-13_R4.8,-0.015000000000000013,s1*s4,0,18.677888056022823,31.356620857229252
contour_3e-13_R4.8,-0.015000000000000013,s1*s4,1,-7.637295972874788,-18.799632273975455
contour_3e-13_R4.8,0.0,s1*s2,0,4.340266305903751,2.1299026921406687
contour_3e-13_R4.8,0.0,s1*s2,1,-8.04456945637084,-2.790179962719507
contour_3e-13_R4.8,0.0,s2*s3,0,0.8272532208895127,1.0052028860626396
contour_3e-13_R4.8,0.0,s2*s3,1,0.11391287824863092,-0.49167082544208435
contour_3e-13_R4.8,0.0,s3*s4,0,-0.26990208905801677,-2.5010505006474344
contour_3e-13_R4.8,0.0,s3*s4,1,-0.3184753159910777,0.7507993239221854
contour_3e-13_R4.8,0.0,s1*s4,0,18.677888148143854,31.35662072201998
contour_3e-13_R4.8,0.0,s1*s4,1,-7.637296027002616,-18.79963221027218
contour_3e-13_R4.8,0.015000000000000013,s1*s2,0,4.340266304629488,2.129902637513091
contour_3e-13_R4.8,0.015000000000000013,s1*s2,1,-8.044569460222796,-2.79017993720384
contour_3e-13_R4.8,0.015000000000000013,s2*s3,0,0.8272532235304791,1.0052028827500452
contour_3e-13_R4.8,0.015000000000000013,s2*s3,1,0.11391287679600187,-0.49167082370829773
contour_3e-13_R4.8,0.015000000000000013,s3*s4,0,-0.26990209672563437,-2.5010504960742086
contour_3e-13_R4.8,0.015000000000000013,s3*s4,1,-0.3184753116584707,0.7507993217814689
contour_3e-13_R4.8,0.015000000000000013,s1*s4,0,18.677888246914065,31.35662057012352
contour_3e-13_R4.8,0.015000000000000013,s1*s4,1,-7.637296086447595,-18.79963213884261
contour_3e-13_R4.8,0.030000000000000027,s1*s2,0,4.34026630171983,2.1299025766660384
contour_3e-13_R4.8,0.030000000000000027,s1*s2,1,-8.0445694639483,-2.790179908497848
contour_3e-13_R4.8,0.030000000000000027,s2*s3,0,0.8272532265210046,1.005202878990627
contour_3e-13_R4.8,0.030000000000000027,s2*s3,1,0.11391287514534335,-0.4916708217854182
contour_3e-13_R4.8,0.030000000000000027,s3*s4,0,-0.26990210533883985,-2.501050490930655
contour_3e-13_R4.8,0.030000000000000027,s3*s4,1,-0.3184753068227452,0.750799319429625
contour_3e-13_R4.8,0.030000000000000027,s1*s4,0,18.677888355721734,31.356620398953346
contour_3e-13_R4.8,0.030000000000000027,s1*s4,1,-7.637296152469654,-18.799632058836494
contour_3e-13_R4.8,0.044999999999999984,s1*s2,0,4.340265569041614,2.129903009381422
contour_3e-13_R4.8,0.044999999999999984,s1*s2,1,-8.044569205519796,-2.79017981231655
contour_3e-13_R4.8,0.044999999999999984,s2*s3,0,0.827253221151228,1.005202837680537
contour_3e-13_R4.8,0.044999999999999984,s2*s3,1,0.11391286242147095,-0.49167081519168465
contour_3e-13_R4.8,0.044999999999999984,s3*s4,0,-0.2699021052114089,-2.5010504447656516
contour_3e-13_R4.8,0.044999999999999984,s3*s4,1,-0.31847529390014434,0.750799318408467
contour_3e-13_R4.8,0.044999999999999984,s1*s4,0,18.677886953730734,31.3566198751056
contour_3e-13_R4.8,0.044999999999999984,s1*s4,1,-7.637296053822833,-18.799631683555138
contour_3e-13_R4.8,0.06,s1*s2,0,4.34026590927104,2.1299023925746168
contour_3e-13_R4.8,0.06,s1*s2,1,-8.04456937154343,-2.790179704523066
contour_3e-13_R4.8,0.06,s2*s3,0,0.8272532406684338,1.0052028425047979
contour_3e-13_R4.8,0.06,s2*s3,1,0.11391286229854712,-0.4916708107738578
contour_3e-13_R4.8,0.06,s3*s4,0,-0.26990214747870067,-2.501050443570001
contour_3e-13_R4.8,0.06,s3*s4,1,-0.3184752798911846,0.7507993073390802
contour_3e-13_R4.8,0.06,s1*s4,0,18.677888252984836,31.356619179603577
contour_3e-13_R4.8,0.06,s1*s4,1,-7.637296424409931,-18.799631489964458
contour_3e-13_R4.8,0.07500000000000001,s1*s2,0,4.3402633590529796,2.12990643284518
contour_3e-13_R4.8,0.07500000000000001,s1*s2,1,-8.04456812572343,-2.790180228340315
contour_3e-13_R4.8,0.07500000000000001,s2*s3,0,0.8272530929072276,1.0052027701606774
contour_3e-13_R4.8,0.07500000000000001,s2*s3,1,0.11391285607703015,-0.4916708127152783
contour_3e-13_R4.8,0.07500000000000001,s3*s4,0,-0.26990187150157086,-2.5010503692008514
contour_3e-13_R4.8,0.07500000000000001,s3*s4,1,-0.31847533852375626,0.7507993390849635
contour_3e-13_R4.8,0.07500000000000001,s1*s4,0,18.677878972974927,31.35662260889336
contour_3e-13_R4.8,0.07500000000000001,s1*s4,1,-7.637294102597207,-18.79963182666774
contour_3e-13_R4.8,0.08999999999999997,s1*s2,0,4.340259246310722,2.129915464439594
contour_3e-13_R4.8,0.08999999999999997,s1*s2,1,-8.044565731869756,-2.790181893056126
contour_3e-13_R4.8,0.08999999999999997,s2*s3,0,0.8272527113193511,1.005202721595033
contour_3e-13_R4.8,0.08999999999999997,s2*s3,1,0.11391288886794779,-0.4916708299538324
contour_3e-13_R4.8,0.08999999999999997,s3*s4,0,-0.26990113428854745,-2.5010503138378364
contour_3e-13_R4.8,0.08999999999999997,s3*s4,1,-0.31847553319500194,0.7507994026132586
contour_3e-13_R4.8,0.08999999999999997,s1*s4,0,18.677859334598384,31.35663321679031
contour_3e-13_R4.8,0.08999999999999997,s1*s4,1,-7.637288288363347,-18.799633674107497
contour_3e-13_R4.8,0.10499999999999998,s1*s2,0,4.34026152456266,2.129915799902193
contour_3e-13_R4.8,0.10499999999999998,s1*s2,1,-8.04456622432716,-2.7901827003109627
contour_3e-13_R4.8,0.10499999999999998,s2*s3,0,0.8272526404548007,1.0052028831150708
contour_3e-13_R4.8,0.10499999999999998,s2*s3,1,0.11391295342786995,-0.4916708526278782
contour_3e-13_R4.8,0.10499999999999998,s3*s4,0,-0.26990096524658685,-2.5010504918711485
contour_3e-13_R4.8,0.10499999999999998,s3*s4,1,-0.3184756295026828,0.7507994054519285
contour_3e-13_R4.8,0.10499999999999998,s1*s4,0,18.677860808019002,31.356638018832278
contour_3e-13_R4.8,0.10499999999999998,s1*s4,1,-7.637287251953931,-18.79963548141677
contour_3e-13_R4.8,0.12,s1*s2,0,4.340271848253454,2.1298955886326816
contour_3e-13_R4.8,0.12,s1*s2,1,-8.044571779092305,-2.7901793320129094
contour_3e-13_R4.8,0.12,s2*s3,0,0.8272535053281981,1.0052030377169383
contour_3e-13_R4.8,0.12,s2*s3,1,0.11391289432828347,-0.49167082537270423
contour_3e-13_R4.8,0.12,s3*s4,0,-0.2699026360340903,-2.5010506983152405
contour_3e-13_R4.8,0.12,s3*s4,1,-0.31847521842165394,0.7507992823973533
contour_3e-13_R4.8,0.12,s1*s4,0,18.67790670045423,31.356615884785636
contour_3e-13_R4.8,0.12,s1*s4,1,-7.637300063305143,-18.799632236640942
contour_3e-13_R4.8,0.135,s1*s2,0,4.3402792211113,2.129870899628251
contour_3e-13_R4.8,0.135,s1*s2,1,-8.044577240577985,-2.7901736140945106
contour_3e-13_R4.8,0.135,s2*s3,0,0.8272546887136604,1.0052028467319867
contour_3e-13_R4.8,0.135,s2*s3,1,0.11391267748528094,-0.49167073594161365
contour_3e-13_R4.8,0.135,s3*s4,0,-0.26990502048899817,-2.5010505276723296
contour_3e-13_R4.8,0.135,s3*s4,1,-0.31847450647668396,0.7507991276683492
contour_3e-13_R4.8,0.135,s1*s4,0,18.677958257282135,31.356578786357865
contour_3e-13_R4.8,0.135,s1*s4,1,-7.637317571519851,-18.799624354257514
contour_3e-13_R4.8,0.15000000000000002,s1*s2,0,4.340273177529931,2.1298829960121903
contour_3e-13_R4.8,0.15000000000000002,s1*s2,1,-8.044573965604792,-2.7901756321600977
contour_3e-13_R4.8,0.15000000000000002,s2*s3,0,0.827254173942617,1.0052027605838179
contour_3e-13_R4.8,0.15000000000000002,s2*s3,1,0.11391270964530709,-0.49167075343800926
contour_3e-13_R4.8,0.15000000000000002,s3*s4,0,-0.2699040243196387,-2.501050417012192
contour_3e-13_R4.8,0.15000000000000002,s3*s4,1,-0.3184747467134356,0.7507992069317125
contour_3e-13_R4.8,0.15000000000000002,s1*s4,0,18.677931053332973,31.356592252692604
contour_3e-13_R4.8,0.15000000000000002,s1*s4,1,-7.637310050552142,-18.799626367190125
contour_3e-13_R4.8,0.16499999999999998,s1*s2,0,4.340268294986229,2.129902694134243
contour_3e-13_R4.8,0.16499999999999998,s1*s2,1,-8.044569892732618,-2.7901804462723696
contour_3e-13_R4.8,0.16499999999999998,s2*s3,0,0.8272532268628887,1.0052029893743517
contour_3e-13_R4.8,0.16499999999999998,s2*s3,1,0.11391290157084655,-0.4916708412026101
contour_3e-13_R4.8,0.16499999999999998,s3*s4,0,-0.26990208253708997,-2.5010506634818923
contour_3e-13_R4.8,0.16499999999999998,s3*s4,1,-0.31847534687755236,0.750799346574728
contour_3e-13_R4.8,0.16499999999999998,s1*s4,0,18.677891206247082,31.35662396381244
contour_3e-13_R4.8,0.16499999999999998,s1*s4,1,-7.6372959639732105,-18.799633491179137
contour_3e-13_R4.8,0.18,s1*s2,0,4.34026843261056,2.129902572807749
contour_3e-13_R4.8,0.18,s1*s2,1,-8.044569916982132,-2.79018042165858
contour_3e-13_R4.8,0.18,s2*s3,0,0.8272532371993169,1.0052029896194214
contour_3e-13_R4.8,0.18,s2*s3,1,0.11391289963629811,-0.49167083890852686
contour_3e-13_R4.8,0.18,s3*s4,0,-0.2699021045795591,-2.5010506698165638
contour_3e-13_R4.8,0.18,s3*s4,1,-0.3184753401872305,0.7507993442938
contour_3e-13_R4.8,0.18,s1*s4,0,18.677891725181585,31.35662388239264
contour_3e-13_R4.8,0.18,s1*s4,1,-7.637296071486283,-18.799633422631324
contour_3e-13_R4.8,0.195,s1*s2,0,4.340268156421608,2.129902967711895
contour_3e-13_R4.8,0.195,s1*s2,1,-8.044569738991486,-2.790180424288676
contour_3e-13_R4.8,0.195,s2*s3,0,0.82725321763888,1.0052029753068634
contour_3e-13_R4.8,0.195,s2*s3,1,0.11391289896104019,-0.49167082981678106
contour_3e-13_R4.8,0.195,s3*s4,0,-0.2699020770332314,-2.5010506462741984
contour_3e-13_R4.8,0.195,s3*s4,1,-0.31847533804830325,0.7507993314471003
contour_3e-13_R4.8,0.195,s1*s4,0,18.677890700849666,31.35662402499702
contour_3e-13_R4.8,0.195,s1*s4,1,-7.637295821018951,-18.799633146869695
contour_3e-13_R4.8,0.20999999999999996,s1*s2,0,4.340268757994033,2.1299025126492888
contour_3e-13_R4.8,0.20999999999999996,s1*s2,1,-8.044569927615461,-2.7901804340855265
contour_3e-13_R4.8,0.20999999999999996,s2*s3,0,0.8272532496934357,1.0052029969049037
contour_3e-13_R4.8,0.20999999999999996,s2*s3,1,0.11391289927960696,-0.491670834235482
contour_3e-13_R4.8,0.20999999999999996,s3*s4,0,-0.2699021311232892,-2.5010506925244793
contour_3e-13_R4.8,0.20999999999999996,s3*s4,1,-0.3184753339170289,0.7507993386511633
contour_3e-13_R4.8,0.20999999999999996,s1*s4,0,18.67789254851641,31.3566241643852
contour_3e-13_R4.8,0.20999999999999996,s1*s4,1,-7.637296115065754,-18.79963335338648
contour_3e-13_R4.8,0.22499999999999998,s1*s2,0,4.340270114418387,2.1299007331772426
contour_3e-13_R4.8,0.22499999999999998,s1*s2,1,-8.044570537737142,-2.7901802695562714
contour_3e-13_R4.8,0.22499999999999998,s2*s3,0,0.8272533673913459,1.0052030312311178
contour_3e-13_R4.8,0.22499999999999998,s2*s3,1,0.11391288696159134,-0.49167085093942126
contour_3e-13_R4.8,0.22499999999999998,s3*s4,0,-0.26990233739684283,-2.5010507889532416
contour_3e-13_R4.8,0.22499999999999998,s3*s4,1,-0.3184753033459073,0.7507993704629862
contour_3e-13_R4.8,0.22499999999999998,s1*s4,0,18.67789813568367,31.356623097671893
contour_3e-13_R4.8,0.22499999999999998,s1*s4,1,-7.637297436571969,-18.799633798925313
contour_3e-13_R4.8,0.24,s1*s2,0,4.340269305037465,2.12990186842441
contour_3e-13_R4.8,0.24,s1*s2,1,-8.044570074690137,-2.7901803159190384
contour_3e-13_R4.8,0.24,s2*s3,0,0.8272533013540745,1.0052030016069111
contour_3e-13_R4.8,0.24,s2*s3,1,0.11391289022136303,-0.49167083088484803
contour_3e-13_R4.8,0.24,s3*s4,0,-0.2699022303564157,-2.5010507267370303
contour_3e-13_R4.8,0.24,s3*s4,1,-0.318475309191663,0.7507993385799528
contour_3e-13_R4.8,0.24,s1*s4,0,18.677894898748796,31.356623691442024
contour_3e-13_R4.8,0.24,s1*s4,1,-7.637296640444282,-18.799633200242344
balanced_contour_1e-08_R4.8,-0.24,s1*s2,0,4.3402648938268795,2.1299044843155146
balanced_contour_1e-08_R4.8,-0.24,s1*s2,1,-8.044568574950482,-2.7901802991561864
balanced_contour_1e-08_R4.8,-0.24,s2*s3,0,0.827253101679836,1.0052027986354264
balanced_contour_1e-08_R4.8,-0.24,s2*s3,1,0.11391290519558002,-0.4916707991413667
balanced_contour_1e-08_R4.8,-0.24,s3*s4,0,-0.2699019375280052,-2.5010503266343225
balanced_contour_1e-08_R4.8,-0.24,s3*s4,1,-0.3184753712372926,0.7507992695692698
balanced_contour_1e-08_R4.8,-0.24,s1*s4,0,18.67788269862168,31.356620657614876
balanced_contour_1e-08_R4.8,-0.24,s1*s4,1,-7.637293885225909,-18.79963164596566
balanced_contour_1e-08_R4.8,-0.22499999999999998,s1*s2,0,4.340265101512003,2.1299039947568676
balanced_contour_1e-08_R4.8,-0.22499999999999998,s1*s2,1,-8.044568736300123,-2.7901801337806336
balanced_contour_1e-08_R4.8,-0.22499999999999998,s2*s3,0,0.8272531372980756,1.005202806069973
balanced_contour_1e-08_R4.8,-0.22499999999999998,s2*s3,1,0.11391289135150579,-0.49167080140250197
balanced_contour_1e-08_R4.8,-0.22499999999999998,s3*s4,0,-0.2699019927686811,-2.501050353295928
balanced_contour_1e-08_R4.8,-0.22499999999999998,s3*s4,1,-0.3184753450492177,0.7507992806011395
balanced_contour_1e-08_R4.8,-0.22499999999999998,s1*s4,0,18.67788402587916,31.35662025241214
balanced_contour_1e-08_R4.8,-0.22499999999999998,s1*s4,1,-7.637294531805568,-18.79963156060592
balanced_contour_1e-08_R4.8,-0.21,s1*s2,0,4.340265024233381,2.1299047857486215
balanced_contour_1e-08_R4.8,-0.21,s1*s2,1,-8.044568493301675,-2.7901802815625225
balanced_contour_1e-08_R4.8,-0.21,s2*s3,0,0.8272531044509619,1.0052027607148026
balanced_contour_1e-08_R4.8,-0.21,s2*s3,1,0.11391288293773968,-0.49167078062538855
balanced_contour_1e-08_R4.8,-0.21,s3*s4,0,-0.26990198970859125,-2.501050291088933
balanced_contour_1e-08_R4.8,-0.21,s3*s4,1,-0.3184753224867997,0.7507992668167959
balanced_contour_1e-08_R4.8,-0.21,s1*s4,0,18.6778830220454,31.35662046746885
balanced_contour_1e-08_R4.8,-0.21,s1*s4,1,-7.637294315332762,-18.799631297918793
balanced_contour_1e-08_R4.8,-0.195,s1*s2,0,4.3402651530660705,2.129904707941539
balanced_contour_1e-08_R4.8,-0.195,s1*s2,1,-8.044568552045947,-2.790180290435661
balanced_contour_1e-08_R4.8,-0.195,s2*s3,0,0.8272531052968624,1.0052027719356242
balanced_contour_1e-08_R4.8,-0.195,s2*s3,1,0.11391288510086886,-0.49167078276031473
balanced_contour_1e-08_R4.8,-0.195,s3*s4,0,-0.2699019851408522,-2.5010503046955206
balanced_contour_1e-08_R4.8,-0.195,s3*s4,1,-0.318475325043271,0.75079926812327
balanced_contour_1e-08_R4.8,-0.195,s1*s4,0,18.677883247058986,31.356620639279726
balanced_contour_1e-08_R4.8,-0.195,s1*s4,1,-7.637294356580996,-18.79963137772259
balanced_contour_1e-08_R4.8,-0.18,s1*s2,0,4.340265176909856,2.129904740409505
balanced_contour_1e-08_R4.8,-0.18,s1*s2,1,-8.044568550437237,-2.7901803459273053
balanced_contour_1e-08_R4.8,-0.18,s2*s3,0,0.8272530905925158,1.0052027878022542
balanced_contour_1e-08_R4.8,-0.18,s2*s3,1,0.11391289631718254,-0.491670786808999
balanced_contour_1e-08_R4.8,-0.18,s3*s4,0,-0.26990194723158567,-2.5010503126836165
balanced_contour_1e-08_R4.8,-0.18,s3*s4,1,-0.3184753460142253,0.7507992641298968
balanced_contour_1e-08_R4.8,-0.18,s1*s4,0,18.677882880956613,31.356620966261396
balanced_contour_1e-08_R4.8,-0.18,s1*s4,1,-7.637294068250137,-18.799631501008673
balanced_contour_1e-08_R4.8,-0.16499999999999998,s1*s2,0,4.340265596495934,2.1299046088406657
balanced_contour_1e-08_R4.8,-0.16499999999999998,s1*s2,1,-8.044568664986299,-2.790180424822517
balanced_contour_1e-08_R4.8,-0.16499999999999998,s2*s3,0,0.8272530755302959,1.0052028132285866
balanced_contour_1e-08_R4.8,-0.16499999999999998,s2*s3,1,0.1139129074288089,-0.4916707858747242
balanced_contour_1e-08_R4.8,-0.16499999999999998,s3*s4,0,-0.2699019188050503,-2.501050327156763
balanced_contour_1e-08_R4.8,-0.16499999999999998,s3*s4,1,-0.31847535540048694,0.7507992547234458
balanced_contour_1e-08_R4.8,-0.16499999999999998,s1*s4,0,18.67788323288793,31.356621412691872
balanced_contour_1e-08_R4.8,-0.16499999999999998,s1*s4,1,-7.637293997875949,-18.799631621296896
balanced_contour_1e-08_R4.8,-0.15,s1*s2,0,4.340272479357264,2.1299027181688928
balanced_contour_1e-08_R4.8,-0.15,s1*s2,1,-8.044570170957314,-2.790182072525185
balanced_contour_1e-08_R4.8,-0.15,s2*s3,0,0.827252697177628,1.0052031955987242
balanced_contour_1e-08_R4.8,-0.15,s2*s3,1,0.11391315031302275,-0.4916707300514142
balanced_contour_1e-08_R4.8,-0.15,s3*s4,0,-0.2699013019166481,-2.501050380464868
balanced_contour_1e-08_R4.8,-0.15,s3*s4,1,-0.31847557120380315,0.7507989905490172
balanced_contour_1e-08_R4.8,-0.15,s1*s4,0,18.67788628501237,31.35662779704736
balanced_contour_1e-08_R4.8,-0.15,s1*s4,1,-7.637290943421523,-18.79963285296225
balanced_contour_1e-08_R4.8,-0.135,s1*s2,0,4.3402713560052995,2.1299026005304817
balanced_contour_1e-08_R4.8,-0.135,s1*s2,1,-8.044570020994616,-2.790181651276216
balanced_contour_1e-08_R4.8,-0.135,s2*s3,0,0.8272527952409353,1.005203132498644
balanced_contour_1e-08_R4.8,-0.135,s2*s3,1,0.11391310224877733,-0.49167074262109123
balanced_contour_1e-08_R4.8,-0.135,s3*s4,0,-0.2699014571812883,-2.5010503899649086
balanced_contour_1e-08_R4.8,-0.135,s3*s4,1,-0.3184755223179234,0.7507990407303774
balanced_contour_1e-08_R4.8,-0.135,s1*s4,0,18.677886775799116,31.356626184748762
balanced_contour_1e-08_R4.8,-0.135,s1*s4,1,-7.637291847467683,-18.799632552519174
balanced_contour_1e-08_R4.8,-0.12,s1*s2,0,4.340264772541468,2.129905215860367
balanced_contour_1e-08_R4.8,-0.12,s1*s2,1,-8.044568474248287,-2.7901803216472154
balanced_contour_1e-08_R4.8,-0.12,s2*s3,0,0.8272531216200483,1.0052027802248864
balanced_contour_1e-08_R4.8,-0.12,s2*s3,1,0.11391287440344175,-0.4916708008124564
balanced_contour_1e-08_R4.8,-0.12,s3*s4,0,-0.2699019779801832,-2.501050359401635
balanced_contour_1e-08_R4.8,-0.12,s3*s4,1,-0.3184753340731936,0.7507993074082494
balanced_contour_1e-08_R4.8,-0.12,s1*s4,0,18.67788262047164,31.35662158409192
balanced_contour_1e-08_R4.8,-0.12,s1*s4,1,-7.637294336956733,-18.799631826136075
balanced_contour_1e-08_R4.8,-0.10499999999999998,s1*s2,0,4.3402614263802155,2.1299072245962307
balanced_contour_1e-08_R4.8,-0.10499999999999998,s1*s2,1,-8.04456760173466,-2.7901798664729336
balanced_contour_1e-08_R4.8,-0.10499999999999998,s2*s3,0,0.8272532522368417,1.005202616363313
balanced_contour_1e-08_R4.8,-0.10499999999999998,s2*s3,1,0.11391276493813146,-0.4916708361522055
balanced_contour_1e-08_R4.8,-0.10499999999999998,s3*s4,0,-0.2699021723211161,-2.501050360560155
balanced_contour_1e-08_R4.8,-0.10499999999999998,s3*s4,1,-0.318475259226883,0.7507994549972263
balanced_contour_1e-08_R4.8,-0.10499999999999998,s1*s4,0,18.677879335105303,31.356620567230625
balanced_contour_1e-08_R4.8,-0.10499999999999998,s1*s4,1,-7.637295174076513,-18.799631884867548
balanced_contour_1e-08_R4.8,-0.09,s1*s2,0,4.340263028336077,2.1299064001847103
balanced_contour_1e-08_R4.8,-0.09,s1*s2,1,-8.044568052293739,-2.790180116818079
balanced_contour_1e-08_R4.8,-0.09,s2*s3,0,0.8272531944876629,1.0052027083324255
balanced_contour_1e-08_R4.8,-0.09,s2*s3,1,0.11391281391186323,-0.4916708280320039
balanced_contour_1e-08_R4.8,-0.09,s3*s4,0,-0.2699020704101085,-2.5010503918103213
balanced_contour_1e-08_R4.8,-0.09,s3*s4,1,-0.3184752984850172,0.7507994026249377
balanced_contour_1e-08_R4.8,-0.09,s1*s4,0,18.677880867562266,31.356621602008477
balanced_contour_1e-08_R4.8,-0.09,s1*s4,1,-7.6372948405775,-18.79963213297845
balanced_contour_1e-08_R4.8,-0.07500000000000001,s1*s2,0,4.340265687286257,2.1299043846923618
balanced_contour_1e-08_R4.8,-0.07500000000000001,s1*s2,1,-8.044568882854112,-2.7901803264603457
balanced_contour_1e-08_R4.8,-0.07500000000000001,s2*s3,0,0.8272531312845051,1.0052028428114157
balanced_contour_1e-08_R4.8,-0.07500000000000001,s2*s3,1,0.11391288890629674,-0.4916708083667541
balanced_contour_1e-08_R4.8,-0.07500000000000001,s3*s4,0,-0.26990197109352854,-2.5010504213905747
balanced_contour_1e-08_R4.8,-0.07500000000000001,s3*s4,1,-0.3184753426458593,0.750799303724221
balanced_contour_1e-08_R4.8,-0.07500000000000001,s1*s4,0,18.677884527915158,31.356621978118724
balanced_contour_1e-08_R4.8,-0.07500000000000001,s1*s4,1,-7.637294702395862,-18.799632131497727
balanced_contour_1e-08_R4.8,-0.06,s1*s2,0,4.34026627986652,2.1299038882553027
balanced_contour_1e-08_R4.8,-0.06,s1*s2,1,-8.044569141736668,-2.79018034785058
balanced_contour_1e-08_R4.8,-0.06,s2*s3,0,0.8272531381359053,1.005202883050361
balanced_contour_1e-08_R4.8,-0.06,s2*s3,1,0.11391289885109196,-0.49167081523755557
balanced_contour_1e-08_R4.8,-0.06,s3*s4,0,-0.2699019676664619,-2.501050463911758
balanced_contour_1e-08_R4.8,-0.06,s3*s4,1,-0.31847535158049073,0.7507993044681759
balanced_contour_1e-08_R4.8,-0.06,s1*s4,0,18.677885755699023,31.35662230314893
balanced_contour_1e-08_R4.8,-0.06,s1*s4,1,-7.637294897768095,-18.79963239685504
balanced_contour_1e-08_R4.8,-0.044999999999999984,s1*s2,0,4.340266417731472,2.1299038024084807
balanced_contour_1e-08_R4.8,-0.044999999999999984,s1*s2,1,-8.044569241959712,-2.7901803536736374
balanced_contour_1e-08_R4.8,-0.044999999999999984,s2*s3,0,0.8272531491836478,1.0052029000848945
balanced_contour_1e-08_R4.8,-0.044999999999999984,s2*s3,1,0.11391289791961823,-0.4916708244340513
balanced_contour_1e-08_R4.8,-0.044999999999999984,s3*s4,0,-0.26990197170454394,-2.501050496987149
balanced_contour_1e-08_R4.8,-0.044999999999999984,s3*s4,1,-0.31847535551847866,0.7507993194100359
balanced_contour_1e-08_R4.8,-0.044999999999999984,s1*s4,0,18.677886185249815,31.356622640340255
balanced_contour_1e-08_R4.8,-0.044999999999999984,s1*s4,1,-7.637295041620225,-18.799632657320746
balanced_contour_1e-08_R4.8,-0.03,s1*s2,0,4.340266141094442,2.1299030794373115
balanced_contour_1e-08_R4.8,-0.03,s1*s2,1,-8.04456931129854,-2.7901800023269905
balanced_contour_1e-08_R4.8,-0.03,s2*s3,0,0.8272532006429327,1.0052028667405306
balanced_contour_1e-08_R4.8,-0.03,s2*s3,1,0.1139128769028429,-0.4916708171540334
balanced_contour_1e-08_R4.8,-0.03,s3*s4,0,-0.26990207186446097,-2.5010504691671502
balanced_contour_1e-08_R4.8,-0.03,s3*s4,1,-0.3184753122574618,0.7507993149929914
balanced_contour_1e-08_R4.8,-0.03,s1*s4,0,18.677887333101996,31.35662080049233
balanced_contour_1e-08_R4.8,-0.03,s1*s4,1,-7.637295824597375,-18.799632036400965
balanced_contour_1e-08_R4.8,-0.015000000000000013,s1*s2,0,4.340266346669495,2.129902880149359
balanced_contour_1e-08_R4.8,-0.015000000000000013,s1*s2,1,-8.044569447652796,-2.790179987591492
balanced_contour_1e-08_R4.8,-0.015000000000000013,s2*s3,0,0.8272532195589383,1.0052028816715486
balanced_contour_1e-08_R4.8,-0.015000000000000013,s2*s3,1,0.11391287293381186,-0.49167082456642736
balanced_contour_1e-08_R4.8,-0.015000000000000013,s3*s4,0,-0.2699020934544424,-2.5010505025615135
balanced_contour_1e-08_R4.8,-0.015000000000000013,s3*s4,1,-0.31847530790417033,0.7507993298815028
balanced_contour_1e-08_R4.8,-0.015000000000000013,s1*s4,0,18.67788811588593,31.35662097155199
balanced_contour_1e-08_R4.8,-0.015000000000000013,s1*s4,1,-7.63729611512193,-18.79963225796685
balanced_contour_1e-08_R4.8,0.0,s1*s2,0,4.3402663059037465,2.1299026921406656
balanced_contour_1e-08_R4.8,0.0,s1*s2,1,-8.04456945637084,-2.790179962719505
balanced_contour_1e-08_R4.8,0.0,s2*s3,0,0.8272532208895128,1.0052028860626396
balanced_contour_1e-08_R4.8,0.0,s2*s3,1,0.11391287824863114,-0.4916708254420842
balanced_contour_1e-08_R4.8,0.0,s3*s4,0,-0.2699020890580166,-2.5010505006474344
balanced_contour_1e-08_R4.8,0.0,s3*s4,1,-0.3184753159910778,0.7507993239221848
balanced_contour_1e-08_R4.8,0.0,s1*s4,0,18.677888148143847,31.356620722019976
balanced_contour_1e-08_R4.8,0.0,s1*s4,1,-7.637296027002613,-18.799632210272172
balanced_contour_1e-08_R4.8,0.015000000000000013,s1*s2,0,4.340266357343412,2.1299023833949455
balanced_contour_1e-08_R4.8,0.015000000000000013,s1*s2,1,-8.044569535537574,-2.7901798816969725
balanced_contour_1e-08_R4.8,0.015000000000000013,s2*s3,0,0.8272532384377468,1.0052028857541035
balanced_contour_1e-08_R4.8,0.015000000000000013,s2*s3,1,0.11391287463913734,-0.4916708259993753
balanced_contour_1e-08_R4.8,0.015000000000000013,s3*s4,0,-0.26990211841186934,-2.5010505044436897
balanced_contour_1e-08_R4.8,0.015000000000000013,s3*s4,1,-0.31847530709532,0.7507993249626803
balanced_contour_1e-08_R4.8,0.015000000000000013,s1*s4,0,18.67788876900343,31.35662029472768
balanced_contour_1e-08_R4.8,0.015000000000000013,s1*s4,1,-7.637296280097566,-18.79963214062252
balanced_contour_1e-08_R4.8,0.030000000000000027,s1*s2,0,4.340266576586842,2.129902144061737
balanced_contour_1e-08_R4.8,0.030000000000000027,s1*s2,1,-8.044569645186035,-2.790179866744843
balanced_contour_1e-08_R4.8,0.030000000000000027,s2*s3,0,0.8272532501266083,1.0052028948178944
balanced_contour_1e-08_R4.8,0.030000000000000027,s2*s3,1,0.1139128743277828,-0.49167082793994565
balanced_contour_1e-08_R4.8,0.030000000000000027,s3*s4,0,-0.2699021370686487,-2.5010505192804873
balanced_contour_1e-08_R4.8,0.030000000000000027,s3*s4,1,-0.3184753031958454,0.7507993277558944
balanced_contour_1e-08_R4.8,0.030000000000000027,s1*s4,0,18.677889474641432,31.356620242636296
balanced_contour_1e-08_R4.8,0.030000000000000027,s1*s4,1,-7.6372964754387,-18.799632214056857
balanced_contour_1e-08_R4.8,0.044999999999999984,s1*s2,0,4.340266188595813,2.1299021096317414
balanced_contour_1e-08_R4.8,0.044999999999999984,s1*s2,1,-8.044569574023292,-2.7901797290972485
balanced_contour_1e-08_R4.8,0.044999999999999984,s2*s3,0,0.8272532668620995,1.005202868228349
balanced_contour_1e-08_R4.8,0.044999999999999984,s2*s3,1,0.11391286117370436,-0.4916708252963636
balanced_contour_1e-08_R4.8,0.044999999999999984,s3*s4,0,-0.26990217144508055,-2.50105049669122
balanced_contour_1e-08_R4.8,0.044999999999999984,s3*s4,1,-0.3184752844151167,0.750799331494005
balanced_contour_1e-08_R4.8,0.044999999999999984,s1*s4,0,18.67788930530625,31.35661950766922
balanced_contour_1e-08_R4.8,0.044999999999999984,s1*s4,1,-7.637296713297979,-18.799631949293147
balanced_contour_1e-08_R4.8,0.06,s1*s2,0,4.3402662153665865,2.129901621078156
balanced_contour_1e-08_R4.8,0.06,s1*s2,1,-8.044569680350877,-2.7901795557060667
balanced_contour_1e-08_R4.8,0.06,s2*s3,0,0.827253298243809,1.005202856286121
balanced_contour_1e-08_R4.8,0.06,s2*s3,1,0.11391284950458155,-0.4916708228481441
balanced_contour_1e-08_R4.8,0.06,s3*s4,0,-0.2699022332055547,-2.501050490100631
balanced_contour_1e-08_R4.8,0.06,s3*s4,1,-0.318475258819715,0.7507993326925878
balanced_contour_1e-08_R4.8,0.06,s1*s4,0,18.677890327460727,31.356618580852764
balanced_contour_1e-08_R4.8,0.06,s1*s4,1,-7.637297246695413,-18.79963171113335
balanced_contour_1e-08_R4.8,0.07500000000000001,s1*s2,0,4.340265171339561,2.129902909613447
balanced_contour_1e-08_R4.8,0.07500000000000001,s1*s2,1,-8.044569197198886,-2.790179789269482
balanced_contour_1e-08_R4.8,0.07500000000000001,s2*s3,0,0.8272532249618,1.0052028461102973
balanced_contour_1e-08_R4.8,0.07500000000000001,s2*s3,1,0.11391286862863556,-0.4916708300846536
balanced_contour_1e-08_R4.8,0.07500000000000001,s3*s4,0,-0.2699020813311696,-2.5010504545909176
balanced_contour_1e-08_R4.8,0.07500000000000001,s3*s4,1,-0.31847531992810424,0.7507993316191992
balanced_contour_1e-08_R4.8,0.07500000000000001,s1*s4,0,18.677886349731697,31.35661969114671
balanced_contour_1e-08_R4.8,0.07500000000000001,s1*s4,1,-7.637295844260809,-18.79963192031248
balanced_contour_1e-08_R4.8,0.08999999999999997,s1*s2,0,4.340261248697825,2.1299095889930784
balanced_contour_1e-08_R4.8,0.08999999999999997,s1*s2,1,-8.044567225653685,-2.7901807619031533
balanced_contour_1e-08_R4.8,0.08999999999999997,s2*s3,0,0.8272529615875612,1.0052027547118254
balanced_contour_1e-08_R4.8,0.08999999999999997,s2*s3,1,0.11391287181833808,-0.4916708362722181
balanced_contour_1e-08_R4.8,0.08999999999999997,s3*s4,0,-0.26990158081921917,-2.501050351781247
balanced_contour_1e-08_R4.8,0.08999999999999997,s3*s4,1,-0.318475435501064,0.7507993789693463
balanced_contour_1e-08_R4.8,0.08999999999999997,s1*s4,0,18.677870972581594,31.35662600794448
balanced_contour_1e-08_R4.8,0.08999999999999997,s1*s4,1,-7.637291805051349,-18.799632701904375
balanced_contour_1e-08_R4.8,0.10499999999999998,s1*s2,0,4.340260486351115,2.1299140107756322
balanced_contour_1e-08_R4.8,0.10499999999999998,s1*s2,1,-8.044566364362188,-2.7901819191955717
balanced_contour_1e-08_R4.8,0.10499999999999998,s2*s3,0,0.8272527473689776,1.0052028114468756
balanced_contour_1e-08_R4.8,0.10499999999999998,s2*s3,1,0.11391291540589552,-0.49167085335636423
balanced_contour_1e-08_R4.8,0.10499999999999998,s3*s4,0,-0.2699011535324122,-2.5010504142725782
balanced_contour_1e-08_R4.8,0.10499999999999998,s3*s4,1,-0.3184755655960195,0.7507994100871396
balanced_contour_1e-08_R4.8,0.10499999999999998,s1*s4,0,18.677862547298126,31.356633404782162
balanced_contour_1e-08_R4.8,0.10499999999999998,s1*s4,1,-7.637288698160258,-18.799634404516063
balanced_contour_1e-08_R4.8,0.12,s1*s2,0,4.340267634921332,2.1299027100452075
balanced_contour_1e-08_R4.8,0.12,s1*s2,1,-8.044569796961444,-2.7901804363401466
balanced_contour_1e-08_R4.8,0.12,s2*s3,0,0.8272532105097755,1.0052029817133548
balanced_contour_1e-08_R4.8,0.12,s2*s3,1,0.11391291132927427,-0.49167085014681433
balanced_contour_1e-08_R4.8,0.12,s3*s4,0,-0.2699020340066679,-2.50105063236821
balanced_contour_1e-08_R4.8,0.12,s3*s4,1,-0.3184753758108173,0.7507993475715407
balanced_contour_1e-08_R4.8,0.12,s1*s4,0,18.677889743806,31.356623402788433
balanced_contour_1e-08_R4.8,0.12,s1*s4,1,-7.6372955511726754,-18.799633561914057
balanced_contour_1e-08_R4.8,0.135,s1*s2,0,4.340276760014578,2.1298821105719763
balanced_contour_1e-08_R4.8,0.135,s1*s2,1,-8.044574757886526,-2.7901764008497043
balanced_contour_1e-08_R4.8,0.135,s2*s3,0,0.827254141239089,1.005202948404081
balanced_contour_1e-08_R4.8,0.135,s2*s3,1,0.11391279109766893,-0.4916707555499841
balanced_contour_1e-08_R4.8,0.135,s3*s4,0,-0.26990395150565905,-2.5010506186058445
balanced_contour_1e-08_R4.8,0.135,s3*s4,1,-0.3184748287397243,0.7507991603657922
balanced_contour_1e-08_R4.8,0.135,s1*s4,0,18.677936101173845,31.356596356169643
balanced_contour_1e-08_R4.8,0.135,s1*s4,1,-7.637309306973143,-18.799627744218533
balanced_contour_1e-08_R4.8,0.15000000000000002,s1*s2,0,4.340274765902683,2.129882282766233
balanced_contour_1e-08_R4.8,0.15000000000000002,s1*s2,1,-8.044574082198992,-2.790175775062698
balanced_contour_1e-08_R4.8,0.15000000000000002,s2*s3,0,0.8272541727960308,1.0052027805744344
balanced_contour_1e-08_R4.8,0.15000000000000002,s2*s3,1,0.11391273604156242,-0.4916707117688215
balanced_contour_1e-08_R4.8,0.15000000000000002,s3*s4,0,-0.2699040836999969,-2.5010504141561873
balanced_contour_1e-08_R4.8,0.15000000000000002,s3*s4,1,-0.3184747323357248,0.7507991250339409
balanced_contour_1e-08_R4.8,0.15000000000000002,s1*s4,0,18.677934064374796,31.356592251576075
balanced_contour_1e-08_R4.8,0.15000000000000002,s1*s4,1,-7.637309838439891,-18.79962566497796
balanced_contour_1e-08_R4.8,0.16499999999999998,s1*s2,0,4.340268753946195,2.1299057962904895
balanced_contour_1e-08_R4.8,0.16499999999999998,s1*s2,1,-8.044569026635179,-2.7901813325221148
balanced_contour_1e-08_R4.8,0.16499999999999998,s2*s3,0,0.8272530366449615,1.0052030106989243
balanced_contour_1e-08_R4.8,0.16499999999999998,s2*s3,1,0.11391295560001598,-0.49167078483428084
balanced_contour_1e-08_R4.8,0.16499999999999998,s3*s4,0,-0.26990179676751935,-2.5010506395590886
balanced_contour_1e-08_R4.8,0.16499999999999998,s3*s4,1,-0.3184754084885302,0.750799246553015
balanced_contour_1e-08_R4.8,0.16499999999999998,s1*s4,0,18.67788628180233,31.356629076672014
balanced_contour_1e-08_R4.8,0.16499999999999998,s1*s4,1,-7.637293147819175,-18.799633121112624
balanced_contour_1e-08_R4.8,0.18,s1*s2,0,4.340269456253685,2.1299072200298044
balanced_contour_1e-08_R4.8,0.18,s1*s2,1,-8.044568734652337,-2.7901818971606085
balanced_contour_1e-08_R4.8,0.18,s2*s3,0,0.8272529492601874,1.0052030656633404
balanced_contour_1e-08_R4.8,0.18,s2*s3,1,0.1139129949962022,-0.4916707706917686
balanced_contour_1e-08_R4.8,0.18,s3*s4,0,-0.2699016396438022,-2.501050695272513
balanced_contour_1e-08_R4.8,0.18,s3*s4,1,-0.31847546618112826,0.7507992094978453
balanced_contour_1e-08_R4.8,0.18,s1*s4,0,18.67788464411433,31.356632628600604
balanced_contour_1e-08_R4.8,0.18,s1*s4,1,-7.6372915896846285,-18.799633452747113
balanced_contour_1e-08_R4.8,0.195,s1*s2,0,4.340270195474657,2.1299094465614803
balanced_contour_1e-08_R4.8,0.195,s1*s2,1,-8.04456824517973,-2.7901826508910115
balanced_contour_1e-08_R4.8,0.195,s2*s3,0,0.8272528197410656,1.005203134926449
balanced_contour_1e-08_R4.8,0.195,s2*s3,1,0.11391304569133483,-0.49167074854770004
balanced_contour_1e-08_R4.8,0.195,s3*s4,0,-0.26990140470641816,-2.501050765091213
balanced_contour_1e-08_R4.8,0.195,s3*s4,1,-0.3184755418689595,0.7507991570969075
balanced_contour_1e-08_R4.8,0.195,s1*s4,0,18.677881693443425,31.356637682129286
balanced_contour_1e-08_R4.8,0.195,s1*s4,1,-7.637289392693658,-18.7996337846294
balanced_contour_1e-08_R4.8,0.20999999999999996,s1*s2,0,4.340267572828973,2.129918909676902
balanced_contour_1e-08_R4.8,0.20999999999999996,s1*s2,1,-8.04456472348477,-2.7901840277842243
balanced_contour_1e-08_R4.8,0.20999999999999996,s2*s3,0,0.8272521951730261,1.0052030601887356
balanced_contour_1e-08_R4.8,0.20999999999999996,s2*s3,1,0.11391316654769622,-0.49167053582426223
balanced_contour_1e-08_R4.8,0.20999999999999996,s3*s4,0,-0.2699004219555575,-2.501050426103727
balanced_contour_1e-08_R4.8,0.20999999999999996,s3*s4,1,-0.3184756604762316,0.7507987720376189
balanced_contour_1e-08_R4.8,0.20999999999999996,s1*s4,0,18.67785945160217,31.35664801802775
balanced_contour_1e-08_R4.8,0.20999999999999996,s1*s4,1,-7.637281094225476,-18.79962925584839
balanced_contour_1e-08_R4.8,0.22499999999999998,s1*s2,0,4.340263277031321,2.1299200278868877
balanced_contour_1e-08_R4.8,0.22499999999999998,s1*s2,1,-8.044563198743965,-2.7901828958500166
balanced_contour_1e-08_R4.8,0.22499999999999998,s2*s3,0,0.82725206916529,1.005202774565267
balanced_contour_1e-08_R4.8,0.22499999999999998,s2*s3,1,0.1139131135784604,-0.49167041382112603
balanced_contour_1e-08_R4.8,0.22499999999999998,s3*s4,0,-0.26990033961336424,-2.5010499143768374
balanced_contour_1e-08_R4.8,0.22499999999999998,s3*s4,1,-0.3184755202878563,0.7507985929613631
balanced_contour_1e-08_R4.8,0.22499999999999998,s1*s4,0,18.677850205870477,31.356641076457407
balanced_contour_1e-08_R4.8,0.22499999999999998,s1*s4,1,-7.6372807684898945,-18.79962419762308
balanced_contour_1e-08_R4.8,0.24,s1*s2,0,4.340264145016098,2.1299252196806533
balanced_contour_1e-08_R4.8,0.24,s1*s2,1,-8.044561862609363,-2.7901844079723532
balanced_contour_1e-08_R4.8,0.24,s2*s3,0,0.8272517329419167,1.0052029352374938
balanced_contour_1e-08_R4.8,0.24,s2*s3,1,0.11391324027531315,-0.4916703532562573
balanced_contour_1e-08_R4.8,0.24,s3*s4,0,-0.2698997000040394,-2.5010500342234563
balanced_contour_1e-08_R4.8,0.24,s3*s4,1,-0.3184757079036814,0.7507984351602008
balanced_contour_1e-08_R4.8,0.24,s1*s4,0,18.677841119975707,31.35665222138076
balanced_contour_1e-08_R4.8,0.24,s1*s4,1,-7.637275301508635,-18.799624211282868
balanced_contour_1e-10_R4.8,-0.24,s1*s2,0,4.340266293531146,2.129902714572589
balanced_contour_1e-10_R4.8,-0.24,s1*s2,1,-8.044569446099944,-2.790179969649474
balanced_contour_1e-10_R4.8,-0.24,s2*s3,0,0.827253219409414,1.0052028850034105
balanced_contour_1e-10_R4.8,-0.24,s2*s3,1,0.11391287860215511,-0.49167082488998376
balanced_contour_1e-10_R4.8,-0.24,s3*s4,0,-0.2699020874092357,-2.5010504985532576
balanced_contour_1e-10_R4.8,-0.24,s3*s4,1,-0.3184753164265227,0.7507993230445256
balanced_contour_1e-10_R4.8,-0.24,s1*s4,0,18.677888089247542,31.356620724768025
balanced_contour_1e-10_R4.8,-0.24,s1*s4,1,-7.637296000912828,-18.799632203570432
balanced_contour_1e-10_R4.8,-0.22499999999999998,s1*s2,0,4.340266326969429,2.1299026953100646
balanced_contour_1e-10_R4.8,-0.22499999999999998,s1*s2,1,-8.04456944994645,-2.7901799772187865
balanced_contour_1e-10_R4.8,-0.22499999999999998,s2*s3,0,0.8272532159355988,1.005202886884038
balanced_contour_1e-10_R4.8,-0.22499999999999998,s2*s3,1,0.11391288065830746,-0.4916708239628734
balanced_contour_1e-10_R4.8,-0.22499999999999998,s3*s4,0,-0.26990208207285227,-2.5010504964905778
balanced_contour_1e-10_R4.8,-0.22499999999999998,s3*s4,1,-0.31847531817085467,0.7507993197964855
balanced_contour_1e-10_R4.8,-0.22499999999999998,s1*s4,0,18.677888074803814,31.35662073031106
balanced_contour_1e-10_R4.8,-0.22499999999999998,s1*s4,1,-7.637295965202583,-18.799632188695536
balanced_contour_1e-10_R4.8,-0.21,s1*s2,0,4.340266291327184,2.129902729970017
balanced_contour_1e-10_R4.8,-0.21,s1*s2,1,-8.044569446418246,-2.7901799720833087
balanced_contour_1e-10_R4.8,-0.21,s2*s3,0,0.8272532199634216,1.0052028848578727
balanced_contour_1e-10_R4.8,-0.21,s2*s3,1,0.11391287811364717,-0.4916708252793466
balanced_contour_1e-10_R4.8,-0.21,s3*s4,0,-0.26990208819892003,-2.501050499743465
balanced_contour_1e-10_R4.8,-0.21,s3*s4,1,-0.3184753161558544,0.7507993242794153
balanced_contour_1e-10_R4.8,-0.21,s1*s4,0,18.67788808978888,31.356620750229926
balanced_contour_1e-10_R4.8,-0.21,s1*s4,1,-7.637296008469581,-18.79963221867386
balanced_contour_1e-10_R4.8,-0.195,s1*s2,0,4.340266290203921,2.129902730896229
balanced_contour_1e-10_R4.8,-0.195,s1*s2,1,-8.044569447098803,-2.7901799714856166
balanced_contour_1e-10_R4.8,-0.195,s2*s3,0,0.8272532202704891,1.0052028848760846
balanced_contour_1e-10_R4.8,-0.195,s2*s3,1,0.1139128779542819,-0.49167082542998686
balanced_contour_1e-10_R4.8,-0.195,s3*s4,0,-0.2699020885594768,-2.5010505001584056
balanced_contour_1e-10_R4.8,-0.195,s3*s4,1,-0.31847531605936896,0.7507993246476844
balanced_contour_1e-10_R4.8,-0.195,s1*s4,0,18.677888093716042,31.35662075321947
balanced_contour_1e-10_R4.8,-0.195,s1*s4,1,-7.637296012543887,-18.79963222197439
balanced_contour_1e-10_R4.8,-0.18,s1*s2,0,4.3402663029343636,2.1299027144129496
balanced_contour_1e-10_R4.8,-0.18,s1*s2,1,-8.044569450347936,-2.7901799709287545
balanced_contour_1e-10_R4.8,-0.18,s2*s3,0,0.8272532194753075,1.0052028856826218
balanced_contour_1e-10_R4.8,-0.18,s2*s3,1,0.11391287861709726,-0.4916708251652724
balanced_contour_1e-10_R4.8,-0.18,s3*s4,0,-0.2699020872187422,-2.5010504996305314
balanced_contour_1e-10_R4.8,-0.18,s3*s4,1,-0.3184753165462352,0.7507993235043852
balanced_contour_1e-10_R4.8,-0.18,s1*s4,0,18.677888103601187,31.35662074399886
balanced_contour_1e-10_R4.8,-0.18,s1*s4,1,-7.637296005917196,-18.799632213718475
balanced_contour_1e-10_R4.8,-0.16499999999999998,s1*s2,0,4.340266301340671,2.129902709020069
balanced_contour_1e-10_R4.8,-0.16499999999999998,s1*s2,1,-8.044569451585872,-2.7901799688001336
balanced_contour_1e-10_R4.8,-0.16499999999999998,s2*s3,0,0.8272532198486084,1.005202885818828
balanced_contour_1e-10_R4.8,-0.16499999999999998,s2*s3,1,0.11391287856342822,-0.49167082531681117
balanced_contour_1e-10_R4.8,-0.16499999999999998,s3*s4,0,-0.2699020875410528,-2.5010504999664063
balanced_contour_1e-10_R4.8,-0.16499999999999998,s3*s4,1,-0.3184753165687852,0.7507993236789313
balanced_contour_1e-10_R4.8,-0.16499999999999998,s1*s4,0,18.677888110781897,31.356620738564253
balanced_contour_1e-10_R4.8,-0.16499999999999998,s1*s4,1,-7.63729600953006,-18.799632214119526
balanced_contour_1e-10_R4.8,-0.15,s1*s2,0,4.340266356806374,2.129902674026659
balanced_contour_1e-10_R4.8,-0.15,s1*s2,1,-8.044569465071229,-2.7901799761920394
balanced_contour_1e-10_R4.8,-0.15,s2*s3,0,0.8272532169887912,1.0052028886782431
balanced_contour_1e-10_R4.8,-0.15,s2*s3,1,0.11391288067194717,-0.49167082453296673
balanced_contour_1e-10_R4.8,-0.15,s3*s4,0,-0.2699020831665427,-2.5010504992845064
balanced_contour_1e-10_R4.8,-0.15,s3*s4,1,-0.31847531805796014,0.7507993206053408
balanced_contour_1e-10_R4.8,-0.15,s1*s4,0,18.677888150780426,31.356620751903886
balanced_contour_1e-10_R4.8,-0.15,s1*s4,1,-7.63729598886844,-18.799632206693904
balanced_contour_1e-10_R4.8,-0.135,s1*s2,0,4.340266271673181,2.129902737149063
balanced_contour_1e-10_R4.8,-0.135,s1*s2,1,-8.044569442708568,-2.7901799673864582
balanced_contour_1e-10_R4.8,-0.135,s2*s3,0,0.8272532209218486,1.0052028842684628
balanced_contour_1e-10_R4.8,-0.135,s2*s3,1,0.11391287749101223,-0.4916708257056259
balanced_contour_1e-10_R4.8,-0.135,s3*s4,0,-0.2699020892138553,-2.5010505002666195
balanced_contour_1e-10_R4.8,-0.135,s3*s4,1,-0.31847531591137657,0.7507993253400443
balanced_contour_1e-10_R4.8,-0.135,s1*s4,0,18.677888075005825,31.356620745036626
balanced_contour_1e-10_R4.8,-0.135,s1*s4,1,-7.637296015356124,-18.799632220724245
balanced_contour_1e-10_R4.8,-0.12,s1*s2,0,4.340266279524528,2.129902726278078
balanced_contour_1e-10_R4.8,-0.12,s1*s2,1,-8.04456944539063,-2.790179966535455
balanced_contour_1e-10_R4.8,-0.12,s2*s3,0,0.8272532206585412,1.0052028846882535
balanced_contour_1e-10_R4.8,-0.12,s2*s3,1,0.11391287779252036,-0.4916708255599264
balanced_contour_1e-10_R4.8,-0.12,s3*s4,0,-0.26990208880336447,-2.501050500049445
balanced_contour_1e-10_R4.8,-0.12,s3*s4,1,-0.31847531604091334,0.7507993247578088
balanced_contour_1e-10_R4.8,-0.12,s1*s4,0,18.67788808664461,31.356620737657693
balanced_contour_1e-10_R4.8,-0.12,s1*s4,1,-7.637296014880195,-18.799632216023177
balanced_contour_1e-10_R4.8,-0.10499999999999998,s1*s2,0,4.34026629493091,2.1299027051792634
balanced_contour_1e-10_R4.8,-0.10499999999999998,s1*s2,1,-8.044569451020832,-2.7901799647731327
balanced_contour_1e-10_R4.8,-0.10499999999999998,s2*s3,0,0.8272532203991655,1.0052028853728179
balanced_contour_1e-10_R4.8,-0.10499999999999998,s2*s3,1,0.11391287826690512,-0.49167082529524103
balanced_contour_1e-10_R4.8,-0.10499999999999998,s3*s4,0,-0.26990208852318864,-2.501050499725556
balanced_contour_1e-10_R4.8,-0.10499999999999998,s3*s4,1,-0.31847531613165264,0.7507993237747386
balanced_contour_1e-10_R4.8,-0.10499999999999998,s1*s4,0,18.67788811548739,31.356620721988175
balanced_contour_1e-10_R4.8,-0.10499999999999998,s1*s4,1,-7.63729601698917,-18.79963220788082
balanced_contour_1e-10_R4.8,-0.09,s1*s2,0,4.340266322061258,2.1299026929878595
balanced_contour_1e-10_R4.8,-0.09,s1*s2,1,-8.044569458439003,-2.7901799691253353
balanced_contour_1e-10_R4.8,-0.09,s2*s3,0,0.8272532195413246,1.0052028867694947
balanced_contour_1e-10_R4.8,-0.09,s2*s3,1,0.11391287899767588,-0.4916708251540197
balanced_contour_1e-10_R4.8,-0.09,s3*s4,0,-0.2699020871437493,-2.5010505002488754
balanced_contour_1e-10_R4.8,-0.09,s3*s4,1,-0.31847531666213497,0.7507993229983834
balanced_contour_1e-10_R4.8,-0.09,s1*s4,0,18.6778881438676,31.356620739831563
balanced_contour_1e-10_R4.8,-0.09,s1*s4,1,-7.637296013003439,-18.799632212596986
balanced_contour_1e-10_R4.8,-0.07500000000000001,s1*s2,0,4.340266366958648,2.129902668830003
balanced_contour_1e-10_R4.8,-0.07500000000000001,s1*s2,1,-8.044569471030629,-2.7901799752715073
balanced_contour_1e-10_R4.8,-0.07500000000000001,s2*s3,0,0.8272532183424451,1.0052028889916884
balanced_contour_1e-10_R4.8,-0.07500000000000001,s2*s3,1,0.1139128802026429,-0.49167082488603064
balanced_contour_1e-10_R4.8,-0.07500000000000001,s3*s4,0,-0.2699020852951084,-2.5010505010326898
balanced_contour_1e-10_R4.8,-0.07500000000000001,s3*s4,1,-0.31847531747446395,0.7507993216166484
balanced_contour_1e-10_R4.8,-0.07500000000000001,s1*s4,0,18.677888198016753,31.35662076168384
balanced_contour_1e-10_R4.8,-0.07500000000000001,s1*s4,1,-7.637296007778824,-18.799632218027963
balanced_contour_1e-10_R4.8,-0.06,s1*s2,0,4.34026625647745,2.129902746429739
balanced_contour_1e-10_R4.8,-0.06,s1*s2,1,-8.044569437280147,-2.7901799646973307
balanced_contour_1e-10_R4.8,-0.06,s2*s3,0,0.8272532207256671,1.0052028835441071
balanced_contour_1e-10_R4.8,-0.06,s2*s3,1,0.11391287721370823,-0.49167082560440545
balanced_contour_1e-10_R4.8,-0.06,s3*s4,0,-0.2699020889379336,-2.5010504994183465
balanced_contour_1e-10_R4.8,-0.06,s3*s4,1,-0.3184753156654088,0.7507993253488423
balanced_contour_1e-10_R4.8,-0.06,s1*s4,0,18.677888043292658,31.356620737047713
balanced_contour_1e-10_R4.8,-0.06,s1*s4,1,-7.63729601364605,-18.79963221250812
balanced_contour_1e-10_R4.8,-0.044999999999999984,s1*s2,0,4.3402662913628145,2.1299027169428313
balanced_contour_1e-10_R4.8,-0.044999999999999984,s1*s2,1,-8.044569448593624,-2.7901799657668596
balanced_contour_1e-10_R4.8,-0.044999999999999984,s2*s3,0,0.8272532202894771,1.0052028851077726
balanced_contour_1e-10_R4.8,-0.044999999999999984,s2*s3,1,0.11391287802241161,-0.4916708253135908
balanced_contour_1e-10_R4.8,-0.044999999999999984,s3*s4,0,-0.2699020884374748,-2.5010504998061944
balanced_contour_1e-10_R4.8,-0.044999999999999984,s3*s4,1,-0.31847531592847106,0.7507993241176091
balanced_contour_1e-10_R4.8,-0.044999999999999984,s1*s4,0,18.67788810220116,31.35662073448531
balanced_contour_1e-10_R4.8,-0.044999999999999984,s1*s4,1,-7.63729601728778,-18.799632209990676
balanced_contour_1e-10_R4.8,-0.03,s1*s2,0,4.340266302693643,2.129902705447333
balanced_contour_1e-10_R4.8,-0.03,s1*s2,1,-8.044569452758418,-2.7901799654958106
balanced_contour_1e-10_R4.8,-0.03,s2*s3,0,0.8272532202932078,1.0052028856590522
balanced_contour_1e-10_R4.8,-0.03,s2*s3,1,0.11391287825014122,-0.4916708252588617
balanced_contour_1e-10_R4.8,-0.03,s3*s4,0,-0.26990208844214303,-2.5010505000609538
balanced_contour_1e-10_R4.8,-0.03,s3*s4,1,-0.31847531598124557,0.7507993237846788
balanced_contour_1e-10_R4.8,-0.03,s1*s4,0,18.67788812516654,31.356620731975525
balanced_contour_1e-10_R4.8,-0.03,s1*s4,1,-7.637296020176102,-18.799632209367324
balanced_contour_1e-10_R4.8,-0.015000000000000013,s1*s2,0,4.340266306509457,2.129902702804602
balanced_contour_1e-10_R4.8,-0.015000000000000013,s1*s2,1,-8.044569453401095,-2.7901799657111086
balanced_contour_1e-10_R4.8,-0.015000000000000013,s2*s3,0,0.8272532201817001,1.0052028858025466
balanced_contour_1e-10_R4.8,-0.015000000000000013,s2*s3,1,0.11391287835811731,-0.4916708251854897
balanced_contour_1e-10_R4.8,-0.015000000000000013,s3*s4,0,-0.269902088324322,-2.5010505000219907
balanced_contour_1e-10_R4.8,-0.015000000000000013,s3*s4,1,-0.31847531602196905,0.7507993235713314
balanced_contour_1e-10_R4.8,-0.015000000000000013,s1*s4,0,18.677888130107803,31.356620731805645
balanced_contour_1e-10_R4.8,-0.015000000000000013,s1*s4,1,-7.637296019291241,-18.799632207981503
balanced_contour_1e-10_R4.8,0.0,s1*s2,0,4.340266305903749,2.1299026921406705
balanced_contour_1e-10_R4.8,0.0,s1*s2,1,-8.04456945637084,-2.790179962719506
balanced_contour_1e-10_R4.8,0.0,s2*s3,0,0.8272532208895124,1.0052028860626394
balanced_contour_1e-10_R4.8,0.0,s2*s3,1,0.11391287824863101,-0.49167082544208424
balanced_contour_1e-10_R4.8,0.0,s3*s4,0,-0.26990208905801677,-2.501050500647434
balanced_contour_1e-10_R4.8,0.0,s3*s4,1,-0.31847531599107765,0.7507993239221851
balanced_contour_1e-10_R4.8,0.0,s1*s4,0,18.677888148143847,31.356620722019972
balanced_contour_1e-10_R4.8,0.0,s1*s4,1,-7.637296027002615,-18.799632210272176
balanced_contour_1e-10_R4.8,0.015000000000000013,s1*s2,0,4.340266304573258,2.1299026907771683
balanced_contour_1e-10_R4.8,0.015000000000000013,s1*s2,1,-8.04456945590674,-2.790179961836442
balanced_contour_1e-10_R4.8,0.015000000000000013,s2*s3,0,0.8272532209708633,1.0052028859307356
balanced_contour_1e-10_R4.8,0.015000000000000013,s2*s3,1,0.113912878201927,-0.4916708253907679
balanced_contour_1e-10_R4.8,0.015000000000000013,s3*s4,0,-0.2699020892610202,-2.501050500474083
balanced_contour_1e-10_R4.8,0.015000000000000013,s3*s4,1,-0.31847531588645445,0.7507993238538218
balanced_contour_1e-10_R4.8,0.015000000000000013,s1*s4,0,18.677888148922985,31.35662071658953
balanced_contour_1e-10_R4.8,0.015000000000000013,s1*s4,1,-7.637296027898795,-18.799632207649704
balanced_contour_1e-10_R4.8,0.030000000000000027,s1*s2,0,4.340266295817528,2.1299026938891896
balanced_contour_1e-10_R4.8,0.030000000000000027,s1*s2,1,-8.044569452673576,-2.7901799599093176
balanced_contour_1e-10_R4.8,0.030000000000000027,s2*s3,0,0.8272532209999144,1.0052028853420816
balanced_contour_1e-10_R4.8,0.030000000000000027,s2*s3,1,0.11391287801499413,-0.49167082524700334
balanced_contour_1e-10_R4.8,0.030000000000000027,s3*s4,0,-0.2699020895081085,-2.501050499786068
balanced_contour_1e-10_R4.8,0.030000000000000027,s3*s4,1,-0.3184753156132254,0.7507993237473911
balanced_contour_1e-10_R4.8,0.030000000000000027,s1*s4,0,18.677888135689344,31.35662070522584
balanced_contour_1e-10_R4.8,0.030000000000000027,s1*s4,1,-7.637296027939848,-18.79963220054842
balanced_contour_1e-10_R4.8,0.044999999999999984,s1*s2,0,4.3402662743216,2.1299027129939456
balanced_contour_1e-10_R4.8,0.044999999999999984,s1*s2,1,-8.044569444196862,-2.7901799591239227
balanced_contour_1e-10_R4.8,0.044999999999999984,s2*s3,0,0.8272532205906146,1.0052028843514993
balanced_contour_1e-10_R4.8,0.044999999999999984,s2*s3,1,0.11391287769866865,-0.4916708251530843
balanced_contour_1e-10_R4.8,0.044999999999999984,s3*s4,0,-0.26990208886861944,-2.501050498793048
balanced_contour_1e-10_R4.8,0.044999999999999984,s3*s4,1,-0.3184753154813689,0.7507993238968236
balanced_contour_1e-10_R4.8,0.044999999999999984,s1*s4,0,18.677888084783415,31.35662070438784
balanced_contour_1e-10_R4.8,0.044999999999999984,s1*s4,1,-7.637296020715229,-18.799632194421662
balanced_contour_1e-10_R4.8,0.06,s1*s2,0,4.340266235768351,2.1299027801528028
balanced_contour_1e-10_R4.8,0.06,s1*s2,1,-8.044569424255004,-2.7901799686036775
balanced_contour_1e-10_R4.8,0.06,s2*s3,0,0.8272532181841749,1.0052028833218487
balanced_contour_1e-10_R4.8,0.06,s2*s3,1,0.11391287759618739,-0.49167082521878247
balanced_contour_1e-10_R4.8,0.06,s3*s4,0,-0.2699020843537637,-2.501050497876003
balanced_contour_1e-10_R4.8,0.06,s3*s4,1,-0.31847531645874977,0.7507993245139426
balanced_contour_1e-10_R4.8,0.06,s1*s4,0,18.677887937374297,31.35662076727844
balanced_contour_1e-10_R4.8,0.06,s1*s4,1,-7.637295982865517,-18.799632202462437
balanced_contour_1e-10_R4.8,0.07500000000000001,s1*s2,0,4.3402663807672806,2.129902564829055
balanced_contour_1e-10_R4.8,0.07500000000000001,s1*s2,1,-8.044569489218874,-2.7901799428803162
balanced_contour_1e-10_R4.8,0.07500000000000001,s2*s3,0,0.827253225117553,1.0052028872370349
balanced_contour_1e-10_R4.8,0.07500000000000001,s2*s3,1,0.1139128783694584,-0.49167082457319233
balanced_contour_1e-10_R4.8,0.07500000000000001,s3*s4,0,-0.26990209810314764,-2.5010505008994994
balanced_contour_1e-10_R4.8,0.07500000000000001,s3*s4,1,-0.3184753134398877,0.7507993216515901
balanced_contour_1e-10_R4.8,0.07500000000000001,s1*s4,0,18.67788842766604,31.356620585665503
balanced_contour_1e-10_R4.8,0.07500000000000001,s1*s4,1,-7.637296096466262,-18.799632173925026
balanced_contour_1e-10_R4.8,0.08999999999999997,s1*s2,0,4.340266305600831,2.1299026777694046
balanced_contour_1e-10_R4.8,0.08999999999999997,s1*s2,1,-8.044569453016239,-2.7901799551909408
balanced_contour_1e-10_R4.8,0.08999999999999997,s2*s3,0,0.827253221327727,1.0052028847482875
balanced_contour_1e-10_R4.8,0.08999999999999997,s2*s3,1,0.11391287789869586,-0.49167082449129185
balanced_contour_1e-10_R4.8,0.08999999999999997,s3*s4,0,-0.2699020912063385,-2.5010504985183215
balanced_contour_1e-10_R4.8,0.08999999999999997,s3*s4,1,-0.31847531456001643,0.750799322553371
balanced_contour_1e-10_R4.8,0.08999999999999997,s1*s4,0,18.677888171061728,31.356620671443807
balanced_contour_1e-10_R4.8,0.08999999999999997,s1*s4,1,-7.637296037320456,-18.79963217721797
balanced_contour_1e-10_R4.8,0.10499999999999998,s1*s2,0,4.340266284629826,2.1299027073306367
balanced_contour_1e-10_R4.8,0.10499999999999998,s1*s2,1,-8.044569441661547,-2.7901799571838017
balanced_contour_1e-10_R4.8,0.10499999999999998,s2*s3,0,0.8272532201101984,1.0052028837529385
balanced_contour_1e-10_R4.8,0.10499999999999998,s2*s3,1,0.11391287777403793,-0.4916708241571251
balanced_contour_1e-10_R4.8,0.10499999999999998,s3*s4,0,-0.26990208939831334,-2.501050497142567
balanced_contour_1e-10_R4.8,0.10499999999999998,s3*s4,1,-0.3184753145900249,0.7507993222721374
balanced_contour_1e-10_R4.8,0.10499999999999998,s1*s4,0,18.677888098664564,31.35662068483659
balanced_contour_1e-10_R4.8,0.10499999999999998,s1*s4,1,-7.637296020843827,-18.799632168395572
balanced_contour_1e-10_R4.8,0.12,s1*s2,0,4.340266213024689,2.1299027911985147
balanced_contour_1e-10_R4.8,0.12,s1*s2,1,-8.04456941011438,-2.7901799615174565
balanced_contour_1e-10_R4.8,0.12,s2*s3,0,0.8272532165100952,1.0052028811822908
balanced_contour_1e-10_R4.8,0.12,s2*s3,1,0.11391287748659759,-0.49167082365847037
balanced_contour_1e-10_R4.8,0.12,s3*s4,0,-0.26990208315729936,-2.501050493392615
balanced_contour_1e-10_R4.8,0.12,s3*s4,1,-0.31847531523766426,0.7507993219807704
balanced_contour_1e-10_R4.8,0.12,s1*s4,0,18.677887867809808,31.356620721098476
balanced_contour_1e-10_R4.8,0.12,s1*s4,1,-7.637295972245443,-18.79963215051998
balanced_contour_1e-10_R4.8,0.135,s1*s2,0,4.340266249653832,2.129902766599222
balanced_contour_1e-10_R4.8,0.135,s1*s2,1,-8.044569421427012,-2.790179965857619
balanced_contour_1e-10_R4.8,0.135,s2*s3,0,0.8272532168861405,1.0052028830049125
balanced_contour_1e-10_R4.8,0.135,s2*s3,1,0.11391287821050038,-0.4916708238189104
balanced_contour_1e-10_R4.8,0.135,s3*s4,0,-0.2699020836034877,-2.5010504953216315
balanced_contour_1e-10_R4.8,0.135,s3*s4,1,-0.3184753158987844,0.7507993216600326
balanced_contour_1e-10_R4.8,0.135,s1*s4,0,18.67788794295938,31.356620737557627
balanced_contour_1e-10_R4.8,0.135,s1*s4,1,-7.637295973652164,-18.7996321636159
balanced_contour_1e-10_R4.8,0.15000000000000002,s1*s2,0,4.340266452925599,2.129902456098918
balanced_contour_1e-10_R4.8,0.15000000000000002,s1*s2,1,-8.044569520570832,-2.79017993017767
balanced_contour_1e-10_R4.8,0.15000000000000002,s2*s3,0,0.8272532317913146,1.0052028883033572
balanced_contour_1e-10_R4.8,0.15000000000000002,s2*s3,1,0.11391287761272599,-0.4916708250158228
balanced_contour_1e-10_R4.8,0.15000000000000002,s3*s4,0,-0.26990211057840596,-2.501050504687577
balanced_contour_1e-10_R4.8,0.15000000000000002,s3*s4,1,-0.3184753112067312,0.7507993226132751
balanced_contour_1e-10_R4.8,0.15000000000000002,s1*s4,0,18.67788874479737,31.356620490570236
balanced_contour_1e-10_R4.8,0.15000000000000002,s1*s4,1,-7.637296171328522,-18.799632181321766
balanced_contour_1e-10_R4.8,0.16499999999999998,s1*s2,0,4.340266257328314,2.129902711621832
balanced_contour_1e-10_R4.8,0.16499999999999998,s1*s2,1,-8.04456943071381,-2.7901799504758475
balanced_contour_1e-10_R4.8,0.16499999999999998,s2*s3,0,0.827253219347854,1.0052028820422136
balanced_contour_1e-10_R4.8,0.16499999999999998,s2*s3,1,0.1139128776257726,-0.49167082337367934
balanced_contour_1e-10_R4.8,0.16499999999999998,s3*s4,0,-0.26990208882217503,-2.501050493944239
balanced_contour_1e-10_R4.8,0.16499999999999998,s3*s4,1,-0.3184753140271188,0.7507993209327131
balanced_contour_1e-10_R4.8,0.16499999999999998,s1*s4,0,18.67788804164093,31.3566206382361
balanced_contour_1e-10_R4.8,0.16499999999999998,s1*s4,1,-7.637296012412011,-18.79963213531833
balanced_contour_1e-10_R4.8,0.18,s1*s2,0,4.340266232791987,2.129902728797874
balanced_contour_1e-10_R4.8,0.18,s1*s2,1,-8.044569419529587,-2.790179948131681
balanced_contour_1e-10_R4.8,0.18,s2*s3,0,0.8272532181045408,1.0052028806652233
balanced_contour_1e-10_R4.8,0.18,s2*s3,1,0.1139128775589944,-0.491670822703693
balanced_contour_1e-10_R4.8,0.18,s3*s4,0,-0.2699020872713601,-2.5010504913444507
balanced_contour_1e-10_R4.8,0.18,s3*s4,1,-0.318475313737664,0.7507993198822667
balanced_contour_1e-10_R4.8,0.18,s1*s4,0,18.677887970892353,31.356620620023584
balanced_contour_1e-10_R4.8,0.18,s1*s4,1,-7.637295998994638,-18.799632111662703
balanced_contour_1e-10_R4.8,0.195,s1*s2,0,4.340266066448077,2.1299029426317206
balanced_contour_1e-10_R4.8,0.195,s1*s2,1,-8.044569334945482,-2.7901799610582985
balanced_contour_1e-10_R4.8,0.195,s2*s3,0,0.8272532049893003,1.005202874589891
balanced_contour_1e-10_R4.8,0.195,s2*s3,1,0.11391287841038061,-0.4916708194690014
balanced_contour_1e-10_R4.8,0.195,s3*s4,0,-0.26990206598807265,-2.501050478098027
balanced_contour_1e-10_R4.8,0.195,s3*s4,1,-0.3184753156730943,0.7507993146116603
balanced_contour_1e-10_R4.8,0.195,s1*s4,0,18.677887325315922,31.356620710740213
balanced_contour_1e-10_R4.8,0.195,s1*s4,1,-7.637295843658203,-18.799632017758487
balanced_contour_1e-10_R4.8,0.20999999999999996,s1*s2,0,4.340266397896862,2.129902631107651
balanced_contour_1e-10_R4.8,0.20999999999999996,s1*s2,1,-8.044569469250645,-2.790179967639646
balanced_contour_1e-10_R4.8,0.20999999999999996,s2*s3,0,0.8272532236164849,1.0052028879436523
balanced_contour_1e-10_R4.8,0.20999999999999996,s2*s3,1,0.11391287914212267,-0.4916708242415825
balanced_contour_1e-10_R4.8,0.20999999999999996,s3*s4,0,-0.26990209577235785,-2.5010505036637762
balanced_contour_1e-10_R4.8,0.20999999999999996,s3*s4,1,-0.318475315286593,0.7507993214900518
balanced_contour_1e-10_R4.8,0.20999999999999996,s1*s4,0,18.677888387819447,31.356620717174618
balanced_contour_1e-10_R4.8,0.20999999999999996,s1*s4,1,-7.637296034259442,-18.799632195716686
balanced_contour_1e-10_R4.8,0.22499999999999998,s1*s2,0,4.340266406928886,2.129902565531026
balanced_contour_1e-10_R4.8,0.22499999999999998,s1*s2,1,-8.044569480778163,-2.790179948975855
balanced_contour_1e-10_R4.8,0.22499999999999998,s2*s3,0,0.827253227706291,1.0052028863927587
balanced_contour_1e-10_R4.8,0.22499999999999998,s2*s3,1,0.11391287795787117,-0.49167082400486084
balanced_contour_1e-10_R4.8,0.22499999999999998,s3*s4,0,-0.26990210410678894,-2.501050502737154
balanced_contour_1e-10_R4.8,0.22499999999999998,s3*s4,1,-0.3184753126589351,0.7507993215778589
balanced_contour_1e-10_R4.8,0.22499999999999998,s1*s4,0,18.677888531669378,31.356620596059177
balanced_contour_1e-10_R4.8,0.22499999999999998,s1*s4,1,-7.637296090185188,-18.799632170317295
balanced_contour_1e-10_R4.8,0.24,s1*s2,0,4.34026623298596,2.1299028225718972
balanced_contour_1e-10_R4.8,0.24,s1*s2,1,-8.044569387549936,-2.7901799712025657
balanced_contour_1e-10_R4.8,0.24,s2*s3,0,0.8272532113177808,1.0052028816954277
balanced_contour_1e-10_R4.8,0.24,s2*s3,1,0.11391287972250584,-0.4916708206216876
balanced_contour_1e-10_R4.8,0.24,s3*s4,0,-0.2699020760161071,-2.50105048995868
balanced_contour_1e-10_R4.8,0.24,s3*s4,1,-0.3184753162150022,0.7507993155089101
balanced_contour_1e-10_R4.8,0.24,s1*s4,0,18.677887774452962,31.356620770242458
balanced_contour_1e-10_R4.8,0.24,s1*s4,1,-7.637295896515482,-18.7996320803108
balanced_contour_3e-13_R4.8,-0.24,s1*s2,0,4.340266304839127,2.129902696599954
balanced_contour_3e-13_R4.8,-0.24,s1*s2,1,-8.044569454623792,-2.7901799658622073
balanced_contour_3e-13_R4.8,-0.24,s2*s3,0,0.8272532206811136,1.005202886041632
balanced_contour_3e-13_R4.8,-0.24,s2*s3,1,0.1139128783965328,-0.4916708253621142
balanced_contour_3e-13_R4.8,-0.24,s3*s4,0,-0.2699020887113644,-2.501050500605433
balanced_contour_3e-13_R4.8,-0.24,s3*s4,1,-0.31847531621448605,0.7507993237940979
balanced_contour_3e-13_R4.8,-0.24,s1*s4,0,18.67788813970095,31.3566207277156
balanced_contour_3e-13_R4.8,-0.24,s1*s4,1,-7.637296019627628,-18.79963221239454
balanced_contour_3e-13_R4.8,-0.22499999999999998,s1*s2,0,4.340266305339237,2.1299026970586272
balanced_contour_3e-13_R4.8,-0.22499999999999998,s1*s2,1,-8.04456945486201,-2.790179966108477
balanced_contour_3e-13_R4.8,-0.22499999999999998,s2*s3,0,0.8272532206470392,1.0052028860548419
balanced_contour_3e-13_R4.8,-0.22499999999999998,s2*s3,1,0.11391287841381198,-0.4916708253678009
balanced_contour_3e-13_R4.8,-0.22499999999999998,s3*s4,0,-0.26990208867050486,-2.501050500611342
balanced_contour_3e-13_R4.8,-0.22499999999999998,s3*s4,1,-0.3184753162348126,0.7507993237962135
balanced_contour_3e-13_R4.8,-0.22499999999999998,s1*s4,0,18.677888139542095,31.356620728881087
balanced_contour_3e-13_R4.8,-0.22499999999999998,s1*s4,1,-7.637296019518421,-18.799632212979233
balanced_contour_3e-13_R4.8,-0.21,s1*s2,0,4.340266305850122,2.129902697354649
balanced_contour_3e-13_R4.8,-0.21,s1*s2,1,-8.044569455105776,-2.790179966296478
balanced_contour_3e-13_R4.8,-0.21,s2*s3,0,0.8272532206139189,1.0052028860712419
balanced_contour_3e-13_R4.8,-0.21,s2*s3,1,0.1139128784317974,-0.49167082537279055
balanced_contour_3e-13_R4.8,-0.21,s3*s4,0,-0.26990208863000154,-2.5010505006147636
balanced_contour_3e-13_R4.8,-0.21,s3*s4,1,-0.31847531625429265,0.7507993237937832
balanced_contour_3e-13_R4.8,-0.21,s1*s4,0,18.67788813950253,31.356620729835626
balanced_contour_3e-13_R4.8,-0.21,s1*s4,1,-7.637296019444122,-18.799632213445797
balanced_contour_3e-13_R4.8,-0.195,s1*s2,0,4.340266306214368,2.1299026976469335
balanced_contour_3e-13_R4.8,-0.195,s1*s2,1,-8.044569455347961,-2.790179966412352
balanced_contour_3e-13_R4.8,-0.195,s2*s3,0,0.8272532206007455,1.0052028860866842
balanced_contour_3e-13_R4.8,-0.195,s2*s3,1,0.11391287843928194,-0.49167082538582396
balanced_contour_3e-13_R4.8,-0.195,s3*s4,0,-0.2699020886115206,-2.5010505006384776
balanced_contour_3e-13_R4.8,-0.195,s3*s4,1,-0.3184753162676672,0.7507993238110588
balanced_contour_3e-13_R4.8,-0.195,s1*s4,0,18.677888139631538,31.356620730790933
balanced_contour_3e-13_R4.8,-0.195,s1*s4,1,-7.637296019582623,-18.799632214010085
balanced_contour_3e-13_R4.8,-0.18,s1*s2,0,4.340266306668355,2.1299026977321187
balanced_contour_3e-13_R4.8,-0.18,s1*s2,1,-8.044569455582316,-2.7901799664914484
balanced_contour_3e-13_R4.8,-0.18,s2*s3,0,0.8272532205772957,1.0052028861066085
balanced_contour_3e-13_R4.8,-0.18,s2*s3,1,0.11391287845248524,-0.49167082539292034
balanced_contour_3e-13_R4.8,-0.18,s3*s4,0,-0.2699020885782418,-2.5010505006459165
balanced_contour_3e-13_R4.8,-0.18,s3*s4,1,-0.31847531628280507,0.7507993238108781
balanced_contour_3e-13_R4.8,-0.18,s1*s4,0,18.677888139778744,31.35662073146688
balanced_contour_3e-13_R4.8,-0.18,s1*s4,1,-7.637296019635163,-18.799632214346822
balanced_contour_3e-13_R4.8,-0.16499999999999998,s1*s2,0,4.340266306859439,2.12990269797495
balanced_contour_3e-13_R4.8,-0.16499999999999998,s1*s2,1,-8.044569455759753,-2.7901799665078886
balanced_contour_3e-13_R4.8,-0.16499999999999998,s2*s3,0,0.8272532205764241,1.0052028861156876
balanced_contour_3e-13_R4.8,-0.16499999999999998,s2*s3,1,0.11391287844999615,-0.4916708254073284
balanced_contour_3e-13_R4.8,-0.16499999999999998,s3*s4,0,-0.2699020885754605,-2.5010505006713286
balanced_contour_3e-13_R4.8,-0.16499999999999998,s3*s4,1,-0.31847531628658254,0.75079932383587
balanced_contour_3e-13_R4.8,-0.16499999999999998,s1*s4,0,18.677888139920825,31.356620732181337
balanced_contour_3e-13_R4.8,-0.16499999999999998,s1*s4,1,-7.637296019913063,-18.799632214785778
balanced_contour_3e-13_R4.8,-0.15,s1*s2,0,4.340266307186986,2.1299026978758535
balanced_contour_3e-13_R4.8,-0.15,s1*s2,1,-8.044569455968219,-2.79017996645381
balanced_contour_3e-13_R4.8,-0.15,s2*s3,0,0.8272532205709456,1.0052028861320443
balanced_contour_3e-13_R4.8,-0.15,s2*s3,1,0.11391287845284637,-0.49167082541613377
balanced_contour_3e-13_R4.8,-0.15,s3*s4,0,-0.26990208856647147,-2.5010505006849217
balanced_contour_3e-13_R4.8,-0.15,s3*s4,1,-0.31847531628956816,0.7507993238434133
balanced_contour_3e-13_R4.8,-0.15,s1*s4,0,18.67788814034455,31.35662073249356
balanced_contour_3e-13_R4.8,-0.15,s1*s4,1,-7.637296020200451,-18.799632214969446
balanced_contour_3e-13_R4.8,-0.135,s1*s2,0,4.340266307353899,2.1299026978132454
balanced_contour_3e-13_R4.8,-0.135,s1*s2,1,-8.044569456124878,-2.7901799663487425
balanced_contour_3e-13_R4.8,-0.135,s2*s3,0,0.8272532205747534,1.0052028861419737
balanced_contour_3e-13_R4.8,-0.135,s2*s3,1,0.11391287844831488,-0.49167082542696294
balanced_contour_3e-13_R4.8,-0.135,s3*s4,0,-0.26990208857006975,-2.501050500701311
balanced_contour_3e-13_R4.8,-0.135,s3*s4,1,-0.31847531628669645,0.7507993238594827
balanced_contour_3e-13_R4.8,-0.135,s1*s4,0,18.677888140701977,31.356620732701984
balanced_contour_3e-13_R4.8,-0.135,s1*s4,1,-7.6372960205692655,-18.79963221512044
balanced_contour_3e-13_R4.8,-0.12,s1*s2,0,4.340266307499561,2.129902697531327
balanced_contour_3e-13_R4.8,-0.12,s1*s2,1,-8.044569456276395,-2.7901799661624036
balanced_contour_3e-13_R4.8,-0.12,s2*s3,0,0.8272532205846154,1.0052028861524267
balanced_contour_3e-13_R4.8,-0.12,s2*s3,1,0.11391287844184533,-0.49167082543594326
balanced_contour_3e-13_R4.8,-0.12,s3*s4,0,-0.26990208858089604,-2.5010505007132324
balanced_contour_3e-13_R4.8,-0.12,s3*s4,1,-0.31847531627908143,0.7507993238706164
balanced_contour_3e-13_R4.8,-0.12,s1*s4,0,18.677888141254723,31.356620732553633
balanced_contour_3e-13_R4.8,-0.12,s1*s4,1,-7.6372960210200205,-18.79963221509522
balanced_contour_3e-13_R4.8,-0.10499999999999998,s1*s2,0,4.3402663077175605,2.129902697103947
balanced_contour_3e-13_R4.8,-0.10499999999999998,s1*s2,1,-8.044569456446192,-2.7901799659461477
balanced_contour_3e-13_R4.8,-0.10499999999999998,s2*s3,0,0.8272532205975331,1.0052028861669164
balanced_contour_3e-13_R4.8,-0.10499999999999998,s2*s3,1,0.11391287843482785,-0.49167082544355234
balanced_contour_3e-13_R4.8,-0.10499999999999998,s3*s4,0,-0.26990208859542014,-2.501050500727574
balanced_contour_3e-13_R4.8,-0.10499999999999998,s3*s4,1,-0.3184753162683076,0.7507993238790223
balanced_contour_3e-13_R4.8,-0.10499999999999998,s1*s4,0,18.677888142051696,31.35662073229458
balanced_contour_3e-13_R4.8,-0.10499999999999998,s1*s4,1,-7.637296021535447,-18.79963221500325
balanced_contour_3e-13_R4.8,-0.09,s1*s2,0,4.3402663075752965,2.1299026967920573
balanced_contour_3e-13_R4.8,-0.09,s1*s2,1,-8.044569456506922,-2.790179965644866
balanced_contour_3e-13_R4.8,-0.09,s2*s3,0,0.8272532206271368,1.0052028861645874
balanced_contour_3e-13_R4.8,-0.09,s2*s3,1,0.11391287841437266,-0.491670825453696
balanced_contour_3e-13_R4.8,-0.09,s3*s4,0,-0.26990208863380694,-2.5010505007410067
balanced_contour_3e-13_R4.8,-0.09,s3*s4,1,-0.31847531624641723,0.7507993239014673
balanced_contour_3e-13_R4.8,-0.09,s1*s4,0,18.67788814259509,31.35662073178007
balanced_contour_3e-13_R4.8,-0.09,s1*s4,1,-7.637296022173817,-18.799632214828236
balanced_contour_3e-13_R4.8,-0.07500000000000001,s1*s2,0,4.340266307725374,2.129902696048211
balanced_contour_3e-13_R4.8,-0.07500000000000001,s1*s2,1,-8.044569456640568,-2.790179965300968
balanced_contour_3e-13_R4.8,-0.07500000000000001,s2*s3,0,0.8272532206508614,1.0052028861735232
balanced_contour_3e-13_R4.8,-0.07500000000000001,s2*s3,1,0.11391287840243798,-0.4916708254562501
balanced_contour_3e-13_R4.8,-0.07500000000000001,s3*s4,0,-0.269902088668577,-2.5010505007430592
balanced_contour_3e-13_R4.8,-0.07500000000000001,s3*s4,1,-0.31847531622394215,0.7507993239014329
balanced_contour_3e-13_R4.8,-0.07500000000000001,s1*s4,0,18.677888143698265,31.356620730871708
balanced_contour_3e-13_R4.8,-0.07500000000000001,s1*s4,1,-7.637296022823743,-18.799632214413585
balanced_contour_3e-13_R4.8,-0.06,s1*s2,0,4.340266307200747,2.129902695717269
balanced_contour_3e-13_R4.8,-0.06,s1*s2,1,-8.044569456552471,-2.790179964871452
balanced_contour_3e-13_R4.8,-0.06,s2*s3,0,0.8272532206928364,1.0052028861496627
balanced_contour_3e-13_R4.8,-0.06,s2*s3,1,0.11391287837000898,-0.49167082546231317
balanced_contour_3e-13_R4.8,-0.06,s3*s4,0,-0.269902088730126,-2.5010505007368797
balanced_contour_3e-13_R4.8,-0.06,s3*s4,1,-0.31847531618705377,0.7507993239243019
balanced_contour_3e-13_R4.8,-0.06,s1*s4,0,18.677888143956757,31.356620729734466
balanced_contour_3e-13_R4.8,-0.06,s1*s4,1,-7.637296023542344,-18.799632213911934
balanced_contour_3e-13_R4.8,-0.044999999999999984,s1*s2,0,4.340266307076173,2.129902694855369
balanced_contour_3e-13_R4.8,-0.044999999999999984,s1*s2,1,-8.044569456588437,-2.790179964398188
balanced_contour_3e-13_R4.8,-0.044999999999999984,s2*s3,0,0.8272532207335945,1.005202886140412
balanced_contour_3e-13_R4.8,-0.044999999999999984,s2*s3,1,0.11391287834636993,-0.49167082546060337
balanced_contour_3e-13_R4.8,-0.044999999999999984,s3*s4,0,-0.26990208879623334,-2.50105050072568
balanced_contour_3e-13_R4.8,-0.044999999999999984,s3*s4,1,-0.31847531614753827,0.7507993239246755
balanced_contour_3e-13_R4.8,-0.044999999999999984,s1*s4,0,18.677888145097892,31.356620728187426
balanced_contour_3e-13_R4.8,-0.044999999999999984,s1*s4,1,-7.637296024358483,-18.799632213194084
balanced_contour_3e-13_R4.8,-0.03,s1*s2,0,4.3402663066209985,2.129902694169129
balanced_contour_3e-13_R4.8,-0.03,s1*s2,1,-8.044569456503217,-2.7901799638821148
balanced_contour_3e-13_R4.8,-0.03,s2*s3,0,0.8272532207811949,1.005202886115378
balanced_contour_3e-13_R4.8,-0.03,s2*s3,1,0.11391287831357887,-0.4916708254588685
balanced_contour_3e-13_R4.8,-0.03,s3*s4,0,-0.2699020888721786,-2.5010505007071284
balanced_contour_3e-13_R4.8,-0.03,s3*s4,1,-0.3184753161009404,0.7507993239327293
balanced_contour_3e-13_R4.8,-0.03,s1*s4,0,18.67788814579257,31.35662072647837
balanced_contour_3e-13_R4.8,-0.03,s1*s4,1,-7.6372960251768855,-18.799632212385077
balanced_contour_3e-13_R4.8,-0.015000000000000013,s1*s2,0,4.34026630636866,2.129902693135467
balanced_contour_3e-13_R4.8,-0.015000000000000013,s1*s2,1,-8.044569456482536,-2.7901799633208277
balanced_contour_3e-13_R4.8,-0.015000000000000013,s2*s3,0,0.8272532208337513,1.0052028860951687
balanced_contour_3e-13_R4.8,-0.015000000000000013,s2*s3,1,0.11391287828322388,-0.4916708254518857
balanced_contour_3e-13_R4.8,-0.015000000000000013,s3*s4,0,-0.2699020889613578,-2.5010505006841433
balanced_contour_3e-13_R4.8,-0.015000000000000013,s3*s4,1,-0.31847531604843315,0.7507993239285327
balanced_contour_3e-13_R4.8,-0.015000000000000013,s1*s4,0,18.67788814710139,31.356620724394904
balanced_contour_3e-13_R4.8,-0.015000000000000013,s1*s4,1,-7.637296026108083,-18.799632211408237
balanced_contour_3e-13_R4.8,0.0,s1*s2,0,4.3402663059037545,2.1299026921406723
balanced_contour_3e-13_R4.8,0.0,s1*s2,1,-8.04456945637084,-2.790179962719507
balanced_contour_3e-13_R4.8,0.0,s2*s3,0,0.8272532208895123,1.0052028860626399
balanced_contour_3e-13_R4.8,0.0,s2*s3,1,0.1139128782486311,-0.49167082544208424
balanced_contour_3e-13_R4.8,0.0,s3*s4,0,-0.2699020890580161,-2.5010505006474344
balanced_contour_3e-13_R4.8,0.0,s3*s4,1,-0.3184753159910778,0.7507993239221851
balanced_contour_3e-13_R4.8,0.0,s1*s4,0,18.677888148143847,31.356620722019986
balanced_contour_3e-13_R4.8,0.0,s1*s4,1,-7.637296027002613,-18.799632210272176
balanced_contour_3e-13_R4.8,0.015000000000000013,s1*s2,0,4.3402663052727135,2.129902691119727
balanced_contour_3e-13_R4.8,0.015000000000000013,s1*s2,1,-8.044569456178001,-2.7901799620759866
balanced_contour_3e-13_R4.8,0.015000000000000013,s2*s3,0,0.8272532209459194,1.005202886018235
balanced_contour_3e-13_R4.8,0.015000000000000013,s2*s3,1,0.11391287821184502,-0.49167082542708923
balanced_contour_3e-13_R4.8,0.015000000000000013,s3*s4,0,-0.26990208916094616,-2.501050500591831
balanced_contour_3e-13_R4.8,0.015000000000000013,s3*s4,1,-0.31847531592870804,0.7507993239080732
balanced_contour_3e-13_R4.8,0.015000000000000013,s1*s4,0,18.677888148988753,31.35662071926181
balanced_contour_3e-13_R4.8,0.015000000000000013,s1*s4,1,-7.637296027851353,-18.799632208920848
balanced_contour_3e-13_R4.8,0.030000000000000027,s1*s2,0,4.34026630448077,2.12990269020854
balanced_contour_3e-13_R4.8,0.030000000000000027,s1*s2,1,-8.04456945591091,-2.7901799614259244
balanced_contour_3e-13_R4.8,0.030000000000000027,s2*s3,0,0.8272532210020512,1.0052028859638813
balanced_contour_3e-13_R4.8,0.030000000000000027,s2*s3,1,0.11391287817193979,-0.491670825409232
balanced_contour_3e-13_R4.8,0.030000000000000027,s3*s4,0,-0.2699020892658459,-2.501050500527569
balanced_contour_3e-13_R4.8,0.030000000000000027,s3*s4,1,-0.3184753158624363,0.7507993238932529
balanced_contour_3e-13_R4.8,0.030000000000000027,s1*s4,0,18.677888149543655,31.35662071640915
balanced_contour_3e-13_R4.8,0.030000000000000027,s1*s4,1,-7.637296028655417,-18.799632207479437
balanced_contour_3e-13_R4.8,0.044999999999999984,s1*s2,0,4.340266303914787,2.129902688885809
balanced_contour_3e-13_R4.8,0.044999999999999984,s1*s2,1,-8.044569455727572,-2.790179960727523
balanced_contour_3e-13_R4.8,0.044999999999999984,s2*s3,0,0.8272532210685594,1.005202885912237
balanced_contour_3e-13_R4.8,0.044999999999999984,s2*s3,1,0.11391287813427634,-0.4916708253861353
balanced_contour_3e-13_R4.8,0.044999999999999984,s3*s4,0,-0.2699020893954018,-2.501050500459258
balanced_contour_3e-13_R4.8,0.044999999999999984,s3*s4,1,-0.31847531578906013,0.7507993238664706
balanced_contour_3e-13_R4.8,0.044999999999999984,s1*s4,0,18.67788815090465,31.35662071307277
balanced_contour_3e-13_R4.8,0.044999999999999984,s1*s4,1,-7.637296029607848,-18.799632205877856
balanced_contour_3e-13_R4.8,0.06,s1*s2,0,4.340266302931091,2.129902687961316
balanced_contour_3e-13_R4.8,0.06,s1*s2,1,-8.044569455353196,-2.790179960049753
balanced_contour_3e-13_R4.8,0.06,s2*s3,0,0.8272532211232844,1.0052028858409237
balanced_contour_3e-13_R4.8,0.06,s2*s3,1,0.11391287809364295,-0.49167082535920553
balanced_contour_3e-13_R4.8,0.06,s3*s4,0,-0.26990208950823896,-2.501050500367819
balanced_contour_3e-13_R4.8,0.06,s3*s4,1,-0.31847531571671533,0.7507993238378209
balanced_contour_3e-13_R4.8,0.06,s1*s4,0,18.677888151195802,31.356620709732173
balanced_contour_3e-13_R4.8,0.06,s1*s4,1,-7.6372960303039665,-18.79963220414615
balanced_contour_3e-13_R4.8,0.07500000000000001,s1*s2,0,4.34026630262249,2.129902686251921
balanced_contour_3e-13_R4.8,0.07500000000000001,s1*s2,1,-8.044569455226108,-2.7901799593506666
balanced_contour_3e-13_R4.8,0.07500000000000001,s2*s3,0,0.8272532211982445,1.0052028857907178
balanced_contour_3e-13_R4.8,0.07500000000000001,s2*s3,1,0.11391287806152287,-0.49167082532835604
balanced_contour_3e-13_R4.8,0.07500000000000001,s3*s4,0,-0.26990208966246076,-2.501050500291981
balanced_contour_3e-13_R4.8,0.07500000000000001,s3*s4,1,-0.31847531564003145,0.750799323793443
balanced_contour_3e-13_R4.8,0.07500000000000001,s1*s4,0,18.677888153376376,31.356620705927853
balanced_contour_3e-13_R4.8,0.07500000000000001,s1*s4,1,-7.637296031276919,-18.799632202379744
balanced_contour_3e-13_R4.8,0.08999999999999997,s1*s2,0,4.3402663013564435,2.1299026855645806
balanced_contour_3e-13_R4.8,0.08999999999999997,s1*s2,1,-8.044569454696411,-2.790179958720587
balanced_contour_3e-13_R4.8,0.08999999999999997,s2*s3,0,0.8272532212415062,1.0052028857029955
balanced_contour_3e-13_R4.8,0.08999999999999997,s2*s3,1,0.11391287802301807,-0.491670825294267
balanced_contour_3e-13_R4.8,0.08999999999999997,s3*s4,0,-0.2699020897618791,-2.5010505001740695
balanced_contour_3e-13_R4.8,0.08999999999999997,s3*s4,1,-0.3184753155707141,0.7507993237534396
balanced_contour_3e-13_R4.8,0.08999999999999997,s1*s4,0,18.67788815289088,31.356620702442484
balanced_contour_3e-13_R4.8,0.08999999999999997,s1*s4,1,-7.637296031668227,-18.799632200484666
balanced_contour_3e-13_R4.8,0.10499999999999998,s1*s2,0,4.34026630128702,2.129902683540005
balanced_contour_3e-13_R4.8,0.10499999999999998,s1*s2,1,-8.04456945467896,-2.7901799580867515
balanced_contour_3e-13_R4.8,0.10499999999999998,s2*s3,0,0.8272532213328523,1.0052028856665576
balanced_contour_3e-13_R4.8,0.10499999999999998,s2*s3,1,0.11391287799724523,-0.4916708252691358
balanced_contour_3e-13_R4.8,0.10499999999999998,s3*s4,0,-0.26990208993846504,-2.5010505001217775
balanced_contour_3e-13_R4.8,0.10499999999999998,s3*s4,1,-0.3184753155038793,0.7507993237141886
balanced_contour_3e-13_R4.8,0.10499999999999998,s1*s4,0,18.67788815593272,31.356620698588586
balanced_contour_3e-13_R4.8,0.10499999999999998,s1*s4,1,-7.637296032638511,-18.799632198977864
balanced_contour_3e-13_R4.8,0.12,s1*s2,0,4.340266299800708,2.129902682858485
balanced_contour_3e-13_R4.8,0.12,s1*s2,1,-8.044569454067263,-2.7901799574675565
balanced_contour_3e-13_R4.8,0.12,s2*s3,0,0.8272532213720729,1.0052028855632948
balanced_contour_3e-13_R4.8,0.12,s2*s3,1,0.11391287796208589,-0.4916708252288551
balanced_contour_3e-13_R4.8,0.12,s3*s4,0,-0.2699020900380634,-2.501050499977953
balanced_contour_3e-13_R4.8,0.12,s3*s4,1,-0.31847531543703544,0.7507993236624129
balanced_contour_3e-13_R4.8,0.12,s1*s4,0,18.67788815505873,31.356620694666454
balanced_contour_3e-13_R4.8,0.12,s1*s4,1,-7.637296032841309,-18.7996321969191
balanced_contour_3e-13_R4.8,0.135,s1*s2,0,4.3402662990959815,2.1299026817277364
balanced_contour_3e-13_R4.8,0.135,s1*s2,1,-8.044569453681163,-2.7901799569771972
balanced_contour_3e-13_R4.8,0.135,s2*s3,0,0.8272532214206537,1.005202885494391
balanced_contour_3e-13_R4.8,0.135,s2*s3,1,0.11391287794189148,-0.49167082519067173
balanced_contour_3e-13_R4.8,0.135,s3*s4,0,-0.26990209015467453,-2.501050499872969
balanced_contour_3e-13_R4.8,0.135,s3*s4,1,-0.318475315382211,0.750799323604009
balanced_contour_3e-13_R4.8,0.135,s1*s4,0,18.67788815580151,31.3566206911158
balanced_contour_3e-13_R4.8,0.135,s1*s4,1,-7.637296033051737,-18.799632195160275
balanced_contour_3e-13_R4.8,0.15000000000000002,s1*s2,0,4.340266297803523,2.1299026809239594
balanced_contour_3e-13_R4.8,0.15000000000000002,s1*s2,1,-8.044569453112574,-2.790179956445191
balanced_contour_3e-13_R4.8,0.15000000000000002,s2*s3,0,0.827253221456663,1.0052028853930275
balanced_contour_3e-13_R4.8,0.15000000000000002,s2*s3,1,0.1139128779168475,-0.4916708251453473
balanced_contour_3e-13_R4.8,0.15000000000000002,s3*s4,0,-0.26990209025712575,-2.5010504997236898
balanced_contour_3e-13_R4.8,0.15000000000000002,s3*s4,1,-0.3184753153223502,0.7507993235388448
balanced_contour_3e-13_R4.8,0.15000000000000002,s1*s4,0,18.677888155241742,31.356620687111736
balanced_contour_3e-13_R4.8,0.15000000000000002,s1*s4,1,-7.637296033095945,-18.799632193120775
balanced_contour_3e-13_R4.8,0.16499999999999998,s1*s2,0,4.3402662966535015,2.1299026806964347
balanced_contour_3e-13_R4.8,0.16499999999999998,s1*s2,1,-8.044569452452157,-2.7901799561840255
balanced_contour_3e-13_R4.8,0.16499999999999998,s2*s3,0,0.8272532214554007,1.0052028853081434
balanced_contour_3e-13_R4.8,0.16499999999999998,s2*s3,1,0.1139128779095407,-0.49167082509870497
balanced_contour_3e-13_R4.8,0.16499999999999998,s3*s4,0,-0.2699020902920487,-2.501050499586038
balanced_contour_3e-13_R4.8,0.16499999999999998,s3*s4,1,-0.3184753152926026,0.750799323465156
balanced_contour_3e-13_R4.8,0.16499999999999998,s1*s4,0,18.67788815376059,31.356620684342072
balanced_contour_3e-13_R4.8,0.16499999999999998,s1*s4,1,-7.637296032471219,-18.799632191387754
balanced_contour_3e-13_R4.8,0.18,s1*s2,0,4.340266296125433,2.1299026797626883
balanced_contour_3e-13_R4.8,0.18,s1*s2,1,-8.044569452084156,-2.7901799559878
balanced_contour_3e-13_R4.8,0.18,s2*s3,0,0.8272532214895547,1.0052028852539165
balanced_contour_3e-13_R4.8,0.18,s2*s3,1,0.11391287791111548,-0.49167082506585125
balanced_contour_3e-13_R4.8,0.18,s3*s4,0,-0.26990209037815766,-2.5010504994949105
balanced_contour_3e-13_R4.8,0.18,s3*s4,1,-0.318475315276445,0.7507993234036656
balanced_contour_3e-13_R4.8,0.18,s1*s4,0,18.67788815431691,31.356620681461493
balanced_contour_3e-13_R4.8,0.18,s1*s4,1,-7.637296032063356,-18.799632190148476
balanced_contour_3e-13_R4.8,0.195,s1*s2,0,4.340266294715743,2.129902680118229
balanced_contour_3e-13_R4.8,0.195,s1*s2,1,-8.044569451248465,-2.790179955951285
balanced_contour_3e-13_R4.8,0.195,s2*s3,0,0.8272532214442083,1.0052028851690078
balanced_contour_3e-13_R4.8,0.195,s2*s3,1,0.11391287792492316,-0.4916708250174738
balanced_contour_3e-13_R4.8,0.195,s3*s4,0,-0.26990209033550855,-2.5010504993338007
balanced_contour_3e-13_R4.8,0.195,s3*s4,1,-0.3184753152845356,0.7507993233125552
balanced_contour_3e-13_R4.8,0.195,s1*s4,0,18.677888151158843,31.356620679329303
balanced_contour_3e-13_R4.8,0.195,s1*s4,1,-7.637296030580566,-18.799632188558746
balanced_contour_3e-13_R4.8,0.20999999999999996,s1*s2,0,4.340266295284482,2.129902678676048
balanced_contour_3e-13_R4.8,0.20999999999999996,s1*s2,1,-8.044569451290807,-2.7901799560423215
balanced_contour_3e-13_R4.8,0.20999999999999996,s2*s3,0,0.827253221509245,1.0052028851714858
balanced_contour_3e-13_R4.8,0.20999999999999996,s2*s3,1,0.11391287794890739,-0.49167082500757053
balanced_contour_3e-13_R4.8,0.20999999999999996,s3*s4,0,-0.2699020904629301,-2.501050499339763
balanced_contour_3e-13_R4.8,0.20999999999999996,s3*s4,1,-0.318475315304439,0.7507993232764099
balanced_contour_3e-13_R4.8,0.20999999999999996,s1*s4,0,18.677888154270825,31.356620677497986
balanced_contour_3e-13_R4.8,0.20999999999999996,s1*s4,1,-7.637296030164536,-18.79963218840669
balanced_contour_3e-13_R4.8,0.22499999999999998,s1*s2,0,4.34026629359138,2.1299026796463156
balanced_contour_3e-13_R4.8,0.22499999999999998,s1*s2,1,-8.044569450378878,-2.790179956222634
balanced_contour_3e-13_R4.8,0.22499999999999998,s2*s3,0,0.8272532214234548,1.0052028850854178
balanced_contour_3e-13_R4.8,0.22499999999999998,s2*s3,1,0.11391287797968769,-0.49167082496189807
balanced_contour_3e-13_R4.8,0.22499999999999998,s3*s4,0,-0.26990209034912216,-2.501050499162952
balanced_contour_3e-13_R4.8,0.22499999999999998,s3*s4,1,-0.3184753153425618,0.7507993231826781
balanced_contour_3e-13_R4.8,0.22499999999999998,s1*s4,0,18.677888149475123,31.3566206760472
balanced_contour_3e-13_R4.8,0.22499999999999998,s1*s4,1,-7.637296028085164,-18.799632187126388
balanced_contour_3e-13_R4.8,0.24,s1*s2,0,4.340266293069134,2.1299026804199492
balanced_contour_3e-13_R4.8,0.24,s1*s2,1,-8.044569449839832,-2.7901799567709524
balanced_contour_3e-13_R4.8,0.24,s2*s3,0,0.8272532213568146,1.0052028850686139
balanced_contour_3e-13_R4.8,0.24,s2*s3,1,0.11391287803133479,-0.4916708249393601
balanced_contour_3e-13_R4.8,0.24,s3*s4,0,-0.26990209024163736,-2.5010504991033344
balanced_contour_3e-13_R4.8,0.24,s3*s4,1,-0.3184753154214144,0.7507993231197468
balanced_contour_3e-13_R4.8,0.24,s1*s4,0,18.677888146840406,31.35662067644339
balanced_contour_3e-13_R4.8,0.24,s1*s4,1,-7.637296025888875,-18.799632187073076
balanced_contour_3e-13_R4.2,-0.24,s1*s2,0,4.340265993798182,2.1299030391694496
balanced_contour_3e-13_R4.2,-0.24,s1*s2,1,-8.044569111632153,-2.7901802974894068
balanced_contour_3e-13_R4.2,-0.24,s2*s3,0,0.8272532083185644,1.005202879595109
balanced_contour_3e-13_R4.2,-0.24,s2*s3,1,0.11391289292668785,-0.49167081118043415
balanced_contour_3e-13_R4.2,-0.24,s3*s4,0,-0.2699020610766045,-2.5010504936789353
balanced_contour_3e-13_R4.2,-0.24,s3*s4,1,-0.31847533983925774,0.7507993026318242
balanced_contour_3e-13_R4.2,-0.24,s1*s4,0,18.6778871928138,31.356620963409625
balanced_contour_3e-13_R4.2,-0.24,s1*s4,1,-7.637295016969376,-18.79963223861792
balanced_contour_3e-13_R4.2,-0.22499999999999998,s1*s2,0,4.34026607519964,2.129903128338503
balanced_contour_3e-13_R4.2,-0.22499999999999998,s1*s2,1,-8.044569149486962,-2.790180344570172
balanced_contour_3e-13_R4.2,-0.22499999999999998,s2*s3,0,0.8272532019903001,1.0052028813110747
balanced_contour_3e-13_R4.2,-0.22499999999999998,s2*s3,1,0.11391289614003103,-0.4916708118391073
balanced_contour_3e-13_R4.2,-0.22499999999999998,s3*s4,0,-0.26990205385430377,-2.501050493865442
balanced_contour_3e-13_R4.2,-0.22499999999999998,s3*s4,1,-0.31847534345090445,0.7507993024994344
balanced_contour_3e-13_R4.2,-0.22499999999999998,s1*s4,0,18.67788714630011,31.356621164651195
balanced_contour_3e-13_R4.2,-0.22499999999999998,s1*s4,1,-7.637294987445953,-18.79963233766085
balanced_contour_3e-13_R4.2,-0.21,s1*s2,0,4.340266151750059,2.1299032064991588
balanced_contour_3e-13_R4.2,-0.21,s1*s2,1,-8.044569186855353,-2.7901803843575435
balanced_contour_3e-13_R4.2,-0.21,s2*s3,0,0.8272531964117461,1.0052028832556468
balanced_contour_3e-13_R4.2,-0.21,s2*s3,1,0.11391289894259103,-0.49167081275055186
balanced_contour_3e-13_R4.2,-0.21,s3*s4,0,-0.26990204724822664,-2.5010504946461842
balanced_contour_3e-13_R4.2,-0.21,s3*s4,1,-0.3184753467533996,0.7507993028200484
balanced_contour_3e-13_R4.2,-0.21,s1*s4,0,18.677887111667417,31.356621352848247
balanced_contour_3e-13_R4.2,-0.21,s1*s4,1,-7.637294968215619,-18.799632431171904
balanced_contour_3e-13_R4.2,-0.195,s1*s2,0,4.340266222597052,2.129903272551724
balanced_contour_3e-13_R4.2,-0.195,s1*s2,1,-8.044569223366786,-2.790180416316747
balanced_contour_3e-13_R4.2,-0.195,s2*s3,0,0.8272531916482204,1.0052028853720436
balanced_contour_3e-13_R4.2,-0.195,s2*s3,1,0.11391290129469127,-0.49167081388326095
balanced_contour_3e-13_R4.2,-0.195,s3*s4,0,-0.269902041375275,-2.5010504959537716
balanced_contour_3e-13_R4.2,-0.195,s3*s4,1,-0.31847534967177277,0.7507993035642438
balanced_contour_3e-13_R4.2,-0.195,s1*s4,0,18.677887089654195,31.356621524789936
balanced_contour_3e-13_R4.2,-0.195,s1*s4,1,-7.637294959899915,-18.799632517570547
balanced_contour_3e-13_R4.2,-0.18,s1*s2,0,4.340266286746232,2.1299033257455586
balanced_contour_3e-13_R4.2,-0.18,s1*s2,1,-8.044569258556523,-2.790180439955752
balanced_contour_3e-13_R4.2,-0.18,s2*s3,0,0.8272531877625955,1.0052028875688344
balanced_contour_3e-13_R4.2,-0.18,s2*s3,1,0.11391290314856342,-0.49167081519528827
balanced_contour_3e-13_R4.2,-0.18,s3*s4,0,-0.26990203638093735,-2.501050497684734
balanced_contour_3e-13_R4.2,-0.18,s3*s4,1,-0.31847535211177797,0.7507993046981443
balanced_contour_3e-13_R4.2,-0.18,s1*s4,0,18.67788708070655,31.356621677044007
balanced_contour_3e-13_R4.2,-0.18,s1*s4,1,-7.637294963165154,-18.799632595115156
balanced_contour_3e-13_R4.2,-0.16499999999999998,s1*s2,0,4.340266343640658,2.1299033649352355
balanced_contour_3e-13_R4.2,-0.16499999999999998,s1*s2,1,-8.04456929212107,-2.790180454856449
balanced_contour_3e-13_R4.2,-0.16499999999999998,s2*s3,0,0.8272531847908491,1.0052028897832812
balanced_contour_3e-13_R4.2,-0.16499999999999998,s2*s3,1,0.11391290448292693,-0.4916708166399455
balanced_contour_3e-13_R4.2,-0.16499999999999998,s3*s4,0,-0.2699020323636957,-2.501050499731062
balanced_contour_3e-13_R4.2,-0.16499999999999998,s3*s4,1,-0.31847535400445304,0.7507993061571631
balanced_contour_3e-13_R4.2,-0.16499999999999998,s1*s4,0,18.677887085540753,31.356621806210754
balanced_contour_3e-13_R4.2,-0.16499999999999998,s1*s4,1,-7.637294978389026,-18.799632662058993
balanced_contour_3e-13_R4.2,-0.15,s1*s2,0,4.3402663921672975,2.129903389610377
balanced_contour_3e-13_R4.2,-0.15,s1*s2,1,-8.044569323613905,-2.7901804605676674
balanced_contour_3e-13_R4.2,-0.15,s2*s3,0,0.8272531828047887,1.0052028919043137
balanced_contour_3e-13_R4.2,-0.15,s2*s3,1,0.11391290524487213,-0.49167081817630987
balanced_contour_3e-13_R4.2,-0.15,s3*s4,0,-0.2699020294976644,-2.501050501982485
balanced_contour_3e-13_R4.2,-0.15,s3*s4,1,-0.3184753552480824,0.7507993079171023
balanced_contour_3e-13_R4.2,-0.15,s1*s4,0,18.677887104560394,31.35662190883582
balanced_contour_3e-13_R4.2,-0.15,s1*s4,1,-7.637295006354137,-18.79963271678537
balanced_contour_3e-13_R4.2,-0.135,s1*s2,0,4.340266432070233,2.129903398558202
balanced_contour_3e-13_R4.2,-0.135,s1*s2,1,-8.044569352779048,-2.790180456785203
balanced_contour_3e-13_R4.2,-0.135,s2*s3,0,0.8272531818072993,1.0052028938612465
balanced_contour_3e-13_R4.2,-0.135,s2*s3,1,0.11391290543289474,-0.49167081974055443
balanced_contour_3e-13_R4.2,-0.135,s3*s4,0,-0.26990202785809064,-2.501050504278498
balanced_contour_3e-13_R4.2,-0.135,s3*s4,1,-0.31847535578085084,0.7507993098714792
balanced_contour_3e-13_R4.2,-0.135,s1*s4,0,18.677887138378964,31.356621981212868
balanced_contour_3e-13_R4.2,-0.135,s1*s4,1,-7.637295047130791,-18.799632757302867
balanced_contour_3e-13_R4.2,-0.12,s1*s2,0,4.340266462598127,2.129903391244307
balanced_contour_3e-13_R4.2,-0.12,s1*s2,1,-8.044569379260372,-2.790180443210222
balanced_contour_3e-13_R4.2,-0.12,s2*s3,0,0.8272531818413107,1.0052028955507468
balanced_contour_3e-13_R4.2,-0.12,s2*s3,1,0.11391290501444708,-0.4916708212829382
balanced_contour_3e-13_R4.2,-0.12,s3*s4,0,-0.26990202758586457,-2.5010505064877666
balanced_contour_3e-13_R4.2,-0.12,s3*s4,1,-0.3184753555171048,0.7507993119684976
balanced_contour_3e-13_R4.2,-0.12,s1*s4,0,18.677887187389096,31.356622020058495
balanced_contour_3e-13_R4.2,-0.12,s1*s4,1,-7.637295101192285,-18.799632782021376
balanced_contour_3e-13_R4.2,-0.10499999999999998,s1*s2,0,4.340266482683236,2.129903367440713
balanced_contour_3e-13_R4.2,-0.10499999999999998,s1*s2,1,-8.044569402611739,-2.7901804195360658
balanced_contour_3e-13_R4.2,-0.10499999999999998,s2*s3,0,0.8272531829564866,1.0052028968390367
balanced_contour_3e-13_R4.2,-0.10499999999999998,s2*s3,1,0.11391290394761285,-0.4916708227512016
balanced_contour_3e-13_R4.2,-0.10499999999999998,s3*s4,0,-0.26990202884977404,-2.5010505084594072
balanced_contour_3e-13_R4.2,-0.10499999999999998,s3*s4,1,-0.31847535435934843,0.7507993141633377
balanced_contour_3e-13_R4.2,-0.10499999999999998,s1*s4,0,18.677887251586988,31.356622021872564
balanced_contour_3e-13_R4.2,-0.10499999999999998,s1*s4,1,-7.637295169071458,-18.799632789296126
balanced_contour_3e-13_R4.2,-0.09,s1*s2,0,4.340266492491234,2.129903325948478
balanced_contour_3e-13_R4.2,-0.09,s1*s2,1,-8.044569422700395,-2.7901803856185214
balanced_contour_3e-13_R4.2,-0.09,s2*s3,0,0.8272531851343177,1.0052028976552754
balanced_contour_3e-13_R4.2,-0.09,s2*s3,1,0.11391290224852965,-0.4916708240723797
balanced_contour_3e-13_R4.2,-0.09,s3*s4,0,-0.269902031716047,-2.5010505100100158
balanced_contour_3e-13_R4.2,-0.09,s3*s4,1,-0.3184753522547211,0.7507993163250438
balanced_contour_3e-13_R4.2,-0.09,s1*s4,0,18.677887331858,31.356621983062695
balanced_contour_3e-13_R4.2,-0.09,s1*s4,1,-7.6372952506483545,-18.799632777187316
balanced_contour_3e-13_R4.2,-0.07500000000000001,s1*s2,0,4.340266491149455,2.1299032666939377
balanced_contour_3e-13_R4.2,-0.07500000000000001,s1*s2,1,-8.044569439097438,-2.790180341295061
balanced_contour_3e-13_R4.2,-0.07500000000000001,s2*s3,0,0.8272531883980702,1.0052028978665217
balanced_contour_3e-13_R4.2,-0.07500000000000001,s2*s3,1,0.1139128998911779,-0.49167082518834715
balanced_contour_3e-13_R4.2,-0.07500000000000001,s3*s4,0,-0.26990203632497345,-2.50105051096765
balanced_contour_3e-13_R4.2,-0.07500000000000001,s3*s4,1,-0.31847534912106473,0.750799318389393
balanced_contour_3e-13_R4.2,-0.07500000000000001,s1*s4,0,18.677887427903496,31.35662190037172
balanced_contour_3e-13_R4.2,-0.07500000000000001,s1*s4,1,-7.63729534610973,-18.799632744100766
balanced_contour_3e-13_R4.2,-0.06,s1*s2,0,4.340266478343736,2.129903189108686
balanced_contour_3e-13_R4.2,-0.06,s1*s2,1,-8.044569451564632,-2.790180286451964
balanced_contour_3e-13_R4.2,-0.06,s2*s3,0,0.8272531927553128,1.005202897366005
balanced_contour_3e-13_R4.2,-0.06,s2*s3,1,0.11391289687087759,-0.49167082603426326
balanced_contour_3e-13_R4.2,-0.06,s3*s4,0,-0.26990204279233393,-2.5010505111572177
balanced_contour_3e-13_R4.2,-0.06,s3*s4,1,-0.3184753448908755,0.7507993202618378
balanced_contour_3e-13_R4.2,-0.06,s1*s4,0,18.677887540165994,31.356621770439144
balanced_contour_3e-13_R4.2,-0.06,s1*s4,1,-7.637295455526485,-18.799632688373542
balanced_contour_3e-13_R4.2,-0.044999999999999984,s1*s2,0,4.340266454029941,2.1299030928056664
balanced_contour_3e-13_R4.2,-0.044999999999999984,s1*s2,1,-8.04456945989801,-2.7901802211408526
balanced_contour_3e-13_R4.2,-0.044999999999999984,s2*s3,0,0.8272531981904538,1.0052028960595045
balanced_contour_3e-13_R4.2,-0.044999999999999984,s2*s3,1,0.1139128931973604,-0.491670826544578
balanced_contour_3e-13_R4.2,-0.044999999999999984,s3*s4,0,-0.26990205120190425,-2.5010505104068526
balanced_contour_3e-13_R4.2,-0.044999999999999984,s3*s4,1,-0.3184753395147475,0.7507993218394181
balanced_contour_3e-13_R4.2,-0.044999999999999984,s1*s4,0,18.677887668943587,31.356621590513587
balanced_contour_3e-13_R4.2,-0.044999999999999984,s1*s4,1,-7.637295578654866,-18.799632608566714
balanced_contour_3e-13_R4.2,-0.03,s1*s2,0,4.3402664167484115,2.12990297832219
balanced_contour_3e-13_R4.2,-0.03,s1*s2,1,-8.044569463478892,-2.7901801452619592
balanced_contour_3e-13_R4.2,-0.03,s2*s3,0,0.8272532047173968,1.0052028937809048
balanced_contour_3e-13_R4.2,-0.03,s2*s3,1,0.11391288884360987,-0.4916708266615468
balanced_contour_3e-13_R4.2,-0.03,s3*s4,0,-0.2699020616837293,-2.5010505085143673
balanced_contour_3e-13_R4.2,-0.03,s3*s4,1,-0.31847533292006125,0.7507993230618626
balanced_contour_3e-13_R4.2,-0.03,s1*s4,0,18.677887812546032,31.35662135734485
balanced_contour_3e-13_R4.2,-0.03,s1*s4,1,-7.637295715329024,-18.79963250310516
balanced_contour_3e-13_R4.2,-0.015000000000000013,s1*s2,0,4.340266367730489,2.129902844530511
balanced_contour_3e-13_R4.2,-0.015000000000000013,s1*s2,1,-8.044569462488692,-2.790180059078268
balanced_contour_3e-13_R4.2,-0.015000000000000013,s2*s3,0,0.8272532122894244,1.0052028904958323
balanced_contour_3e-13_R4.2,-0.015000000000000013,s2*s3,1,0.11391288386162694,-0.4916708263128197
balanced_contour_3e-13_R4.2,-0.015000000000000013,s3*s4,0,-0.2699020742764906,-2.501050505325039
balanced_contour_3e-13_R4.2,-0.015000000000000013,s3*s4,1,-0.3184753250917074,0.7507993237807473
balanced_contour_3e-13_R4.2,-0.015000000000000013,s1*s4,0,18.677887972904305,31.356621068644117
balanced_contour_3e-13_R4.2,-0.015000000000000013,s1*s4,1,-7.637295865009172,-18.79963237075308
balanced_contour_3e-13_R4.2,0.0,s1*s2,0,4.340266305903754,2.1299026921406696
balanced_contour_3e-13_R4.2,0.0,s1*s2,1,-8.04456945637084,-2.790179962719506
balanced_contour_3e-13_R4.2,0.0,s2*s3,0,0.8272532208895126,1.0052028860626392
balanced_contour_3e-13_R4.2,0.0,s2*s3,1,0.11391287824863104,-0.49167082544208424
balanced_contour_3e-13_R4.2,0.0,s3*s4,0,-0.26990208905801705,-2.501050500647434
balanced_contour_3e-13_R4.2,0.0,s3*s4,1,-0.3184753159910777,0.7507993239221851
balanced_contour_3e-13_R4.2,0.0,s1*s4,0,18.677888148143854,31.356620722019976
balanced_contour_3e-13_R4.2,0.0,s1*s4,1,-7.6372960270026145,-18.799632210272176
balanced_contour_3e-13_R4.2,0.015000000000000013,s1*s2,0,4.340266231202316,2.1299025212864113
balanced_contour_3e-13_R4.2,0.015000000000000013,s1*s2,1,-8.044569444870021,-2.7901798564803775
balanced_contour_3e-13_R4.2,0.015000000000000013,s2*s3,0,0.8272532304756743,1.0052028803905932
balanced_contour_3e-13_R4.2,0.015000000000000013,s2*s3,1,0.1139128720341535,-0.49167082398842465
balanced_contour_3e-13_R4.2,0.015000000000000013,s3*s4,0,-0.2699021060666327,-2.501050494310632
balanced_contour_3e-13_R4.2,0.015000000000000013,s3*s4,1,-0.31847530560621073,0.750799323379581
balanced_contour_3e-13_R4.2,0.015000000000000013,s1*s4,0,18.677888337674037,31.356620315548636
balanced_contour_3e-13_R4.2,0.015000000000000013,s1*s4,1,-7.6372962004067775,-18.799632020613295
balanced_contour_3e-13_R4.2,0.030000000000000027,s1*s2,0,4.34026614348328,2.129902332517125
balanced_contour_3e-13_R4.2,0.030000000000000027,s1*s2,1,-8.044569427701253,-2.7901797407774955
balanced_contour_3e-13_R4.2,0.030000000000000027,s2*s3,0,0.827253240999046,1.0052028733945522
balanced_contour_3e-13_R4.2,0.030000000000000027,s2*s3,1,0.11391286525036728,-0.49167082189943906
balanced_contour_3e-13_R4.2,0.030000000000000027,s3*s4,0,-0.2699021253180723,-2.5010504861662324
balanced_contour_3e-13_R4.2,0.030000000000000027,s3*s4,1,-0.31847529394045315,0.7507993220623413
balanced_contour_3e-13_R4.2,0.030000000000000027,s1*s4,0,18.677888540368677,31.35661984808484
balanced_contour_3e-13_R4.2,0.030000000000000027,s1*s4,1,-7.637296384101499,-18.799631801092296
balanced_contour_3e-13_R4.2,0.044999999999999984,s1*s2,0,4.340266043632141,2.1299021253920793
balanced_contour_3e-13_R4.2,0.044999999999999984,s1*s2,1,-8.04456940492919,-2.7901796160944827
balanced_contour_3e-13_R4.2,0.044999999999999984,s2*s3,0,0.8272532524135059,1.0052028650378757
balanced_contour_3e-13_R4.2,0.044999999999999984,s2*s3,1,0.11391285795807145,-0.4916708191214562
balanced_contour_3e-13_R4.2,0.044999999999999984,s3*s4,0,-0.2699021468340136,-2.501050476090044
balanced_contour_3e-13_R4.2,0.044999999999999984,s3*s4,1,-0.3184752810192578,0.7507993198494538
balanced_contour_3e-13_R4.2,0.044999999999999984,s1*s4,0,18.677888757210184,31.356619318310862
balanced_contour_3e-13_R4.2,0.044999999999999984,s1*s4,1,-7.637296576941771,-18.79963155114222
balanced_contour_3e-13_R4.2,0.06,s1*s2,0,4.340265930037525,2.129901902537902
balanced_contour_3e-13_R4.2,0.06,s1*s2,1,-8.044569375642066,-2.7901794831293363
balanced_contour_3e-13_R4.2,0.06,s2*s3,0,0.8272532646138148,1.005202855198482
balanced_contour_3e-13_R4.2,0.06,s2*s3,1,0.11391285018599372,-0.4916708156160945
balanced_contour_3e-13_R4.2,0.06,s3*s4,0,-0.26990217050982385,-2.501050463914953
balanced_contour_3e-13_R4.2,0.06,s3*s4,1,-0.3184752668895349,0.750799316685218
balanced_contour_3e-13_R4.2,0.06,s1*s4,0,18.677888982457002,31.356618726843692
balanced_contour_3e-13_R4.2,0.06,s1*s4,1,-7.637296776576904,-18.799631270546158
balanced_contour_3e-13_R4.2,0.07500000000000001,s1*s2,0,4.340265804203104,2.129901663700376
balanced_contour_3e-13_R4.2,0.07500000000000001,s1*s2,1,-8.044569340052142,-2.7901793427048376
balanced_contour_3e-13_R4.2,0.07500000000000001,s2*s3,0,0.8272532775276104,1.0052028438926266
balanced_contour_3e-13_R4.2,0.07500000000000001,s2*s3,1,0.11391284202600452,-0.491670811343214
balanced_contour_3e-13_R4.2,0.07500000000000001,s3*s4,0,-0.2699021962985993,-2.5010504495757413
balanced_contour_3e-13_R4.2,0.07500000000000001,s3*s4,1,-0.3184752516311222,0.7507993124508441
balanced_contour_3e-13_R4.2,0.07500000000000001,s1*s4,0,18.677889217231886,31.356618074003595
balanced_contour_3e-13_R4.2,0.07500000000000001,s1*s4,1,-7.637296981211843,-18.79963095953269
balanced_contour_3e-13_R4.2,0.08999999999999997,s1*s2,0,4.340265665703411,2.1299014106128484
balanced_contour_3e-13_R4.2,0.08999999999999997,s1*s2,1,-8.044569297693272,-2.790179195718189
balanced_contour_3e-13_R4.2,0.08999999999999997,s2*s3,0,0.8272532910493843,1.0052028310731769
balanced_contour_3e-13_R4.2,0.08999999999999997,s2*s3,1,0.11391283354651874,-0.4916708062765585
balanced_contour_3e-13_R4.2,0.08999999999999997,s3*s4,0,-0.269902224075926,-2.5010504329717365
balanced_contour_3e-13_R4.2,0.08999999999999997,s3*s4,1,-0.31847523533883243,0.7507993070756684
balanced_contour_3e-13_R4.2,0.08999999999999997,s1*s4,0,18.67788945793464,31.356617361039564
balanced_contour_3e-13_R4.2,0.08999999999999997,s1*s4,1,-7.637297188274911,-18.79963061851431
balanced_contour_3e-13_R4.2,0.10499999999999998,s1*s2,0,4.340265515019941,2.1299011450061927
balanced_contour_3e-13_R4.2,0.10499999999999998,s1*s2,1,-8.044569248341439,-2.790179043418454
balanced_contour_3e-13_R4.2,0.10499999999999998,s2*s3,0,0.8272533050480333,1.0052028167607905
balanced_contour_3e-13_R4.2,0.10499999999999998,s2*s3,1,0.11391282484886676,-0.49167080040442057
balanced_contour_3e-13_R4.2,0.10499999999999998,s3*s4,0,-0.26990225364682346,-2.5010504140770795
balanced_contour_3e-13_R4.2,0.10499999999999998,s3*s4,1,-0.3184752181619856,0.7507993004921055
balanced_contour_3e-13_R4.2,0.10499999999999998,s1*s4,0,18.67788970163252,31.356616591000993
balanced_contour_3e-13_R4.2,0.10499999999999998,s1*s4,1,-7.637297394649245,-18.799630248792297
balanced_contour_3e-13_R4.2,0.12,s1*s2,0,4.340265353642395,2.129900867862558
balanced_contour_3e-13_R4.2,0.12,s1*s2,1,-8.044569192100305,-2.7901788871657978
balanced_contour_3e-13_R4.2,0.12,s2*s3,0,0.8272533194124607,1.005202801020754
balanced_contour_3e-13_R4.2,0.12,s2*s3,1,0.1139128160550037,-0.4916707937194703
balanced_contour_3e-13_R4.2,0.12,s3*s4,0,-0.2699022848502346,-2.5010503929150256
balanced_contour_3e-13_R4.2,0.12,s3*s4,1,-0.3184752002675306,0.7507992926216243
balanced_contour_3e-13_R4.2,0.12,s1*s4,0,18.677889947741704,31.35661576716627
balanced_contour_3e-13_R4.2,0.12,s1*s4,1,-7.637297597282307,-18.799629852005626
balanced_contour_3e-13_R4.2,0.135,s1*s2,0,4.340265179492386,2.1299005846346386
balanced_contour_3e-13_R4.2,0.135,s1*s2,1,-8.044569127590997,-2.7901787286978394
balanced_contour_3e-13_R4.2,0.135,s2*s3,0,0.8272533338544992,1.005202783816069
balanced_contour_3e-13_R4.2,0.135,s2*s3,1,0.11391280727715085,-0.49167078621343413
balanced_contour_3e-13_R4.2,0.135,s3*s4,0,-0.26990231718815894,-2.501050369376193
balanced_contour_3e-13_R4.2,0.135,s3*s4,1,-0.3184751818830926,0.7507992834088095
balanced_contour_3e-13_R4.2,0.135,s1*s4,0,18.677890183932647,31.35661489566554
balanced_contour_3e-13_R4.2,0.135,s1*s4,1,-7.637297790558071,-18.79962942970112
balanced_contour_3e-13_R4.2,0.15000000000000002,s1*s2,0,4.340264995341145,2.129900296225487
balanced_contour_3e-13_R4.2,0.15000000000000002,s1*s2,1,-8.044569055428083,-2.7901785699527313
balanced_contour_3e-13_R4.2,0.15000000000000002,s2*s3,0,0.8272533482550344,1.0052027653364644
balanced_contour_3e-13_R4.2,0.15000000000000002,s2*s3,1,0.1139127986855975,-0.49167077792888386
balanced_contour_3e-13_R4.2,0.15000000000000002,s3*s4,0,-0.269902350411124,-2.5010503436588434
balanced_contour_3e-13_R4.2,0.15000000000000002,s3*s4,1,-0.3184751632791029,0.7507992728251153
balanced_contour_3e-13_R4.2,0.15000000000000002,s1*s4,0,18.677890411069974,31.356613982944715
balanced_contour_3e-13_R4.2,0.15000000000000002,s1*s4,1,-7.637297970722949,-18.799628985615506
balanced_contour_3e-13_R4.2,0.16499999999999998,s1*s2,0,4.340264802255649,2.129900006481876
balanced_contour_3e-13_R4.2,0.16499999999999998,s1*s2,1,-8.044568975355347,-2.790178413343878
balanced_contour_3e-13_R4.2,0.16499999999999998,s2*s3,0,0.827253362370079,1.005202745742524
balanced_contour_3e-13_R4.2,0.16499999999999998,s2*s3,1,0.11391279046341761,-0.4916707689132342
balanced_contour_3e-13_R4.2,0.16499999999999998,s3*s4,0,-0.2699023840284169,-2.5010503159168054
balanced_contour_3e-13_R4.2,0.16499999999999998,s3*s4,1,-0.318475144793801,0.7507992608534546
balanced_contour_3e-13_R4.2,0.16499999999999998,s1*s4,0,18.677890623064332,31.35661303835331
balanced_contour_3e-13_R4.2,0.16499999999999998,s1*s4,1,-7.63729813198828,-18.799628523864317
balanced_contour_3e-13_R4.2,0.18,s1*s2,0,4.340264600271207,2.1298997206792283
balanced_contour_3e-13_R4.2,0.18,s1*s2,1,-8.044568886742907,-2.7901782615452184
balanced_contour_3e-13_R4.2,0.18,s2*s3,0,0.827253375877523,1.0052027251936475
balanced_contour_3e-13_R4.2,0.18,s2*s3,1,0.11391278281191661,-0.49167075922573855
balanced_contour_3e-13_R4.2,0.18,s3*s4,0,-0.269902417380407,-2.501050286281221
balanced_contour_3e-13_R4.2,0.18,s3*s4,1,-0.31847512682492907,0.750799247484088
balanced_contour_3e-13_R4.2,0.18,s1*s4,0,18.67789080963985,31.356612072761386
balanced_contour_3e-13_R4.2,0.18,s1*s4,1,-7.6372982673286645,-18.799628048971
balanced_contour_3e-13_R4.2,0.195,s1*s2,0,4.340264393620212,2.129899441487556
balanced_contour_3e-13_R4.2,0.195,s1*s2,1,-8.044568790574926,-2.790178117794353
balanced_contour_3e-13_R4.2,0.195,s2*s3,0,0.8272533885993987,1.0052027040687666
balanced_contour_3e-13_R4.2,0.195,s2*s3,1,0.11391277597772621,-0.491670749000365
balanced_contour_3e-13_R4.2,0.195,s3*s4,0,-0.2699024499901529,-2.5010502552533787
balanced_contour_3e-13_R4.2,0.195,s3*s4,1,-0.3184751098397633,0.7507992328024764
balanced_contour_3e-13_R4.2,0.195,s1*s4,0,18.677890971095692,31.35661110012181
balanced_contour_3e-13_R4.2,0.195,s1*s4,1,-7.63729837090009,-18.799627568656096
balanced_contour_3e-13_R4.2,0.20999999999999996,s1*s2,0,4.340264179191531,2.129899179452738
balanced_contour_3e-13_R4.2,0.20999999999999996,s1*s2,1,-8.04456868475162,-2.7901779855900024
balanced_contour_3e-13_R4.2,0.20999999999999996,s2*s3,0,0.8272533999099508,1.0052026824827351
balanced_contour_3e-13_R4.2,0.20999999999999996,s2*s3,1,0.11391277021211524,-0.4916707382820651
balanced_contour_3e-13_R4.2,0.20999999999999996,s3*s4,0,-0.26990248063238653,-2.5010502228185483
balanced_contour_3e-13_R4.2,0.20999999999999996,s3*s4,1,-0.31847509436848126,0.7507992167616285
balanced_contour_3e-13_R4.2,0.20999999999999996,s1*s4,0,18.677891082786417,31.356610136364623
balanced_contour_3e-13_R4.2,0.20999999999999996,s1*s4,1,-7.637298431725045,-18.799627087571977
balanced_contour_3e-13_R4.2,0.22499999999999998,s1*s2,0,4.340263962976135,2.129898938604615
balanced_contour_3e-13_R4.2,0.22499999999999998,s1*s2,1,-8.04456857079892,-2.7901778694822177
balanced_contour_3e-13_R4.2,0.22499999999999998,s2*s3,0,0.8272534095697894,1.0052026610217308
balanced_contour_3e-13_R4.2,0.22499999999999998,s2*s3,1,0.11391276584417008,-0.49167072729448025
balanced_contour_3e-13_R4.2,0.22499999999999998,s3*s4,0,-0.26990250859040976,-2.5010501897762887
balanced_contour_3e-13_R4.2,0.22499999999999998,s3*s4,1,-0.31847508107718137,0.7507991995489753
balanced_contour_3e-13_R4.2,0.22499999999999998,s1*s4,0,18.677891144990305,31.356609202717124
balanced_contour_3e-13_R4.2,0.22499999999999998,s1*s4,1,-7.637298442012864,-18.799626617447075
balanced_contour_3e-13_R4.2,0.24,s1*s2,0,4.340263747517262,2.12989872726727
balanced_contour_3e-13_R4.2,0.24,s1*s2,1,-8.044568448848434,-2.7901777744118226
balanced_contour_3e-13_R4.2,0.24,s2*s3,0,0.8272534171057186,1.0052026401798446
balanced_contour_3e-13_R4.2,0.24,s2*s3,1,0.11391276321887109,-0.4916707162433776
balanced_contour_3e-13_R4.2,0.24,s3*s4,0,-0.2699025327221111,-2.5010501567387333
balanced_contour_3e-13_R4.2,0.24,s3*s4,1,-0.3184750707078185,0.7507991813241235
balanced_contour_3e-13_R4.2,0.24,s1*s4,0,18.67789114528396,31.35660832299076
balanced_contour_3e-13_R4.2,0.24,s1*s4,1,-7.637298391088252,-18.799626169521755
balanced_contour_3e-13_R5.4,-0.24,s1*s2,0,4.340266305889879,2.129902692218285
balanced_contour_3e-13_R5.4,-0.24,s1*s2,1,-8.044569456338948,-2.7901799627385464
balanced_contour_3e-13_R5.4,-0.24,s2*s3,0,0.8272532208815991,1.0052028860569104
balanced_contour_3e-13_R5.4,-0.24,s2*s3,1,0.11391287825003185,-0.4916708254384428
balanced_contour_3e-13_R5.4,-0.24,s3*s4,0,-0.26990208905235025,-2.501050500634111
balanced_contour_3e-13_R5.4,-0.24,s3*s4,1,-0.3184753159907747,0.7507993239162692
balanced_contour_3e-13_R5.4,-0.24,s1*s4,0,18.677888147948785,31.356620721982313
balanced_contour_3e-13_R5.4,-0.24,s1*s4,1,-7.6372960269290076,-18.799632210204436
balanced_contour_3e-13_R5.4,-0.22499999999999998,s1*s2,0,4.340266305906871,2.129902692233771
balanced_contour_3e-13_R5.4,-0.22499999999999998,s1*s2,1,-8.044569456338731,-2.7901799627475334
balanced_contour_3e-13_R5.4,-0.22499999999999998,s2*s3,0,0.8272532208804461,1.0052028860575892
balanced_contour_3e-13_R5.4,-0.22499999999999998,s2*s3,1,0.11391287825014021,-0.4916708254382857
balanced_contour_3e-13_R5.4,-0.22499999999999998,s3*s4,0,-0.26990208905000423,-2.501050500634697
balanced_contour_3e-13_R5.4,-0.22499999999999998,s3*s4,1,-0.3184753159910808,0.750799323916343
balanced_contour_3e-13_R5.4,-0.22499999999999998,s1*s4,0,18.677888147935732,31.35662072203012
balanced_contour_3e-13_R5.4,-0.22499999999999998,s1*s4,1,-7.637296026919076,-18.79963221021711
balanced_contour_3e-13_R5.4,-0.21,s1*s2,0,4.3402663058688855,2.129902692317375
balanced_contour_3e-13_R5.4,-0.21,s1*s2,1,-8.044569456328325,-2.7901799627559027
balanced_contour_3e-13_R5.4,-0.21,s2*s3,0,0.8272532208834469,1.005202886054991
balanced_contour_3e-13_R5.4,-0.21,s2*s3,1,0.11391287824741365,-0.49167082543965146
balanced_contour_3e-13_R5.4,-0.21,s3*s4,0,-0.2699020890556755,-2.501050500638602
balanced_contour_3e-13_R5.4,-0.21,s3*s4,1,-0.3184753159889693,0.7507993239219235
balanced_contour_3e-13_R5.4,-0.21,s1*s4,0,18.677888147907844,31.35662072211519
balanced_contour_3e-13_R5.4,-0.21,s1*s4,1,-7.637296026949681,-18.799632210268754
balanced_contour_3e-13_R5.4,-0.195,s1*s2,0,4.340266305914771,2.1299026921740833
balanced_contour_3e-13_R5.4,-0.195,s1*s2,1,-8.044569456360744,-2.7901799627326405
balanced_contour_3e-13_R5.4,-0.195,s2*s3,0,0.8272532208838909,1.0052028860609445
balanced_contour_3e-13_R5.4,-0.195,s2*s3,1,0.11391287825033888,-0.4916708254401532
balanced_contour_3e-13_R5.4,-0.195,s3*s4,0,-0.2699020890528944,-2.501050500640639
balanced_contour_3e-13_R5.4,-0.195,s3*s4,1,-0.31847531599183004,0.7507993239184474
balanced_contour_3e-13_R5.4,-0.195,s1*s4,0,18.677888148044154,31.356620722016572
balanced_contour_3e-13_R5.4,-0.195,s1*s4,1,-7.637296026955508,-18.799632210241455
balanced_contour_3e-13_R5.4,-0.18,s1*s2,0,4.340266305855375,2.12990269226051
balanced_contour_3e-13_R5.4,-0.18,s1*s2,1,-8.044569456339946,-2.790179962743526
balanced_contour_3e-13_R5.4,-0.18,s2*s3,0,0.8272532208850505,1.0052028860589566
balanced_contour_3e-13_R5.4,-0.18,s2*s3,1,0.11391287824866818,-0.4916708254416952
balanced_contour_3e-13_R5.4,-0.18,s3*s4,0,-0.2699020890535253,-2.501050500642419
balanced_contour_3e-13_R5.4,-0.18,s3*s4,1,-0.31847531599206436,0.7507993239225961
balanced_contour_3e-13_R5.4,-0.18,s1*s4,0,18.677888147926566,31.35662072209323
balanced_contour_3e-13_R5.4,-0.18,s1*s4,1,-7.63729602694042,-18.799632210286234
balanced_contour_3e-13_R5.4,-0.16499999999999998,s1*s2,0,4.340266305901254,2.129902692173354
balanced_contour_3e-13_R5.4,-0.16499999999999998,s1*s2,1,-8.044569456357662,-2.790179962734351
balanced_contour_3e-13_R5.4,-0.16499999999999998,s2*s3,0,0.8272532208840914,1.0052028860616518
balanced_contour_3e-13_R5.4,-0.16499999999999998,s2*s3,1,0.1139128782506329,-0.49167082544079416
balanced_contour_3e-13_R5.4,-0.16499999999999998,s3*s4,0,-0.2699020890516643,-2.5010505006412127
balanced_contour_3e-13_R5.4,-0.16499999999999998,s3*s4,1,-0.31847531599303663,0.7507993239186626
balanced_contour_3e-13_R5.4,-0.16499999999999998,s1*s4,0,18.677888148018468,31.356620722022647
balanced_contour_3e-13_R5.4,-0.16499999999999998,s1*s4,1,-7.637296026938493,-18.79963221025265
balanced_contour_3e-13_R5.4,-0.15,s1*s2,0,4.340266305853333,2.1299026922459245
balanced_contour_3e-13_R5.4,-0.15,s1*s2,1,-8.044569456343249,-2.790179962738862
balanced_contour_3e-13_R5.4,-0.15,s2*s3,0,0.8272532208863286,1.0052028860595632
balanced_contour_3e-13_R5.4,-0.15,s2*s3,1,0.11391287824845864,-0.4916708254421379
balanced_contour_3e-13_R5.4,-0.15,s3*s4,0,-0.26990208905477586,-2.5010505006443013
balanced_contour_3e-13_R5.4,-0.15,s3*s4,1,-0.3184753159919638,0.7507993239232789
balanced_contour_3e-13_R5.4,-0.15,s1*s4,0,18.67788814795588,31.356620722090273
balanced_contour_3e-13_R5.4,-0.15,s1*s4,1,-7.637296026951173,-18.799632210291296
balanced_contour_3e-13_R5.4,-0.135,s1*s2,0,4.340266305909561,2.1299026921535282
balanced_contour_3e-13_R5.4,-0.135,s1*s2,1,-8.04456945636209,-2.7901799627267767
balanced_contour_3e-13_R5.4,-0.135,s2*s3,0,0.8272532208847144,1.0052028860611406
balanced_contour_3e-13_R5.4,-0.135,s2*s3,1,0.11391287825053897,-0.49167082544045615
balanced_contour_3e-13_R5.4,-0.135,s3*s4,0,-0.26990208905446555,-2.5010505006406465
balanced_contour_3e-13_R5.4,-0.135,s3*s4,1,-0.3184753159918729,0.7507993239181332
balanced_contour_3e-13_R5.4,-0.135,s1*s4,0,18.67788814806496,31.35662072198572
balanced_contour_3e-13_R5.4,-0.135,s1*s4,1,-7.637296026956825,-18.799632210235472
balanced_contour_3e-13_R5.4,-0.12,s1*s2,0,4.340266305823064,2.129902692237449
balanced_contour_3e-13_R5.4,-0.12,s1*s2,1,-8.044569456331764,-2.790179962727811
balanced_contour_3e-13_R5.4,-0.12,s2*s3,0,0.8272532208858713,1.0052028860583717
balanced_contour_3e-13_R5.4,-0.12,s2*s3,1,0.11391287824859743,-0.4916708254418991
balanced_contour_3e-13_R5.4,-0.12,s3*s4,0,-0.26990208905446955,-2.5010505006415054
balanced_contour_3e-13_R5.4,-0.12,s3*s4,1,-0.31847531599224177,0.7507993239221843
balanced_contour_3e-13_R5.4,-0.12,s1*s4,0,18.677888147907822,31.356620722031007
balanced_contour_3e-13_R5.4,-0.12,s1*s4,1,-7.637296026936852,-18.79963221026021
balanced_contour_3e-13_R5.4,-0.10499999999999998,s1*s2,0,4.340266305904892,2.1299026921572266
balanced_contour_3e-13_R5.4,-0.10499999999999998,s1*s2,1,-8.044569456363803,-2.790179962727767
balanced_contour_3e-13_R5.4,-0.10499999999999998,s2*s3,0,0.8272532208856378,1.0052028860625462
balanced_contour_3e-13_R5.4,-0.10499999999999998,s2*s3,1,0.11391287825030355,-0.4916708254414525
balanced_contour_3e-13_R5.4,-0.10499999999999998,s3*s4,0,-0.26990208905346447,-2.5010505006433665
balanced_contour_3e-13_R5.4,-0.10499999999999998,s3*s4,1,-0.3184753159927637,0.7507993239196725
balanced_contour_3e-13_R5.4,-0.10499999999999998,s1*s4,0,18.677888148063413,31.35662072202126
balanced_contour_3e-13_R5.4,-0.10499999999999998,s1*s4,1,-7.637296026957769,-18.799632210258913
balanced_contour_3e-13_R5.4,-0.09,s1*s2,0,4.340266305853138,2.1299026922250044
balanced_contour_3e-13_R5.4,-0.09,s1*s2,1,-8.044569456350212,-2.790179962734864
balanced_contour_3e-13_R5.4,-0.09,s2*s3,0,0.827253220887472,1.005202886061933
balanced_contour_3e-13_R5.4,-0.09,s2*s3,1,0.11391287824860312,-0.49167082544324886
balanced_contour_3e-13_R5.4,-0.09,s3*s4,0,-0.26990208905317914,-2.5010505006476613
balanced_contour_3e-13_R5.4,-0.09,s3*s4,1,-0.31847531599337736,0.7507993239244163
balanced_contour_3e-13_R5.4,-0.09,s1*s4,0,18.677888147974137,31.356620722108506
balanced_contour_3e-13_R5.4,-0.09,s1*s4,1,-7.637296026954742,-18.799632210310442
balanced_contour_3e-13_R5.4,-0.07500000000000001,s1*s2,0,4.340266305886518,2.1299026921467945
balanced_contour_3e-13_R5.4,-0.07500000000000001,s1*s2,1,-8.044569456362641,-2.790179962723089
balanced_contour_3e-13_R5.4,-0.07500000000000001,s2*s3,0,0.827253220886992,1.005202886063154
balanced_contour_3e-13_R5.4,-0.07500000000000001,s2*s3,1,0.1139128782499746,-0.4916708254422737
balanced_contour_3e-13_R5.4,-0.07500000000000001,s3*s4,0,-0.26990208905339264,-2.5010505006448076
balanced_contour_3e-13_R5.4,-0.07500000000000001,s3*s4,1,-0.3184753159934775,0.7507993239207714
balanced_contour_3e-13_R5.4,-0.07500000000000001,s1*s4,0,18.677888148058297,31.356620722012185
balanced_contour_3e-13_R5.4,-0.07500000000000001,s1*s4,1,-7.637296026959016,-18.79963221026858
balanced_contour_3e-13_R5.4,-0.06,s1*s2,0,4.340266305834479,2.129902692195107
balanced_contour_3e-13_R5.4,-0.06,s1*s2,1,-8.044569456339312,-2.7901799627238058
balanced_contour_3e-13_R5.4,-0.06,s2*s3,0,0.8272532208864142,1.0052028860607845
balanced_contour_3e-13_R5.4,-0.06,s2*s3,1,0.1139128782491764,-0.49167082544230073
balanced_contour_3e-13_R5.4,-0.06,s3*s4,0,-0.2699020890522022,-2.5010505006426884
balanced_contour_3e-13_R5.4,-0.06,s3*s4,1,-0.31847531599358325,0.7507993239214896
balanced_contour_3e-13_R5.4,-0.06,s1*s4,0,18.677888147937352,31.356620722014657
balanced_contour_3e-13_R5.4,-0.06,s1*s4,1,-7.637296026932447,-18.799632210260526
balanced_contour_3e-13_R5.4,-0.044999999999999984,s1*s2,0,4.3402663058757405,2.1299026921414184
balanced_contour_3e-13_R5.4,-0.044999999999999984,s1*s2,1,-8.044569456354145,-2.790179962716454
balanced_contour_3e-13_R5.4,-0.044999999999999984,s2*s3,0,0.8272532208870086,1.0052028860613458
balanced_contour_3e-13_R5.4,-0.044999999999999984,s2*s3,1,0.11391287824964876,-0.491670825441373
balanced_contour_3e-13_R5.4,-0.044999999999999984,s3*s4,0,-0.26990208905492136,-2.501050500642126
balanced_contour_3e-13_R5.4,-0.044999999999999984,s3*s4,1,-0.31847531599243933,0.7507993239194699
balanced_contour_3e-13_R5.4,-0.044999999999999984,s1*s4,0,18.67788814805174,31.356620721961537
balanced_contour_3e-13_R5.4,-0.044999999999999984,s1*s4,1,-7.637296026958272,-18.799632210235707
balanced_contour_3e-13_R5.4,-0.03,s1*s2,0,4.3402663058624436,2.1299026921580184
balanced_contour_3e-13_R5.4,-0.03,s1*s2,1,-8.044569456352356,-2.790179962717277
balanced_contour_3e-13_R5.4,-0.03,s2*s3,0,0.8272532208877577,1.0052028860612223
balanced_contour_3e-13_R5.4,-0.03,s2*s3,1,0.11391287824908236,-0.49167082544186597
balanced_contour_3e-13_R5.4,-0.03,s3*s4,0,-0.2699020890553121,-2.501050500644063
balanced_contour_3e-13_R5.4,-0.03,s3*s4,1,-0.31847531599237233,0.7507993239210627
balanced_contour_3e-13_R5.4,-0.03,s1*s4,0,18.677888148037095,31.356620721989646
balanced_contour_3e-13_R5.4,-0.03,s1*s4,1,-7.637296026963939,-18.799632210251662
balanced_contour_3e-13_R5.4,-0.015000000000000013,s1*s2,0,4.340266305893333,2.129902692141135
balanced_contour_3e-13_R5.4,-0.015000000000000013,s1*s2,1,-8.044569456368821,-2.790179962716682
balanced_contour_3e-13_R5.4,-0.015000000000000013,s2*s3,0,0.8272532208894705,1.0052028860621032
balanced_contour_3e-13_R5.4,-0.015000000000000013,s2*s3,1,0.1139128782484787,-0.49167082544199564
balanced_contour_3e-13_R5.4,-0.015000000000000013,s3*s4,0,-0.2699020890582395,-2.5010505006469583
balanced_contour_3e-13_R5.4,-0.015000000000000013,s3*s4,1,-0.31847531599086304,0.7507993239222643
balanced_contour_3e-13_R5.4,-0.015000000000000013,s1*s4,0,18.677888148132546,31.35662072200673
balanced_contour_3e-13_R5.4,-0.015000000000000013,s1*s4,1,-7.637296027005871,-18.79963221026739
balanced_contour_3e-13_R5.4,0.0,s1*s2,0,4.340266305903752,2.1299026921406687
balanced_contour_3e-13_R5.4,0.0,s1*s2,1,-8.04456945637084,-2.790179962719506
balanced_contour_3e-13_R5.4,0.0,s2*s3,0,0.8272532208895128,1.0052028860626399
balanced_contour_3e-13_R5.4,0.0,s2*s3,1,0.11391287824863093,-0.4916708254420843
balanced_contour_3e-13_R5.4,0.0,s3*s4,0,-0.26990208905801705,-2.5010505006474353
balanced_contour_3e-13_R5.4,0.0,s3*s4,1,-0.31847531599107765,0.7507993239221853
balanced_contour_3e-13_R5.4,0.0,s1*s4,0,18.67788814814386,31.356620722019986
balanced_contour_3e-13_R5.4,0.0,s1*s4,1,-7.637296027002615,-18.799632210272176
balanced_contour_3e-13_R5.4,0.015000000000000013,s1*s2,0,4.340266305826461,2.1299026921643476
balanced_contour_3e-13_R5.4,0.015000000000000013,s1*s2,1,-8.044569456335966,-2.7901799627091175
balanced_contour_3e-13_R5.4,0.015000000000000013,s2*s3,0,0.8272532208879254,1.0052028860586715
balanced_contour_3e-13_R5.4,0.015000000000000013,s2*s3,1,0.11391287824831009,-0.49167082544096735
balanced_contour_3e-13_R5.4,0.015000000000000013,s3*s4,0,-0.2699020890562959,-2.5010505006399044
balanced_contour_3e-13_R5.4,0.015000000000000013,s3*s4,1,-0.3184753159910982,0.7507993239197791
balanced_contour_3e-13_R5.4,0.015000000000000013,s1*s4,0,18.677888147982294,31.356620721921686
balanced_contour_3e-13_R5.4,0.015000000000000013,s1*s4,1,-7.6372960269588885,-18.799632210210227
balanced_contour_3e-13_R5.4,0.030000000000000027,s1*s2,0,4.340266305797232,2.1299026921942787
balanced_contour_3e-13_R5.4,0.030000000000000027,s1*s2,1,-8.044569456321085,-2.7901799627087187
balanced_contour_3e-13_R5.4,0.030000000000000027,s2*s3,0,0.8272532208867177,1.0052028860570241
balanced_contour_3e-13_R5.4,0.030000000000000027,s2*s3,1,0.11391287824804514,-0.4916708254403774
balanced_contour_3e-13_R5.4,0.030000000000000027,s3*s4,0,-0.2699020890546963,-2.5010505006376103
balanced_contour_3e-13_R5.4,0.030000000000000027,s3*s4,1,-0.3184753159908625,0.750799323919158
balanced_contour_3e-13_R5.4,0.030000000000000027,s1*s4,0,18.67788814789928,31.35662072191875
balanced_contour_3e-13_R5.4,0.030000000000000027,s1*s4,1,-7.637296026941854,-18.799632210190982
balanced_contour_3e-13_R5.4,0.044999999999999984,s1*s2,0,4.340266305766035,2.129902692189127
balanced_contour_3e-13_R5.4,0.044999999999999984,s1*s2,1,-8.04456945631583,-2.7901799626935224
balanced_contour_3e-13_R5.4,0.044999999999999984,s2*s3,0,0.8272532208884148,1.005202886054242
balanced_contour_3e-13_R5.4,0.044999999999999984,s2*s3,1,0.11391287824649994,-0.4916708254398589
balanced_contour_3e-13_R5.4,0.044999999999999984,s3*s4,0,-0.26990208905831997,-2.501050500635626
balanced_contour_3e-13_R5.4,0.044999999999999984,s3*s4,1,-0.31847531598834,0.7507993239196009
balanced_contour_3e-13_R5.4,0.044999999999999984,s1*s4,0,18.677888147892066,31.356620721849925
balanced_contour_3e-13_R5.4,0.044999999999999984,s1*s4,1,-7.637296026973373,-18.799632210161175
balanced_contour_3e-13_R5.4,0.06,s1*s2,0,4.3402663057528,2.129902692231859
balanced_contour_3e-13_R5.4,0.06,s1*s2,1,-8.044569456300904,-2.7901799626989834
balanced_contour_3e-13_R5.4,0.06,s2*s3,0,0.8272532208857324,1.0052028860531563
balanced_contour_3e-13_R5.4,0.06,s2*s3,1,0.11391287824688168,-0.4916708254389488
balanced_contour_3e-13_R5.4,0.06,s3*s4,0,-0.2699020890553052,-2.5010505006333745
balanced_contour_3e-13_R5.4,0.06,s3*s4,1,-0.3184753159885315,0.7507993239182954
balanced_contour_3e-13_R5.4,0.06,s1*s4,0,18.677888147802076,31.356620721880702
balanced_contour_3e-13_R5.4,0.06,s1*s4,1,-7.637296026943819,-18.79963221014289
balanced_contour_3e-13_R5.4,0.07500000000000001,s1*s2,0,4.3402663057431345,2.1299026922622435
balanced_contour_3e-13_R5.4,0.07500000000000001,s1*s2,1,-8.044569456286924,-2.790179962699541
balanced_contour_3e-13_R5.4,0.07500000000000001,s2*s3,0,0.827253220883692,1.0052028860507372
balanced_contour_3e-13_R5.4,0.07500000000000001,s2*s3,1,0.11391287824671255,-0.49167082543719515
balanced_contour_3e-13_R5.4,0.07500000000000001,s3*s4,0,-0.2699020890536863,-2.5010505006291894
balanced_contour_3e-13_R5.4,0.07500000000000001,s3*s4,1,-0.31847531598742024,0.7507993239157936
balanced_contour_3e-13_R5.4,0.07500000000000001,s1*s4,0,18.677888147733093,31.356620721871302
balanced_contour_3e-13_R5.4,0.07500000000000001,s1*s4,1,-7.637296026928244,-18.799632210101535
balanced_contour_3e-13_R5.4,0.08999999999999997,s1*s2,0,4.34026630575102,2.129902692319815
balanced_contour_3e-13_R5.4,0.08999999999999997,s1*s2,1,-8.044569456279504,-2.7901799627238733
balanced_contour_3e-13_R5.4,0.08999999999999997,s2*s3,0,0.8272532208806286,1.0052028860527655
balanced_contour_3e-13_R5.4,0.08999999999999997,s2*s3,1,0.11391287824800418,-0.4916708254376075
balanced_contour_3e-13_R5.4,0.08999999999999997,s3*s4,0,-0.2699020890474828,-2.5010505006308357
balanced_contour_3e-13_R5.4,0.08999999999999997,s3*s4,1,-0.31847531599004225,0.7507993239158459
balanced_contour_3e-13_R5.4,0.08999999999999997,s1*s4,0,18.67788814764343,31.356620721995505
balanced_contour_3e-13_R5.4,0.08999999999999997,s1*s4,1,-7.63729602687452,-18.79963221013903
balanced_contour_3e-13_R5.4,0.10499999999999998,s1*s2,0,4.3402663059473126,2.1299026920057247
balanced_contour_3e-13_R5.4,0.10499999999999998,s1*s2,1,-8.044569456415728,-2.7901799627080814
balanced_contour_3e-13_R5.4,0.10499999999999998,s2*s3,0,0.8272532208970034,1.0052028860666988
balanced_contour_3e-13_R5.4,0.10499999999999998,s2*s3,1,0.11391287824851289,-0.49167082544517626
balanced_contour_3e-13_R5.4,0.10499999999999998,s3*s4,0,-0.26990208906665414,-2.5010505006545802
balanced_contour_3e-13_R5.4,0.10499999999999998,s3*s4,1,-0.3184753159923172,0.7507993239260352
balanced_contour_3e-13_R5.4,0.10499999999999998,s1*s4,0,18.677888148422486,31.35662072193298
balanced_contour_3e-13_R5.4,0.10499999999999998,s1*s4,1,-7.637296027070085,-18.799632210341187
balanced_contour_3e-13_R5.4,0.12,s1*s2,0,4.340266305908929,2.1299026919137685
balanced_contour_3e-13_R5.4,0.12,s1*s2,1,-8.044569456439847,-2.7901799626805284
balanced_contour_3e-13_R5.4,0.12,s2*s3,0,0.8272532209035689,1.0052028860657907
balanced_contour_3e-13_R5.4,0.12,s2*s3,1,0.11391287824675009,-0.4916708254473697
balanced_contour_3e-13_R5.4,0.12,s3*s4,0,-0.26990208907552804,-2.5010505006565724
balanced_contour_3e-13_R5.4,0.12,s3*s4,1,-0.31847531599117607,0.7507993239302149
balanced_contour_3e-13_R5.4,0.12,s1*s4,0,18.677888148550892,31.35662072177568
balanced_contour_3e-13_R5.4,0.12,s1*s4,1,-7.637296027151869,-18.799632210365296
balanced_contour_3e-13_R5.4,0.135,s1*s2,0,4.340266305943719,2.129902691825002
balanced_contour_3e-13_R5.4,0.135,s1*s2,1,-8.044569456462426,-2.790179962664255
balanced_contour_3e-13_R5.4,0.135,s2*s3,0,0.8272532209080046,1.0052028860667763
balanced_contour_3e-13_R5.4,0.135,s2*s3,1,0.11391287824629018,-0.49167082544781643
balanced_contour_3e-13_R5.4,0.135,s3*s4,0,-0.2699020890836928,-2.501050500658156
balanced_contour_3e-13_R5.4,0.135,s3*s4,1,-0.31847531598920614,0.7507993239307837
balanced_contour_3e-13_R5.4,0.135,s1*s4,0,18.677888148751947,31.35662072166746
balanced_contour_3e-13_R5.4,0.135,s1*s4,1,-7.6372960272138615,-18.799632210355757
balanced_contour_3e-13_R5.4,0.15000000000000002,s1*s2,0,4.3402663058069955,2.1299026918008
balanced_contour_3e-13_R5.4,0.15000000000000002,s1*s2,1,-8.044569456453997,-2.790179962609299
balanced_contour_3e-13_R5.4,0.15000000000000002,s2*s3,0,0.8272532209125022,1.0052028860574302
balanced_contour_3e-13_R5.4,0.15000000000000002,s2*s3,1,0.11391287824132681,-0.491670825446902
balanced_contour_3e-13_R5.4,0.15000000000000002,s3*s4,0,-0.2699020890931137,-2.50105050064969
balanced_contour_3e-13_R5.4,0.15000000000000002,s3*s4,1,-0.31847531598150725,0.7507993239332332
balanced_contour_3e-13_R5.4,0.15000000000000002,s1*s4,0,18.677888148663907,31.356620721395625
balanced_contour_3e-13_R5.4,0.15000000000000002,s1*s4,1,-7.6372960273349495,-18.7996322102693
balanced_contour_3e-13_R5.4,0.16499999999999998,s1*s2,0,4.340266305883396,2.1299026918273434
balanced_contour_3e-13_R5.4,0.16499999999999998,s1*s2,1,-8.044569456470768,-2.790179962631711
balanced_contour_3e-13_R5.4,0.16499999999999998,s2*s3,0,0.8272532209124933,1.0052028860586908
balanced_contour_3e-13_R5.4,0.16499999999999998,s2*s3,1,0.11391287824098834,-0.4916708254459864
balanced_contour_3e-13_R5.4,0.16499999999999998,s3*s4,0,-0.26990208909429436,-2.5010505006548285
balanced_contour_3e-13_R5.4,0.16499999999999998,s3*s4,1,-0.3184753159798711,0.750799323934411
balanced_contour_3e-13_R5.4,0.16499999999999998,s1*s4,0,18.677888148770247,31.356620721524607
balanced_contour_3e-13_R5.4,0.16499999999999998,s1*s4,1,-7.637296027360583,-18.79963221030834
balanced_contour_3e-13_R5.4,0.18,s1*s2,0,4.340266305922697,2.1299026918439976
balanced_contour_3e-13_R5.4,0.18,s1*s2,1,-8.044569456485544,-2.7901799626784873
balanced_contour_3e-13_R5.4,0.18,s2*s3,0,0.8272532209128106,1.0052028860650706
balanced_contour_3e-13_R5.4,0.18,s2*s3,1,0.11391287824300422,-0.4916708254498731
balanced_contour_3e-13_R5.4,0.18,s3*s4,0,-0.2699020890888098,-2.501050500663222
balanced_contour_3e-13_R5.4,0.18,s3*s4,1,-0.3184753159871558,0.7507993239390437
balanced_contour_3e-13_R5.4,0.18,s1*s4,0,18.677888148797127,31.356620721695155
balanced_contour_3e-13_R5.4,0.18,s1*s4,1,-7.637296027294823,-18.7996322104618
balanced_contour_3e-13_R5.4,0.195,s1*s2,0,4.340266305902344,2.129902691787568
balanced_contour_3e-13_R5.4,0.195,s1*s2,1,-8.04456945647554,-2.7901799626608628
balanced_contour_3e-13_R5.4,0.195,s2*s3,0,0.8272532209135373,1.0052028860626607
balanced_contour_3e-13_R5.4,0.195,s2*s3,1,0.11391287824321428,-0.49167082544938834
balanced_contour_3e-13_R5.4,0.195,s3*s4,0,-0.26990208909175045,-2.5010505006568473
balanced_contour_3e-13_R5.4,0.195,s3*s4,1,-0.31847531598768014,0.750799323936161
balanced_contour_3e-13_R5.4,0.195,s1*s4,0,18.677888148818116,31.356620721539993
balanced_contour_3e-13_R5.4,0.195,s1*s4,1,-7.637296027280106,-18.799632210411644
balanced_contour_3e-13_R5.4,0.20999999999999996,s1*s2,0,4.340266305951268,2.1299026916793773
balanced_contour_3e-13_R5.4,0.20999999999999996,s1*s2,1,-8.044569456507093,-2.790179962641648
balanced_contour_3e-13_R5.4,0.20999999999999996,s2*s3,0,0.8272532209176607,1.005202886063796
balanced_contour_3e-13_R5.4,0.20999999999999996,s2*s3,1,0.11391287824400928,-0.49167082545084645
balanced_contour_3e-13_R5.4,0.20999999999999996,s3*s4,0,-0.26990208910163704,-2.501050500658219
balanced_contour_3e-13_R5.4,0.20999999999999996,s3*s4,1,-0.3184753159871808,0.7507993239368047
balanced_contour_3e-13_R5.4,0.20999999999999996,s1*s4,0,18.67788814905645,31.35662072142033
balanced_contour_3e-13_R5.4,0.20999999999999996,s1*s4,1,-7.637296027331847,-18.799632210420015
balanced_contour_3e-13_R5.4,0.22499999999999998,s1*s2,0,4.3402663057716495,2.1299026913239776
balanced_contour_3e-13_R5.4,0.22499999999999998,s1*s2,1,-8.044569456556816,-2.7901799624689074
balanced_contour_3e-13_R5.4,0.22499999999999998,s2*s3,0,0.8272532209365087,1.0052028860432034
balanced_contour_3e-13_R5.4,0.22499999999999998,s2*s3,1,0.11391287823392478,-0.49167082544887086
balanced_contour_3e-13_R5.4,0.22499999999999998,s3*s4,0,-0.269902089146533,-2.5010505006315893
balanced_contour_3e-13_R5.4,0.22499999999999998,s3*s4,1,-0.31847531596549683,0.7507993239375579
balanced_contour_3e-13_R5.4,0.22499999999999998,s1*s4,0,18.67788814945053,31.356620720362827
balanced_contour_3e-13_R5.4,0.22499999999999998,s1*s4,1,-7.637296027745864,-18.79963221015415
balanced_contour_3e-13_R5.4,0.24,s1*s2,0,4.340266305621984,2.129902691462703
balanced_contour_3e-13_R5.4,0.24,s1*s2,1,-8.044569456502437,-2.790179962440098
balanced_contour_3e-13_R5.4,0.24,s2*s3,0,0.8272532209276424,1.0052028860309405
balanced_contour_3e-13_R5.4,0.24,s2*s3,1,0.11391287823064819,-0.4916708254423207
balanced_contour_3e-13_R5.4,0.24,s3*s4,0,-0.2699020891383326,-2.5010505006126493
balanced_contour_3e-13_R5.4,0.24,s3*s4,1,-0.3184753159565644,0.7507993239319104
balanced_contour_3e-13_R5.4,0.24,s1*s4,0,18.677888148986668,31.356620720239533
balanced_contour_3e-13_R5.4,0.24,s1*s4,1,-7.637296027766821,-18.799632209966358
balanced_contour_3e-13_R6,-0.24,s1*s2,0,4.340266305886865,2.1299026922098605
balanced_contour_3e-13_R6,-0.24,s1*s2,1,-8.044569456338612,-2.790179962728257
balanced_contour_3e-13_R6,-0.24,s2*s3,0,0.827253220881962,1.0052028860560156
balanced_contour_3e-13_R6,-0.24,s2*s3,1,0.11391287824937918,-0.491670825438228
balanced_contour_3e-13_R6,-0.24,s3*s4,0,-0.269902089053758,-2.501050500632793
balanced_contour_3e-13_R6,-0.24,s3*s4,1,-0.318475315989573,0.7507993239161705
balanced_contour_3e-13_R6,-0.24,s1*s4,0,18.677888147960154,31.356620721949124
balanced_contour_3e-13_R6,-0.24,s1*s4,1,-7.637296026948606,-18.799632210185173
balanced_contour_3e-13_R6,-0.22499999999999998,s1*s2,0,4.340266305941006,2.1299026921580335
balanced_contour_3e-13_R6,-0.22499999999999998,s1*s2,1,-8.044569456345219,-2.79017996273076
balanced_contour_3e-13_R6,-0.22499999999999998,s2*s3,0,0.8272532208779941,1.0052028860585258
balanced_contour_3e-13_R6,-0.22499999999999998,s2*s3,1,0.1139128782516623,-0.4916708254365556
balanced_contour_3e-13_R6,-0.22499999999999998,s3*s4,0,-0.2699020890474492,-2.5010505006295567
balanced_contour_3e-13_R6,-0.22499999999999998,s3*s4,1,-0.3184753159909266,0.7507993239113133
balanced_contour_3e-13_R6,-0.22499999999999998,s1*s4,0,18.677888147978244,31.356620721923058
balanced_contour_3e-13_R6,-0.22499999999999998,s1*s4,1,-7.637296026915998,-18.79963221014707
balanced_contour_3e-13_R6,-0.21,s1*s2,0,4.34026630589501,2.1299026922415303
balanced_contour_3e-13_R6,-0.21,s1*s2,1,-8.044569456335264,-2.7901799627369086
balanced_contour_3e-13_R6,-0.21,s2*s3,0,0.8272532208819747,1.0052028860556963
balanced_contour_3e-13_R6,-0.21,s2*s3,1,0.11391287824859453,-0.4916708254381716
balanced_contour_3e-13_R6,-0.21,s3*s4,0,-0.26990208905438184,-2.501050500634197
balanced_contour_3e-13_R6,-0.21,s3*s4,1,-0.31847531598857526,0.7507993239175262
balanced_contour_3e-13_R6,-0.21,s1*s4,0,18.67788814795825,31.35662072200395
balanced_contour_3e-13_R6,-0.21,s1*s4,1,-7.637296026954425,-18.799632210202095
balanced_contour_3e-13_R6,-0.195,s1*s2,0,4.340266305932168,2.12990269213566
balanced_contour_3e-13_R6,-0.195,s1*s2,1,-8.044569456363998,-2.790179962721136
balanced_contour_3e-13_R6,-0.195,s2*s3,0,0.8272532208829657,1.0052028860612077
balanced_contour_3e-13_R6,-0.195,s2*s3,1,0.11391287825073378,-0.4916708254392934
balanced_contour_3e-13_R6,-0.195,s3*s4,0,-0.26990208905229895,-2.5010505006380854
balanced_contour_3e-13_R6,-0.195,s3*s4,1,-0.3184753159912202,0.7507993239161938
balanced_contour_3e-13_R6,-0.195,s1*s4,0,18.677888148073645,31.35662072195948
balanced_contour_3e-13_R6,-0.195,s1*s4,1,-7.6372960269632815,-18.799632210203
balanced_contour_3e-13_R6,-0.18,s1*s2,0,4.340266305893345,2.1299026921709965
balanced_contour_3e-13_R6,-0.18,s1*s2,1,-8.044569456351569,-2.7901799627231196
balanced_contour_3e-13_R6,-0.18,s2*s3,0,0.8272532208838826,1.005202886059991
balanced_contour_3e-13_R6,-0.18,s2*s3,1,0.11391287824989847,-0.49167082544005686
balanced_contour_3e-13_R6,-0.18,s3*s4,0,-0.26990208905295304,-2.5010505006381782
balanced_contour_3e-13_R6,-0.18,s3*s4,1,-0.3184753159913189,0.7507993239178613
balanced_contour_3e-13_R6,-0.18,s1*s4,0,18.677888148009423,31.356620721972824
balanced_contour_3e-13_R6,-0.18,s1*s4,1,-7.637296026953839,-18.79963221021597
balanced_contour_3e-13_R6,-0.16499999999999998,s1*s2,0,4.340266305868312,2.1299026921981166
balanced_contour_3e-13_R6,-0.16499999999999998,s1*s2,1,-8.04456945634665,-2.7901799627272785
balanced_contour_3e-13_R6,-0.16499999999999998,s2*s3,0,0.8272532208852255,1.005202886059845
balanced_contour_3e-13_R6,-0.16499999999999998,s2*s3,1,0.1139128782492242,-0.4916708254411325
balanced_contour_3e-13_R6,-0.16499999999999998,s3*s4,0,-0.2699020890535582,-2.501050500641029
balanced_contour_3e-13_R6,-0.16499999999999998,s3*s4,1,-0.3184753159919268,0.7507993239203334
balanced_contour_3e-13_R6,-0.16499999999999998,s1*s4,0,18.677888147981328,31.356620722016476
balanced_contour_3e-13_R6,-0.16499999999999998,s1*s4,1,-7.637296026950872,-18.79963221024896
balanced_contour_3e-13_R6,-0.15,s1*s2,0,4.340266305898561,2.1299026921566635
balanced_contour_3e-13_R6,-0.15,s1*s2,1,-8.04456945635686,-2.7901799627202273
balanced_contour_3e-13_R6,-0.15,s2*s3,0,0.8272532208854224,1.0052028860606042
balanced_contour_3e-13_R6,-0.15,s2*s3,1,0.11391287824957451,-0.49167082544044
balanced_contour_3e-13_R6,-0.15,s3*s4,0,-0.26990208905494056,-2.501050500640405
balanced_contour_3e-13_R6,-0.15,s3*s4,1,-0.3184753159908925,0.7507993239186851
balanced_contour_3e-13_R6,-0.15,s1*s4,0,18.67788814805672,31.356620721975574
balanced_contour_3e-13_R6,-0.15,s1*s4,1,-7.637296026969846,-18.79963221022449
balanced_contour_3e-13_R6,-0.135,s1*s2,0,4.3402663058398,2.129902692230274
balanced_contour_3e-13_R6,-0.135,s1*s2,1,-8.044569456335681,-2.7901799627261696
balanced_contour_3e-13_R6,-0.135,s2*s3,0,0.827253220885722,1.005202886057781
balanced_contour_3e-13_R6,-0.135,s2*s3,1,0.11391287824840576,-0.4916708254411854
balanced_contour_3e-13_R6,-0.135,s3*s4,0,-0.2699020890558556,-2.5010505006405954
balanced_contour_3e-13_R6,-0.135,s3*s4,1,-0.3184753159909699,0.7507993239214527
balanced_contour_3e-13_R6,-0.135,s1*s4,0,18.677888147941953,31.35662072201763
balanced_contour_3e-13_R6,-0.135,s1*s4,1,-7.6372960269522485,-18.799632210246966
balanced_contour_3e-13_R6,-0.12,s1*s2,0,4.340266305884855,2.129902692130581
balanced_contour_3e-13_R6,-0.12,s1*s2,1,-8.04456945635376,-2.7901799627099058
balanced_contour_3e-13_R6,-0.12,s2*s3,0,0.8272532208855202,1.0052028860606013
balanced_contour_3e-13_R6,-0.12,s2*s3,1,0.113912878249998,-0.4916708254404755
balanced_contour_3e-13_R6,-0.12,s3*s4,0,-0.26990208905500324,-2.5010505006391086
balanced_contour_3e-13_R6,-0.12,s3*s4,1,-0.3184753159914645,0.750799323917733
balanced_contour_3e-13_R6,-0.12,s1*s4,0,18.677888148052237,31.356620721922095
balanced_contour_3e-13_R6,-0.12,s1*s4,1,-7.637296026962353,-18.799632210203338
balanced_contour_3e-13_R6,-0.10499999999999998,s1*s2,0,4.340266305832588,2.1299026922311874
balanced_contour_3e-13_R6,-0.10499999999999998,s1*s2,1,-8.044569456336333,-2.790179962727037
balanced_contour_3e-13_R6,-0.10499999999999998,s2*s3,0,0.8272532208862944,1.0052028860593234
balanced_contour_3e-13_R6,-0.10499999999999998,s2*s3,1,0.11391287824841764,-0.49167082544209467
balanced_contour_3e-13_R6,-0.10499999999999998,s3*s4,0,-0.2699020890540776,-2.501050500642965
balanced_contour_3e-13_R6,-0.10499999999999998,s3*s4,1,-0.31847531599217144,0.750799323922578
balanced_contour_3e-13_R6,-0.10499999999999998,s1*s4,0,18.67788814792935,31.356620722048067
balanced_contour_3e-13_R6,-0.10499999999999998,s1*s4,1,-7.637296026946658,-18.79963221026654
balanced_contour_3e-13_R6,-0.09,s1*s2,0,4.3402663060427376,2.12990269201569
balanced_contour_3e-13_R6,-0.09,s1*s2,1,-8.04456945641524,-2.790179962722738
balanced_contour_3e-13_R6,-0.09,s2*s3,0,0.8272532208860409,1.0052028860700168
balanced_contour_3e-13_R6,-0.09,s2*s3,1,0.1139128782526235,-0.49167082544113505
balanced_contour_3e-13_R6,-0.09,s3*s4,0,-0.26990208905246105,-2.5010505006477315
balanced_contour_3e-13_R6,-0.09,s3*s4,1,-0.31847531599341977,0.7507993239164797
balanced_contour_3e-13_R6,-0.09,s1*s4,0,18.677888148341694,31.356620722005225
balanced_contour_3e-13_R6,-0.09,s1*s4,1,-7.637296027000655,-18.799632210258057
balanced_contour_3e-13_R6,-0.07500000000000001,s1*s2,0,4.340266305845905,2.1299026921821436
balanced_contour_3e-13_R6,-0.07500000000000001,s1*s2,1,-8.04456945634635,-2.79017996272056
balanced_contour_3e-13_R6,-0.07500000000000001,s2*s3,0,0.8272532208871143,1.0052028860612956
balanced_contour_3e-13_R6,-0.07500000000000001,s2*s3,1,0.11391287824901154,-0.49167082544240837
balanced_contour_3e-13_R6,-0.07500000000000001,s3*s4,0,-0.2699020890534607,-2.5010505006439194
balanced_contour_3e-13_R6,-0.07500000000000001,s3*s4,1,-0.31847531599306456,0.7507993239218592
balanced_contour_3e-13_R6,-0.07500000000000001,s1*s4,0,18.677888147981285,31.356620722014164
balanced_contour_3e-13_R6,-0.07500000000000001,s1*s4,1,-7.637296026951513,-18.799632210263475
balanced_contour_3e-13_R6,-0.06,s1*s2,0,4.340266306088452,2.1299026919350244
balanced_contour_3e-13_R6,-0.06,s1*s2,1,-8.044569456430768,-2.790179962715454
balanced_contour_3e-13_R6,-0.06,s2*s3,0,0.8272532208863894,1.0052028860721034
balanced_contour_3e-13_R6,-0.06,s2*s3,1,0.11391287825395992,-0.4916708254406883
balanced_contour_3e-13_R6,-0.06,s3*s4,0,-0.2699020890533304,-2.501050500646652
balanced_contour_3e-13_R6,-0.06,s3*s4,1,-0.31847531599395634,0.7507993239137064
balanced_contour_3e-13_R6,-0.06,s1*s4,0,18.677888148456404,31.356620721931716
balanced_contour_3e-13_R6,-0.06,s1*s4,1,-7.637296027003803,-18.799632210235092
balanced_contour_3e-13_R6,-0.044999999999999984,s1*s2,0,4.340266305872896,2.1299026921403623
balanced_contour_3e-13_R6,-0.044999999999999984,s1*s2,1,-8.044569456352015,-2.79017996271423
balanced_contour_3e-13_R6,-0.044999999999999984,s2*s3,0,0.8272532208870453,1.0052028860611595
balanced_contour_3e-13_R6,-0.044999999999999984,s2*s3,1,0.1139128782494846,-0.4916708254412703
balanced_contour_3e-13_R6,-0.044999999999999984,s3*s4,0,-0.26990208905504315,-2.5010505006418353
balanced_contour_3e-13_R6,-0.044999999999999984,s3*s4,1,-0.3184753159921878,0.7507993239193859
balanced_contour_3e-13_R6,-0.044999999999999984,s1*s4,0,18.677888148049067,31.356620721954485
balanced_contour_3e-13_R6,-0.044999999999999984,s1*s4,1,-7.637296026959697,-18.799632210229408
balanced_contour_3e-13_R6,-0.03,s1*s2,0,4.340266306003773,2.1299026920159734
balanced_contour_3e-13_R6,-0.03,s1*s2,1,-8.044569456404593,-2.7901799627132884
balanced_contour_3e-13_R6,-0.03,s2*s3,0,0.8272532208888126,1.00520288606743
balanced_contour_3e-13_R6,-0.03,s2*s3,1,0.11391287825133894,-0.49167082544133117
balanced_contour_3e-13_R6,-0.03,s3*s4,0,-0.2699020890575684,-2.501050500647478
balanced_contour_3e-13_R6,-0.03,s3*s4,1,-0.3184753159923397,0.7507993239177475
balanced_contour_3e-13_R6,-0.03,s1*s4,0,18.67788814834748,31.35662072195174
balanced_contour_3e-13_R6,-0.03,s1*s4,1,-7.637296027012302,-18.79963221024906
balanced_contour_3e-13_R6,-0.015000000000000013,s1*s2,0,4.340266305897302,2.129902692131586
balanced_contour_3e-13_R6,-0.015000000000000013,s1*s2,1,-8.044569456370928,-2.7901799627150408
balanced_contour_3e-13_R6,-0.015000000000000013,s2*s3,0,0.8272532208896507,1.0052028860623772
balanced_contour_3e-13_R6,-0.015000000000000013,s2*s3,1,0.11391287824855621,-0.4916708254420107
balanced_contour_3e-13_R6,-0.015000000000000013,s3*s4,0,-0.269902089058428,-2.501050500647084
balanced_contour_3e-13_R6,-0.015000000000000013,s3*s4,1,-0.31847531599087786,0.7507993239221232
balanced_contour_3e-13_R6,-0.015000000000000013,s1*s4,0,18.677888148146813,31.356620721998855
balanced_contour_3e-13_R6,-0.015000000000000013,s1*s4,1,-7.6372960270086905,-18.799632210265546
balanced_contour_3e-13_R6,0.0,s1*s2,0,4.340266305903752,2.1299026921406687
balanced_contour_3e-13_R6,0.0,s1*s2,1,-8.04456945637084,-2.7901799627195065
balanced_contour_3e-13_R6,0.0,s2*s3,0,0.8272532208895124,1.0052028860626396
balanced_contour_3e-13_R6,0.0,s2*s3,1,0.11391287824863114,-0.49167082544208407
balanced_contour_3e-13_R6,0.0,s3*s4,0,-0.2699020890580165,-2.501050500647434
balanced_contour_3e-13_R6,0.0,s3*s4,1,-0.3184753159910777,0.7507993239221847
balanced_contour_3e-13_R6,0.0,s1*s4,0,18.677888148143847,31.35662072201998
balanced_contour_3e-13_R6,0.0,s1*s4,1,-7.637296027002613,-18.799632210272172
balanced_contour_3e-13_R6,0.015000000000000013,s1*s2,0,4.340266305834063,2.129902692157294
balanced_contour_3e-13_R6,0.015000000000000013,s1*s2,1,-8.044569456340902,-2.790179962709948
balanced_contour_3e-13_R6,0.015000000000000013,s2*s3,0,0.8272532208882493,1.0052028860593425
balanced_contour_3e-13_R6,0.015000000000000013,s2*s3,1,0.11391287824843895,-0.49167082544126856
balanced_contour_3e-13_R6,0.015000000000000013,s3*s4,0,-0.26990208905641955,-2.5010505006409036
balanced_contour_3e-13_R6,0.015000000000000013,s3*s4,1,-0.3184753159913745,0.7507993239201279
balanced_contour_3e-13_R6,0.015000000000000013,s1*s4,0,18.67788814800257,31.356620721929133
balanced_contour_3e-13_R6,0.015000000000000013,s1*s4,1,-7.6372960269627965,-18.79963221021991
balanced_contour_3e-13_R6,0.030000000000000027,s1*s2,0,4.340266305961008,2.1299026919758637
balanced_contour_3e-13_R6,0.030000000000000027,s1*s2,1,-8.044569456396836,-2.7901799626873167
balanced_contour_3e-13_R6,0.030000000000000027,s2*s3,0,0.8272532208930977,1.00520288606308
balanced_contour_3e-13_R6,0.030000000000000027,s2*s3,1,0.11391287824926916,-0.49167082544040686
balanced_contour_3e-13_R6,0.030000000000000027,s3*s4,0,-0.2699020890662082,-2.5010505006430006
balanced_contour_3e-13_R6,0.030000000000000027,s3*s4,1,-0.31847531598871864,0.7507993239170193
balanced_contour_3e-13_R6,0.030000000000000027,s1*s4,0,18.677888148401255,31.356620721783685
balanced_contour_3e-13_R6,0.030000000000000027,s1*s4,1,-7.637296027059048,-18.79963221018746
balanced_contour_3e-13_R6,0.044999999999999984,s1*s2,0,4.3402663057581945,2.1299026922144195
balanced_contour_3e-13_R6,0.044999999999999984,s1*s2,1,-8.044569456312422,-2.790179962700296
balanced_contour_3e-13_R6,0.044999999999999984,s2*s3,0,0.8272532208874486,1.0052028860543292
balanced_contour_3e-13_R6,0.044999999999999984,s2*s3,1,0.11391287824674304,-0.4916708254401317
balanced_contour_3e-13_R6,0.044999999999999984,s3*s4,0,-0.26990208905633845,-2.501050500635921
balanced_contour_3e-13_R6,0.044999999999999984,s3*s4,1,-0.3184753159891956,0.7507993239200511
balanced_contour_3e-13_R6,0.044999999999999984,s1*s4,0,18.67788814784448,31.35662072188676
balanced_contour_3e-13_R6,0.044999999999999984,s1*s4,1,-7.637296026957398,-18.799632210175687
balanced_contour_3e-13_R6,0.06,s1*s2,0,4.34026630606099,2.1299026918169988
balanced_contour_3e-13_R6,0.06,s1*s2,1,-8.04456945644774,-2.7901799626587893
balanced_contour_3e-13_R6,0.06,s2*s3,0,0.8272532209003511,1.005202886064451
balanced_contour_3e-13_R6,0.06,s2*s3,1,0.11391287824835641,-0.4916708254400381
balanced_contour_3e-13_R6,0.06,s3*s4,0,-0.2699020890808515,-2.5010505006461194
balanced_contour_3e-13_R6,0.06,s3*s4,1,-0.3184753159842523,0.7507993239167098
balanced_contour_3e-13_R6,0.06,s1*s4,0,18.677888148804147,31.356620721631145
balanced_contour_3e-13_R6,0.06,s1*s4,1,-7.637296027183892,-18.79963221016463
balanced_contour_3e-13_R6,0.07500000000000001,s1*s2,0,4.340266305625241,2.1299026924159077
balanced_contour_3e-13_R6,0.07500000000000001,s1*s2,1,-8.044569456238385,-2.7901799627147295
balanced_contour_3e-13_R6,0.07500000000000001,s2*s3,0,0.8272532208782192,1.0052028860467712
balanced_contour_3e-13_R6,0.07500000000000001,s2*s3,1,0.11391287824633642,-0.49167082543721646
balanced_contour_3e-13_R6,0.07500000000000001,s3*s4,0,-0.2699020890437053,-2.5010505006247024
balanced_contour_3e-13_R6,0.07500000000000001,s3*s4,1,-0.3184753159894315,0.7507993239168373
balanced_contour_3e-13_R6,0.07500000000000001,s1*s4,0,18.677888147353077,31.356620721966063
balanced_contour_3e-13_R6,0.07500000000000001,s1*s4,1,-7.6372960268435905,-18.799632210105106
balanced_contour_3e-13_R6,0.08999999999999997,s1*s2,0,4.340266305857593,2.1299026921476187
balanced_contour_3e-13_R6,0.08999999999999997,s1*s2,1,-8.044569456342252,-2.7901799627020667
balanced_contour_3e-13_R6,0.08999999999999997,s2*s3,0,0.8272532208882977,1.005202886056478
balanced_contour_3e-13_R6,0.08999999999999997,s2*s3,1,0.11391287824783132,-0.49167082543878915
balanced_contour_3e-13_R6,0.08999999999999997,s3*s4,0,-0.2699020890603999,-2.501050500636446
balanced_contour_3e-13_R6,0.08999999999999997,s3*s4,1,-0.31847531598784834,0.7507993239168663
balanced_contour_3e-13_R6,0.08999999999999997,s1*s4,0,18.677888148060863,31.35662072186852
balanced_contour_3e-13_R6,0.08999999999999997,s1*s4,1,-7.637296026992723,-18.799632210159444
balanced_contour_3e-13_R6,0.10499999999999998,s1*s2,0,4.340266305716386,2.129902692294639
balanced_contour_3e-13_R6,0.10499999999999998,s1*s2,1,-8.044569456317788,-2.7901799627314317
balanced_contour_3e-13_R6,0.10499999999999998,s2*s3,0,0.8272532208850143,1.0052028860585949
balanced_contour_3e-13_R6,0.10499999999999998,s2*s3,1,0.11391287824802354,-0.4916708254442004
balanced_contour_3e-13_R6,0.10499999999999998,s3*s4,0,-0.2699020890457029,-2.5010505006432635
balanced_contour_3e-13_R6,0.10499999999999998,s3*s4,1,-0.31847531599558804,0.7507993239260018
balanced_contour_3e-13_R6,0.10499999999999998,s1*s4,0,18.677888147659445,31.35662072208399
balanced_contour_3e-13_R6,0.10499999999999998,s1*s4,1,-7.637296026902643,-18.799632210312875
balanced_contour_3e-13_R6,0.12,s1*s2,0,4.340266305913062,2.129902691869995
balanced_contour_3e-13_R6,0.12,s1*s2,1,-8.044569456458355,-2.7901799626681165
balanced_contour_3e-13_R6,0.12,s2*s3,0,0.8272532209063584,1.0052028860655873
balanced_contour_3e-13_R6,0.12,s2*s3,1,0.11391287824603413,-0.49167082544812846
balanced_contour_3e-13_R6,0.12,s3*s4,0,-0.26990208908014207,-2.5010505006572092
balanced_contour_3e-13_R6,0.12,s3*s4,1,-0.3184753159900126,0.7507993239315498
balanced_contour_3e-13_R6,0.12,s1*s4,0,18.67788814864057,31.356620721711643
balanced_contour_3e-13_R6,0.12,s1*s4,1,-7.63729602720172,-18.799632210372945
balanced_contour_3e-13_R6,0.135,s1*s2,0,4.3402663058518876,2.129902691979572
balanced_contour_3e-13_R6,0.135,s1*s2,1,-8.044569456421963,-2.7901799626852655
balanced_contour_3e-13_R6,0.135,s2*s3,0,0.8272532209005804,1.0052028860646007
balanced_contour_3e-13_R6,0.135,s2*s3,1,0.1139128782468684,-0.49167082544770246
balanced_contour_3e-13_R6,0.135,s3*s4,0,-0.2699020890702139,-2.5010505006541894
balanced_contour_3e-13_R6,0.135,s3*s4,1,-0.31847531599204776,0.7507993239308852
balanced_contour_3e-13_R6,0.135,s1*s4,0,18.67788814836662,31.356620721804983
balanced_contour_3e-13_R6,0.135,s1*s4,1,-7.637296027120872,-18.79963221036592
balanced_contour_3e-13_R6,0.15000000000000002,s1*s2,0,4.340266305807998,2.129902691721406
balanced_contour_3e-13_R6,0.15000000000000002,s1*s2,1,-8.044569456481698,-2.790179962584013
balanced_contour_3e-13_R6,0.15000000000000002,s2*s3,0,0.8272532209175548,1.005202886056381
balanced_contour_3e-13_R6,0.15000000000000002,s2*s3,1,0.11391287823970614,-0.49167082544790913
balanced_contour_3e-13_R6,0.15000000000000002,s3*s4,0,-0.2699020891019077,-2.501050500649835
balanced_contour_3e-13_R6,0.15000000000000002,s3*s4,1,-0.31847531597880663,0.7507993239353234
balanced_contour_3e-13_R6,0.15000000000000002,s1*s4,0,18.677888148818607,31.356620721261773
balanced_contour_3e-13_R6,0.15000000000000002,s1*s4,1,-7.637296027425259,-18.799632210269184
balanced_contour_3e-13_R6,0.16499999999999998,s1*s2,0,4.340266306337796,2.1299026914169934
balanced_contour_3e-13_R6,0.16499999999999998,s1*s2,1,-8.044569456670716,-2.7901799626428794
balanced_contour_3e-13_R6,0.16499999999999998,s2*s3,0,0.8272532209352148,1.0052028860791131
balanced_contour_3e-13_R6,0.16499999999999998,s2*s3,1,0.11391287824242266,-0.4916708254535361
balanced_contour_3e-13_R6,0.16499999999999998,s3*s4,0,-0.26990208912863256,-2.501050500690599
balanced_contour_3e-13_R6,0.16499999999999998,s3*s4,1,-0.31847531598029954,0.7507993239449711
balanced_contour_3e-13_R6,0.16499999999999998,s1*s4,0,18.677888150148082,31.356620721592574
balanced_contour_3e-13_R6,0.16499999999999998,s1*s4,1,-7.637296027634075,-18.799632210583233
balanced_contour_3e-13_R6,0.18,s1*s2,0,4.340266305877742,2.129902691770347
balanced_contour_3e-13_R6,0.18,s1*s2,1,-8.044569456504355,-2.7901799626401065
balanced_contour_3e-13_R6,0.18,s2*s3,0,0.8272532209177368,1.005202886061295
balanced_contour_3e-13_R6,0.18,s2*s3,1,0.1139128782403453,-0.4916708254505098
balanced_contour_3e-13_R6,0.18,s3*s4,0,-0.26990208909813196,-2.501050500659424
balanced_contour_3e-13_R6,0.18,s3*s4,1,-0.3184753159829487,0.7507993239410704
balanced_contour_3e-13_R6,0.18,s1*s4,0,18.677888148880136,31.356620721489385
balanced_contour_3e-13_R6,0.18,s1*s4,1,-7.6372960274002,-18.799632210431792
balanced_contour_3e-13_R6,0.195,s1*s2,0,4.340266306874199,2.1299026908244394
balanced_contour_3e-13_R6,0.195,s1*s2,1,-8.044569456913369,-2.7901799626627044
balanced_contour_3e-13_R6,0.195,s2*s3,0,0.8272532209728507,1.0052028861033273
balanced_contour_3e-13_R6,0.195,s2*s3,1,0.11391287824297378,-0.49167082546703644
balanced_contour_3e-13_R6,0.195,s3*s4,0,-0.2699020891843104,-2.5010505007367403
balanced_contour_3e-13_R6,0.195,s3*s4,1,-0.3184753159849302,0.7507993239635453
balanced_contour_3e-13_R6,0.195,s1*s4,0,18.677888152050304,31.35662072152822
balanced_contour_3e-13_R6,0.195,s1*s4,1,-7.637296027956102,-18.79963221101506
balanced_contour_3e-13_R6,0.20999999999999996,s1*s2,0,4.340266305552768,2.1299026918644435
balanced_contour_3e-13_R6,0.20999999999999996,s1*s2,1,-8.044569456391987,-2.7901799625725916
balanced_contour_3e-13_R6,0.20999999999999996,s2*s3,0,0.8272532209053376,1.0052028860435323
balanced_contour_3e-13_R6,0.20999999999999996,s2*s3,1,0.11391287823972583,-0.4916708254453972
balanced_contour_3e-13_R6,0.20999999999999996,s3*s4,0,-0.26990208908576196,-2.5010505006231316
balanced_contour_3e-13_R6,0.20999999999999996,s3*s4,1,-0.31847531598048573,0.7507993239298464
balanced_contour_3e-13_R6,0.20999999999999996,s1*s4,0,18.677888148111062,31.35662072104584
balanced_contour_3e-13_R6,0.20999999999999996,s1*s4,1,-7.637296027285373,-18.79963221014726
balanced_contour_3e-13_R6,0.22499999999999998,s1*s2,0,4.340266306272413,2.129902690779379
balanced_contour_3e-13_R6,0.22499999999999998,s1*s2,1,-8.044569456803911,-2.790179962455047
balanced_contour_3e-13_R6,0.22499999999999998,s2*s3,0,0.8272532209735118,1.0052028860629993
balanced_contour_3e-13_R6,0.22499999999999998,s2*s3,1,0.11391287823142637,-0.4916708254600741
balanced_contour_3e-13_R6,0.22499999999999998,s3*s4,0,-0.26990208920497016,-2.501050500675884
balanced_contour_3e-13_R6,0.22499999999999998,s3*s4,1,-0.3184753159618927,0.7507993239567016
balanced_contour_3e-13_R6,0.22499999999999998,s1*s4,0,18.677888151282517,31.356620720281335
balanced_contour_3e-13_R6,0.22499999999999998,s1*s4,1,-7.637296028178416,-18.799632210507028
balanced_contour_3e-13_R6,0.24,s1*s2,0,4.340266305613725,2.1299026913496455
balanced_contour_3e-13_R6,0.24,s1*s2,1,-8.044569456544357,-2.79017996240129
balanced_contour_3e-13_R6,0.24,s2*s3,0,0.8272532209351285,1.0052028860289148
balanced_contour_3e-13_R6,0.24,s2*s3,1,0.11391287822752116,-0.4916708254444105
balanced_contour_3e-13_R6,0.24,s3*s4,0,-0.26990208915137986,-2.501050500612382
balanced_contour_3e-13_R6,0.24,s3*s4,1,-0.3184753159521431,0.7507993239366185
balanced_contour_3e-13_R6,0.24,s1*s4,0,18.677888149198946,31.356620720034194
balanced_contour_3e-13_R6,0.24,s1*s4,1,-7.637296027915043,-18.79963220998059


==> anc/computational_preprint/results/second_integral_monitor_33/results.json <==
{
  "status": "pilot; no certified error bounds or speed claims",
  "case": "second",
  "initial_data": {
    "x0": [
      0.23,
      0.07
    ],
    "q0": [
      0.85,
      -0.12
    ],
    "p0": [
      0.28,
      0.09
    ],
    "theta0": [
      0.37,
      0.11
    ],
    "theta_infinity": [
      -0.23,
      0.07
    ]
  },
  "span": 0.24,
  "points": 33,
  "invariants": [
    "s1*s2",
    "s2*s3",
    "s3*s4",
    "s1*s4"
  ],
  "normalization": "F(x0)=I in (y,y_prime); invariants use (q,h) sensitivities",
  "spectral_formal_order": 2,
  "contour_radius": 4.8,
  "background_seconds": 0.0022265839506872,
  "reference": {
    "seconds": 0.004889875010121614,
    "nfev": 379
  },
  "spectral_profiles": {
    "R4.8_tol2e-12_ode": {
      "seconds": 2.2208393340115435,
      "base_invariant_drift": 9.863822935720008e-12,
      "corrected_stokes_drift": 0.0006173882596097823,
      "reference_variation_drift": 8.683483573388246e-12,
      "global_relation_absolute_residual": 8.520160869241889e-12,
      "linearized_relation_scaled_residual": 6.399923121230146e-13
    },
    "R6_tol2e-12_ode": {
      "seconds": 2.9002253329963423,
      "base_invariant_drift": 2.0840869613156746e-12,
      "corrected_stokes_drift": 0.0003115873026330873,
      "reference_variation_drift": 2.9390168764539884e-12,
      "global_relation_absolute_residual": 3.5262724181667e-12,
      "linearized_relation_scaled_residual": 1.810297365723688e-13
    },
    "R7.2_tol2e-12_ode": {
      "seconds": 3.67748950002715,
      "base_invariant_drift": 2.1188008746742915e-12,
      "corrected_stokes_drift": 0.00017885853854068172,
      "reference_variation_drift": 2.933640445488372e-12,
      "global_relation_absolute_residual": 3.4282928315661425e-12,
      "linearized_relation_scaled_residual": 1.8310038824478311e-13
    },
    "R7.2_tol2e-13_ode": {
      "seconds": 4.923254875000566,
      "base_invariant_drift": 3.1508109447223357e-13,
      "corrected_stokes_drift": 0.00017885853748758696,
      "reference_variation_drift": 3.6480452862937096e-13,
      "global_relation_absolute_residual": 4.4991371309307423e-13,
      "linearized_relation_scaled_residual": 3.2622242630697756e-14
    },
    "R7.2_tol2e-13_quadrature": {
      "seconds": 9.888681083975825,
      "base_invariant_drift": 2.577594113673556e-13,
      "corrected_stokes_drift": 0.00017885853763133051,
      "reference_variation_drift": 6.642195582956414e-12,
      "global_relation_absolute_residual": 4.3479333070886885e-13,
      "linearized_relation_scaled_residual": 5.431261780221647e-13
    }
  },
  "sensitivity_finite_difference_errors": {
    "0.001": 2.1715457462324041e-07,
    "0.0001": 2.081349890302864e-09,
    "1e-05": 6.914035496040957e-09
  },
  "quadrature_vs_variational_ode_jacobian": 8.313484805796966e-12,
  "reference_tolerance_check": 7.779871649228432e-13,
  "sampled_min_real_q": 0.6848672465756255,
  "sampled_min_abs_q": 0.7159986186121403,
  "code_hashes": {
    "compare_monodromy.py": "8c1ef16aa525e947100ac38577975a79519c00cc7aed218805069983ba8b689b",
    "verify_piv_numerical.py": "44820397de084917a5f53990b671318f49dcfe336dab64ce9eba0015cd49c47e",
    "verify_piv_two_contours.py": "8dbaaafc4eb6ad73e8adb06a43624e29243671d0886d08cf2c3d298d4379ca38"
  },
  "comparisons": [
    {
      "label": "RK45_0.001",
      "method": "RK45",
      "tolerance": 0.001,
      "seconds": 0.0009012079681269825,
      "nfev": 40,
      "solution_error_vs_dop853": 9.685647580179869e-05,
      "monodromy_variation_drift": 0.00013194147018190998,
      "wronskian_drift": 7.076512608060885e-05,
      "variation_error_vs_dop853": 0.00013194146822316833,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 0.00013194147084123476,
        "R6_tol2e-12_ode": 0.0001319414694919788,
        "R7.2_tol2e-12_ode": 0.00013194146968197889,
        "R7.2_tol2e-13_ode": 0.0001319414683096315,
        "R7.2_tol2e-13_quadrature": 0.00013194147018190998
      }
    },
    {
      "label": "RK45_1e-06",
      "method": "RK45",
      "tolerance": 1e-06,
      "seconds": 0.001309082959778607,
      "nfev": 64,
      "solution_error_vs_dop853": 2.4939593649649e-06,
      "monodromy_variation_drift": 3.4076534342283608e-06,
      "wronskian_drift": 1.3680740483415906e-06,
      "variation_error_vs_dop853": 3.407658165916862e-06,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 3.4076552049531337e-06,
        "R6_tol2e-12_ode": 3.4076567952032304e-06,
        "R7.2_tol2e-12_ode": 3.4076565512116465e-06,
        "R7.2_tol2e-13_ode": 3.407658186722493e-06,
        "R7.2_tol2e-13_quadrature": 3.4076534342283608e-06
      }
    },
    {
      "label": "RK45_1e-09",
      "method": "RK45",
      "tolerance": 1e-09,
      "seconds": 0.002642542007379234,
      "nfev": 184,
      "solution_error_vs_dop853": 2.4507539244934446e-09,
      "monodromy_variation_drift": 3.903398259576845e-09,
      "wronskian_drift": 1.131939829701187e-09,
      "variation_error_vs_dop853": 3.901950531866787e-09,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 3.898051588552246e-09,
        "R6_tol2e-12_ode": 3.901783432773512e-09,
        "R7.2_tol2e-12_ode": 3.901777686150505e-09,
        "R7.2_tol2e-13_ode": 3.901698612238591e-09,
        "R7.2_tol2e-13_quadrature": 3.903398259576845e-09
      }
    },
    {
      "label": "RK45_1e-12",
      "method": "RK45",
      "tolerance": 1e-12,
      "seconds": 0.008575417043175548,
      "nfev": 658,
      "solution_error_vs_dop853": 1.4081635370904286e-12,
      "monodromy_variation_drift": 6.6906597533012556e-12,
      "wronskian_drift": 7.643255892378027e-13,
      "variation_error_vs_dop853": 2.2706950453629418e-12,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 8.69203895702497e-12,
        "R6_tol2e-12_ode": 3.2886094150548807e-12,
        "R7.2_tol2e-12_ode": 3.292366180766443e-12,
        "R7.2_tol2e-13_ode": 2.5399570470083268e-12,
        "R7.2_tol2e-13_quadrature": 6.6906597533012556e-12
      }
    },
    {
      "label": "contour_1e-08_R4.8",
      "method": "contour",
      "tolerance": 1e-08,
      "seconds": 1.2993814999936149,
      "radius": 4.8,
      "balanced_columns": false,
      "initial_basis_condition": 6.598179048224921,
      "max_raw_absolute_quad_error_estimate": 4.1125781540036845e-07,
      "solution_error_vs_dop853": 0.0006742094059931643,
      "monodromy_variation_drift": 0.003643430635138551,
      "wronskian_drift": 0.003274950216774034,
      "variation_error_vs_dop853": 0.003643430630312921,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 0.003643430624148188,
        "R6_tol2e-12_ode": 0.003643430627415426,
        "R7.2_tol2e-12_ode": 0.0036434306275021423,
        "R7.2_tol2e-13_ode": 0.0036434306300110403,
        "R7.2_tol2e-13_quadrature": 0.003643430635138551
      }
    },
    {
      "label": "contour_1e-10_R4.8",
      "method": "contour",
      "tolerance": 1e-10,
      "seconds": 1.531367333023809,
      "radius": 4.8,
      "balanced_columns": false,
      "initial_basis_condition": 6.598209947544819,
      "max_raw_absolute_quad_error_estimate": 8.449779633262468e-10,
      "solution_error_vs_dop853": 3.696502438809266e-05,
      "monodromy_variation_drift": 8.175674338882545e-05,
      "wronskian_drift": 5.7969311097914404e-05,
      "variation_error_vs_dop853": 8.17567429090417e-05,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 8.175673858106106e-05,
        "R6_tol2e-12_ode": 8.175674138062944e-05,
        "R7.2_tol2e-12_ode": 8.175674114165653e-05,
        "R7.2_tol2e-13_ode": 8.17567426072555e-05,
        "R7.2_tol2e-13_quadrature": 8.175674338882545e-05
      }
    },
    {
      "label": "contour_3e-13_R4.8",
      "method": "contour",
      "tolerance": 3e-13,
      "seconds": 2.3306445840280503,
      "radius": 4.8,
      "balanced_columns": false,
      "initial_basis_condition": 6.598210418739037,
      "max_raw_absolute_quad_error_estimate": 7.424164405133683e-11,
      "solution_error_vs_dop853": 1.7933492534467062e-06,
      "monodromy_variation_drift": 2.238313689699433e-06,
      "wronskian_drift": 1.0126350333738945e-06,
      "variation_error_vs_dop853": 2.2383138331929883e-06,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 2.2383108101676302e-06,
        "R6_tol2e-12_ode": 2.238312589712981e-06,
        "R7.2_tol2e-12_ode": 2.2383124743635202e-06,
        "R7.2_tol2e-13_ode": 2.2383136996737284e-06,
        "R7.2_tol2e-13_quadrature": 2.238313689699433e-06
      }
    },
    {
      "label": "balanced_contour_1e-08_R4.8",
      "method": "balanced_contour",
      "tolerance": 1e-08,
      "seconds": 1.3687473330064677,
      "radius": 4.8,
      "balanced_columns": true,
      "initial_basis_condition": 14.20508947078391,
      "max_raw_absolute_quad_error_estimate": 4074.2458330258887,
      "solution_error_vs_dop853": 1.3868741009506957e-06,
      "monodromy_variation_drift": 1.550843760879287e-06,
      "wronskian_drift": 1.1452735114361078e-06,
      "variation_error_vs_dop853": 1.5508501365260536e-06,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 1.5508536167165233e-06,
        "R6_tol2e-12_ode": 1.5508524935066062e-06,
        "R7.2_tol2e-12_ode": 1.5508522612043956e-06,
        "R7.2_tol2e-13_ode": 1.5508504491387518e-06,
        "R7.2_tol2e-13_quadrature": 1.550843760879287e-06
      }
    },
    {
      "label": "balanced_contour_1e-10_R4.8",
      "method": "balanced_contour",
      "tolerance": 1e-10,
      "seconds": 1.756642833002843,
      "radius": 4.8,
      "balanced_columns": true,
      "initial_basis_condition": 14.205089726925038,
      "max_raw_absolute_quad_error_estimate": 14.489894315490814,
      "solution_error_vs_dop853": 2.0344410455232205e-08,
      "monodromy_variation_drift": 2.254660834701184e-08,
      "wronskian_drift": 1.4028478718706043e-08,
      "variation_error_vs_dop853": 2.2545979690545412e-08,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 2.2548089149448114e-08,
        "R6_tol2e-12_ode": 2.2547671411199985e-08,
        "R7.2_tol2e-12_ode": 2.2547785717084278e-08,
        "R7.2_tol2e-13_ode": 2.2546148794226173e-08,
        "R7.2_tol2e-13_quadrature": 2.254660834701184e-08
      }
    },
    {
      "label": "balanced_contour_3e-13_R4.8",
      "method": "balanced_contour",
      "tolerance": 3e-13,
      "seconds": 2.8893897499656305,
      "radius": 4.8,
      "balanced_columns": true,
      "initial_basis_condition": 14.205089733805035,
      "max_raw_absolute_quad_error_estimate": 0.7440385256194662,
      "solution_error_vs_dop853": 8.991460744084855e-10,
      "monodromy_variation_drift": 1.2601267705598168e-09,
      "wronskian_drift": 1.1586822590939201e-09,
      "variation_error_vs_dop853": 1.2560867073656038e-09,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 1.2506254363092047e-09,
        "R6_tol2e-12_ode": 1.2545964430503526e-09,
        "R7.2_tol2e-12_ode": 1.2546664880756307e-09,
        "R7.2_tol2e-13_ode": 1.2557253948736387e-09,
        "R7.2_tol2e-13_quadrature": 1.2601267705598168e-09
      }
    },
    {
      "label": "balanced_contour_3e-13_R4.2",
      "method": "balanced_contour",
      "tolerance": 3e-13,
      "seconds": 2.502411083027255,
      "radius": 4.2,
      "balanced_columns": true,
      "initial_basis_condition": 12.913931776988907,
      "max_raw_absolute_quad_error_estimate": 0.0024339233191771528,
      "solution_error_vs_dop853": 2.2582415573841265e-07,
      "monodromy_variation_drift": 3.4950245241797116e-07,
      "wronskian_drift": 3.262566550125409e-07,
      "variation_error_vs_dop853": 3.494990205387028e-07,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 3.4949186781786985e-07,
        "R6_tol2e-12_ode": 3.4949609695937543e-07,
        "R7.2_tol2e-12_ode": 3.494960872279137e-07,
        "R7.2_tol2e-13_ode": 3.494987644541733e-07,
        "R7.2_tol2e-13_quadrature": 3.4950245241797116e-07
      }
    },
    {
      "label": "balanced_contour_3e-13_R5.4",
      "method": "balanced_contour",
      "tolerance": 3e-13,
      "seconds": 3.339802584028803,
      "radius": 5.4,
      "balanced_columns": true,
      "initial_basis_condition": 15.476276336879298,
      "max_raw_absolute_quad_error_estimate": 464.8022054533289,
      "solution_error_vs_dop853": 4.55185985573104e-11,
      "monodromy_variation_drift": 5.782096425001862e-11,
      "wronskian_drift": 3.533163515191608e-11,
      "variation_error_vs_dop853": 5.2960594129727056e-11,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 4.8337410766009994e-11,
        "R6_tol2e-12_ode": 5.081455323470816e-11,
        "R7.2_tol2e-12_ode": 5.0928323276747116e-11,
        "R7.2_tol2e-13_ode": 5.264330530967288e-11,
        "R7.2_tol2e-13_quadrature": 5.782096425001862e-11
      }
    },
    {
      "label": "balanced_contour_3e-13_R6",
      "method": "balanced_contour",
      "tolerance": 3e-13,
      "seconds": 3.868329375050962,
      "radius": 6.0,
      "balanced_columns": true,
      "initial_basis_condition": 16.59303015400441,
      "max_raw_absolute_quad_error_estimate": 594629.5534935407,
      "solution_error_vs_dop853": 9.513673352580634e-11,
      "monodromy_variation_drift": 1.0787692959614953e-10,
      "wronskian_drift": 6.213048179191002e-11,
      "variation_error_vs_dop853": 1.090112241536854e-10,
      "drift_by_spectral_radius": {
        "R4.8_tol2e-12_ode": 1.0638339183189818e-10,
        "R6_tol2e-12_ode": 1.0729909947561338e-10,
        "R7.2_tol2e-12_ode": 1.071794340832112e-10,
        "R7.2_tol2e-13_ode": 1.0879132394231084e-10,
        "R7.2_tol2e-13_quadrature": 1.0787692959614953e-10
      }
    }
  ],
  "versions": {
    "numpy": "2.4.2",
    "scipy": "1.17.0",
    "sympy": "1.14.0"
  },
  "protected_file_hashes": {
    "piv2026_manuscript.tex": "a5f8155b24d60e796947b73983c3c2262b8fd08a43b00172604f8af0fb2a23d2",
    "ms_source.zip": "e6ec0a309d7ac0d8d428655e3bc4ae3206694690cc922101316c7fd3222fe55f",
    "ms_submission.zip": "59072bd5e7c8789be3bcff94e0dd1117402eaefb6bfb7ec7a13caa9f17c218f8",
    "integral_solution_results.json": "a2a6d12cc43d693e0540387a05c0b22d477b92dff2130aab3c3d4d286822d14e",
    "normalization_results.json": "b30d680b04bd58b5c7322c9eb2824ce5bff1cdbf3597c3d50bbf1be5264172a7",
    "numerical_results.json": "d16944f2498af0a629cc953f39a870a76051e6bd82295a96a71cbdf9f9c962c9",
    "piv_integral_solution.csv": "15943fbd689700e8f35da3b1e94029c54e6cac12868c3d3a670ef31e4f0295c0",
    "piv_integral_solution.pdf": "65118f00ae53781063385b8e154c9d7336df36f921b226f7a0ca48ea8585499a",
    "piv_two_contour_solutions.csv": "a391a7985793eb0e93164a9e0b9d263252562198df50c59bd851ca4fe8e73052",
    "piv_two_contour_wronskian.pdf": "24d723986822afc5b13d929670a6e941aca873f8b51512bad71fe59aa26792b9",
    "piv_verification_report.md": "fc6373aaf16e8800b278ef68128295afc77b4e73253f0107fa1162c6a6d82a41",
    "symbolic_results.json": "c15210927b3cab0d541b2c6cb09dda7bcb583e5a095925fdb14626ab3482f006",
    "two_contour_results.json": "2439d85640a5409ff9b6380abf3073b70a909c3e58f89f3dad6651e0fcf3237d"
  }
}


==> anc/computational_preprint/results/stabilized_long/results.json <==
{
  "reference": {
    "low_digits": 50,
    "high_digits": 70,
    "low_tolerance": "1e-26",
    "high_tolerance": "1e-36",
    "low_steps": {
      "-1": 330,
      "1": 227
    },
    "high_steps": {
      "-1": 390,
      "1": 267
    },
    "max_q_refinement": 3.229290551375326e-34,
    "max_pointwise_F_refinement": 1.0803833653536049e-32,
    "max_wronskian_error": 4.974152563388142e-45,
    "max_old_reference_error": 1.9802741231097125e-07,
    "grid": [
      -6.0,
      -5.5,
      -5.0,
      -4.5,
      -4.0,
      -3.5,
      -3.0,
      -2.5,
      -2.0,
      -1.5,
      -1.0,
      -0.62,
      -0.6,
      -0.5,
      0.0,
      0.5,
      0.6,
      0.62,
      1.0,
      1.5,
      2.0,
      2.5,
      3.0,
      3.5,
      4.0,
      4.5,
      5.0,
      5.5,
      6.0
    ],
    "old_reference_pointwise_errors": [
      3.093086521637262e-13,
      5.17481968021004e-13,
      3.200756196273606e-13,
      7.211528872967533e-13,
      3.7633806261029566e-13,
      1.5986327732700546e-13,
      4.376047735121586e-14,
      4.5292800265301403e-14,
      2.194015955008609e-14,
      2.97172554588737e-14,
      9.476966732536894e-15,
      1.526754483071259e-14,
      1.4127071682592878e-14,
      1.9685221945977254e-14,
      0.0,
      3.623413414438538e-14,
      1.7567940349324958e-13,
      4.189698124573727e-13,
      4.322789419966261e-08,
      1.9693319190604736e-07,
      9.268757622089347e-08,
      1.5913449382431729e-07,
      1.3201820314761244e-07,
      1.9802741231097125e-07,
      1.5517386739487406e-07,
      1.569226954023311e-07,
      1.6287356992306176e-07,
      1.654087649263691e-07,
      1.6447181710250643e-07
    ],
    "values": {
      "-6.0": {
        "state": [
          [
            [
              "8.0419910572526777562588370107737321309133063928028245932360446812043393589131723",
              "8.3221111950427294059711450304284389958488003929290716522356196409988755782657406"
            ]
          ],
          [
            [
              "0.49713966380648026356876492109035838290937116853497219496119445507110024304442319",
              "0.22087003636961771855004933844758694853506817033986797591829891009316567601601479"
            ]
          ],
          [
            [
              "0.060045708280509099755991697290369812230434394542187182704701654895707054467267996",
              "-0.062137231630571558413025555892735280056003155124630819435812544288420531291718501"
            ]
          ],
          [
            [
              "2.4486629492899286028529623870355927193255816203461866593862484920472497400925792",
              "0.80251445719533919944396011331082643029221911132056491215948947124535296274748138"
            ]
          ],
          [
            [
              "10.447648970882756845897139494233081852113275360154006059347607248649649311148895",
              "-0.99666036785381710896485653721668993431317004934998370073188914361354131666750201"
            ]
          ],
          [
            [
              "-18.590892041786451942172656847255010351371744428063735283404920294525646448195256",
              "-23.3924525810664362270770079079405171546803001799830226267377598005895390335289"
            ]
          ],
          [
            [
              "216.98014180098136077700505637054108198270179058476373543658990894444100171029455",
              "-349.63801723958906439710257573942769131660454557876079010928078790379976320422873"
            ]
          ],
          [
            [
              "9.3449394288072334336799380890867534779118525445852105580235381532629704508650703",
              "8.6440780923290039312835527084694961310133525351607904066519729767147552704648024"
            ]
          ],
          [
            [
              "-68.709112041766750669391487189004306956214651736743245485961942945395246925744441",
              "161.31702779421550587441261312962229377429450404925292598994393058978731837735202"
            ]
          ]
        ],
        "F": [
          [
            [
              "-18.590892041786451942172656847255010351371744428063735283404920294525646448195256",
              "-23.3924525810664362270770079079405171546803001799830226267377598005895390335289"
            ],
            [
              "9.3449394288072334336799380890867534779118525445852105580235381532629704508650703",
              "8.6440780923290039312835527084694961310133525351607904066519729767147552704648024"
            ]
          ],
          [
            [
              "216.98014180098136077700505637054108198270179058476373543658990894444100171029455",
              "-349.63801723958906439710257573942769131660454557876079010928078790379976320422873"
            ],
            [
              "-68.709112041766750669391487189004306956214651736743245485961942945395246925744441",
              "161.31702779421550587441261312962229377429450404925292598994393058978731837735202"
            ]
          ]
        ]
      },
      "-3.0": {
        "state": [
          [
            [
              "0.1159082814677129073086599575741781890129793435173055466959475130713577872165468",
              "-0.72515061809907307978329993630258460968304298460607153410216730968929440388110771"
            ]
          ],
          [
            [
              "6.3494307154406267577218829275863973227995742790150090551353197645665276684360562",
              "-2.3063722575610472214740403606436310723667470738971797389966696947700063238317213"
            ]
          ],
          [
            [
              "0.21493227893533922529759760930306453386958877072710706369129599780543965913739755",
              "1.3446690171385128963255809952168617278247548578017317060449377472211592654675044"
            ]
          ],
          [
            [
              "-0.30876189773022542981532666135261713647601055183330524673226844866674678822863893",
              "-1.4122967968378717084868111057496987756999449328582779838059600046730421063592168"
            ]
          ],
          [
            [
              "1.6694096935142317916536349501014683518053766713223237980066791730100816048776145",
              "-0.27794186679236657640545869494122038006450931445098727435544517215885179487679841"
            ]
          ],
          [
            [
              "9.5206698979440689512067923388241695994501587578649971640092937548626740818866255",
              "3.9242794773274209648951109049571802827954023769414271741010806722987504441795238"
            ]
          ],
          [
            [
              "4.7720663555134886774497957776082686602400338591380716186461872040346686878838347",
              "23.260820290832260652084242559973746878124385086674720505217662054884381800944784"
            ]
          ],
          [
            [
              "-4.1390167780313012280678955393069863152376674373569536335297103802399316435809031",
              "-1.0288267025295086124914511924256669471483541183711887632415863342198920752532526"
            ]
          ],
          [
            [
              "-3.2795166996034864088568392569605568537875835107480424049420260820425236514252963",
              "-9.2763235795608851392430186799437395798255592270435575431362869617723736343296903"
            ]
          ]
        ],
        "F": [
          [
            [
              "9.5206698979440689512067923388241695994501587578649971640092937548626740818866255",
              "3.9242794773274209648951109049571802827954023769414271741010806722987504441795238"
            ],
            [
              "-4.1390167780313012280678955393069863152376674373569536335297103802399316435809031",
              "-1.0288267025295086124914511924256669471483541183711887632415863342198920752532526"
            ]
          ],
          [
            [
              "4.7720663555134886774497957776082686602400338591380716186461872040346686878838347",
              "23.260820290832260652084242559973746878124385086674720505217662054884381800944784"
            ],
            [
              "-3.2795166996034864088568392569605568537875835107480424049420260820425236514252963",
              "-9.2763235795608851392430186799437395798255592270435575431362869617723736343296903"
            ]
          ]
        ]
      },
      "0.0": {
        "state": [
          [
            [
              "1.1699999999999999289457264239899814128875732421875",
              "0.190000000000000002220446049250313080847263336181640625"
            ]
          ],
          [
            [
              "0.00500000000000000444089209850062616169452667236328125",
              "-0.48499999999999998667732370449812151491641998291015625"
            ]
          ],
          [
            [
              "0.83274021352313172007138993103403892968900090427499168376255619678060706793622172",
              "-0.13523131672597866518921519551924349777191166133877469871459196392262055384115085"
            ]
          ],
          [
            [
              "0.17001865139285448495723454047465333362517131749703762119337899329851154825117079",
              "0.16098781377080749420552216926405195152024782355379260771253849653522825619032436"
            ]
          ],
          [
            [
              "0.0",
              "0.0"
            ]
          ],
          [
            [
              "1.0",
              "0.0"
            ]
          ],
          [
            [
              "0.0",
              "0.0"
            ]
          ],
          [
            [
              "0.0",
              "0.0"
            ]
          ],
          [
            [
              "1.0",
              "0.0"
            ]
          ]
        ],
        "F": [
          [
            [
              "1.0",
              "0.0"
            ],
            [
              "0.0",
              "0.0"
            ]
          ],
          [
            [
              "0.0",
              "0.0"
            ],
            [
              "1.0",
              "0.0"
            ]
          ]
        ]
      },
      "0.62": {
        "state": [
          [
            [
              "6.5212736265060158931060773083172179626446224921042869145639998755027628368730253",
              "94.742006422766563105614404696592506748389151564816379499508838781098075682085579"
            ]
          ],
          [
            [
              "-0.00099438621971217355912830700137948795061721004016529754001325368897978333387117706",
              "-0.0047550222806407125458749556372597646166751870201393631221650006847058390079960635"
            ]
          ],
          [
            [
              "0.00072309359048770495164503330834316492886734128791913595721650653922290974790835756",
              "-0.010505208264194935832477385183140018013567396845627299748732059220607550948446391"
            ]
          ],
          [
            [
              "4.5535207975547213613464893951666766446911846064367380241921693100742338267363124",
              "1.50207280963615587561482735873456646385369980434331088712965357638029958483623"
            ]
          ],
          [
            [
              "2.1750984242786328411410710578992482098147652253461120599547804835096025648976156",
              "0.7906224674375046290423150997084894651787570061177374920055232667636027844779156"
            ]
          ],
          [
            [
              "-164.64165721301328826396415548228050775363078147825797594408070741770878634781812",
              "175.3157015249775421225488016557672894627988834131087280287596761879484235419572"
            ]
          ],
          [
            [
              "-26678.25541006762054798835173797353201397520075250322856979512653852285336358301",
              "-21545.898912578663147693461346982873813225802980287476300153744245093283574275888"
            ]
          ],
          [
            [
              "-38.457421699816735831535704867395189233049752456553269331375405005097870039536506",
              "47.811516330077269409326718181604344340807218203234092653147748540903824846556561"
            ]
          ],
          [
            [
              "-7207.1009574599161333898153317633200735810422922923978903554204979658697309570957",
              "-4959.8008810623135344568681770985716445388841141837286394049860782729146296782068"
            ]
          ]
        ],
        "F": [
          [
            [
              "-164.64165721301328826396415548228050775363078147825797594408070741770878634781812",
              "175.3157015249775421225488016557672894627988834131087280287596761879484235419572"
            ],
            [
              "-38.457421699816735831535704867395189233049752456553269331375405005097870039536506",
              "47.811516330077269409326718181604344340807218203234092653147748540903824846556561"
            ]
          ],
          [
            [
              "-26678.25541006762054798835173797353201397520075250322856979512653852285336358301",
              "-21545.898912578663147693461346982873813225802980287476300153744245093283574275888"
            ],
            [
              "-7207.1009574599161333898153317633200735810422922923978903554204979658697309570957",
              "-4959.8008810623135344568681770985716445388841141837286394049860782729146296782068"
            ]
          ]
        ]
      },
      "3.0": {
        "state": [
          [
            [
              "-3.6799523478528222472808204815989767534143779657780330090722093283088446918300791",
              "-1.0913122808883102978072434037100728594968282387812214864463354721299751004521476"
            ]
          ],
          [
            [
              "-1.2075440327564984959255108495547325684009867458046303159257360146255508359169465",
              "0.63381726155770345421914460730923502829866079548176211183177327210060742612628143"
            ]
          ],
          [
            [
              "-0.24977597273263282144602828574586617914027443152453777021829682469188678078855586",
              "0.074072585932530602495172624852230235871872910651877141293989970999612732048039674"
            ]
          ],
          [
            [
              "1.345045337539539255572710352772960200293121433043517759389585393856521508045072",
              "3.4298869107888109315139104622603708971764873814208883940642481493175961396885363"
            ]
          ],
          [
            [
              "2.9437441194009215190329409923953606807418591112760470311194133538930650234943894",
              "2.1471625144486282516357946405849349288644161730632744905293668319409703465204033"
            ]
          ],
          [
            [
              "-0.086282669070973129990320134214995612659613854902439191650010532653747007356541556",
              "1.0005539124624192478418150858706618504341947835732558489368412566691734319316379"
            ]
          ],
          [
            [
              "-1.7500299247414719765303270615048292272899125022950236600133177752387705033727119",
              "-3.1239198963327153693817566058418020560815820921738876402041266147131023970501688"
            ]
          ],
          [
            [
              "-0.30907428582789041948262173675513739998203508030273393661454146240765422760454737",
              "-0.4092034022614407349361851440067994828771632812833786152234494867349263754402983"
            ]
          ],
          [
            [
              "1.6458410999482698558412864483833803984673545338902267301380097063204863950547408",
              "-0.4043541853431029551994114372160099973271599815166339198376749333741117354954968"
            ]
          ]
        ],
        "F": [
          [
            [
              "-0.086282669070973129990320134214995612659613854902439191650010532653747007356541556",
              "1.0005539124624192478418150858706618504341947835732558489368412566691734319316379"
            ],
            [
              "-0.30907428582789041948262173675513739998203508030273393661454146240765422760454737",
              "-0.4092034022614407349361851440067994828771632812833786152234494867349263754402983"
            ]
          ],
          [
            [
              "-1.7500299247414719765303270615048292272899125022950236600133177752387705033727119",
              "-3.1239198963327153693817566058418020560815820921738876402041266147131023970501688"
            ],
            [
              "1.6458410999482698558412864483833803984673545338902267301380097063204863950547408",
              "-0.4043541853431029551994114372160099973271599815166339198376749333741117354954968"
            ]
          ]
        ]
      },
      "6.0": {
        "state": [
          [
            [
              "-3.4668721326642274635048721843095918934352874272345816982955889454599688269407158",
              "0.9444850348554401898778022270571044272007360237207325447698607588783690291721122"
            ]
          ],
          [
            [
              "-3.8625259174705983538053046177429007050644400869822071775786351662212815402556106",
              "-0.58387000251225313563596641854560141721602509070095945331252956712966088164948514"
            ]
          ],
          [
            [
              "-0.26851551635285830435679821227398800231007820331926694107698576827744829640891632",
              "-0.073152074007085496775913693702842662657475590194223301162275860837912747732533293"
            ]
          ],
          [
            [
              "1.2790496812199466649792912938359222127817525136047553813382789796130459685634095",
              "2.8756159589978135999702265426036352336979365046248334773544163445847676437105528"
            ]
          ],
          [
            [
              "11.91595471549335699991201979339881998374849912630712430433457996960964136580193",
              "2.219494029280313091770909675231995077176287714098323852666243126680403188507759"
            ]
          ],
          [
            [
              "0.60524951968828990948136399440164547891957566320106605291250045739487877699328044",
              "-0.62338361058408873126834648753982012774618646074965231795357441746844727260765569"
            ]
          ],
          [
            [
              "6.8373397259051496930152550419268394418228836400259242006012245721076010078816916",
              "7.2044033967400409090153566158800103200626992977515433913375872024640825056641959"
            ]
          ],
          [
            [
              "0.011071270741051501346794032272167731780762364438666742796618898564019503944365559",
              "0.55917715098445739624759756828438270222683184875583552446948981505655932734461617"
            ]
          ],
          [
            [
              "-5.5902889075535746216782654839087737407451062342097460780384449699881660138885802",
              "0.69087467528099277423897453911711155051631747145140566903085095524523039475992161"
            ]
          ]
        ],
        "F": [
          [
            [
              "0.60524951968828990948136399440164547891957566320106605291250045739487877699328044",
              "-0.62338361058408873126834648753982012774618646074965231795357441746844727260765569"
            ],
            [
              "0.011071270741051501346794032272167731780762364438666742796618898564019503944365559",
              "0.55917715098445739624759756828438270222683184875583552446948981505655932734461617"
            ]
          ],
          [
            [
              "6.8373397259051496930152550419268394418228836400259242006012245721076010078816916",
              "7.2044033967400409090153566158800103200626992977515433913375872024640825056641959"
            ],
            [
              "-5.5902889075535746216782654839087737407451062342097460780384449699881660138885802",
              "0.69087467528099277423897453911711155051631747145140566903085095524523039475992161"
            ]
          ]
        ]
      }
    }
  },
  "runs": {
    "dps60_R14_N40": {
      "digits": 60,
      "radius": 14,
      "formal_order": 40,
      "spectral_tolerance": "1e-26",
      "records": [
        {
          "t": -6.0,
          "contour_solution_error": 334.1137526889179,
          "invariant_drift": 4.215154069889445e-23,
          "monitor_drift_on_reference": 5.713356376832582e-23,
          "contour_variation_drift": 173246.20694374133,
          "contour_wronskian_error": 281795.77182497625,
          "rk": {
            "RK45_hp_background_1e-09": {
              "solution_error": 7.547830583743924e-10,
              "variation_drift": 2.2422630761959605e-08
            },
            "RK45_hp_background_1e-12": {
              "solution_error": 6.233676754735432e-13,
              "variation_drift": 9.648801205432361e-12
            },
            "RK45_old_background_1e-12": {
              "solution_error": 5.262791026597516e-13,
              "variation_drift": 6.520666592899552e-11
            }
          }
        },
        {
          "t": -3.0,
          "contour_solution_error": 3.615916022117856e-16,
          "invariant_drift": 7.728071824296619e-30,
          "monitor_drift_on_reference": 2.298369417137675e-30,
          "contour_variation_drift": 6.116716595838915e-15,
          "contour_wronskian_error": 1.0063779392756355e-14,
          "rk": {
            "RK45_hp_background_1e-09": {
              "solution_error": 3.1670838749949064e-09,
              "variation_drift": 3.6820705126761086e-08
            },
            "RK45_hp_background_1e-12": {
              "solution_error": 1.4015139871639601e-12,
              "variation_drift": 1.4545028128232892e-11
            },
            "RK45_old_background_1e-12": {
              "solution_error": 1.3869817949687782e-12,
              "variation_drift": 1.4297264177566257e-11
            }
          }
        },
        {
          "t": 0.0,
          "contour_solution_error": 0.0,
          "invariant_drift": 0.0,
          "monitor_drift_on_reference": 0.0,
          "contour_variation_drift": 0.0,
          "contour_wronskian_error": 0.0,
          "rk": {
            "RK45_hp_background_1e-09": {
              "solution_error": 0.0,
              "variation_drift": 0.0
            },
            "RK45_hp_background_1e-12": {
              "solution_error": 0.0,
              "variation_drift": 0.0
            },
            "RK45_old_background_1e-12": {
              "solution_error": 0.0,
              "variation_drift": 0.0
            }
          }
        },
        {
          "t": 0.62,
          "contour_solution_error": 1.2374833473711604e-27,
          "invariant_drift": 1.9671042395366082e-32,
          "monitor_drift_on_reference": 1.9632485977956515e-32,
          "contour_variation_drift": 1.9329564032906395e-22,
          "contour_wronskian_error": 1.9340988064376993e-22,
          "rk": {
            "RK45_hp_background_1e-09": {
              "solution_error": 3.311163640235671e-10,
              "variation_drift": 0.003572247207741032
            },
            "RK45_hp_background_1e-12": {
              "solution_error": 1.7376629067409038e-12,
              "variation_drift": 5.490245919459007e-06
            },
            "RK45_old_background_1e-12": {
              "solution_error": 1.5072678762539619e-12,
              "variation_drift": 4.875234049819453e-06
            }
          }
        },
        {
          "t": 3.0,
          "contour_solution_error": 4.430871673493235e-13,
          "invariant_drift": 5.882201298161894e-29,
          "monitor_drift_on_reference": 4.8361755088123295e-29,
          "contour_variation_drift": 7.713989547494995e-13,
          "contour_wronskian_error": 5.406142936689625e-13,
          "rk": {
            "RK45_hp_background_1e-09": {
              "solution_error": 2.263346558641455e-06,
              "variation_drift": 2.5556798688858196e-06
            },
            "RK45_hp_background_1e-12": {
              "solution_error": 7.248867969238173e-09,
              "variation_drift": 8.19124812985502e-09
            },
            "RK45_old_background_1e-12": {
              "solution_error": 3.207107723665712e-09,
              "variation_drift": 3.6241483829945054e-09
            }
          }
        },
        {
          "t": 6.0,
          "contour_solution_error": 2092120.3926540862,
          "invariant_drift": 3.953219454739161e-21,
          "monitor_drift_on_reference": 7.351969812041515e-21,
          "contour_variation_drift": 9112111.68732952,
          "contour_wronskian_error": 6229442.134452628,
          "rk": {
            "RK45_hp_background_1e-09": {
              "solution_error": 2.8158198499729555e-06,
              "variation_drift": 2.5534228989251614e-06
            },
            "RK45_hp_background_1e-12": {
              "solution_error": 9.032105783283395e-09,
              "variation_drift": 8.193502037702641e-09
            },
            "RK45_old_background_1e-12": {
              "solution_error": 3.995292633598969e-09,
              "variation_drift": 3.6226720784409937e-09
            }
          }
        }
      ],
      "values": {
        "-6.0": {
          "F": [
            [
              [
                "-7020.7034201807422904549779062867648010166456697103118440603572636515407271596255",
                "-7629.9128163528557506055792981443704375115557577882458891153549267378778229085052"
              ],
              [
                "3946.6437834224730182882123266504343310065735449585612975462913601940219274194517",
                "3330.4484938224668765006566432745028740907463529696405802863658454621402364980933"
              ]
            ],
            [
              [
                "136499.04412503809260646405418901146882865489854024657677057297181084420364837783",
                "-18502.450848168827236692874525965129658465425898421174159739230835044739866425318"
              ],
              [
                "-66299.007541728902469234507540963061138538609726463264787039792607196250798620285",
                "17663.577990000028611168614538306020632173333685722060323477955986890032992209717"
              ]
            ]
          ],
          "m": [
            [
              [
                "0.38596925024042294466942836615951578625233818442954835646740053618705650369663769",
                "-16.392588319643174495828722326631529215198506015306457390699530423051944061388941"
              ]
            ],
            [
              [
                "-3.6015381782350682754057096443714103984239414390429024828879094549126517477100266",
                "0.96861736816574861549908860112530033583699612468694164335900734060202225016080876"
              ]
            ],
            [
              [
                "-1.4317433972889123174831180204146548964238328920674818251390101166260687091328773",
                "-0.43741313785444984904015023285748228408703556441546630261895208883182876318333"
              ]
            ],
            [
              [
                "3.6223522362156301948262822425874739585086094915503966064187245149306333248535156",
                "-5.4955626738207349586407514079077265719218012281962046424344168959479120732901649"
              ]
            ]
          ],
          "J": [
            [
              [
                "1007.6023326283537084827799817221645611177812308486894599047252175936731682040373",
                "1243.1722484429393826637133076150416537381659099724591783202790068957890825937572"
              ],
              [
                "-109.70187548140860646652518012701225722610929816300229476885078700106594941322552",
                "38.246499104750808420503573505770876725770006394407056345597319034555009541551074"
              ]
            ],
            [
              [
                "37.02882322402856757772247937104116138683991904825169238308627537982040622433102",
                "-495.31036651714626882493035288686074438466130839998681319349809760314856168620393"
              ],
              [
                "32.94075923694680438462407537438942088401569767048860529777428402496230455418323",
                "14.672409947793895022935198726965101884485508045809231514411877851374639457794228"
              ]
            ],
            [
              [
                "11.71406048910047157653442597974217055654100031905163777949347767514278892640714",
                "10.841286436526341509382091652552364223572177396394464669887548127021802327804415"
              ],
              [
                "-1.0261325675116592131936931243116430460201672892057386980239331096090890184929024",
                "0.53689430267754814445959212598073410099550299910818932740361813204313685885892457"
              ]
            ],
            [
              [
                "-513.13510683849427473633653490582690659859797845132180244319617364958435387454305",
                "-23.94334881219044700794981702428832661262869377147125172058145612769466174552067"
              ],
              [
                "14.217098828570198935358836021871510052408378960994528762708384571528852494008512",
                "-34.530386010717299260230739772624354570976766914559718356292276517209135088930549"
              ]
            ]
          ]
        },
        "-3.0": {
          "F": [
            [
              [
                "9.520669897944068223899763622210833503558287054827165257159854012797665943795863",
                "3.9242794773274197468317435104021810817534647906815863586531650587065632467938342"
              ],
              [
                "-4.1390167780313007923204062576498972807149016859619973692830029095916427634289207",
                "-1.0288267025295080559026084825567954350175864203669644772045201563061355042019382"
              ]
            ],
            [
              [
                "4.7720663555134895985572173798979691120385978880538020513034116627778589752001886",
                "23.260820290832269188627795015504923880362789140228105203431966771395134662851627"
              ],
              [
                "-3.2795166996034873984231161033417888837715800816204945730280171721934904712250805",
                "-9.2763235795608893013549918321391911800846380465243350375362033782491557739062528"
              ]
            ]
          ],
          "m": [
            [
              [
                "0.38596925024042294466942836614527629809595437551360005894730581437309136492748564",
                "-16.392588319643174495828722326602227676410667839854391305904662846673514005626393"
              ]
            ],
            [
              [
                "-3.6015381782350682754064006479887600584692042615663671097421131642319288722296512",
                "0.9686173681657486154991035064582270512691804485541720276040286134207404218304757"
              ]
            ],
            [
              [
                "-1.4317433972889123174833383020354932525535988124601658691496897325022404544907776",
                "-0.43741313785444984904026809584692058626492869240165502456107623261187296105173645"
              ]
            ],
            [
              [
                "3.6223522362156301948261577102370736528554046266098466037480521751419878253066828",
                "-5.4955626738207349586407055032281247185006727377102614184104279468924592024187941"
              ]
            ]
          ],
          "J": [
            [
              [
                "-105.3680905974138086509139121387306314300451757464386387720524604481322206015494",
                "-35.923571045199403180787618232482393222657841250572428139663316634651265550440413"
              ],
              [
                "36.64474939534977320366779320872647637131519103635620783806579555702422574225352",
                "-26.020268971204494803700004833157653355539618200805696337985543945646083149940886"
              ]
            ],
            [
              [
                "16.956095443254505042066431544338450041146757780792249861994560677538380468958696",
                "24.767006682344649943594776050160639560230566007261181899529273340259587512374455"
              ],
              [
                "-12.650189549041371363565139435131926052785150359458690830803939245594504895286551",
                "0.05474319472144442073425068301903017427509774852475131413624334194577962288528897"
              ]
            ],
            [
              [
                "-0.64390644743814612272518184502675430095841587408518895476000753276534302729560757",
                "0.12765214679059728124320324130754965947195095213665224363606813324867984762062908"
              ],
              [
                "0.10547633001006401243793015890622118769640405882825506064776817361487216956947261",
                "-0.30204170394762443487991754028323721707507325458225577513105543540065923338475232"
              ]
            ],
            [
              [
                "23.446683909967410748577678166064081337327220708672261871646424000241042536074752",
                "-24.679700564929125405762027188379932168830349118438275799773309258989451539859877"
              ],
              [
                "2.5108851777332872944886234719141951669569442984135193205094402941041499030128381",
                "14.652198146018369847659925109685740948968468751718079482519921607611218212794259"
              ]
            ]
          ]
        },
        "0.0": {
          "F": [
            [
              [
                "1.0",
                "0.0"
              ],
              [
                "0.0",
                "0.0"
              ]
            ],
            [
              [
                "0.0",
                "0.0"
              ],
              [
                "1.0",
                "0.0"
              ]
            ]
          ],
          "m": [
            [
              [
                "0.38596925024042294466942836614524343882282610147471738003149025685850640869468376",
                "-16.39258831964317449582872232660222254634686813570487260112939723710727555982225"
              ]
            ],
            [
              [
                "-3.6015381782350682754064006479911407158979112759022700721990294333393874536426428",
                "0.968617368165748615499103506457009117188497446660923727771394457970069843788908"
              ]
            ],
            [
              [
                "-1.431743397288912317483338302053068013187309620769530737034397396639380632798815",
                "-0.4374131378544498490402680958245883037219621478895525642752812626596925361560311"
              ]
            ],
            [
              [
                "3.6223522362156301948261577101601204405768619738735663528640988953695407801058036",
                "-5.4955626738207349586407055033288009719563421055543963030407214945348355345197328"
              ]
            ]
          ],
          "J": [
            [
              [
                "-82.076699595573054731638696352279656547303669924897772459654666675240786340187512",
                "-27.293816804373840492091348465912475194102896597893470578494802291863711319461406"
              ],
              [
                "37.611663511365861136393029438208534281315956689015253922648861422222863455951809",
                "2.499122220104527990746429284548689498682365311825387885790858586230620338537938"
              ]
            ],
            [
              [
                "2.5998158824933200904022566476837174729814275041774333751717304037138204348578879",
                "8.3464047588547579371064347428695672360751014363966061459692395178722362349154409"
              ],
              [
                "-2.7062822457618365786903124334986520819249253719697936078147113251763018534584189",
                "-2.7882195840884884124914019504247878510255187049228897825681199344534841133113291"
              ]
            ],
            [
              [
                "0.89771441050292620293619151268598404805135309961297815824628623009215358446287226",
                "-0.29943200171295495919027727617887144389699955380686919983761258739405869636694694"
              ],
              [
                "-0.35127643933858994961421910630570740611398339832193466237977387086874752666742164",
                "0.14623201465230597221547847348625990479654118421178917925400060668879660047512237"
              ]
            ],
            [
              [
                "-8.7618571192068052630637039074929596183145061467396340225705361054435770718365652",
                "-14.629431082426001555677102256266540517098962729827101296980965717327593780641632"
              ],
              [
                "5.2466882389619581730571555420944310210023937387939948928012510453409492296100807",
                "6.6832083371430725759739283565455883044392227033637798456175383922169316678356093"
              ]
            ]
          ]
        },
        "0.62": {
          "F": [
            [
              [
                "-164.64165721301328826396415532589703075774538013297118934750675666576928893180181",
                "175.31570152497754212254880140196392640184272796889940972572529910710997433671477"
              ],
              [
                "-38.45742169981673583153570487636632605567273806251650386067889706767061613886957",
                "47.81151633007726940932671831153113468463215269143762880283918443481680807417401"
              ]
            ],
            [
              [
                "-26678.255410067620547988351699764642370904719559206767337865582734180712372745142",
                "-21545.898912578663147693461328519471316296692475377333364708608132054542313852804"
              ],
              [
                "-7207.1009574599161333898153503008816173784006732765436392848232754341460504127066",
                "-4959.8008810623135344568681764731433225046549160010482297843413537685459048467984"
              ]
            ]
          ],
          "m": [
            [
              [
                "0.38596925024042294466942836614540809531441885168456350128608305116267440835288195",
                "-16.392588319643174495828722326601945191187170911516721625501053097807784133397432"
              ]
            ],
            [
              [
                "-3.6015381782350682754064006479911820309752745661306089797927435116860408883300575",
                "0.96861736816574861549910350645704776928689076020944472762196684177093286431488716"
              ]
            ],
            [
              [
                "-1.431743397288912317483338302053059053469103121517081421344926032202391216040158",
                "-0.43741313785444984904026809582458519530139122890109677453429771318848295427604737"
              ]
            ],
            [
              [
                "3.6223522362156301948261577101600838549317144073618198416754832415057623981431879",
                "-5.4955626738207349586407055033285381894666283250761042136021291752166164303352637"
              ]
            ]
          ],
          "J": [
            [
              [
                "1405730.8944357055996754978096073002535207055285339801443299273600308996872146137",
                "1480842.7010310844414313006978417151425376404608222134567417121968253646518459661"
              ],
              [
                "-11091.998992192370458992923698488824930072594525840701318844244660047063811146689",
                "9057.0171905098699449501686110147451481613973074216039853921919259587155048978838"
              ]
            ],
            [
              [
                "10535.178481410439264148935307112633742186044683240105701189371894538841689390701",
                "-205742.06873323639553475319114170200466288665000480363214590590107889358320083925"
              ],
              [
                "1433.4219493788842360656316615284993861747314470094580255675647929751242709205645",
                "181.28339052539034561122426239653026122144968715585108200599716310850727667798805"
              ]
            ],
            [
              [
                "-20477.184267070703844441591158761692953037650727839215848465923242723832489812778",
                "-5961.7996742520324220413006109165500048647206508481609182696899543058495492305225"
              ],
              [
                "52.405450489478918611513618878746095431261775259637665324602043502995176941387848",
                "-140.09662657959611311340280371388142962412408729212371530214938740248318435324123"
              ]
            ],
            [
              [
                "-13434.718686857094578752786451725422971511072311416617934430333927488934794626227",
                "440233.80682031622796683141556987949170971601954298413471975868464582832065003235"
              ],
              [
                "-3071.9085218105677620776706781565079107749885297303822471941124957986137520999069",
                "-324.20019245910079395466188804698914246501148953000978296373315951218898703508871"
              ]
            ]
          ]
        },
        "3.0": {
          "F": [
            [
              [
                "-0.086282669071029346345781194753410386181508466013692751203668581219268777152083567",
                "1.0005539124621080289645751853002616200918136871895723706820258269278730820824135"
              ],
              [
                "-0.30907428582780565907385252848539976964254082863407856137099234570037660194960296",
                "-0.40920340226132859433941665994872303016893412808737747344442681986619273846851416"
              ]
            ],
            [
              [
                "-1.7500299247418463543466431658045074609433135788044989942208324086614659316689082",
                "-3.1239198963342571327336588765736384103357018566357973836673810599973916152843822"
              ],
              [
                "1.6458410999487277811300104993223409308219207181795282652645490469177754693623291",
                "-0.40435418534256666157725122068725100687756872068737720366122000420692905029004659"
              ]
            ]
          ],
          "m": [
            [
              [
                "0.38596925024042294466942836580519583336870370098139562475204572110943567479951896",
                "-16.39258831964317449582872232750480305646142725674998174214165430919662901455143"
              ]
            ],
            [
              [
                "-3.6015381782350682754064006479886146665869078712545136362307215443287728613830504",
                "0.96861736816574861549910350652388530876185747123714802738158973394290646080194645"
              ]
            ],
            [
              [
                "-1.4317433972889123174833383020297043359944317963283080013555846071401313870218834",
                "-0.43741313785444984904026809584021480920266384117636394825787074243768965434215698"
              ]
            ],
            [
              [
                "3.6223522362156301948261577103551625370379080063559421411871935027596279244003328",
                "-5.4955626738207349586407055035050296359838464408390638577498181210216569279227737"
              ]
            ]
          ],
          "J": [
            [
              [
                "-88.107095563892706916973067966912085677777693932729908475378923336201815486381076",
                "110.1361341776175987106626156565682334585626946521906633145237679169786951689946"
              ],
              [
                "-19.944815844569113345873028116102239435823555496449015250654900882688060217146861",
                "-4.6050155121958985513178627413883969110440821132298022780147866518845689333111882"
              ]
            ],
            [
              [
                "11.627887247715089996401714981355879353242230681227489144759904711432972422199935",
                "-0.64806710581311823782114146168370781818311200246209500578086363955021968553288"
              ],
              [
                "0.41142828227897777791901203656787776423575187053540220989839259417758357161374945",
                "1.1763063328896622372668986388264084712177348476308232253025304485338293218190984"
              ]
            ],
            [
              [
                "0.28485730895093160482707849457243906982281563903712083237094939848109428323777443",
                "-1.6972611305546010922797844031471098123674160085751317487944707000103044915137489"
              ],
              [
                "0.28398508853074705122574296592048207880026797504126618698768658406454159109539427",
                "-0.08928724531044662989842473567379831835529731458520255217855870542916897553975359"
              ]
            ],
            [
              [
                "-32.032042317797706638829751798136012243360105361441264315127163130684827638817714",
                "7.5512230160423028810450177824623720509465232436264861476775471926589952642091737"
              ],
              [
                "-3.8612602741377509750172265362503296771576224342087933945329135294899146933864301",
                "-3.4340133154993456041261875124772361702140624523887150879451581324295020965879948"
              ]
            ]
          ]
        },
        "6.0": {
          "F": [
            [
              [
                "-993528.24176000465382234039120871298369657128019670587570740320239712098648520429",
                "-2321195.2116907284394354972739489539322598232259293742702888182573132115832841937"
              ],
              [
                "859912.58166914356929851733681154730580131175818030834208991343007420376284899045",
                "721130.82577422626606825037133020516733851872965177778877408591840310890794248886"
              ]
            ],
            [
              [
                "-7353162.2921959285729645271069566072603624615295857833428875765728266803335512384",
                "-19435278.711330250915588760129485258646427669243081557619498452381917559957470832"
              ],
              [
                "6817067.8561147581845631029993487486396782719360289664236767139118682868487761839",
                "6231813.1979501294634328144631439096384152708473226062276686821100594420284160616"
              ]
            ]
          ],
          "m": [
            [
              [
                "0.38596925024042294468512827335383686093105846647099457500061346759148958266232027",
                "-16.392588319643174495864449092073873478522689589591654013278013679404586247736069"
              ]
            ],
            [
              [
                "-3.601538178235068275427925632096526032926037898448180382465478295453707611644922",
                "0.96861736816574861547803603218260663953690276520524870690988412090429580994022728"
              ]
            ],
            [
              [
                "-1.4317433972889123174813613296128706497145080046811880275435759536343943866090003",
                "-0.43741313785444984903516186536036068958489909938078640426938965672976611236000846"
              ]
            ],
            [
              [
                "3.6223522362156301947620268626207063960315032219699234660561814125221013107728487",
                "-5.4955626738207349586501424527464708258686009781405304595620405673736871327351718"
              ]
            ]
          ],
          "J": [
            [
              [
                "238.53003366739028960550181908312182998011800545805711616467203984151486757524608",
                "-192.18133584867731807037582964988821872159042974775180449583059406186920961862719"
              ],
              [
                "9.9689677503845213914653137410901560130523166612991915745133773032207755632996438",
                "24.263690201029114162991233228684801571320290454231794081356226240783182098563997"
              ]
            ],
            [
              [
                "-21.883729101126529953332069410699915157673054957360051802358356953546978190566343",
                "-6.3015134570313835263214775245546276589177656552171467507626979966549283301920002"
              ],
              [
                "1.2622291476889051761556063392659779826957895439162818405648414364589061575271328",
                "-1.546679511488850510095242729636271733193857168311032632078907989249605740328557"
              ]
            ],
            [
              [
                "-1.356302147695865001169005356556719847526322680850321576928206958221603712442651",
                "3.825018759378100865774313968324442469909046256192523306975113546926371626313999"
              ],
              [
                "-0.29882562782879907446941497841552744499690590288437615125001078270753544356709295",
                "-0.19117946200384682375250926692864903988242285239673952195615261996271109595825477"
              ]
            ],
            [
              [
                "71.363555031228833249566537079154616846872545814584685446500748466286201187757053",
                "-7.7652233186472774808658399452874507545376869182368673370097665587338367221004487"
              ],
              [
                "-0.74168062075343300396064055553239411659908696000865845852770483601226088401570429",
                "5.8357058715714788159144720796954338608852841104828428218373857670181841008433453"
              ]
            ]
          ]
        }
      },
      "seconds": 55.3111524170381
    },
    "dps80_R18_N56": {
      "digits": 80,
      "radius": 18,
      "formal_order": 56,
      "spectral_tolerance": "1e-36",
      "records": [
        {
          "t": -6.0,
          "contour_solution_error": 7.677558794123236e-08,
          "invariant_drift": 1.957430553562765e-34,
          "monitor_drift_on_reference": 2.6751202360097245e-34,
          "contour_variation_drift": 3.981003263004939e-05,
          "contour_wronskian_error": 6.475350352097914e-05,
          "rk": {
            "RK45_hp_background_1e-09": {
              "solution_error": 7.547830583743924e-10,
              "variation_drift": 2.2422630761959605e-08
            },
            "RK45_hp_background_1e-12": {
              "solution_error": 6.233676754735432e-13,
              "variation_drift": 9.648801205432361e-12
            },
            "RK45_old_background_1e-12": {
              "solution_error": 5.262791026597516e-13,
              "variation_drift": 6.520666592899552e-11
            }
          }
        },
        {
          "t": -3.0,
          "contour_solution_error": 7.652483869284091e-28,
          "invariant_drift": 5.47207522686488e-41,
          "monitor_drift_on_reference": 2.329582151238954e-41,
          "contour_variation_drift": 1.2945013216180035e-26,
          "contour_wronskian_error": 2.129831659940103e-26,
          "rk": {
            "RK45_hp_background_1e-09": {
              "solution_error": 3.1670838749949064e-09,
              "variation_drift": 3.6820705126761086e-08
            },
            "RK45_hp_background_1e-12": {
              "solution_error": 1.4015139871639601e-12,
              "variation_drift": 1.4545028128232892e-11
            },
            "RK45_old_background_1e-12": {
              "solution_error": 1.3869817949687782e-12,
              "variation_drift": 1.4297264177566257e-11
            }
          }
        },
        {
          "t": 0.0,
          "contour_solution_error": 0.0,
          "invariant_drift": 0.0,
          "monitor_drift_on_reference": 0.0,
          "contour_variation_drift": 0.0,
          "contour_wronskian_error": 0.0,
          "rk": {
            "RK45_hp_background_1e-09": {
              "solution_error": 0.0,
              "variation_drift": 0.0
            },
            "RK45_hp_background_1e-12": {
              "solution_error": 0.0,
              "variation_drift": 0.0
            },
            "RK45_old_background_1e-12": {
              "solution_error": 0.0,
              "variation_drift": 0.0
            }
          }
        },
        {
          "t": 0.62,
          "contour_solution_error": 1.020771627165142e-40,
          "invariant_drift": 3.2530494954006147e-43,
          "monitor_drift_on_reference": 1.4020141449262626e-39,
          "contour_variation_drift": 1.5735483383699369e-35,
          "contour_wronskian_error": 1.5743744155714817e-35,
          "rk": {
            "RK45_hp_background_1e-09": {
              "solution_error": 3.311163640235671e-10,
              "variation_drift": 0.003572247207741032
            },
            "RK45_hp_background_1e-12": {
              "solution_error": 1.7376629067409038e-12,
              "variation_drift": 5.490245919459007e-06
            },
            "RK45_old_background_1e-12": {
              "solution_error": 1.5072678762539619e-12,
              "variation_drift": 4.875234049819453e-06
            }
          }
        },
        {
          "t": 3.0,
          "contour_solution_error": 1.966699827266229e-24,
          "invariant_drift": 8.378888975914221e-40,
          "monitor_drift_on_reference": 3.912598489119222e-40,
          "contour_variation_drift": 3.423954279810136e-24,
          "contour_wronskian_error": 2.3995866403244387e-24,
          "rk": {
            "RK45_hp_background_1e-09": {
              "solution_error": 2.263346558641455e-06,
              "variation_drift": 2.5556798688858196e-06
            },
            "RK45_hp_background_1e-12": {
              "solution_error": 7.248867969238173e-09,
              "variation_drift": 8.19124812985502e-09
            },
            "RK45_old_background_1e-12": {
              "solution_error": 3.207107723665712e-09,
              "variation_drift": 3.6241483829945054e-09
            }
          }
        },
        {
          "t": 6.0,
          "contour_solution_error": 0.0010160943918350103,
          "invariant_drift": 1.4402688296721116e-31,
          "monitor_drift_on_reference": 1.8612378230852497e-31,
          "contour_variation_drift": 0.004425541482115191,
          "contour_wronskian_error": 0.0030254956652030845,
          "rk": {
            "RK45_hp_background_1e-09": {
              "solution_error": 2.8158198499729555e-06,
              "variation_drift": 2.5534228989251597e-06
            },
            "RK45_hp_background_1e-12": {
              "solution_error": 9.032105783283395e-09,
              "variation_drift": 8.193502037708748e-09
            },
            "RK45_old_background_1e-12": {
              "solution_error": 3.995292633598969e-09,
              "variation_drift": 3.622672078433777e-09
            }
          }
        }
      ],
      "values": {
        "-6.0": {
          "F": [
            [
              [
                "-18.590893458594936350074695978617251785668744314585723487440022706883446833040695",
                "-23.392454488076249443446801117164975649462258404971939201024941263915895589873082"
              ],
              [
                "9.3449402485057532983179374741687132863515775307872437314059348740896541320605969",
                "8.6440789463248095223711912800614164482741589692961199682655178055871419169191155"
              ]
            ],
            [
              [
                "216.98017338184697414128310804036874114221251302732891783069264687076877276710585",
                "-349.63801810337456093203517703227727775233513887996307742618695659931704296665232"
              ],
              [
                "-68.709127598626754900742557913262347952871566142256081292732361782201597326839344",
                "161.31703019764663338285357199571515210852590464446827365874214858943022134788168"
              ]
            ]
          ],
          "m": [
            [
              [
                "0.38596925024042294466942836614524471592584303261339277537454636087382834805875109",
                "-16.392588319643174495828722326602238930223285746543484055737487865085494288182585"
              ]
            ],
            [
              [
                "-3.6015381782350682754064006479911389921050200656459683114987637297740939431978858",
                "0.96861736816574861549910350645701047882660804545278141946026107704006796482323932"
              ]
            ],
            [
              [
                "-1.4317433972889123174833383020530683211570520221783865979990104116232517309896039",
                "-0.43741313785444984904026809582458637230444207545447137623744726794698908679371397"
              ]
            ],
            [
              [
                "3.6223522362156301948261577101601204711653798862875273375184946850261160286999708",
                "-5.4955626738207349586407055033288101913573373694395381475842421776486411612625335"
              ]
            ]
          ],
          "J": [
            [
              [
                "1007.6023326283537084827799817190157604409995837190481987532094881440401374193004",
                "1243.1722484429393826637133076109272766215785802208284874868192157196660700612884"
              ],
              [
                "-109.70187548140860646652518012665358913118265436695252084668252795948117223851823",
                "38.24649910475080842050357350565738414060215870706007680388995113110863532896346"
              ]
            ],
            [
              [
                "37.028823224028567577737191630517116673710540368064277799091001569319643544426717",
                "-495.31036651714626882498654431927249927068845485481251354506603826968369222957535"
              ],
              [
                "32.940759236946804384627544655441216220889525021897278954993277145214938609925998",
                "14.672409947793895022937580154212843755135053382231099776958648189689496135789229"
              ]
            ],
            [
              [
                "11.714060489100471576526007714945557769652283762392357287234456003717958684318918",
                "10.841286436526341509391324057293573713571838111974113783093270613121317180981253"
              ],
              [
                "-1.0261325675116592131941203637186289727170747088360879545598061301345084254940399",
                "0.53689430267754814445878862679767165848534270534040417601003257877904111485925927"
              ]
            ],
            [
              [
                "-513.13510683849427473632762268950031459629963820842697283270605448990343216142411",
                "-23.94334881219044700793661151427648379124987929766418920039163419719917741917358"
              ],
              [
                "14.21709882857019893535771282361944638559487057312403394033259113690346022854138",
                "-34.530386010717299260230453222857805921417244966150414311301881357956451877824838"
              ]
            ]
          ]
        },
        "-3.0": {
          "F": [
            [
              [
                "9.5206698979440689512067923370918553192287941719390790227746063348020700741807311",
                "3.9242794773274209648951109025049377549064781855163871930327681974497697554304018"
              ],
              [
                "-4.1390167780313012280678955382972118354899307845334922855370826698020533929322174",
                "-1.0288267025295086124914511913219021828953547198805333145805912635085232715056282"
              ]
            ],
            [
              [
                "4.7720663555134886774497957809368537673213456226721582498658993714888686730074063",
                "23.260820290832260652084242577837317274520014804894889490077164966075953535038356"
              ],
              [
                "-3.2795166996034864088568392597238989005842490063618768864138962847081715234770772",
                "-9.2763235795608851392430186885656908741321677565197382193873599331483574567525597"
              ]
            ]
          ],
          "m": [
            [
              [
                "0.38596925024042294466942836614524471592584364502901690772099105365850687668441616",
                "-16.392588319643174495828722326602238930223159509748675242807426441249902301972701"
              ]
            ],
            [
              [
                "-3.6015381782350682754064006479911411426396602111769893476185167963934667456074",
                "0.96861736816574861549910350645700809620388056804676111012423861965540706261591276"
              ]
            ],
            [
              [
                "-1.4317433972889123174833383020530686215542650781779194783284756890268576331461851",
                "-0.43741313785444984904026809582458782989461520098391543609807057119538105360666504"
              ]
            ],
            [
              [
                "3.6223522362156301948261577101601213622781251394098434813544226732156836993897276",
                "-5.4955626738207349586407055033288102776694210051806135921809605204016768962595671"
              ]
            ]
          ],
          "J": [
            [
              [
                "-105.36809059741380865091391213873085955413454401265446101104075594578514864678213",
                "-35.923571045199403180787618232482132556853059124095317514647248944706192020230786"
              ],
              [
                "36.644749395349773203667793208726443158829461862663788361003593252845146935915864",
                "-26.020268971204494803700004833157794839569153602202593484935117047604665494346671"
              ]
            ],
            [
              [
                "16.956095443254505042066431544325967456693090123345209952958145871146044704683331",
                "24.767006682344649943594776050196143425902960062936956692884909003344923199606668"
              ],
              [
                "-12.650189549041371363565139435141136865450549479552990388187334085498632325127816",
                "0.054743194721444420734250683006276581820817352384320222763523247107846106364673605"
              ]
            ],
            [
              [
                "-0.64390644743814612272518184482252738564757738395747581654149921584219462858825081",
                "0.12765214679059728124320324131010288333529193592098391865275807784306300976714747"
              ],
              [
                "0.10547633001006401243793015885137397469119969167791200218117237011043363769618345",
                "-0.3020417039476244348799175402113473941613785113988849453306151850065110405759215"
              ]
            ],
            [
              [
                "23.446683909967410748577678165552662796290635282737571094659785460491667246123321",
                "-24.67970056492912540576202718805013087171983499924813336747408737056409927730077"
              ],
              [
                "2.5108851777332872944886234719279417809612747995313307827148356855049366018323594",
                "14.652198146018369847659925109420996078644003316345279840908085142845678383982732"
              ]
            ]
          ]
        },
        "0.0": {
          "F": [
            [
              [
                "1.0",
                "0.0"
              ],
              [
                "0.0",
                "0.0"
              ]
            ],
            [
              [
                "0.0",
                "0.0"
              ],
              [
                "1.0",
                "0.0"
              ]
            ]
          ],
          "m": [
            [
              [
                "0.38596925024042294466942836614524471592584352702639253673044746579020660029474842",
                "-16.39258831964317449582872232660223893022315987144560224535997475514366253261434"
              ]
            ],
            [
              [
                "-3.6015381782350682754064006479911411426397127600908972931202470032399248218414618",
                "0.96861736816574861549910350645700809620392888010492197034629893936781811733303445"
              ]
            ],
            [
              [
                "-1.4317433972889123174833383020530686215540953586012570359085620549450247928886468",
                "-0.43741313785444984904026809582458782989455992198160408026399656007499003813030243"
              ]
            ],
            [
              [
                "3.6223522362156301948261577101601213622776684849549928474421321426254702252780149",
                "-5.4955626738207349586407055033288102776686486398051249971409212370921027118049661"
              ]
            ]
          ],
          "J": [
            [
              [
                "-82.076699595573054731638696352279748328757004970560746515259421894467996199754139",
                "-27.293816804373840492091348465912518674652481735071135053305106932703182247204637"
              ],
              [
                "37.611663511365861136393029438208578791167054158579727814392535015987947100865424",
                "2.4991222201045279907464292845486987127027255289291386382204588193239630052997165"
              ]
            ],
            [
              [
                "2.5998158824933200904022566476837121163632057531267479247308834812752912034024152",
                "8.3464047588547579371064347428695692517173893045531165710265660010382038275872979"
              ],
              [
                "-2.7062822457618365786903124334986506970775590285496517489466049662626220788267847",
                "-2.7882195840884884124914019504247894378886462514434051749465758405740286191135447"
              ]
            ],
            [
              [
                "0.89771441050292620293619151268598676686871337417762534803520682004319632244668212",
                "-0.29943200171295495919027727617887219822114227323804282621447092725660935943528005"
              ],
              [
                "-0.35127643933858994961421910630570854903325034411953521380259988798859786932962928",
                "0.14623201465230597221547847348626090809789159382809758421521225418882405266453322"
              ]
            ],
            [
              [
                "-8.7618571192068052630637039074929864802415668707266690691037485314375900096379686",
                "-14.629431082426001555677102256266543503403581332079140829165335439738027107954152"
              ],
              [
                "5.2466882389619581730571555420944414580597155004601030427693369862436902028094887",
                "6.6832083371430725759739283565455889851458710207096587578492123255157878878416892"
              ]
            ]
          ]
        },
        "0.62": {
          "F": [
            [
              [
                "-164.64165721301328826396415548228050775361017432578840634936172035939017107251199",
                "175.31570152497754212254880165576728946278550042456912230374758832678881660918306"
              ],
              [
                "-38.457421699816735831535704867395189233055086037854071077429604000347202130338792",
                "47.811516330077269409326718181604344340816532604923210334659618907336482328579642"
              ]
            ],
            [
              [
                "-26678.255410067620547988351737973532013973005832200048357887694019989821289303996",
                "-21545.898912578663147693461346982873813223076172746182574335976906920314694413251"
              ],
              [
                "-7207.1009574599161333898153317633200735824404947484583400447681583252288969128438",
                "-4959.800881062313534456868177098571644539504723361990867107351582879647141691124"
              ]
            ]
          ],
          "m": [
            [
              [
                "0.3859692502404229446694283661452447159258488369176699416253529164234470297541954",
                "-16.392588319643174495828722326602238930223159364161946946869689462363707898151838"
              ]
            ],
            [
              [
                "-3.6015381782350682754064006479911411426397126076991492516657066551760217568045872",
                "0.96861736816574861549910350645700809620392971126083287039928956589925567198472286"
              ]
            ],
            [
              [
                "-1.4317433972889123174833383020530686215540952538204547524114255392700898829908096",
                "-0.43741313785444984904026809582458782989456001206480514096664130472612612465921284"
              ]
            ],
            [
              [
                "3.622352236215630194826157710160121362277671607827567501688014287236408970815675",
                "-5.4955626738207349586407055033288102776686458633681360697193934668187040371085237"
              ]
            ]
          ],
          "J": [
            [
              [
                "1405730.8944357055996754978096073391810695124866270898314626078214388079377528978",
                "1480842.7010310844414313006978417374478864612860269045206213724438081027200853361"
              ],
              [
                "-11091.998992192370458992923698489001289488272474450712880787838510690311917907694",
                "9057.0171905098699449501686110150057365323233103850900880300159077881969642907024"
              ]
            ],
            [
              [
                "10535.178481410439264148935307112948078955574803854994187026885827070739110395768",
                "-205742.0687332363955347531911416962312883298920088908485211014679433963581251768"
              ],
              [
                "1433.4219493788842360656316615284588435894334658674335260873791458115206360746972",
                "181.28339052539034561122426239652944021072343238864006986471258653138049602027862"
              ]
            ],
            [
              [
                "-20477.184267070703844441591158761607546589111964772609813080602132412112956290147",
                "-5961.7996742520324220413006109163303094063648737311673424288741532964895595881414"
              ],
              [
                "52.405450489478918611513618878744514244360691774916681457445784824139843959196563",
                "-140.09662657959611311340280371388094720234975488701015350469286396493610275548441"
              ]
            ],
            [
              [
                "-13434.71868685709457875278645172005060129276279239301211860313832904325333613603",
                "440233.80682031622796683141556990545316324330010125751294220330174295980915126993"
              ],
              [
                "-3071.9085218105677620776706781566922913359985096043800379490212289245842361193626",
                "-324.20019245910079395466188804696514652698046872918113747809400485739743830642742"
              ]
            ]
          ]
        },
        "3.0": {
          "F": [
            [
              [
                "-0.086282669070973129990320209676393895094673693158081598644988944618004217371450269",
                "1.0005539124624192478418136841599168150903063885424891447680587772638175576325729"
              ],
              [
                "-0.30907428582789041948262142548552114046779253263325871233417990554636178194174837",
                "-0.40920340226144073493618460325880451754323215172412819676287328359097140718698158"
              ]
            ],
            [
              [
                "-1.7500299247414719765303278576172949735639302926581946383613197948550675532025884",
                "-3.1239198963327153693817636028778671671402234253603671478231965968765547188101222"
              ],
              [
                "1.6458410999482698558412881685111570908149599969467313588745026441320277145152221",
                "-0.40435418534310295519940882210425367100028954632268704211102708054564514484038788"
              ]
            ]
          ],
          "m": [
            [
              [
                "0.38596925024042294466942836614524471593748223954506520803227927957193325490853939",
                "-16.392588319643174495828722326602238930230460542053663482335654602743722289475592"
              ]
            ],
            [
              [
                "-3.6015381782350682754064006479911411426413809850456503066637192370742447004536845",
                "0.96861736816574861549910350645700809620392231080638008649529882661556360424713288"
              ]
            ],
            [
              [
                "-1.4317433972889123174833383020530686215537821998097584252143918182790584940033753",
                "-0.43741313785444984904026809582458782989460925171381134440460198972011411220285969"
              ]
            ],
            [
              [
                "3.6223522362156301948261577101601213622807919239286474568605684426337160245855303",
                "-5.4955626738207349586407055033288102776653277760913503428373934221743095848410321"
              ]
            ]
          ],
          "J": [
            [
              [
                "-88.107095563892706916973067965911451974597788849492936495814966140637444187505153",
                "110.13613417761759871066261564933403099677656608562523376559635038354667357486743"
              ],
              [
                "-19.944815844569113345873028115031450148978498275848563879736887224249817866879395",
                "-4.6050155121958985513178627417804239113713917675485577420045264407655873362357275"
              ]
            ],
            [
              [
                "11.627887247715089996401714980743783879773733732233571277287369045055700385596075",
                "-0.64806710581311823782114146106408621614065991632221998376351308849975875343816884"
              ],
              [
                "0.41142828227897777791901203648510662173913763651039254842409458900577477302138832",
                "1.1763063328896622372668986387942077187438906001311615508796167209352701610118544"
              ]
            ],
            [
              [
                "0.28485730895093160482707849461757821925287451307808353326007174108575102728906996",
                "-1.6972611305546010922797844031945072756549142443302489436568572415883347619263133"
              ],
              [
                "0.28398508853074705122574296591943114164595153204914953651267218585321362697679699",
                "-0.089287245310446629898424735676720614633296418736343826462014417175326765468129103"
              ]
            ],
            [
              [
                "-32.03204231779770663882975179770577542075131568257012320179148498384799575350467",
                "7.5512230160423028810450177839706680698214413543284562752490599408333694613180197"
              ],
              [
                "-3.8612602741377509750172265362585641085029220298563637254090596693656346137383516",
                "-3.4340133154993456041261875123913388643685703035164039112879384337754148706485168"
              ]
            ]
          ]
        },
        "6.0": {
          "F": [
            [
              [
                "0.60494369016616692469044442489985699704175500319768000838113852528409686069389072",
                "-0.62457114006723907657678807960549731689716541691761834384210314439408146066621721"
              ],
              [
                "0.011430911230521635907383580268452083154871768447171039839786937020055540850984204",
                "0.5595867202673916447867496224115086289001070110531627451672390231104279530420186"
              ]
            ],
            [
              [
                "6.8352425686071202241696595227601540265512975705502473005192571087034821366648716",
                "7.1945314345938445059211537494407895825224682108737509720596915018760446306143926"
              ],
              [
                "-5.587475770211795307902632482776126733025389263550235568217007842617690410761569",
                "0.69436879503800927587506307714579503687122099000396360994041267645634963186461036"
              ]
            ]
          ],
          "m": [
            [
              [
                "0.38596925024042294466942836614439004512967675968780680736856581330592353096623207",
                "-16.39258831964317449582872232660439335868657198460099793084480175412626213882227"
              ]
            ],
            [
              [
                "-3.6015381782350682754064006479911834578923547425626428785401932796695249128054369",
                "0.9686173681657486154991035064563313901640947988899116043836440903834721762469797"
              ]
            ],
            [
              [
                "-1.4317433972889123174833383020531105595131095816452971455039372480615195086615948",
                "-0.43741313785444984904026809582447168937421459528081668166466541713006724683531431"
              ]
            ],
            [
              [
                "3.6223522362156301948261577101590034776854651890296417076002502281239223686008857",
                "-5.4955626738207349586407055033308905708387844924738991693697145201712873008321378"
              ]
            ]
          ],
          "J": [
            [
              [
                "238.53003366739028960672814470467234580867423535809300679731406420299631037429265",
                "-192.18133584867731806851975002533156134045717623795303104590218883997908825684486"
              ],
              [
                "9.9689677503845213912800783227967388672477581496389386960686726505333870771914857",
                "24.263690201029114163047188707884849924779767957565161328424839785444359267299591"
              ]
            ],
            [
              [
                "-21.883729101126529953276060853897685237179061386581653484125186694141739739389525",
                "-6.3015134570313835258273430124681632299468039823351938001383135670457583197340313"
              ],
              [
                "1.2622291476889051761123696100765887836478346154233103355986881100044801951223512",
                "-1.5466795114888505101039213777996123653589902233099257646361680001021459038057565"
              ]
            ],
            [
              [
                "-1.356302147695865001181053575956100249866380217233904012652850135658961170657936",
                "3.8250187593781008657834904037309673025559133211370317855581117561429235712817474"
              ],
              [
                "-0.29882562782879907446876432444538504523855111668503884117347458398889836267208277",
                "-0.19117946200384682375361509423432725739514801956790574614691387704896925184273388"
              ]
            ],
            [
              [
                "71.363555031228833250598970898252672504035490762105798164997419627813984259026958",
                "-7.7652233186472774788813576450014321876839577218019720009766954672768783867892514"
              ],
              [
                "-0.74168062075343300414917971343170802390459005364622501319021099377149393709961681",
                "5.8357058715714788159597277049875996894301004509980257408328735138913502493699375"
              ]
            ]
          ]
        }
      },
      "seconds": 186.01999566704035
    }
  },
  "comparisons": {
    "RK45_hp_background_1e-09": {
      "seconds": 0.09096183301880956,
      "nfev": 10030,
      "max_pointwise_solution_error": 3.392915862696684e-06
    },
    "RK45_hp_background_1e-12": {
      "seconds": 0.35992729099234566,
      "nfev": 40018,
      "max_pointwise_solution_error": 1.087333365524509e-08
    },
    "RK45_old_background_1e-12": {
      "max_pointwise_solution_error": 4.8112140140404376e-09
    }
  },
  "refinement": {
    "-6.0": {
      "F": 334.1137384955455,
      "m": 4.2151540698791135e-23,
      "J": 3.629820639710358e-23
    },
    "-3.0": {
      "F": 3.615916022110226e-16,
      "m": 7.728488587462134e-30,
      "J": 5.466384498403357e-30
    },
    "0.0": {
      "F": 0.0,
      "m": 1.0022225617581622e-33,
      "J": 1.1741576977050805e-33
    },
    "0.62": {
      "F": 1.237483347371068e-27,
      "m": 2.0498597609999246e-32,
      "J": 2.1973265865596905e-32
    },
    "3.0": {
      "F": 4.430871673473721e-13,
      "m": 5.882110540926599e-29,
      "J": 5.177948076731308e-29
    },
    "6.0": {
      "F": 2093934.0242757602,
      "m": 3.953219454653215e-21,
      "J": 7.302828775714073e-21
    }
  },
  "seconds": 255.96579724998446,
  "mpmath_version": "1.3.0",
  "mpmath_backend": "gmpy",
  "numpy_version": "2.5.3",
  "scipy_version": "1.18.1",
  "source_hashes": {
    "run_stabilized.py": "3b429071edf4508665665a14252ad70d80a98b41eb2d6a52f6774d086054c4d7",
    "high_precision.py": "ac3ebd0994cbb98925fd3d3f14ed5d63380f318999c3b9dd1f30553a7ea911f6",
    "compare_monodromy.py": "8c1ef16aa525e947100ac38577975a79519c00cc7aed218805069983ba8b689b",
    "verify_piv_numerical.py": "44820397de084917a5f53990b671318f49dcfe336dab64ce9eba0015cd49c47e",
    "verify_piv_two_contours.py": "8dbaaafc4eb6ad73e8adb06a43624e29243671d0886d08cf2c3d298d4379ca38"
  },
  "caveat": "No interval certification. Spectral and reference Taylor recurrences differ, but share the arithmetic library and model parameters. Pointwise drift tests do not bound the whole continuum."
}


==> anc/computational_preprint/results/stress_continuation/results.json <==
{
  "records": [
    {
      "span": 0.4,
      "max_abs_q": 3.8211910002569796,
      "min_real_q_sampled": 0.6630562297537841,
      "max_reference_condition": 327.97780687931777,
      "reference_refinement": 1.109911896887102e-13,
      "background_refinement_effect": 6.843561490081563e-13,
      "profiles": {
        "6.0": {
          "invariant_drift": 5.151758172172969e-13,
          "reference_variation_drift": 1.2563220174560693e-11,
          "seconds": 2.026426874974277
        },
        "7.2": {
          "invariant_drift": 3.835501882188695e-13,
          "reference_variation_drift": 1.2715651981469109e-11,
          "seconds": 2.493911208002828
        }
      },
      "methods": {
        "RK45_1e-06": {
          "seconds": 0.0021307080169208348,
          "nfev": 148,
          "solution_error_vs_dop853": 2.298778980482724e-07,
          "monodromy_variation_drift": 2.5603302918814265e-06,
          "wronskian_drift": 6.134540471958024e-07,
          "variation_error_vs_dop853": 2.5603336437718813e-06
        },
        "RK45_1e-09": {
          "seconds": 0.0043127089738845825,
          "nfev": 364,
          "solution_error_vs_dop853": 4.2091131560158045e-10,
          "monodromy_variation_drift": 4.1681830247002964e-09,
          "wronskian_drift": 1.0331874420692816e-09,
          "variation_error_vs_dop853": 4.165707024841301e-09
        },
        "RK45_1e-12": {
          "seconds": 0.01605600002221763,
          "nfev": 1390,
          "solution_error_vs_dop853": 4.479208335091253e-13,
          "monodromy_variation_drift": 1.2066408732173983e-11,
          "wronskian_drift": 1.4092510073705693e-12,
          "variation_error_vs_dop853": 7.52002249799797e-12
        },
        "contour_5.4": {
          "seconds": 0.9229187919991091,
          "radius": 5.4,
          "balanced_columns": true,
          "initial_basis_condition": 50.56121734228347,
          "max_raw_absolute_quad_error_estimate": 2815.887014355645,
          "solution_error_vs_dop853": 3.123940502328878e-11,
          "monodromy_variation_drift": 3.697907607327661e-10,
          "wronskian_drift": 3.6355533993411905e-10,
          "variation_error_vs_dop853": 3.740513298847639e-10
        },
        "contour_6.0": {
          "seconds": 1.0595564169925638,
          "radius": 6.0,
          "balanced_columns": true,
          "initial_basis_condition": 49.81493653328886,
          "max_raw_absolute_quad_error_estimate": 3604535.459178241,
          "solution_error_vs_dop853": 3.6170935666191775e-11,
          "monodromy_variation_drift": 3.7331853823161893e-10,
          "wronskian_drift": 3.7419834773082526e-10,
          "variation_error_vs_dop853": 3.7793352475730706e-10
        }
      }
    },
    {
      "span": 0.5,
      "max_abs_q": 7.474026057916899,
      "min_real_q_sampled": 0.5650463114109151,
      "max_reference_condition": 6394.3317719986535,
      "reference_refinement": 4.526380770949885e-14,
      "background_refinement_effect": 1.5079115582916086e-12,
      "profiles": {
        "6.0": {
          "invariant_drift": 9.242341593326965e-13,
          "reference_variation_drift": 1.018614470028574e-11,
          "seconds": 2.0375654160161503
        },
        "7.2": {
          "invariant_drift": 3.6434550226561497e-13,
          "reference_variation_drift": 9.905236908470504e-12,
          "seconds": 2.4885561669943854
        }
      },
      "methods": {
        "RK45_1e-06": {
          "seconds": 0.0030777500360272825,
          "nfev": 214,
          "solution_error_vs_dop853": 3.4654249238680873e-07,
          "monodromy_variation_drift": 2.9857753228453272e-05,
          "wronskian_drift": 1.1711849734698461e-06,
          "variation_error_vs_dop853": 2.985774872716283e-05
        },
        "RK45_1e-09": {
          "seconds": 0.005994833016302437,
          "nfev": 520,
          "solution_error_vs_dop853": 3.4883532763763626e-10,
          "monodromy_variation_drift": 1.765027536813637e-08,
          "wronskian_drift": 8.463997373264558e-10,
          "variation_error_vs_dop853": 1.765156632127251e-08
        },
        "RK45_1e-12": {
          "seconds": 0.023137415992096066,
          "nfev": 2026,
          "solution_error_vs_dop853": 3.0427660768771145e-13,
          "monodromy_variation_drift": 1.8359624962325896e-11,
          "wronskian_drift": 8.536791636984602e-13,
          "variation_error_vs_dop853": 2.215310193908036e-11
        },
        "contour_5.4": {
          "seconds": 0.9440751250367612,
          "radius": 5.4,
          "balanced_columns": true,
          "initial_basis_condition": 50.56121734228347,
          "max_raw_absolute_quad_error_estimate": 11245.599513128236,
          "solution_error_vs_dop853": 6.534940564219852e-11,
          "monodromy_variation_drift": 5.1534710282882e-09,
          "wronskian_drift": 5.2165505700161135e-09,
          "variation_error_vs_dop853": 5.149223483477125e-09
        },
        "contour_6.0": {
          "seconds": 1.078814207983669,
          "radius": 6.0,
          "balanced_columns": true,
          "initial_basis_condition": 49.81493653328886,
          "max_raw_absolute_quad_error_estimate": 14396028.638804026,
          "solution_error_vs_dop853": 7.483170736014504e-11,
          "monodromy_variation_drift": 5.70445603460082e-09,
          "wronskian_drift": 5.6945495594806415e-09,
          "variation_error_vs_dop853": 5.7002718309306624e-09
        }
      }
    },
    {
      "span": 0.55,
      "max_abs_q": 13.165366273027866,
      "min_real_q_sampled": 0.5138323455287739,
      "max_reference_condition": 87589.60845618654,
      "reference_refinement": 7.354301024771477e-14,
      "background_refinement_effect": 2.7423385691252027e-12,
      "profiles": {
        "6.0": {
          "invariant_drift": 4.252216805682004e-13,
          "reference_variation_drift": 5.1690971829419115e-11,
          "seconds": 2.050707709044218
        },
        "7.2": {
          "invariant_drift": 5.048333479874254e-13,
          "reference_variation_drift": 4.5764756205781906e-11,
          "seconds": 2.5038911249721423
        }
      },
      "methods": {
        "RK45_1e-06": {
          "seconds": 0.003434834012296051,
          "nfev": 280,
          "solution_error_vs_dop853": 4.349459887543854e-07,
          "monodromy_variation_drift": 0.000225349262172727,
          "wronskian_drift": 1.1404681799129416e-06,
          "variation_error_vs_dop853": 0.00022534929129748314
        },
        "RK45_1e-09": {
          "seconds": 0.007630791049450636,
          "nfev": 646,
          "solution_error_vs_dop853": 4.676256410144463e-10,
          "monodromy_variation_drift": 8.673568247226274e-08,
          "wronskian_drift": 1.266787978844973e-09,
          "variation_error_vs_dop853": 8.670890504033163e-08
        },
        "RK45_1e-12": {
          "seconds": 0.02960699994582683,
          "nfev": 2560,
          "solution_error_vs_dop853": 4.1613417240482514e-13,
          "monodromy_variation_drift": 1.926562149557936e-10,
          "wronskian_drift": 1.262436057911398e-12,
          "variation_error_vs_dop853": 1.64198466024456e-10
        },
        "contour_5.4": {
          "seconds": 0.9437330829678103,
          "radius": 5.4,
          "balanced_columns": true,
          "initial_basis_condition": 50.56121734228347,
          "max_raw_absolute_quad_error_estimate": 40710.453594279104,
          "solution_error_vs_dop853": 1.2217578084408977e-10,
          "monodromy_variation_drift": 5.040975726659674e-08,
          "wronskian_drift": 5.0718489041775657e-08,
          "variation_error_vs_dop853": 5.0418744045258725e-08
        },
        "contour_6.0": {
          "seconds": 1.0870884170290083,
          "radius": 6.0,
          "balanced_columns": true,
          "initial_basis_condition": 49.81493653328886,
          "max_raw_absolute_quad_error_estimate": 52114988.78876614,
          "solution_error_vs_dop853": 1.3238698352849553e-10,
          "monodromy_variation_drift": 5.551062647608088e-08,
          "wronskian_drift": 5.549266115910889e-08,
          "variation_error_vs_dop853": 5.552045912656999e-08
        }
      }
    },
    {
      "span": 0.6,
      "max_abs_q": 42.13240486650128,
      "min_real_q_sampled": 0.46036033980713664,
      "max_reference_condition": 23561565.889961723,
      "reference_refinement": 1.6452301764502674e-13,
      "background_refinement_effect": 8.0974519108579e-12,
      "profiles": {
        "6.0": {
          "invariant_drift": 8.100941182740835e-13,
          "reference_variation_drift": 1.038566563603717e-09,
          "seconds": 2.0496136249857955
        },
        "7.2": {
          "invariant_drift": 9.329088421570281e-13,
          "reference_variation_drift": 1.0659383164746972e-09,
          "seconds": 2.5165565000497736
        }
      },
      "methods": {
        "RK45_1e-06": {
          "seconds": 0.004724333004560322,
          "nfev": 388,
          "solution_error_vs_dop853": 5.524251567874142e-07,
          "monodromy_variation_drift": 0.020956203857482755,
          "wronskian_drift": 1.3533708802799034e-06,
          "variation_error_vs_dop853": 0.020956203678812027
        },
        "RK45_1e-09": {
          "seconds": 0.011366916005499661,
          "nfev": 922,
          "solution_error_vs_dop853": 6.05041007970711e-10,
          "monodromy_variation_drift": 7.3148670100291375e-06,
          "wronskian_drift": 1.2127652222245823e-09,
          "variation_error_vs_dop853": 7.314244103030277e-06
        },
        "RK45_1e-12": {
          "seconds": 0.04355354199651629,
          "nfev": 3688,
          "solution_error_vs_dop853": 5.65183042386379e-13,
          "monodromy_variation_drift": 1.0989730883085754e-08,
          "wronskian_drift": 2.877805840607365e-12,
          "variation_error_vs_dop853": 1.082405309266658e-08
        },
        "contour_5.4": {
          "seconds": 0.9574032080126926,
          "radius": 5.4,
          "balanced_columns": true,
          "initial_basis_condition": 50.56121734228347,
          "max_raw_absolute_quad_error_estimate": 646655.2818476496,
          "solution_error_vs_dop853": 1.0499509065593491e-10,
          "monodromy_variation_drift": 1.3963891308265852e-06,
          "wronskian_drift": 1.4015081125201746e-06,
          "variation_error_vs_dop853": 1.3967830063223878e-06
        },
        "contour_6.0": {
          "seconds": 1.1005149999982677,
          "radius": 6.0,
          "balanced_columns": true,
          "initial_basis_condition": 49.81493653328886,
          "max_raw_absolute_quad_error_estimate": 827836779.8890274,
          "solution_error_vs_dop853": 1.15309681676184e-10,
          "monodromy_variation_drift": 1.6347734360522033e-06,
          "wronskian_drift": 1.6344202653196225e-06,
          "variation_error_vs_dop853": 1.63517268364569e-06
        }
      }
    }
  ],
  "points_per_span": 9,
  "numpy": "2.4.2",
  "scipy": "1.17.0",
  "source_hashes": {
    "stress_continuation.py": "2c2e7ab2a0c2b953c66ff5d31d4fa7b626209e1a2a38432e35c3819622ddc6f7",
    "compare_monodromy.py": "8c1ef16aa525e947100ac38577975a79519c00cc7aed218805069983ba8b689b",
    "verify_piv_numerical.py": "44820397de084917a5f53990b671318f49dcfe336dab64ce9eba0015cd49c47e",
    "verify_piv_two_contours.py": "8dbaaafc4eb6ad73e8adb06a43624e29243671d0886d08cf2c3d298d4379ca38"
  },
  "caveat": "Refinement differences are diagnostics, not certified error bounds. No pole location is certified."
}


==> anc/computational_preprint/rigid_monodromy.py <==
"""General-parameter PII Stokes data on the rigid-loss background.

Canonical columns are continued to a nonzero spectral vertex on an explicit
lift. Monodromy sensitivities are computed afresh, without x-transport or
projection. Optional contour solutions use background-only B transport.
"""
from bisect import bisect_right

from mpmath import mp

from high_precision import conv,horner,step_radius
import pii_core as pii


def background_coefficients(t,state,epsilon,order):
    def product(a,b,n):
        return sum(a[k]*b[n-k] for k in range(n+1))
    cf = [[v] for v in state]
    u,p,y1,p1,y2,p2 = cf
    square,potential = [],[]
    for n in range(order):
        square.append(product(u,u,n))
        potential.append(6*square[n]+(t if n == 0 else 1 if n == 1 else 0))
        rhs = [p[n], (1 if n == 0 else 0)-2*product(square,u,n)-t*u[n]-(u[n-1] if n else 0),
               p1[n],-product(potential,y1,n),p2[n],-product(potential,y2,n)]
        for seq,v in zip(cf,rhs):
            seq.append(v/(epsilon*(n+1)))
    return cf


class Reference:
    def __init__(self,epsilon='.2',end='-1',digits=90,tolerance='1e-36',order=40):
        self.digits,self.order = digits,order
        self.segments = []
        with mp.workdps(digits):
            self.epsilon,self.t0,self.end = mp.mpf(epsilon),mp.mpf(-7),mp.mpf(end)
            eps,t0 = self.epsilon,self.t0
            r = mp.findroot(lambda u:2*u**3+t0*u-1,(-2,-1.7))
            k = 6*r*r+t0
            rp = -r/k
            kp = 12*r*rp+1
            correction = 12*r**3/k**4-2*r/k**3
            derivative = 36*r*r*rp/k**4-48*r**3*kp/k**5-2*rp/k**3+6*r*kp/k**4
            self.initial = [r+eps**2*correction,eps*(rp+eps**2*derivative),mp.mpf(1),mp.mpf(0),mp.mpf(0),mp.mpf(1)]
            t,state = t0,self.initial
            while t < self.end:
                cf = background_coefficients(t,state,eps,order)
                size = min(step_radius(cf,mp.mpf(tolerance),'.1'),self.end-t)
                if size < mp.mpf('1e-15'):
                    raise RuntimeError('Rigid PII background step below floor')
                self.segments.append((t,t+size,cf))
                state = [horner(seq,size) for seq in cf]
                t += size
        self.starts = [a for a,_,_ in self.segments]

    def at(self,t):
        with mp.workdps(self.digits):
            t = mp.mpf(t)
            if t < self.t0 or t > self.end:
                raise ValueError('Point outside background interval')
            k = max(0,bisect_right(self.starts,t)-1)
            origin,_,cf = self.segments[k]
            return [horner(seq,t-origin) for seq in cf]

    def matrix(self,t):
        state = self.at(t)
        return mp.matrix([[state[2],state[4]],[state[3],state[5]]])

    def potential(self,t):
        k = max(0,bisect_right(self.starts,t)-1)
        origin,_,cf = self.segments[k]
        u = horner(cf[0],t-origin)
        return 6*u*u+t

    def standard(self,t):
        u,p = self.at(t)[:2]
        r = self.epsilon**(mp.mpf(1)/3)
        return -t/(r*r),mp.j*u/r,-mp.j*p/(r*r),mp.j/self.epsilon

    def peak(self,guess):
        return mp.findroot(lambda t:self.at(t)[1],(mp.mpf(guess)-self.epsilon/4,mp.mpf(guess)+self.epsilon/4))


def formal_column(x,q,w,alpha,sign,order):
    ii = sign*mp.j
    r = [mp.mpc(0),ii*q/2,w/4]
    for m in range(1,order+1):
        lhs = -(m-1)*r[m-1] if m >= 2 else 0
        square_next = sum(r[k]*r[m+1-k] for k in range(1,m+1))
        square = sum(r[k]*r[m-k] for k in range(1,m))
        square_prev = sum(r[k]*r[m-1-k] for k in range(1,m-1))
        rhs = lhs-ii*(2*x+4*q*q)*r[m]+4*q*square_next+2*ii*w*square
        rhs += (alpha if m == 1 else 0)-alpha*square_prev
        r.append(rhs/(8*ii))
    log_amp = [mp.mpc(0)]
    for n in range(1,order+1):
        log_amp.append(-(4*q*r[n+2]+2*ii*w*r[n+1]-alpha*r[n])/n)
    amp = [mp.mpc(1)]
    for n in range(1,order+1):
        amp.append(sum(k*log_amp[k]*amp[n-k] for k in range(1,n+1))/n)
    other = [conv(r,amp,n) for n in range(order+1)]
    return [amp,other] if sign == 1 else [other,amp]


def spectral_coefficients(z,state,x,q,w,alpha,order,sensitivity):
    cf = [[v] for v in state]
    divided = [[] for _ in state]
    groups = 3 if sensitivity else 1
    diagonal = -mp.j*(4*z*z+x+2*q*q)
    upper,lower = 4*q*z+2*mp.j*w,4*q*z-2*mp.j*w
    for n in range(order):
        for j in range(len(state)):
            divided[j].append((cf[j][n]-(divided[j][n-1] if n else 0))/z)
        for g in range(groups):
            j = 2*g
            a,b = cf[j:j+2]
            ra = diagonal*a[n]+upper*b[n]-alpha*divided[j+1][n]
            rb = lower*a[n]-diagonal*b[n]-alpha*divided[j][n]
            if n:
                ra += -8*mp.j*z*a[n-1]+4*q*b[n-1]
                rb += 4*q*a[n-1]+8*mp.j*z*b[n-1]
            if n >= 2:
                ra -= 4*mp.j*a[n-2]
                rb += 4*mp.j*b[n-2]
            if g == 1:
                ra += -4*mp.j*q*cf[0][n]+4*z*cf[1][n]
                rb += 4*z*cf[0][n]+4*mp.j*q*cf[1][n]
                if n:
                    ra += 4*cf[1][n-1]
                    rb += 4*cf[0][n-1]
            elif g == 2:
                ra += 2*mp.j*cf[1][n]
                rb -= 2*mp.j*cf[0][n]
            a.append(ra/(n+1))
            b.append(rb/(n+1))
    return cf


def vertices(index,radius,vertex):
    angle = -mp.pi/6+index*mp.pi/3
    path = [radius*mp.exp(mp.j*angle),vertex*mp.exp(mp.j*angle)]
    pieces = max(1,int(mp.ceil(abs(angle)/(mp.pi/6))))
    path.extend(vertex*mp.exp(mp.j*angle*(1-mp.mpf(k)/pieces)) for k in range(1,pieces+1))
    return path


def canonical(x,q,w,alpha,index,radius=8,formal_order=80,tolerance='1e-32',
              vertex='1.5',order=40,sensitivity=False,quadrature=False):
    radius,vertex,tol = mp.mpf(radius),mp.mpf(vertex),mp.mpf(tolerance)
    path = vertices(index,radius,vertex)
    z0 = path[0]
    sign = 1 if index % 2 == 0 else -1
    def initial(qq,ww):
        return [horner(cf,1/z0) for cf in formal_column(x,qq,ww,alpha,sign,formal_order)]
    state = initial(q,w)
    boundary = -mp.j*(state[0]**2-state[1]**2)/2
    if sensitivity:
        delta = mp.power(10,-mp.dps//3)
        for dq,dw in ((delta,0),(0,delta)):
            plus,minus = initial(q+dq,w+dw),initial(q-dq,w-dw)
            state.extend((a-b)/(2*delta) for a,b in zip(plus,minus))
    integrals = [mp.mpc(0),mp.mpc(0)]
    steps = 0
    for start,end in zip(path[:-1],path[1:]):
        z = start
        while abs(end-z)>mp.mpf('1e-70'):
            cf = spectral_coefficients(z,state,x,q,w,alpha,order,sensitivity)
            kernel = pii.kernel_coefficients(z,cf,q) if quadrature else None
            controlled = cf if kernel is None else cf+[[integrals[k]]+[v/(n+1) for n,v in enumerate(seq)]
                                                       for k,seq in enumerate(kernel)]
            size = min(step_radius(controlled,tol,min(mp.mpf('.4'),abs(z)/4)),abs(end-z))
            step = (end-z)/abs(end-z)*size
            if quadrature:
                for k,seq in enumerate(kernel):
                    integrals[k] += step*horner([v/(n+1) for n,v in enumerate(seq)],step)
            state = [horner(seq,step) for seq in cf]
            z += step
            steps += 1
            if steps > 40000:
                raise RuntimeError('General PII spectral step budget exceeded')
    exponent = mp.exp(-sign*mp.j*(4*z0**3/3+x*z0))
    return {'column':mp.matrix([v*exponent for v in state[:2]]),
            'sensitivities':[mp.matrix([v*exponent for v in state[k:k+2]]) for k in (2,4)] if sensitivity else [],
            'integral':mp.matrix([v*exponent**2 for v in integrals]),
            'boundary':boundary*exponent**2,'steps':steps}


def monodromy(reference,t,**settings):
    x,q,w,alpha = reference.standard(t)
    data = [canonical(x,q,w,alpha,j,sensitivity=True,**settings) for j in range(6)]
    values,jac = mp.zeros(4,1),mp.zeros(4,2)
    determinants = []
    for j in range(4):
        a,b,c = [data[k]['column'] for k in (j,j+1,j+2)]
        num,den = pii.wedge(a,c),pii.wedge(a,b)
        values[j] = num/den
        determinants.append(den)
        for k in range(2):
            da,db,dc = [data[l]['sensitivities'][k] for l in (j,j+1,j+2)]
            dn = pii.wedge(da,c)+pii.wedge(a,dc)
            dd = pii.wedge(da,b)+pii.wedge(a,db)
            jac[j,k] = (dn*den-num*dd)/den**2
    rho = reference.epsilon**(mp.mpf(1)/3)
    jac = jac*mp.diag([mp.j/rho,-mp.j/(rho*rho)])
    return values,jac,{'adjacent_determinants':determinants,
                       'adjacent_error':max(abs(v-(-1)**j) for j,v in enumerate(determinants)),
                       'spectral_steps':sum(v['steps'] for v in data)}


class Anchor:
    def __init__(self,reference,vertex):
        self.reference,self.vertex = reference,mp.mpf(vertex)
        self.segments = []
        state = [mp.mpc(1),mp.mpc(0),mp.mpc(0),mp.mpc(1)]
        diagonal = mp.j*self.vertex/reference.epsilon**(mp.mpf(2)/3)
        for start,end,background in reference.segments:
            cf = [[v] for v in state]
            u = background[0]
            for n in range(reference.order):
                for j in (0,2):
                    top = diagonal*cf[j][n]-mp.j*conv(u,cf[j+1],n)/reference.epsilon
                    bottom = -mp.j*conv(u,cf[j],n)/reference.epsilon-diagonal*cf[j+1][n]
                    cf[j].append(top/(n+1))
                    cf[j+1].append(bottom/(n+1))
            self.segments.append((start,end,cf))
            state = [horner(seq,end-start) for seq in cf]

    def at(self,t):
        k = max(0,bisect_right(self.reference.starts,t)-1)
        origin,_,cf = self.segments[k]
        v = [horner(seq,t-origin) for seq in cf]
        return mp.matrix([[v[0],v[2]],[v[1],v[3]]])


class Contours:
    groups = [(0,1,2,3),(2,3,4,5)]

    def __init__(self,reference,**settings):
        self.reference,self.settings = reference,settings
        self.anchor = Anchor(reference,settings.get('vertex','1.5'))
        rho = reference.epsilon**(mp.mpf(1)/3)
        self.conversion = mp.diag([-mp.j*rho,mp.j*rho*rho])
        self.base = self.columns(reference.t0)
        self.weights = [pii.cycle_coefficients([self.base[j]['column'] for j in group]) for group in self.groups]
        self.initial,self.initial_boundary = self.assemble(self.base)
        self.inverse = self.initial**-1

    def columns(self,t):
        x,q,w,alpha = self.reference.standard(t)
        return [canonical(x,q,w,alpha,j,quadrature=True,**self.settings) for j in range(6)]

    def assemble(self,data):
        f,boundary = mp.zeros(2),mp.zeros(1,2)
        for k,(group,weights) in enumerate(zip(self.groups,self.weights)):
            for j,c in zip(group,weights):
                for row in range(2):
                    f[row,k] += c*data[j]['integral'][row]
                boundary[k] -= c*data[j]['boundary']
        return self.conversion*f,boundary

    def at(self,t):
        data = self.base if t == self.reference.t0 else self.columns(t)
        transport = self.anchor.at(t)
        fixed = []
        direction,amplitude = mp.mpf(0),mp.mpf(0)
        for j,local in enumerate(data):
            target = transport*self.base[j]['column']
            pivot = max(range(2),key=lambda k:abs(local['column'][k]))
            gamma = target[pivot]/local['column'][pivot]
            direction = max(direction,max(map(abs,gamma*local['column']-target))/max(map(abs,target)))
            amplitude = max(amplitude,abs(gamma-1))
            fixed.append(dict(local,column=gamma*local['column'],integral=gamma**2*local['integral'],boundary=gamma**2*local['boundary']))
        raw,boundary = self.assemble(fixed)
        inner = mp.mpf(0)
        for group,weights in zip(self.groups,self.weights):
            residual = sum((c*pii.squared(fixed[j]['column']) for j,c in zip(group,weights)),mp.zeros(3,1))
            scale = sum(abs(c)*max(map(abs,pii.squared(fixed[j]['column']))) for j,c in zip(group,weights))
            inner = max(inner,max(map(abs,residual))/scale)
        return raw*self.inverse,{'direction_error':direction,'amplitude_correction':amplitude,
                                 'inner_boundary_error':inner,'outer_boundary':max(map(abs,boundary*self.inverse)),
                                 'anchor_unitarity_error':max(map(abs,transport.H*transport-mp.eye(2)))}


==> anc/computational_preprint/rigid_pii_pilot.py <==
#!/usr/bin/env python3
"""Local amplification through the first pulse in Kiselev's 1999 PII model.

This is a background/tangent diagnostic, not a contour-versus-RK comparison.
The independent variable and momentum are the original t and p=epsilon*u_t.
"""
import argparse
import hashlib
import json
from pathlib import Path
import shutil
from time import perf_counter

import numpy as np
from scipy.integrate import solve_ivp
import sympy as s


ROOT = Path(__file__).resolve().parent
SOURCE = Path('<arXiv:solv-int/9902007v1.pdf>')
A_STAR = -2.**(-2/3)
T_STAR = -6*A_STAR*A_STAR


def symbolic_checks():
    a,theta,z,x,q,p,alpha = s.symbols('a theta z x q p alpha',nonzero=True)
    k = 4*a*a
    w = -4*a/(1+k*theta**2)
    potential = 12*a*w+6*w*w
    y1 = theta/(1+k*theta**2)**2
    y2 = (-1+4*k*theta**2+2*k*k*theta**4+s.Rational(4,5)*k**3*theta**6
          +s.Rational(1,7)*k**4*theta**8)/(1+k*theta**2)**2
    checks = {'pulse':s.factor(s.diff(w,theta,2)+6*a*w*w+2*w**3),
              'mode1':s.factor(s.diff(y1,theta,2)+potential*y1),
              'mode2':s.factor(s.diff(y2,theta,2)+potential*y2),
              'wronskian_minus_one':s.factor(y1*s.diff(y2,theta)-s.diff(y1,theta)*y2-1)}
    A = s.Matrix([[-s.I*(4*z*z+x+2*q*q),4*q*z-alpha/z+2*s.I*p],
                  [4*q*z-alpha/z-2*s.I*p,s.I*(4*z*z+x+2*q*q)]])
    B = s.Matrix([[-s.I*z,q],[q,s.I*z]])
    curvature = A.diff(x)+A.diff(q)*p+A.diff(p)*(2*q**3+x*q+alpha)-B.diff(z)+A*B-B*A
    checks['general_parameter_zero_curvature'] = s.simplify(curvature)
    c,d = s.symbols('c d')
    cx,dx = B*s.Matrix([c,d])
    cz,dz = A*s.Matrix([c,d])
    def derivative_x(f):
        return s.diff(f,x)+s.diff(f,q)*p+s.diff(f,p)*(2*q**3+x*q+alpha)+s.diff(f,c)*cx+s.diff(f,d)*dx
    K, R = c*c+d*d,-s.I*(c*c-d*d)/2
    Rz = s.diff(R,z)+s.diff(R,c)*cz+s.diff(R,d)*dz
    checks['general_parameter_kernel'] = s.expand(derivative_x(derivative_x(K))-(6*q*q+x)*K-Rz)
    rho,qxx = s.symbols('rho qxx',positive=True)
    uq = -s.I*rho*q
    original = -s.I*rho**3*qxx+2*uq**3-rho*rho*x*uq-1
    checks['standard_scaling'] = s.expand(original+s.I*rho**3*(qxx-2*q**3-x*q-s.I/rho**3))
    delta,tau,V,Vpp,Z,Zpp = s.symbols('delta tau V Vpp Z Zpp')
    original_inner = delta**2*Vpp+2*(a+delta*V)**3+(-6*a*a+delta**2*tau)*(a+delta*V)-1
    reduced_inner = delta**2*(Vpp+6*a*V*V+a*tau+delta*(2*V**3+tau*V))
    checks['inner_scaling_at_fold'] = s.expand(original_inner-reduced_inner+4*a**3+1)
    linear_inner = delta*Zpp+(6*(a+delta*V)**2-6*a*a+delta**2*tau)*Z
    checks['linear_inner_scaling'] = s.expand(linear_inner-delta*(Zpp+12*a*V*Z+delta*(6*V*V+tau)*Z))
    printed = (-s.Rational(1,8)+2*a*a*theta**2-a*theta**4+s.Rational(2,5)*theta**6
               +s.Rational(2,7)*theta**8)/(1+k*theta**2)**2
    astar = -2**(-s.Rational(2,3))
    correction = 2*(a*a-1)*theta**8/(7*(1+k*theta**2)**2)
    checks['printed_mode_correction'] = s.simplify((y2/8-printed-correction).subs(a,astar))
    printed_residual = (s.diff(printed,theta,2)+potential*printed).subs({a:astar,theta:1})
    for name,value in checks.items():
        if value != 0 and value != s.zeros(2):
            raise AssertionError((name,value))
    return {'identities':{name:str(value) for name,value in checks.items()},
            'printed_second_mode_residual_at_theta1':float(printed_residual),
            'PI_indicial_exponents':[-3,4]}


def initial_state(epsilon,t0=-7.):
    roots = np.roots([2.,0.,t0,-1.])
    root = min(v.real for v in roots if abs(v.imag)<1e-12)
    k = 6*root*root+t0
    rp = -root/k
    kp = 12*root*rp+1
    correction = 12*root**3/k**4-2*root/k**3
    derivative = 36*root*root*rp/k**4-48*root**3*kp/k**5-2*rp/k**3+6*root*kp/k**4
    u = root+epsilon**2*correction
    up = rp+epsilon**2*derivative
    return np.array([u,epsilon*up,1.,0.,0.,1.])


def run(epsilon,tolerance=1e-11):
    start = perf_counter()
    t0 = -7.
    initial = initial_state(epsilon,t0)
    def rhs(t,y):
        u,p = y[:2]
        k = 6*u*u+t
        return np.array([p,1-2*u**3-t*u,y[3],-k*y[2],y[5],-k*y[4]])/epsilon
    def peak(t,y):
        return y[1]
    peak.direction,peak.terminal = -1,True
    options = dict(method='DOP853',rtol=tolerance,atol=tolerance/100,dense_output=True)
    before = solve_ivp(rhs,(t0,2.),initial,events=peak,**options)
    if not before.success or not before.t_events[0].size:
        raise RuntimeError('First pulse maximum was not reached')
    tpeak = before.t_events[0][0]
    if tpeak <= T_STAR:
        raise RuntimeError('Detected an oscillation before the fold, not the first pulse')
    after = solve_ivp(rhs,(tpeak,tpeak+2*epsilon),before.y_events[0][0],**options)
    if not after.success:
        raise RuntimeError(after.message)
    offsets = np.linspace(-2,2,401)
    times = tpeak+epsilon*offsets
    states = np.array([before.sol(t) if t <= tpeak else after.sol(t) for t in times])
    f = states[:,2:].reshape(-1,2,2).transpose(0,2,1)
    k0 = 6*initial[0]**2+t0
    # This fixed determinant-one input scaling gives equal WKB phase weights.
    balanced = f@np.diag([k0**(-.25),k0**.25])
    gain = np.linalg.svd(f,compute_uv=False)[:,0]
    bgain = np.linalg.svd(balanced,compute_uv=False)[:,0]
    theta = offsets
    profile = A_STAR-4*A_STAR/(1+4*A_STAR*A_STAR*theta*theta)
    return {'epsilon':epsilon,'tolerance':tolerance,'t0':t0,'initial':initial.tolist(),
            'first_peak_t':tpeak,'inner_peak_tau':(tpeak-T_STAR)/epsilon**.8,
            'first_peak_u':float(before.y_events[0][0][0]),
            'max_gain_scaled_physical_state':float(gain.max()),
            'max_gain_balanced_input':float(bgain.max()),
            'gain_times_epsilon_to_7_over_10':float(bgain.max()*epsilon**.7),
            'max_determinant_error':float(np.max(np.abs(np.linalg.det(f)-1))),
            'pulse_profile_error_on_window':float(np.max(np.abs(states[:,0]-profile))),
            'nfev':before.nfev+after.nfev,'seconds':perf_counter()-start,
            'offsets':offsets.tolist(),'u':states[:,0].tolist(),
            'gain':gain.tolist(),'balanced_gain':bgain.tolist()}


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--output',type=Path,default=ROOT/'results/rigid_pii')
    args = parser.parse_args()
    args.output.mkdir(parents=True,exist_ok=False)
    shutil.copy2(Path(__file__),args.output/Path(__file__).name)
    digest = hashlib.sha256(SOURCE.read_bytes()).hexdigest()
    data = {'status':'running','source_pdf_sha256':digest,'a_star':A_STAR,'t_star':T_STAR,
            'symbolic':symbolic_checks(),'runs':[],
            'scope':'DOP853 background/tangent pilot only; no monodromy or contour calculation.',
            'linear_state':'(delta u, epsilon*delta u_t); F(t0)=I; balanced input diag(k0^-1/4,k0^1/4)',
            'prediction':'Formal matched-asymptotic prediction: balanced first-pulse gain O(epsilon^-7/10).'}
    def save():
        (args.output/'results.json').write_text(json.dumps(data,indent=2)+'\n')
    for eps in (.2,.1,.05,.02,.01,.005):
        record = run(eps)
        data['runs'].append(record)
        print(json.dumps({key:value for key,value in record.items()
                          if key not in ('offsets','u','gain','balanced_gain')}),flush=True)
        save()
    data['refinements'] = {}
    for epsilon in (.02,.005):
        fine = run(epsilon,5e-13)
        coarse = next(v for v in data['runs'] if v['epsilon']==epsilon)
        data['refinements'][str(epsilon)] = {
            'relative_gain_change':abs(fine['max_gain_balanced_input']/coarse['max_gain_balanced_input']-1),
            'peak_time_change':abs(fine['first_peak_t']-coarse['first_peak_t']),
            'max_determinant_error':fine['max_determinant_error']}
    selected = data['runs'][-3:]
    data['loglog_slope_last_three'] = float(np.polyfit(np.log([v['epsilon'] for v in selected]),
                                                     np.log([v['max_gain_balanced_input'] for v in selected]),1)[0])
    data['source_unchanged'] = hashlib.sha256(SOURCE.read_bytes()).hexdigest()==digest
    data['status'] = 'complete'
    save()
    print('Slope:',data['loglog_slope_last_three'],flush=True)
    print('Refinement:',data['refinements'],flush=True)


if __name__ == '__main__':
    main()


==> anc/computational_preprint/rk45_multiprecision.py <==
"""Dormand-Prince 5(4) with exact rational coefficients and mpmath stages.

Tableau and RMS step controller follow scipy.integrate.RK45. Requested
output points are hit by steps, without a lower-order dense interpolant.
"""
from bisect import bisect_right
from time import perf_counter

from mpmath import mp

import high_precision as hp


def tableau():
    def rational(s):
        num,den = s.split('/') if '/' in s else (s,'1')
        return mp.mpf(num)/int(den)
    rows = [[], ['1/5'], ['3/40','9/40'],
            ['44/45','-56/15','32/9'],
            ['19372/6561','-25360/2187','64448/6561','-212/729'],
            ['9017/3168','-355/33','46732/5247','49/176','-5103/18656']]
    aa = [[rational(v) for v in row] for row in rows]
    bb = list(map(rational,['35/384','0','500/1113','125/192','-2187/6784','11/84']))
    cc = list(map(rational,['0','1/5','3/10','4/5','8/9','1']))
    ee = list(map(rational,['-71/57600','0','71/16695','-71/1920','17253/339200','-22/525','1/40']))
    return aa,bb,cc,ee


def rk_step(fun,t,y,f,step,coefficients):
    aa,bb,cc,ee = coefficients
    stages = [f]
    for s in range(1,6):
        trial = [y[j]+step*sum(aa[s][k]*stages[k][j] for k in range(s)) for j in range(len(y))]
        stages.append(fun(t+cc[s]*step,trial))
    new = [y[j]+step*sum(bb[k]*stages[k][j] for k in range(6)) for j in range(len(y))]
    stages.append(fun(t+step,new))
    error = [step*sum(ee[k]*stages[k][j] for k in range(7)) for j in range(len(y))]
    return new,stages[-1],error


class SharedPotential:
    """Evaluate only q from the shared background, never its reference F."""
    def __init__(self,reference):
        self.reference = reference
        self.p = reference.p

    def __call__(self,t):
        ref = self.reference
        sign = 1 if t >= 0 else -1
        index = max(0,bisect_right(ref.starts[sign],abs(float(t)))-1)
        origin,end,coeff = ref.segments[sign][index]
        if abs(t) > abs(end)+mp.mpf('1e-12'):
            raise ValueError('Potential requested outside the background interval')
        q = hp.horner(coeff[0],t-origin)
        x = self.p.x0+t
        return x*x-(2*self.p.b-1)+6*x*q+mp.mpf(15)/4*q*q+12*self.p.a*self.p.a/(q*q)


def integrate(fun,points,initial,tolerance,max_step='.2',max_attempts=500000):
    rtol = mp.mpf(tolerance)
    if rtol <= 0 or rtol < 100*mp.eps:
        raise ValueError('Tolerance must be positive and resolved by the working precision')
    atol,cap = rtol/10,mp.mpf(max_step)
    coeff = tableau()
    out = {0.:list(initial)}
    stats = {'accepted_steps':0,'rejected_steps':0,'nfev':0}
    for sign in (-1,1):
        targets = sorted([mp.mpf(float(v)) for v in points if sign*v > 0],key=abs)
        if not targets:
            continue
        t,y = mp.mpf(0),list(initial)
        f = fun(t,y)
        stats['nfev'] += 1
        size = min(mp.mpf('.01'),cap)
        for target in targets:
            while sign*(target-t) > 0:
                if stats['accepted_steps']+stats['rejected_steps'] >= max_attempts:
                    raise RuntimeError('Runge-Kutta attempt budget exceeded')
                rejected = False
                while True:
                    step = sign*min(size,cap,abs(target-t))
                    if t+step == t:
                        raise RuntimeError('Runge-Kutta step underflow')
                    new,fn,error = rk_step(fun,t,y,f,step,coeff)
                    stats['nfev'] += 6
                    norm = mp.sqrt(sum(abs(error[j]/(atol+rtol*max(abs(y[j]),abs(new[j]))))**2
                                       for j in range(len(y)))/len(y))
                    if norm < 1:
                        factor = min(10,mp.mpf('.9')*norm**(-mp.mpf(1)/5)) if norm else mp.mpf(10)
                        if rejected:
                            factor = min(1,factor)
                        size = abs(step)*factor
                        t,y,f = t+step,new,fn
                        stats['accepted_steps'] += 1
                        break
                    size = abs(step)*max(mp.mpf('.2'),mp.mpf('.9')*norm**(-mp.mpf(1)/5))
                    rejected = True
                    stats['rejected_steps'] += 1
                    if stats['accepted_steps']+stats['rejected_steps'] >= max_attempts:
                        raise RuntimeError('Runge-Kutta attempt budget exceeded')
            out[float(target)] = y.copy()
    return out,stats


def fundamental(reference,points,tolerance):
    start = perf_counter()
    potential = SharedPotential(reference)
    def rhs(t,y):
        u = potential(t)
        return [y[1],u*y[0],y[3],u*y[2]]
    values,stats = integrate(rhs,points,[mp.mpc(1),mp.mpc(0),mp.mpc(0),mp.mpc(1)],tolerance)
    matrices = {t:mp.matrix([[v[0],v[2]],[v[1],v[3]]]) for t,v in values.items()}
    stats.update({'seconds':perf_counter()-start,'tolerance':str(tolerance),'digits':mp.dps})
    return matrices,stats


==> anc/computational_preprint/run_anchored.py <==
#!/usr/bin/env python3
"""Validate finite-lambda normalization against an independent spectral monitor."""
import argparse
import hashlib
import json
from pathlib import Path
from time import perf_counter

from mpmath import mp

import anchored_psi as a
from run_stabilized import encode, relative


def decode(raw):
    return mp.matrix([[mp.mpc(*v) for v in row] for row in raw])


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--output',type=Path,default=Path(__file__).parent/'results/anchored_long')
    args = parser.parse_args()
    args.output.mkdir(parents=True,exist_ok=False)
    source = Path(__file__).parent/'results/stabilized_long/results.json'
    baseline = json.loads(source.read_text())
    mp.dps = 90
    start = perf_counter()
    protected = [a.hp.c.ROOT/'piv2026_manuscript.tex',a.hp.c.ROOT/'ms_source.zip',
                 a.hp.c.ROOT/'ms_submission.zip',*sorted((a.hp.c.ROOT/'verification').glob('*'))]
    hashes = {str(p):hashlib.sha256(p.read_bytes()).hexdigest() for p in protected if p.is_file()}
    print('Reference and finite-lambda transports',flush=True)
    ref = a.hp.TaylorReference(6,70,'1e-36',40)
    anchors = {name:a.AnchorTransport(ref,mp.mpf('1.45')*(1 if name == 'A' else -1)) for name in ('A','B')}
    saved = baseline['runs']['dps80_R18_N56']['values']
    j0 = decode(saved['0.0']['J'])
    data = {'reference':{k:v for k,v in baseline['reference'].items() if k != 'values'},
            'runs':{},'baseline_comparisons':baseline['comparisons'],
            'saved_monitor_source_sha256':hashlib.sha256(source.read_bytes()).hexdigest(),
            'protected_hashes':hashes}
    def checkpoint():
        (args.output/'results.json').write_text(json.dumps(data,indent=2)+'\n')
    tables = {}
    for digits,radius,order,tol,points in (
            (70,14,40,'1e-26',[-6.,.62,6.]),
            (80,18,56,'1e-36',[-6.,-3.,0.,.62,3.,6.])):
        name = f'dps{digits}_R{radius}_N{order}'
        print('Anchored run',name,flush=True)
        timing = perf_counter()
        with mp.workdps(digits):
            contours = a.AnchoredContours(ref,radius,order,tol,anchors)
            records,values = [],{}
            for t in points:
                print(f'  t={t:g}',flush=True)
                f = contours.at(t)
                ff = ref.matrix(t)
                jac = decode(saved[str(t)]['J'])
                record = {'t':t,'solution_error':relative(f,ff),
                          'variation_drift':relative(jac*f,j0),
                          'wronskian_error':float(abs(mp.det(f)-1)),
                          **contours.diagnostics}
                values[t] = f
                records.append(record)
                print(json.dumps(record),flush=True)
                data['runs'][name] = {'digits':digits,'radius':radius,'formal_order':order,
                                      'spectral_tolerance':tol,'records':records,
                                      'F':{str(t):encode(v) for t,v in values.items()}}
                checkpoint()
            tables[name] = values
        data['runs'][name]['seconds'] = perf_counter()-timing
    keys = list(tables)
    data['refinement'] = {str(t):relative(f,tables[keys[1]][t]) for t,f in tables[keys[0]].items()}
    data['source_hashes'] = {str(p):hashlib.sha256(p.read_bytes()).hexdigest()
                             for p in (Path(__file__),Path(a.__file__),Path(a.hp.__file__),
                                       Path(a.hp.c.__file__),Path(a.hp.c.core.__file__),Path(a.hp.c.old.__file__))}
    for p,digest in hashes.items():
        if hashlib.sha256(Path(p).read_bytes()).hexdigest() != digest:
            raise RuntimeError('Protected file changed: '+p)
    data['seconds'] = perf_counter()-start
    data['mpmath_version'] = a.hp.mpm.__version__
    data['mpmath_backend'] = a.hp.mpm.libmp.BACKEND
    data['caveat'] = 'Finite-lambda B transport supplies only column normalization, never the linearized solution or a imposed conserved quantity. Refinement tests are empirical, not certified enclosures. Costs use different precisions and algorithms.'
    checkpoint()
    print('Completed in',data['seconds'],'seconds',flush=True)


if __name__ == '__main__':
    main()


==> anc/computational_preprint/run_stabilized.py <==
#!/usr/bin/env python3
"""Refine the background, canonical columns, contours, and monodromy monitor."""
import argparse
import hashlib
import json
from pathlib import Path
from time import perf_counter

import numpy as np
from mpmath import mp

import high_precision as hp


def maxabs(matrix):
    return max(abs(v) for v in matrix)


def relative(left,right):
    return float(maxabs(left-right)/max(maxabs(right),mp.mpf('1e-80')))


def encode(matrix):
    return [[[mp.nstr(matrix[i,j].real,80),mp.nstr(matrix[i,j].imag,80)]
             for j in range(matrix.cols)] for i in range(matrix.rows)]


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--output',type=Path,default=Path(__file__).parent/'results/stabilized_long')
    args = parser.parse_args()
    args.output.mkdir(parents=True,exist_ok=False)
    mp.dps = 80
    start = perf_counter()
    data = {'reference':{},'runs':{},'comparisons':{}}
    def checkpoint():
        (args.output/'results.json').write_text(json.dumps(data,indent=2)+'\n')
    print('Reference: 50 digits',flush=True)
    low = hp.TaylorReference(6,50,'1e-26',32)
    print('Reference: 70 digits',flush=True)
    ref = hp.TaylorReference(6,70,'1e-36',40)
    saved = np.load(Path(__file__).parent/'results/long_interval_6/arrays.npz')
    grid = saved['grid']
    points = [-6.,-3.,0.,.62,3.,6.]
    matrices = {float(t):ref.matrix(float(t)) for t in grid}
    qerrors, ferrors, werrors, olderrors = [],[],[],[]
    for i,t in enumerate(grid):
        state, slo = ref.at(float(t)),low.at(float(t))
        f = matrices[float(t)]
        qerrors.append(float(abs(state[0]-slo[0])/max(1,abs(state[0]))))
        ferrors.append(relative(low.matrix(float(t)),f))
        werrors.append(float(abs(mp.det(f)-1)))
        olderrors.append(relative(mp.matrix(saved['reference'][i].tolist()),f))
    data['reference'] = {'low_digits':50,'high_digits':70,'low_tolerance':'1e-26',
                         'high_tolerance':'1e-36','low_steps':low.cost,'high_steps':ref.cost,
                         'max_q_refinement':max(qerrors),'max_pointwise_F_refinement':max(ferrors),
                         'max_wronskian_error':max(werrors),'max_old_reference_error':max(olderrors),
                         'grid':grid.tolist(),'old_reference_pointwise_errors':olderrors,
                         'values':{str(t):{'state':encode(mp.matrix(ref.at(t))),
                                          'F':encode(matrices[t])} for t in points}}
    print(json.dumps({k:v for k,v in data['reference'].items() if k not in ('values','grid','old_reference_pointwise_errors')}),flush=True)
    checkpoint()
    rk = {}
    for tol in (1e-9,1e-12):
        f,cost = hp.c.rk_matrix(grid,lambda t:[ref.q_float(t),0,0],tol,'RK45')
        name = f'RK45_hp_background_{tol}'
        rk[name] = {float(t):mp.matrix(f[i].tolist()) for i,t in enumerate(grid)}
        data['comparisons'][name] = {**cost,'max_pointwise_solution_error':max(relative(rk[name][float(t)],matrices[float(t)]) for t in grid)}
    rk['RK45_old_background_1e-12'] = {float(t):mp.matrix(saved['RK45_1e-12'][i].tolist()) for i,t in enumerate(grid)}
    data['comparisons']['RK45_old_background_1e-12'] = {
        'max_pointwise_solution_error':max(relative(rk['RK45_old_background_1e-12'][float(t)],matrices[float(t)]) for t in grid)}
    results = {}
    for digits,radius,order,tol in ((60,14,40,'1e-26'),(80,18,56,'1e-36')):
        name = f'dps{digits}_R{radius}_N{order}'
        print(f'Stabilized run {name}',flush=True)
        timing = perf_counter()
        with mp.workdps(digits):
            p = ref.p
            initial = ref.at(0)
            phi0,coefficients = hp.contour_basis(p.x0,initial,p,radius,order,tol)
            inverse = phi0**-1
            _,m0,jqh0 = hp.monodromy(p.x0,*initial[:2],p,radius,order,tol)
            j0 = jqh0*hp.tangent_conversion(p.x0,initial)
            records,values = [],{}
            for t in points:
                print(f'  t={t:g}',flush=True)
                state = ref.at(t)
                x = p.x0+mp.mpf(t)
                if t == 0:
                    f,m,j = mp.eye(2),m0,j0
                else:
                    phi,_ = hp.contour_basis(x,state,p,radius,order,tol,coefficients)
                    f = phi*inverse
                    _,m,jqh = hp.monodromy(x,*state[:2],p,radius,order,tol)
                    j = jqh*hp.tangent_conversion(x,state)
                ff = matrices[t]
                record = {'t':t,'contour_solution_error':relative(f,ff),
                          'invariant_drift':relative(m,m0),
                          'monitor_drift_on_reference':relative(j*ff,j0),
                          'contour_variation_drift':relative(j*f,j0),
                          'contour_wronskian_error':float(abs(mp.det(f)-1)),
                          'rk':{key:{'solution_error':relative(table[t],ff),
                                     'variation_drift':relative(j*table[t],j0)} for key,table in rk.items()}}
                values[t] = {'F':f,'m':m,'J':j}
                records.append(record)
                print(json.dumps(record),flush=True)
                data['runs'][name] = {'digits':digits,'radius':radius,'formal_order':order,
                                      'spectral_tolerance':tol,'records':records,
                                      'values':{str(t):{key:encode(value) for key,value in v.items()} for t,v in values.items()}}
                checkpoint()
            data['runs'][name]['seconds'] = perf_counter()-timing
            results[name] = values
    keys = list(results)
    data['refinement'] = {str(t):{key:relative(results[keys[0]][t][key],results[keys[1]][t][key])
                                 for key in ('F','m','J')} for t in points}
    data['seconds'] = perf_counter()-start
    data['mpmath_version'] = hp.mpm.__version__
    data['mpmath_backend'] = hp.mpm.libmp.BACKEND
    data['numpy_version'],data['scipy_version'] = np.__version__,hp.c.scipy.__version__
    data['source_hashes'] = {str(p):hashlib.sha256(p.read_bytes()).hexdigest()
                             for p in (Path(__file__),Path(hp.__file__),Path(hp.c.__file__),Path(hp.c.core.__file__),Path(hp.c.old.__file__))}
    data['caveat'] = 'No interval certification. Spectral and reference Taylor recurrences differ, but share the arithmetic library and model parameters. Pointwise drift tests do not bound the whole continuum.'
    checkpoint()
    print('Completed; total seconds:',data['seconds'],flush=True)


if __name__ == '__main__':
    main()


==> anc/computational_preprint/stress_continuation.py <==
#!/usr/bin/env python3
"""Continuation stress test on the original background; preserve pilot data."""
import argparse
import hashlib
import json
from pathlib import Path

import numpy as np
import compare_monodromy as c


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--spans", nargs="+", type=float, default=[.4, .5, .55, .6])
    parser.add_argument("--output", type=Path, default=Path(__file__).parent / "results/stress_continuation")
    args = parser.parse_args()
    args.output.mkdir(parents=True, exist_ok=False)
    records, arrays = [], {}
    for span in args.spans:
        print(f"Span {span}", flush=True)
        grid = np.linspace(-span, span, 9)
        bg = c.background(span)
        bg_lo = c.background(span, tol=1e-12)
        dense = np.linspace(-span, span, 2001)
        q = np.array([bg(t)[0] for t in dense])
        # The existing kernels use the principal square root: restrict this test
        # to the right half-plane instead of silently changing its branch.
        if np.min(q.real) <= 0:
            raise RuntimeError("Background leaves the verified square-root chart")
        reference, _ = c.rk_matrix(grid, bg, 3e-14, "DOP853")
        ref_lo, _ = c.rk_matrix(grid, bg, 1e-12, "DOP853")
        ref_bg_lo, _ = c.rk_matrix(grid, bg_lo, 3e-14, "DOP853")
        record = {"span": span, "max_abs_q": float(max(abs(q))),
                  "min_real_q_sampled": float(min(q.real)),
                  "max_reference_condition": float(max(np.linalg.cond(reference))),
                  "reference_refinement": c.scaled_max(reference-ref_lo, reference),
                  "background_refinement_effect": c.scaled_max(reference-ref_bg_lo, reference),
                  "profiles": {}, "methods": {}}
        arrays[f"grid_{span}"] = grid
        arrays[f"reference_{span}"] = reference
        jac = None
        for radius in (6., 7.2):
            print(f"  Monodromy R={radius}", flush=True)
            _, m, jj, seconds = c.spectral_profile(grid, bg, radius, 2e-13, "quadrature")
            record["profiles"][str(radius)] = {
                "invariant_drift": c.scaled_max(m-m[4], m[4]),
                "reference_variation_drift": c.summarize(reference, reference, jj)["monodromy_variation_drift"],
                "seconds": seconds}
            arrays[f"jac_{span}_{radius}"] = jj
            arrays[f"invariants_{span}_{radius}"] = m
            jac = jj
        for tol in (1e-6, 1e-9, 1e-12):
            f, cost = c.rk_matrix(grid, bg, tol, "RK45")
            record["methods"][f"RK45_{tol}"] = {**cost, **c.summarize(f, reference, jac)}
            arrays[f"rk_{span}_{tol}"] = f
        for radius in (5.4, 6.):
            print(f"  Contours R={radius}", flush=True)
            f, cost = c.contour_matrix(grid, bg, radius, 3e-13, balanced=True)
            record["methods"][f"contour_{radius}"] = {**cost, **c.summarize(f, reference, jac)}
            arrays[f"contour_{span}_{radius}"] = f
        records.append(record)
        print(json.dumps(record), flush=True)
        payload = {"records": records, "points_per_span": 9,
                   "numpy": np.__version__, "scipy": c.scipy.__version__,
                   "source_hashes": {str(p.name): hashlib.sha256(p.read_bytes()).hexdigest()
                                     for p in (Path(__file__), Path(c.__file__), Path(c.core.__file__), Path(c.old.__file__))},
                   "caveat": "Refinement differences are diagnostics, not certified error bounds. No pole location is certified."}
        (args.output / "results.json").write_text(json.dumps(payload, indent=2)+"\n")
        np.savez_compressed(args.output / "arrays.npz", **arrays)


if __name__ == "__main__":
    main()


==> anc/computational_preprint/test_accuracy_budget.py <==
import unittest

from mpmath import mp

from accuracy_budget import assess
import high_precision as hp
from parameter_study import norm, refinement_budget


class AccuracyBudgetTests(unittest.TestCase):
    def test_budget_acceptance_and_attribution(self):
        d = dict(contour_increment='1e-12', previous_contour_increment='1e-9',
                 reference_increment='1e-15', monitor_increment='1e-15',
                 reference_conservation_defect='1e-16')
        self.assertTrue(assess(d, '1e-10')['accepted'])
        d['monitor_increment'] = '1e-8'
        self.assertEqual(assess(d, '1e-10')['failed_checks'], ['monitor_increment'])

    def test_stagnation_and_invalid_values(self):
        d = dict(contour_increment='1e-12', previous_contour_increment='1e-12',
                 reference_increment=0, monitor_increment=0, reference_conservation_defect=0)
        self.assertIn('contraction', assess(d, '1e-10')['failed_checks'])
        d['previous_contour_increment'] = 0
        self.assertFalse(assess(d, '1e-10')['accepted'])
        for v in ('nan', '-1', 'inf'):
            with self.assertRaises(ValueError):
                assess(dict(d, monitor_increment=v), '1e-10')
        with self.assertRaises(ValueError):
            assess(d, 0)

    def test_exact_initial_normalization_identity(self):
        with mp.workdps(50):
            phi = mp.matrix([[2,1],[1,3]])
            base = mp.matrix([[1,2],[0,1]])
            dphi = mp.matrix([[mp.mpf('1e-5'),0],[0,0]])
            dbase = mp.matrix([[0,0],[mp.mpf('1e-6'),0]])
            f = phi*base**-1
            actual = (phi+dphi)*(base+dbase)**-1-f
            identity = (dphi-f*dbase)*(base+dbase)**-1
            self.assertLess(norm(actual-identity), mp.mpf('1e-45'))

    def test_budget_uses_actual_matrix_products(self):
        j = {0:mp.eye(2), 1:mp.matrix([[100,0],[0,1]])}
        f = {0:mp.eye(2), 1:mp.matrix([[mp.mpf('.01'),0],[0,1]])}
        coarse = {k:v.copy() for k,v in f.items()}
        coarse[1][0,0] += mp.mpf('.001')
        budget = refinement_budget(coarse, f, f, j, j, f)
        self.assertAlmostEqual(float(budget['contour_increment']), .1)
        self.assertEqual(budget['reference_conservation_defect'], 0)

    def test_custom_piv_parameters_are_used(self):
        with mp.workdps(50):
            p = hp.Parameters()
            original = p.a
            p.a += mp.mpf('.02')
            ref = hp.TaylorReference(.01, 50, '1e-28', 32, parameters=p)
            self.assertEqual(ref.p.a, original+mp.mpf('.02'))
            self.assertEqual(hp.Parameters().a, original)
            cf = hp.reference_coefficients(p.x0, ref.initial, p, 2)
            expected = -p.h0**2-2*p.h0*(p.q0+p.x0)-2*p.b-4*p.a**2/p.q0**2
            self.assertLess(abs(cf[1][1]-expected), mp.mpf('1e-45'))


if __name__ == '__main__':
    unittest.main()


==> anc/computational_preprint/test_anchored_psi.py <==
"""Independent checks of the finite-lambda normalization transport."""
import unittest

import numpy as np
from mpmath import mp

import anchored_psi as a


class AnchorTransportTests(unittest.TestCase):
    def test_B_transport_against_scipy(self):
        with mp.workdps(55):
            ref = a.hp.TaylorReference(.1,50,'1e-26')
            bg = a.hp.c.background(.1)
            for lam in (mp.mpf('1.45'),mp.mpf('-1.45')):
                transport = a.AnchorTransport(ref,lam)
                for sign in (-1,1):
                    def rhs(t,u):
                        q,h = bg(t)[:2]
                        return (a.hp.c.core.B_matrix(float(lam),a.hp.c.core.X0+t,q,h) @ u.reshape(2,2)).ravel()
                    sol = a.hp.c.ivp(rhs,(0,sign*.1),np.eye(2).ravel(),3e-14,method='DOP853')
                    value = transport.at(sign*.1)
                    np.testing.assert_allclose(np.array(value.tolist(),complex),sol.y[:,-1].reshape(2,2),rtol=2e-12,atol=2e-12)
                    self.assertLess(abs(mp.det(value)-1),mp.mpf('1e-28'))


if __name__ == '__main__':
    unittest.main()


==> anc/computational_preprint/test_comparison.py <==
"""Local consistency and independent finite-difference checks for the pilot."""
import unittest

import numpy as np

import compare_monodromy as c


class ComparisonTests(unittest.TestCase):
    def test_formal_and_spectral_derivatives(self):
        x, q, h, lam = c.core.X0, c.core.Q0, c.core.H0, 2.1+.6j
        eps = 1e-5
        args = (lam, x, q, h, c.core.THETA0, c.core.THETAINF)
        for function, start in ((c.core.Fhat, 0), (c.core.A_matrix, 2)):
            for axis in range(2):
                shift = np.eye(2)[axis]*eps
                plus = function(lam, x, *(np.array([q, h])+shift))
                minus = function(lam, x, *(np.array([q, h])-shift))
                np.testing.assert_allclose((plus-minus)/(2*eps),
                    c.DERIVATIVES[start+axis](*args), rtol=2e-8, atol=2e-9)

    def test_tangent_coordinate_change(self):
        bg = c.background(.02)
        eps = 1e-5
        def transform(t):
            q, h = bg(t)[:2]
            return c.tangent_conversion(c.core.X0+t, q, h)
        q, h = bg(0)[:2]
        x = c.core.X0
        a = np.array([[2*h+2*q+2*x, 2*q],
                      [-2*h+8*c.core.THETA0**2/q**3, -2*h-2*q-2*x]])
        b = np.array([[0, 1], [c.core.U_value(x, q), 0]])
        derivative = (transform(eps)-transform(-eps))/(2*eps)
        np.testing.assert_allclose(derivative+transform(0) @ b,
                                   a @ transform(0), rtol=2e-8, atol=2e-9)

    def test_spectral_sensitivity_against_finite_difference(self):
        q, h = c.core.Q0, c.core.H0
        direction = np.array([.19-.14j, -.16+.09j])
        _, m, jac = c.spectral_data(c.core.X0, q, h, 4.8, 2e-12)
        eps = 1e-4
        plus = c.spectral_data(c.core.X0, *(np.array([q, h])+eps*direction), 4.8, 2e-12)[1]
        minus = c.spectral_data(c.core.X0, *(np.array([q, h])-eps*direction), 4.8, 2e-12)[1]
        self.assertLess(c.scaled_max((plus-minus)/(2*eps)-jac @ direction, jac @ direction), 2e-7)
        # A product constraint and its differential; neither is an independent invariant.
        self.assertLess(abs(m[0]*m[2]-m[1]*m[3]), 1e-10)
        np.testing.assert_allclose(jac[0]*m[2]+m[0]*jac[2]-jac[1]*m[3]-m[1]*jac[3], 0, atol=1e-9)

    def test_monitor_detects_wrong_variation(self):
        grid = np.linspace(-.04, .04, 5)
        bg = c.background(.04)
        reference, _ = c.rk_matrix(grid, bg, 3e-14, "DOP853")
        _, _, jac, _ = c.spectral_profile(grid, bg, 4.8, 2e-12)
        good = c.summarize(reference, reference, jac)["monodromy_variation_drift"]
        bad = c.summarize(np.tile(np.eye(2), (5, 1, 1)), reference, jac)["monodromy_variation_drift"]
        self.assertLess(good, 1e-8)
        self.assertGreater(bad, 1e-3)

    def test_duhamel_quadrature_against_variational_equation(self):
        args = (c.core.X0, c.core.Q0, c.core.H0, 7.2, 2e-13)
        s, m, jac = c.spectral_data(*args)
        sq, mq, jq = c.spectral_data(*args, sensitivity="quadrature")
        self.assertLess(c.scaled_max(s-sq, s), 1e-9)
        self.assertLess(c.scaled_max(jac-jq, jac), 1e-9)

    def test_runge_kutta_refinement(self):
        grid = np.linspace(-.24, .24, 9)
        bg = c.background(.24)
        reference, _ = c.rk_matrix(grid, bg, 3e-14, "DOP853")
        coarse, _ = c.rk_matrix(grid, bg, 1e-3, "RK45")
        fine, _ = c.rk_matrix(grid, bg, 1e-9, "RK45")
        self.assertLess(np.max(abs(fine-reference)), .01*np.max(abs(coarse-reference)))


if __name__ == "__main__":
    unittest.main()


==> anc/computational_preprint/test_high_precision.py <==
"""Checks of algebraic Taylor recurrences and local spectral quadrature."""
import unittest

import numpy as np
from mpmath import mp
from scipy.integrate import quad_vec

import high_precision as hp


class HighPrecisionTests(unittest.TestCase):
    def setUp(self):
        self.context = mp.workdps(55)
        self.context.__enter__()
        self.p = hp.Parameters()

    def tearDown(self):
        self.context.__exit__(None,None,None)

    def test_formal_coefficients_and_recurrence(self):
        p = self.p
        f = hp.formal_series(p.x0,p.q0,p.h0,p,12)
        old = hp.c.core.formal_coefficients(hp.c.core.X0,hp.c.core.Q0,hp.c.core.H0)
        for n in (1,2):
            np.testing.assert_allclose(np.array(f[n].tolist(),complex),old[n-1],atol=1e-15,rtol=1e-15)
        a0,d = hp.lax_parts(p.x0,p.q0,p.h0,p)
        z = mp.matrix([[1,0],[0,-1]])
        for n in range(1,12):
            residual = ((n-1)*f[n-1]+z*f[n+1]-f[n+1]*z
                        +a0*f[n]-p.x0*f[n]*z+d*f[n-1]+p.b*f[n-1]*z)
            self.assertLess(max(abs(v) for v in residual),mp.mpf('1e-40'))

    def test_reference_against_local_scipy_and_invariants(self):
        ref = hp.TaylorReference(.1,50,'1e-26')
        bg = hp.c.background(.1)
        grid = np.linspace(-.1,.1,5)
        ff,_ = hp.c.rk_matrix(grid,bg,3e-14,'DOP853')
        for i,t in enumerate(grid):
            state = ref.at(float(t))
            np.testing.assert_allclose(np.array([complex(v) for v in state[:2]]),bg(t)[:2],rtol=2e-12,atol=2e-12)
            np.testing.assert_allclose(np.array(ref.matrix(float(t)).tolist(),complex),ff[i],rtol=2e-12,atol=2e-12)
            self.assertLess(abs(state[0]*state[2]-1),mp.mpf('1e-28'))
            self.assertLess(abs(mp.exp(state[3])/state[0]-1),mp.mpf('1e-28'))
            self.assertLess(abs(mp.det(ref.matrix(float(t)))-1),mp.mpf('1e-28'))

    def test_spectral_taylor_and_kernel_quadrature(self):
        p = self.p
        start,end = mp.mpc('1.45','.1'),mp.mpc('1.62','.18')
        u0 = [mp.mpc('.8','.2'),mp.mpc('-.3','.1')]
        values,integrals = hp.spectral_path(u0,[start,end],p.x0,p.q0,p.h0,p,
                                           mp.mpf('1e-26'),root=mp.sqrt(p.q0))
        z0,dz = complex(start),complex(end-start)
        def rhs(t,u):
            return dz*(hp.c.core.A_matrix(z0+t*dz,hp.c.core.X0,hp.c.core.Q0,hp.c.core.H0) @ u)
        sol = hp.c.ivp(rhs,(0,1),[complex(v) for v in u0],3e-14,method='DOP853',dense_output=True)
        def kernel(t):
            lam,u = z0+t*dz,sol.sol(t)
            return dz*np.array([hp.c.core.Q_value(lam,hp.c.core.X0,hp.c.core.Q0,hp.c.core.H0,u),
                                hp.c.old.q_x_value(lam,hp.c.core.X0,hp.c.core.Q0,hp.c.core.H0,u)])
        pair,_ = quad_vec(kernel,0,1,epsabs=1e-13,epsrel=1e-13)
        np.testing.assert_allclose([complex(v) for v in values],sol.y[:,-1],atol=2e-12,rtol=2e-12)
        np.testing.assert_allclose([complex(v) for v in integrals],pair,atol=2e-12,rtol=2e-12)

    def test_spectral_sensitivities(self):
        p = self.p
        _,_,jac = hp.monodromy(p.x0,p.q0,p.h0,p,6,20,'1e-24')
        _,_,old = hp.c.spectral_data(hp.c.core.X0,hp.c.core.Q0,hp.c.core.H0,6,2e-13)
        np.testing.assert_allclose(np.array(jac.tolist(),complex),old,rtol=2e-10,atol=2e-10)


if __name__ == '__main__':
    unittest.main()


==> anc/computational_preprint/test_long_interval.py <==
"""Checks for the lifted square-root chart used in long continuation."""
import unittest

import numpy as np

import compare_monodromy as c
from long_interval import LiftedBackground


class LiftedBackgroundTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.bg = LiftedBackground(3.)

    def root(self, t):
        return self.bg.sheet(t)*np.sqrt(self.bg(t)[0])

    def test_initial_sheet_and_pilot_chart(self):
        self.assertEqual(self.bg.sheet(0), 1.)
        for t in np.linspace(-.6, .6, 31):
            self.assertEqual(self.bg.sheet(t), 1.)

    def test_logarithm_and_square(self):
        for t in np.linspace(-3, 3, 121):
            state = self.bg.state(t)
            self.assertLess(abs(np.exp(state[3])/state[0]-1), 1e-9)
            self.assertLess(abs(self.root(t)**2/state[0]-1), 1e-14)

    def test_continuity_across_principal_cut(self):
        grid = np.linspace(-3, 3, 3001)
        q = np.array([self.bg(t)[0] for t in grid])
        crossings = np.flatnonzero(abs(np.diff(np.angle(q))) > np.pi)
        self.assertGreater(len(crossings), 0)
        for k in crossings:
            self.assertEqual(self.bg.sheet(grid[k]), -self.bg.sheet(grid[k+1]))
            self.assertLess(abs(self.root(grid[k+1])/self.root(grid[k])-1), .1)

    def test_lifted_tangent_coordinate_change(self):
        for t in (-2.5, -1., .8, 2., 2.8):
            eps = 1e-6
            def transform(v):
                q, h = self.bg(v)[:2]
                return self.bg.sheet(v)*c.tangent_conversion(c.core.X0+v, q, h)
            q, h = self.bg(t)[:2]
            x = c.core.X0+t
            tangent = np.array([[2*h+2*q+2*x, 2*q],
                                [-2*h+8*c.core.THETA0**2/q**3, -2*h-2*q-2*x]])
            normal = np.array([[0, 1], [c.core.U_value(x, q), 0]])
            derivative = (transform(t+eps)-transform(t-eps))/(2*eps)
            np.testing.assert_allclose(derivative+transform(t) @ normal,
                                       tangent @ transform(t), rtol=2e-7, atol=2e-7)


if __name__ == "__main__":
    unittest.main()


==> anc/computational_preprint/test_pii.py <==
import unittest

from mpmath import mp
import sympy as sp

import pii_core as p


class PIIIdentities(unittest.TestCase):
    def test_energy_derivative(self):
        t, u, w = sp.symbols('t u w', real=True)
        energy = w*w/2+t*u*u/2-u**4/2
        derivative = sp.diff(energy,t)+sp.diff(energy,u)*w+sp.diff(energy,w)*(2*u**3-t*u)
        self.assertEqual(sp.expand(derivative-u*u/2),0)

    def test_zero_curvature_and_squared_kernel(self):
        x, z, u, w, a, b, v, vp = sp.symbols('x z u w a b v vp')
        ii = sp.I
        A = sp.Matrix([[-ii*(4*z*z+x+2*u*u), 4*u*z+2*ii*w],
                       [4*u*z-2*ii*w, ii*(4*z*z+x+2*u*u)]])
        B = sp.Matrix([[-ii*z, u], [u, ii*z]])
        Ax = A.diff(x)+A.diff(u)*w+A.diff(w)*(2*u**3+x*u)
        self.assertEqual(sp.simplify(Ax-B.diff(z)+A*B-B*A), sp.zeros(2))
        az, bz = A*sp.Matrix([a, b])
        ax, bx = B*sp.Matrix([a, b])
        def dx(expr):
            return sp.diff(expr,x)+sp.diff(expr,u)*w+sp.diff(expr,w)*(2*u**3+x*u)+sp.diff(expr,a)*ax+sp.diff(expr,b)*bx+sp.diff(expr,v)*vp+sp.diff(expr,vp)*(6*u*u+x)*v
        def dz(expr):
            return sp.diff(expr,z)+sp.diff(expr,a)*az+sp.diff(expr,b)*bz
        K, R = a*a+b*b, -ii*(a*a-b*b)/2
        self.assertEqual(sp.expand(dx(dx(K))-(6*u*u+x)*K-dz(R)), 0)
        variation = 4*z*v*(a*a-b*b)-2*ii*vp*K+8*ii*u*v*a*b
        self.assertEqual(sp.expand(dx(variation)-v*dz(a*a-b*b)), 0)

    def test_formal_first_coefficient(self):
        with mp.workdps(60):
            x, u, w = map(mp.mpf, ['-.7', '.2', '.1'])
            H = x*u*u+u**4-w*w
            for sign in (1, -1):
                cf = p.formal_column(x, u, w, sign, 4)
                diagonal, other = cf if sign == 1 else cf[::-1]
                self.assertLess(abs(diagonal[1]-sign*mp.j*H/2), mp.mpf('1e-55'))
                self.assertLess(abs(other[1]-sign*mp.j*u/2), mp.mpf('1e-55'))

    def test_formal_matrix_recurrence(self):
        with mp.workdps(60):
            x, u, w = map(mp.mpf, ['-.7', '.2', '.1'])
            columns = [p.formal_column(x, u, w, sign, 16) for sign in (1, -1)]
            matrices = [mp.matrix([[columns[j][i][n] for j in range(2)] for i in range(2)])
                        for n in range(17)]
            s3, s1 = mp.matrix([[1,0],[0,-1]]), mp.matrix([[0,1],[1,0]])
            a0 = mp.matrix([[-mp.j*(x+2*u*u), 2*mp.j*w],[-2*mp.j*w, mp.j*(x+2*u*u)]])
            for k in range(15):
                rhs = -4*mp.j*(s3*matrices[k+2]-matrices[k+2]*s3)+4*u*s1*matrices[k+1]+a0*matrices[k]+mp.j*x*matrices[k]*s3
                lhs = -(k-1)*matrices[k-1] if k else mp.zeros(2)
                self.assertLess(max(map(abs, rhs-lhs)), mp.mpf('1e-50'))

    def test_airy_reference(self):
        with mp.workdps(60):
            ref = p.Reference(span=2, digits=60, tolerance='1e-32', u0='0', w0='0')
            def airy(x):
                return mp.matrix([[mp.airyai(x), mp.airybi(x)],
                                  [mp.airyai(x,1), mp.airybi(x,1)]])
            truth = airy(-3)*airy(-1)**-1
            self.assertLess(max(map(abs, ref.matrix(-2)-truth)), mp.mpf('1e-30'))
            self.assertEqual(ref.at(-2)[0], 0)

    def test_cycle_cancels_symmetric_boundary(self):
        with mp.workdps(50):
            columns = [mp.matrix(v) for v in ([1,0], [0,1], [1,1], [2,-1])]
            cc = p.cycle_coefficients(columns)
            residual = sum((c*p.squared(v) for c,v in zip(cc, columns)), mp.zeros(3,1))
            self.assertLess(max(map(abs, residual)), mp.mpf('1e-45'))

    def test_airy_contour_value_and_derivative(self):
        with mp.workdps(60):
            values = [p.canonical(mp.mpf('-1'), mp.mpf(0), mp.mpf(0), j,
                                  radius=3, formal_order=0, tolerance='1e-27')['integral']
                      for j in (4, 0)]
            integral = values[0]-values[1]
            truth = mp.pi*mp.matrix([mp.airyai(-1), mp.airyai(-1, 1)])
            self.assertLess(max(map(abs, integral-truth)), mp.mpf('1e-26'))

    def test_spectral_sensitivities(self):
        with mp.workdps(65):
            x, u, w = map(mp.mpf, ['-1', '.2', '.1'])
            settings = dict(radius=3, formal_order=30, tolerance='1e-30', quadrature=False)
            value = p.canonical(x, u, w, 0, sensitivity=True, **settings)
            eps = mp.mpf('1e-12')
            for k, (du, dw) in enumerate(((eps,0),(0,eps))):
                plus = p.canonical(x, u+du, w+dw, 0, **settings)['column']
                minus = p.canonical(x, u-du, w-dw, 0, **settings)['column']
                error = max(map(abs, (plus-minus)/(2*eps)-value['sensitivities'][k]))
                self.assertLess(error, mp.mpf('1e-20'))

    def test_long_contour_basis_with_quadrature_control(self):
        with mp.workdps(70):
            ref = p.Reference()
            contours = p.Contours(ref,radius=4,formal_order=48,tolerance='1e-6')
            result, diagnostics = contours.at(-12)
            error = max(map(abs,result-ref.matrix(-12)))/max(map(abs,ref.matrix(-12)))
            self.assertLess(error, mp.mpf('1e-8'))
            self.assertGreater(abs(mp.det(contours.initial_matrix)), 1)
            self.assertLess(diagnostics['inner_boundary_defect'],mp.mpf('1e-12'))


if __name__ == '__main__':
    unittest.main()


==> anc/computational_preprint/test_rigid_monodromy.py <==
import unittest

from mpmath import mp
import numpy as np
from scipy.integrate import solve_ivp

import pii_core as pii
import rigid_monodromy as r


class GeneralPIIMonodromyTests(unittest.TestCase):
    def test_zero_parameter_formal_coefficients(self):
        with mp.workdps(60):
            x,q,w = map(mp.mpf,['-.7','.2','.1'])
            for sign in (1,-1):
                old = pii.formal_column(x,q,w,sign,24)
                new = r.formal_column(x,q,w,mp.mpf(0),sign,24)
                self.assertLess(max(abs(a-b) for aa,bb in zip(old,new) for a,b in zip(aa,bb)),mp.mpf('1e-50'))

    def test_general_parameter_formal_recurrence(self):
        with mp.workdps(70):
            x,q,w,alpha = mp.mpf('.7'),mp.mpc('.2','.1'),mp.mpc('.1','-.2'),mp.mpc('.3','.4')
            columns = [r.formal_column(x,q,w,alpha,sign,18) for sign in (1,-1)]
            matrices = [mp.matrix([[columns[j][i][n] for j in range(2)] for i in range(2)]) for n in range(19)]
            s3,s1 = mp.diag([1,-1]),mp.matrix([[0,1],[1,0]])
            a0 = mp.matrix([[-mp.j*(x+2*q*q),2*mp.j*w],[-2*mp.j*w,mp.j*(x+2*q*q)]])
            for k in range(17):
                rhs = -4*mp.j*(s3*matrices[k+2]-matrices[k+2]*s3)+4*q*s1*matrices[k+1]+a0*matrices[k]+mp.j*x*matrices[k]*s3
                if k:
                    rhs -= alpha*s1*matrices[k-1]
                lhs = -(k-1)*matrices[k-1] if k else mp.zeros(2)
                self.assertLess(max(map(abs,lhs-rhs)),mp.mpf('1e-50'))
            H = x*q*q+q**4-w*w+2*alpha*q
            self.assertLess(abs(matrices[1][0,0]-mp.j*H/2),mp.mpf('1e-60'))

    def test_background_and_unitary_anchor(self):
        with mp.workdps(70):
            ref = r.Reference(end='-6.95',digits=70)
            eps = float(ref.epsilon)
            def rhs(t,y):
                u,p = y[:2]
                k = 6*u*u+t
                return np.array([p,1-2*u**3-t*u,y[3],-k*y[2],y[5],-k*y[4]])/eps
            sol = solve_ivp(rhs,(-7,-6.95),list(map(float,ref.initial)),method='DOP853',rtol=2e-13,atol=2e-14)
            self.assertTrue(sol.success)
            self.assertLess(max(abs(float(a)-b) for a,b in zip(ref.at(ref.end),sol.y[:,-1])),1e-12)
            anchor = r.Anchor(ref,'1.5').at(ref.end)
            self.assertLess(max(map(abs,anchor.H*anchor-mp.eye(2))),mp.mpf('1e-28'))

    def test_spectral_sensitivities_at_nonzero_vertex(self):
        with mp.workdps(70):
            x,q,w,alpha = mp.mpf('-.7'),mp.mpf('.2'),mp.mpf('.1'),mp.j*mp.mpf('.3')
            settings = dict(radius=3,formal_order=30,tolerance='1e-30',order=36)
            base = r.canonical(x,q,w,alpha,0,sensitivity=True,**settings)
            h = mp.mpf('1e-10')
            for k,(dq,dw) in enumerate(((h,0),(0,h))):
                plus = r.canonical(x,q+dq,w+dw,alpha,0,**settings)['column']
                minus = r.canonical(x,q-dq,w-dw,alpha,0,**settings)['column']
                self.assertLess(max(map(abs,(plus-minus)/(2*h)-base['sensitivities'][k])),mp.mpf('1e-16'))


if __name__ == '__main__':
    unittest.main()


==> anc/computational_preprint/test_rigid_oscillatory.py <==
import unittest

from mpmath import mp

from compare_rigid_oscillatory import post_drift


class PostTransitionDriftTests(unittest.TestCase):
    def test_constant_bias_is_not_post_transition_drift(self):
        with mp.workdps(50):
            offsets = [0., 1., 2.]
            jac = {s: mp.eye(2) for s in offsets}
            values = {0.: mp.eye(2), 1.: mp.eye(2)*mp.mpf('1.001'),
                      2.: mp.eye(2)*mp.mpf('1.001')}
            self.assertEqual(post_drift(values, jac, offsets, 1.)['max_row_drift'], 0)

    def test_change_of_direction_at_constant_error_norm_is_detected(self):
        with mp.workdps(50):
            offsets = [0., 1., 2.]
            jac = {s: mp.diag([mp.mpf('1e-20'), 1]) for s in offsets}
            values = {0.: mp.eye(2), 1.: mp.eye(2)*mp.mpf('1.001'),
                      2.: mp.eye(2)*mp.mpf('.999')}
            result = post_drift(values, jac, offsets, 1.)
            self.assertAlmostEqual(result['max_row_drift'], .002, places=15)
            self.assertAlmostEqual(result['points'][-1]['rows'][0], .002, places=15)


if __name__ == '__main__':
    unittest.main()


==> anc/computational_preprint/test_rigid_pii.py <==
import unittest

import numpy as np

from rigid_pii_pilot import initial_state,run,symbolic_checks


class RigidPIITests(unittest.TestCase):
    def test_symbolic_scalings_modes_and_general_parameter_kernel(self):
        result = symbolic_checks()
        self.assertGreater(abs(result['printed_second_mode_residual_at_theta1']),.5)

    def test_initial_data_use_the_lower_branch(self):
        state = initial_state(.01)
        self.assertLess(state[0],-1)
        self.assertGreater(state[1],0)
        np.testing.assert_array_equal(state[2:],[1,0,0,1])

    def test_first_pulse_and_determinant(self):
        result = run(.02)
        self.assertGreater(result['max_gain_balanced_input'],190)
        self.assertLess(result['max_gain_balanced_input'],197)
        self.assertLess(result['max_determinant_error'],2e-9)
        self.assertGreater(result['inner_peak_tau'],2.8)
        self.assertLess(result['inner_peak_tau'],2.85)


if __name__ == '__main__':
    unittest.main()


==> anc/computational_preprint/test_rk45_multiprecision.py <==
"""Validate the high-precision RK tableau and adaptive integration."""
import unittest

import numpy as np
from mpmath import mp
from scipy.integrate._ivp.rk import RK45,rk_step as scipy_step

import rk45_multiprecision as rk


class MultiprecisionRKTests(unittest.TestCase):
    def test_tableau_matches_scipy(self):
        with mp.workdps(60):
            aa,bb,cc,ee = rk.tableau()
            for row,expected in zip(aa,RK45.A):
                np.testing.assert_allclose([float(v) for v in row],expected[:len(row)],rtol=0,atol=0)
            for values,expected in ((bb,RK45.B),(cc,RK45.C),(ee,RK45.E)):
                np.testing.assert_allclose([float(v) for v in values],expected,rtol=0,atol=0)
            self.assertLess(abs(sum(bb)-1),mp.mpf('1e-55'))

    def test_one_step_matches_scipy(self):
        with mp.workdps(50):
            def fun(t,y):
                return [(t+mp.mpf('.3'))*y[0]+y[1],-y[0]+t*y[1]]
            t,step = mp.mpf('.2'),mp.mpf('.03')
            y = [mp.mpc('.8','.1'),mp.mpc('-.3','.2')]
            value,fn,error = rk.rk_step(fun,t,y,fun(t,y),step,rk.tableau())
            def double_fun(t,y):
                return np.array([(t+.3)*y[0]+y[1],-y[0]+t*y[1]])
            yd = np.array([complex(v) for v in y])
            stages = np.empty((7,2),complex)
            expected,_ = scipy_step(double_fun,float(t),yd,double_fun(float(t),yd),float(step),RK45.A,RK45.B,RK45.C,stages)
            np.testing.assert_allclose([complex(v) for v in value],expected,rtol=2e-15,atol=2e-15)
            np.testing.assert_allclose([complex(v) for v in error],float(step)*RK45.E @ stages,rtol=1e-6,atol=2e-17)

    def test_adaptive_order_and_backward_solution(self):
        with mp.workdps(60):
            errors = []
            for tol in ('1e-10','1e-15'):
                values,stats = rk.integrate(lambda t,y:[y[0]],[-1.,0.,1.],[mp.mpf(1)],tol)
                errors.append(max(abs(values[t][0]-mp.exp(t)) for t in (-1.,1.)))
                self.assertGreater(stats['accepted_steps'],0)
            self.assertLess(errors[1],errors[0]/1000)
            self.assertLess(errors[1],mp.mpf('1e-14'))

    def test_local_piv_reference(self):
        with mp.workdps(60):
            ref = rk.hp.TaylorReference(.1,60,'1e-30',32)
            values,_ = rk.fundamental(ref,[-.1,0.,.1],'1e-16')
            for t in (-.1,.1):
                self.assertLess(max(abs(v) for v in values[t]-ref.matrix(t)),mp.mpf('1e-15'))


if __name__ == '__main__':
    unittest.main()


==> anc/rebuild_tables_en.py <==
"""Rebuild the six English tables from the distributed numerical records."""
import argparse
import json
from pathlib import Path
import subprocess
import sys


def sci(value):
    mantissa, exponent = f"{float(value):.3e}".split("e")
    return rf"${mantissa}\cdot10^{{{int(exponent)}}}$"


def tabular(rows, spec, headings):
    return (r"\begin{tabular}{" + spec + "}\n\\toprule\n" + headings
            + "\\\\\n\\midrule\n" + "\n".join(rows)
            + "\n\\bottomrule\n\\end{tabular}\n")


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", type=Path, default=Path("tables_rebuilt"))
    args = parser.parse_args()
    root = Path(__file__).resolve().parent / "computational_preprint"
    if not root.exists():
        root = Path(__file__).resolve().parents[1]
    output = args.output.resolve()
    output.mkdir(parents=True, exist_ok=True)

    def data(name):
        return json.loads((root / "results" / name / "results.json").read_text())

    pii = data("pii_comparison")
    rows = []
    for level, (key, pair) in enumerate(pii["pairs"].items(), 1):
        assert pair["matched"]
        for label, record in [("Contour", pii["contours"][key]),
                              ("RK", pii["rk_trials"][pair["rk_tolerance"]])]:
            rows.append(f"{level} & {label} & " + " & ".join(sci(record[k]) for k in
                        ["max_solution_error", "max_variation_drift", "max_wronskian_error"])
                        + f" & {record['seconds']:.2f}" + r"\\")
    heading = r"Level & Method & $E$ & $D$ & $W_{\rm err}$ & Time (s)"
    (output / "pii.tex").write_text(tabular(rows, "clrrrr", heading))
    rows = []
    for level, name in enumerate(["equal_accuracy_coarse_matched", "equal_accuracy_fine"], 1):
        record = data(name)
        key = next(iter(record["pairs"]))
        pair = record["pairs"][key]
        assert pair["matched"]
        for label, result in [("Contour", record["contours"][key]),
                              ("RK", record["rk_trials"][pair["rk_tolerance"]])]:
            seconds = result["standalone_seconds"] if label == "Contour" else result["seconds"]
            rows.append(f"{level} & {label} & " + " & ".join(sci(result[k]) for k in
                        ["max_solution_error", "max_variation_drift", "max_wronskian_error"])
                        + f" & {seconds:.2f}" + r"\\")
    (output / "piv.tex").write_text(tabular(rows, "clrrrr", heading))
    transition = data("rigid_oscillatory_checked_e02")
    controls = data("rigid_oscillatory_controls")
    assert transition["status"] == controls["status"] == "complete"
    matched = transition["rk_trials"][transition["matched_pair"]["rk_tolerance"]]
    records = [("Contour", transition["contour"]),
               (r"RK, $\tau=10^{-12}$", transition["rk_trials"]["1.0e-12"]),
               ("RK, matched", matched), ("RK, variable tolerance", controls["rk_tightened"])]
    rows = [label + " & " + sci(rec["max_solution_error"]) + " & "
            + sci(rec["max_row_variation_drift"]) + " & "
            + sci(rec["post_drift"]["max_row_drift"]) + r"\\" for label, rec in records]
    (output / "transition.tex").write_text(tabular(rows, "lrrr",
        r"Method & $E$ & $\max D_0$ & $\max D_{\rm osc}$"))
    rows = []
    for contour, rk in zip(transition["contour"]["post_drift"]["points"][1:],
                           matched["post_drift"]["points"][1:]):
        rows.append(f"{contour['t']:.6f} & " + sci(contour["max_row_drift"]) + " & "
                    + sci(rk["max_row_drift"]) + r"\\")
    (output / "late_drift.tex").write_text(tabular(rows, "rrr",
        r"$t$ & $D_{\rm osc}$, contour & $D_{\rm osc}$, RK"))
    subprocess.run([sys.executable, str(root / "build_parameter_report.py"),
                    "--tables", str(output)], check=True)
    for name in ["parameters.tex", "budget.tex"]:
        path = output / name
        text = path.read_text().replace("Данные", "Data").replace("Уточнение", "Refined")
        path.write_text(text)
    print(f"Six English tables written to {output}")


if __name__ == "__main__":
    main()


==> anc/scripts/verify_piv_numerical.py <==
#!/usr/bin/env python3
"""Independent numerical checks for the PIV article.

The script integrates the original Hamiltonian/Lax differential equations.
It does not evaluate symbolic residuals produced by verify_piv_symbolic.py.
All tolerances are deliberately stricter than the accuracy reported in the
human-readable verification report.
"""

from __future__ import annotations

import json
from dataclasses import asdict, dataclass
from pathlib import Path

import numpy as np
from scipy.integrate import solve_ivp


ROOT = Path(__file__).resolve().parents[1]
REPORT_PATH = ROOT / "verification" / "numerical_results.json"

# A generic nonresonant complex data set.  It stays away from q=0 on the
# short x-intervals used below.
X0 = 0.23 + 0.07j
Q0 = 1.17 + 0.19j
P0 = 0.41 - 0.16j
H0 = 2 * P0 - X0 - Q0 / 2
THETA0 = 0.37 + 0.11j
THETAINF = -0.23 + 0.07j
ALPHA = 2 * THETAINF - 1
BETA = -8 * THETA0**2

RTOL = 2e-12
ATOL = 2e-13


@dataclass
class NumericalResult:
    identifier: str
    formulas: str
    description: str
    value: float
    tolerance: float
    status: str


results: list[NumericalResult] = []
diagnostics: dict[str, object] = {}


def record(
    identifier: str,
    formulas: str,
    description: str,
    value: float,
    tolerance: float,
) -> None:
    value = float(abs(value))
    status = "PASS" if np.isfinite(value) and value <= tolerance else "FAIL"
    results.append(
        NumericalResult(identifier, formulas, description, value, tolerance, status)
    )


def maxnorm(value) -> float:
    array = np.asarray(value)
    return float(np.max(np.abs(array)))


def relerr(left, right, floor=1e-14) -> float:
    return maxnorm(np.asarray(left) - np.asarray(right)) / max(
        maxnorm(left), maxnorm(right), floor
    )


def solve(rhs, interval, initial, *, rtol=RTOL, atol=ATOL):
    answer = solve_ivp(
        rhs,
        interval,
        np.asarray(initial, dtype=complex),
        method="DOP853",
        rtol=rtol,
        atol=atol,
    )
    if not answer.success:
        raise RuntimeError(answer.message)
    return answer.y[:, -1]


def qh_rhs(x_value, state):
    q, h = state
    return np.array(
        [
            q * (2 * h + q + 2 * x_value),
            -h**2
            - 2 * h * (q + x_value)
            - 2 * THETAINF
            - 4 * THETA0**2 / q**2,
        ],
        dtype=complex,
    )


def A_matrix(lam, x_value, q, h):
    a = lam + x_value + q * h / (2 * lam)
    b = 1 - q / (2 * lam)
    c = (
        -q * h
        - 2 * THETAINF
        + (q * h**2 - 4 * THETA0**2 / q) / (2 * lam)
    )
    return np.array([[a, b], [c, -a]], dtype=complex)


def B_matrix(lam, x_value, q, h):
    d = lam + x_value + q / 2
    chi = q * h + 2 * THETAINF
    return np.array([[d, 1], [-chi, -d]], dtype=complex)


def theta(lam, x_value, lifted_angle=None):
    if lifted_angle is None:
        logarithm = np.log(lam)
    else:
        logarithm = np.log(abs(lam)) + 1j * lifted_angle
    return lam**2 / 2 + x_value * lam - THETAINF * logarithm


def formal_coefficients(x_value, q, h):
    chi = q * h + 2 * THETAINF
    rho = (
        q * h**2 / 4
        + q**2 * h / 4
        + x_value * q * h / 2
        + q * THETAINF / 2
        + x_value * THETAINF
        - THETA0**2 / q
    )
    delta = x_value * rho + (THETAINF**2 - THETA0**2) / 2
    kappa = rho**2 + chi / 4
    f1 = np.array([[-rho, -0.5], [-chi / 2, rho]], dtype=complex)
    f2 = np.array(
        [
            [(kappa + delta) / 2, (x_value + q / 2 - rho) / 2],
            [rho * (1 + chi / 2) - q * chi / 4, (kappa - delta) / 2],
        ],
        dtype=complex,
    )
    return f1, f2


def Fhat(lam, x_value, q, h):
    f1, f2 = formal_coefficients(x_value, q, h)
    return np.eye(2, dtype=complex) + f1 / lam + f2 / lam**2


def Q_value(lam, x_value, q, h, column):
    u1, u2 = column
    return np.sqrt(q) / (2 * lam) * ((h - lam) * u1**2 - u1 * u2)


def R_value(lam, x_value, q, column):
    u1 = column[0]
    return -np.sqrt(q) * (lam + 2 * x_value + 1.5 * q) * u1**2


def U_value(x_value, q):
    return (
        x_value**2
        - ALPHA
        + 6 * x_value * q
        + 15 * q**2 / 4
        - 3 * BETA / (2 * q**2)
    )


def linear_segment(start, end):
    delta = end - start
    return (
        lambda t: start + delta * t,
        lambda _t: delta,
    )


def radial_segment(r_start, r_end, angle):
    return (
        lambda t: (r_start + (r_end - r_start) * t) * np.exp(1j * angle),
        lambda _t: (r_end - r_start) * np.exp(1j * angle),
    )


def arc_segment(radius, angle_start, angle_end):
    delta = angle_end - angle_start
    return (
        lambda t: radius * np.exp(1j * (angle_start + delta * t)),
        lambda t: 1j
        * delta
        * radius
        * np.exp(1j * (angle_start + delta * t)),
    )


def integrate_spectral_matrix(initial, path, x_value, q, h):
    state = np.asarray(initial, dtype=complex).reshape(4)
    for lam_of_t, dlam_of_t in path:
        def rhs(t, flat):
            matrix = flat.reshape(2, 2)
            return (dlam_of_t(t) * A_matrix(lam_of_t(t), x_value, q, h) @ matrix).reshape(4)

        state = solve(rhs, (0.0, 1.0), state)
    return state.reshape(2, 2)


def integrate_x_matrix(initial, lam, x_start, x_end, q_start, h_start):
    state0 = np.concatenate(
        [np.array([q_start, h_start], dtype=complex), np.asarray(initial).reshape(4)]
    )

    delta_x = x_end - x_start

    def rhs(t, state):
        x_value = x_start + delta_x * t
        q, h = state[:2]
        matrix = state[2:].reshape(2, 2)
        return delta_x * np.concatenate(
            [
                qh_rhs(x_value, [q, h]),
                (B_matrix(lam, x_value, q, h) @ matrix).reshape(4),
            ]
        )

    state = solve(rhs, (0.0, 1.0), state0)
    return state[:2], state[2:].reshape(2, 2)


def subdominant_initial(radius, angle, x_value=X0, q=Q0, h=H0):
    lam = radius * np.exp(1j * angle)
    phase = theta(lam, x_value, lifted_angle=angle)
    if np.cos(2 * angle) > 0:
        return Fhat(lam, x_value, q, h)[:, 1] * np.exp(-phase)
    return Fhat(lam, x_value, q, h)[:, 0] * np.exp(phase)


def integrate_column_with_q(initial, path, x_value=X0, q=Q0, h=H0):
    state = np.concatenate([np.asarray(initial, dtype=complex), np.zeros(1, dtype=complex)])
    for lam_of_t, dlam_of_t in path:
        def rhs(t, current):
            lam = lam_of_t(t)
            dlam = dlam_of_t(t)
            column = current[:2]
            return np.concatenate(
                [
                    dlam * (A_matrix(lam, x_value, q, h) @ column),
                    np.array([dlam * Q_value(lam, x_value, q, h, column)]),
                ]
            )

        state = solve(rhs, (0.0, 1.0), state)
    return state[:2], state[2]


def test_lax_path_independence():
    x1 = X0 + 0.08 - 0.025j
    lam0 = 1.35 + 0.42j
    lam1 = 1.72 + 1.03j
    identity = np.eye(2, dtype=complex)

    spectral_first = integrate_spectral_matrix(
        identity, [linear_segment(lam0, lam1)], X0, Q0, H0
    )
    _, route_a = integrate_x_matrix(spectral_first, lam1, X0, x1, Q0, H0)

    qh_at_x1, x_first = integrate_x_matrix(identity, lam0, X0, x1, Q0, H0)
    route_b = integrate_spectral_matrix(
        x_first, [linear_segment(lam0, lam1)], x1, qh_at_x1[0], qh_at_x1[1]
    )
    error = relerr(route_a, route_b)
    record("N01", "11--17", "Path independence of the compatible Lax pair", error, 3e-9)


def test_formal_residual_scaling():
    angle = 0.19
    radii = [8.0, 12.0, 18.0, 27.0]
    residuals = []
    for radius in radii:
        lam = radius * np.exp(1j * angle)
        step = 2e-5 * max(1.0, abs(lam))
        derivative = (
            Fhat(lam + step, X0, Q0, H0) - Fhat(lam - step, X0, Q0, H0)
        ) / (2 * step)
        dtheta = lam + X0 - THETAINF / lam
        residual = derivative + Fhat(lam, X0, Q0, H0) @ np.diag([dtheta, -dtheta]) - A_matrix(lam, X0, Q0, H0) @ Fhat(lam, X0, Q0, H0)
        residuals.append(maxnorm(residual))
    slopes = [
        np.log(residuals[i] / residuals[i + 1]) / np.log(radii[i + 1] / radii[i])
        for i in range(len(radii) - 1)
    ]
    diagnostics["formal_residual"] = {"radii": radii, "norms": residuals, "observed_orders": slopes}
    # The residual is O(lambda^-2); the last two-radius observed order should
    # be close to 2 before finite-difference roundoff dominates.
    record("N02", "18", "Observed decay order of the truncated formal-series residual", abs(slopes[-1] - 2.0), 0.18)


def evolve_column_in_x(offset, lam, column):
    initial = np.concatenate([[Q0, H0], np.asarray(column, dtype=complex)])

    def rhs(t, state):
        x_value = X0 + offset * t
        q, h = state[:2]
        u = state[2:]
        return offset * np.concatenate(
            [qh_rhs(x_value, [q, h]), B_matrix(lam, x_value, q, h) @ u]
        )

    answer = solve(rhs, (0.0, 1.0), initial, rtol=2e-13, atol=2e-14)
    return X0 + offset, answer[0], answer[1], answer[2:]


def evolve_column_in_lambda(offset, lam, column):
    endpoint = lam + offset
    initial_matrix = np.column_stack(
        [np.asarray(column, dtype=complex), np.zeros(2, dtype=complex)]
    )
    answer = integrate_spectral_matrix(
        initial_matrix,
        [linear_segment(lam, endpoint)],
        X0,
        Q0,
        H0,
    )
    return endpoint, answer[:, 0]


def test_squared_identity_finite_difference():
    lam = 1.28 + 0.61j
    column = np.array([0.73 - 0.24j, -0.31 + 0.58j], dtype=complex)
    hx = 8e-4
    values_q = {}
    for multiplier in (-2, -1, 0, 1, 2):
        if multiplier == 0:
            values_q[multiplier] = Q_value(lam, X0, Q0, H0, column)
        else:
            xv, qv, hv, uv = evolve_column_in_x(multiplier * hx, lam, column)
            values_q[multiplier] = Q_value(lam, xv, qv, hv, uv)
    q_xx_numeric = (
        -values_q[2]
        + 16 * values_q[1]
        - 30 * values_q[0]
        + 16 * values_q[-1]
        - values_q[-2]
    ) / (12 * hx**2)

    hlam = 7e-5
    values_r = {}
    for multiplier in (-2, -1, 0, 1, 2):
        if multiplier == 0:
            values_r[multiplier] = R_value(lam, X0, Q0, column)
        else:
            lv, uv = evolve_column_in_lambda(multiplier * hlam, lam, column)
            values_r[multiplier] = R_value(lv, X0, Q0, uv)
    r_lam_numeric = (
        values_r[-2]
        - 8 * values_r[-1]
        + 8 * values_r[1]
        - values_r[2]
    ) / (12 * hlam)
    residual = q_xx_numeric - U_value(X0, Q0) * values_q[0] - r_lam_numeric
    scale = max(abs(q_xx_numeric), abs(U_value(X0, Q0) * values_q[0]), abs(r_lam_numeric), 1.0)
    record("N03", "29", "Finite-difference test of Q_xx-UQ=d_lambda R using integrated Lax solutions", abs(residual) / scale, 2e-7)


def rapid_cycle(radius=4.6, inner_radius=1.45):
    angles = [0.0, np.pi / 2, np.pi, -np.pi / 2]
    columns = []
    integrals = []
    for angle in angles:
        path = [radial_segment(radius, inner_radius, angle)]
        if abs(angle) > 1e-15:
            path.append(arc_segment(inner_radius, angle, 0.0))
        initial = subdominant_initial(radius, angle)
        column, integral = integrate_column_with_q(initial, path)
        columns.append(column)
        integrals.append(integral)
    symmetric_squares = np.column_stack(
        [
            np.array([u[0] ** 2, u[0] * u[1], u[1] ** 2], dtype=complex)
            for u in columns
        ]
    )
    _left, _singular_values, vh = np.linalg.svd(symmetric_squares)
    coefficients = vh[-1, :].conj()
    coefficients /= np.linalg.norm(coefficients)
    relation_error = maxnorm(symmetric_squares @ coefficients)
    boundary = sum(
        coefficients[j] * R_value(inner_radius, X0, Q0, columns[j])
        for j in range(4)
    )
    cycle_integral = np.dot(coefficients, np.asarray(integrals))
    return relation_error, abs(boundary), cycle_integral, coefficients


def test_rapid_cycle():
    relation_error, boundary_error, cycle_integral, coefficients = rapid_cycle()
    diagnostics["rapid_cycle"] = {
        "relation_error": relation_error,
        "boundary_error": boundary_error,
        "integral": [float(cycle_integral.real), float(cycle_integral.imag)],
        "coefficients": [[float(value.real), float(value.imag)] for value in coefficients],
    }
    record("N04", "34,37,38", "Numerical null relation among four symmetric-square columns", relation_error, 2e-9)
    record("N05", "35,36,40", "Cancellation of the finite endpoint R_IV for the rapid-decay cycle", boundary_error, 2e-8)
    # A nonzero value is a diagnostic, so encode failure as the distance below
    # a conservative nontriviality threshold.
    record("N06", "36,40", "Rapid-decay cycle gives a nontrivial integral", max(0.0, 1e-8 - abs(cycle_integral)), 0.0)


def canonical_stokes_data(q=Q0, h=H0, radius=5.5, inner_radius=1.45):
    # Canonical quadrants are numbered clockwise. With P=S1*S2*S3*S4,
    # the counterclockwise zero monodromy in the Psi1 basis is P*F_infinity.
    columns = {}
    for index in range(-4, 2):
        angle = index * np.pi / 2
        initial = subdominant_initial(radius, angle, q=q, h=h)
        path = [radial_segment(radius, inner_radius, angle)]
        if abs(angle) > 1e-15:
            path.append(arc_segment(inner_radius, angle, 0.0))
        columns[index] = integrate_column_with_q(
            initial, path, q=q, h=h
        )[0]

    # The finite F_2/lambda^2 initialization leaves O(radius^-3) errors in
    # det(Psi_k).  Restore the exact SL(2) normalization recursively while
    # preserving every shared subdominant column.  All factors tend to one as
    # the starting radius grows.
    normalization_factors = []

    def normalize_column(index, determinant):
        factor = 1 / determinant
        columns[index] *= factor
        normalization_factors.append(factor)

    normalize_column(1, np.linalg.det(np.column_stack([columns[1], columns[0]])))
    normalize_column(-1, np.linalg.det(np.column_stack([columns[-1], columns[0]])))
    normalize_column(-2, np.linalg.det(np.column_stack([columns[-1], columns[-2]])))
    normalize_column(-3, np.linalg.det(np.column_stack([columns[-3], columns[-2]])))
    normalize_column(-4, np.linalg.det(np.column_stack([columns[-3], columns[-4]])))

    canonical = [
        np.column_stack([columns[1], columns[0]]),
        np.column_stack([columns[-1], columns[0]]),
        np.column_stack([columns[-1], columns[-2]]),
        np.column_stack([columns[-3], columns[-2]]),
        np.column_stack([columns[-3], columns[-4]]),
    ]
    stokes = [
        np.linalg.solve(canonical[index], canonical[index + 1])
        for index in range(4)
    ]
    multipliers = np.array(
        [stokes[0][1, 0], stokes[1][0, 1], stokes[2][1, 0], stokes[3][0, 1]],
        dtype=complex,
    )
    normalization_error = max(abs(value - 1) for value in normalization_factors)
    return columns, canonical, stokes, multipliers, normalization_error


def test_stokes_and_monodromy():
    _columns, canonical, stokes, multipliers, normalization_error = canonical_stokes_data()
    unwanted = max(
        abs(stokes[0][0, 1]),
        abs(stokes[1][1, 0]),
        abs(stokes[2][0, 1]),
        abs(stokes[3][1, 0]),
    )
    diagonal_error = max(
        abs(stokes[index][diagonal, diagonal] - 1)
        for index in range(4)
        for diagonal in range(2)
    )
    determinant_error = max(abs(np.linalg.det(matrix) - 1) for matrix in canonical)
    s1, s2, s3, s4 = multipliers
    alpha_inf = np.exp(-2j * np.pi * THETAINF)
    relation_left = (
        alpha_inf**2 * s2 * s3
        + alpha_inf**2
        + s1 * s2 * s3 * s4
        + s1 * s2
        + s1 * s4
        + s3 * s4
        + 1
    )
    relation_right = 2 * alpha_inf * np.cos(2 * np.pi * THETA0)
    relation_error = abs(relation_left - relation_right) / max(
        abs(relation_left), abs(relation_right), 1.0
    )

    local_monodromy = integrate_spectral_matrix(
        np.eye(2, dtype=complex),
        [arc_segment(1.45, 0.0, 2 * np.pi)],
        X0,
        Q0,
        H0,
    )
    local_trace_error = abs(
        np.trace(local_monodromy) - 2 * np.cos(2 * np.pi * THETA0)
    )
    local_det_error = abs(np.linalg.det(local_monodromy) - 1)

    diagnostics["stokes"] = {
        "multipliers": [[float(value.real), float(value.imag)] for value in multipliers],
        "unwanted_triangular_entry": float(unwanted),
        "diagonal_error_from_finite_radius": float(diagonal_error),
        "finite_radius_normalization_correction": float(normalization_error),
        "canonical_determinant_error": float(determinant_error),
        "global_relation_relative_error": float(relation_error),
        "local_monodromy_trace": [
            float(np.trace(local_monodromy).real),
            float(np.trace(local_monodromy).imag),
        ],
    }
    record("N07", "19--21", "Triangular form of the four numerically extracted Stokes matrices", unwanted, 2e-10)
    record("N08", "19--21", "Unit diagonal after restoring det(Psi_k)=1", diagonal_error, 2e-10)
    record("N09", "19--28", "Global scalar relation among the four Stokes multipliers", relation_error, 2e-5)
    record("N10", "24--27", "Trace of numerical local monodromy around lambda=0", local_trace_error, 3e-9)
    record("N11", "24--27", "Determinant of numerical local monodromy", local_det_error, 3e-9)


def same_sector_experiment(radius, inner_radius=1.45, eta=0.27):
    start_angle = -eta
    initial = subdominant_initial(radius, start_angle)
    interior_path = [
        radial_segment(radius, inner_radius, start_angle),
        arc_segment(inner_radius, start_angle, eta),
        radial_segment(inner_radius, radius, eta),
    ]
    column_at_end, interior_integral = integrate_column_with_q(initial, interior_path)
    closing_path = [arc_segment(radius, eta, start_angle)]
    _closed_column, closing_integral = integrate_column_with_q(
        column_at_end, closing_path
    )
    return interior_integral, closing_integral, interior_integral + closing_integral


def test_same_sector_cauchy():
    radii = [2.8, 3.2, 3.6]
    data = []
    for radius in radii:
        interior, closing, total = same_sector_experiment(radius)
        data.append(
            {
                "radius": radius,
                "interior_abs": float(abs(interior)),
                "closing_abs": float(abs(closing)),
                "closed_abs": float(abs(total)),
            }
        )
    diagnostics["same_sector"] = data
    record("N12", "30", "Cauchy cancellation on a closed contour inside one decay sector", max(item["closed_abs"] for item in data), 3e-8)
    decrease_ratio = data[-1]["interior_abs"] / max(data[0]["interior_abs"], 1e-300)
    record("N13", "30", "The same-sector two-ended integral tends to zero as the truncation radius grows", decrease_ratio, 0.35)


def transfer_and_variation(q, h, path, dq=0j, dh=0j, include_integral=False):
    initial_matrix = np.eye(2, dtype=complex)
    if not include_integral:
        return integrate_spectral_matrix(initial_matrix, path, X0, q, h)

    state = np.concatenate([initial_matrix.reshape(4), np.zeros(4, dtype=complex)])
    for lam_of_t, dlam_of_t in path:
        def rhs(t, current):
            lam = lam_of_t(t)
            dlam = dlam_of_t(t)
            matrix = current[:4].reshape(2, 2)
            integral = current[4:].reshape(2, 2)
            da = (h * dq + q * dh) / (2 * lam)
            db = -dq / (2 * lam)
            dc = (
                -(h * dq + q * dh)
                + ((h**2 + 4 * THETA0**2 / q**2) * dq + 2 * q * h * dh)
                / (2 * lam)
            )
            delta_a = np.array([[da, db], [dc, -da]], dtype=complex)
            dmatrix = dlam * A_matrix(lam, X0, q, h) @ matrix
            dintegral = dlam * np.linalg.inv(matrix) @ delta_a @ matrix
            return np.concatenate([dmatrix.reshape(4), dintegral.reshape(4)])

        state = solve(rhs, (0.0, 1.0), state)
    return state[:4].reshape(2, 2), state[4:].reshape(2, 2)


def test_variation_of_constants():
    path = [
        linear_segment(1.31 + 0.44j, 1.72 + 0.91j),
        arc_segment(abs(1.72 + 0.91j), np.angle(1.72 + 0.91j), 1.16),
    ]
    dq = 0.29 - 0.17j
    dh = -0.21 + 0.13j
    base, integral = transfer_and_variation(Q0, H0, path, dq, dh, True)
    epsilon = 2e-5
    plus = transfer_and_variation(Q0 + epsilon * dq, H0 + epsilon * dh, path)
    minus = transfer_and_variation(Q0 - epsilon * dq, H0 - epsilon * dh, path)
    finite_difference = (plus - minus) / (2 * epsilon)
    predicted = base @ integral
    record("N14", "41--47,57", "Finite-difference verification of variation of constants", relerr(finite_difference, predicted), 2e-7)


def test_stokes_variations():
    dq = 0.19 - 0.14j
    dh = -0.16 + 0.09j
    epsilon = 1.5e-5
    _columns, canonical, stokes, _multipliers, _norm = canonical_stokes_data()
    _cp, canonical_plus, stokes_plus, _mp, _np = canonical_stokes_data(
        q=Q0 + epsilon * dq, h=H0 + epsilon * dh
    )
    _cm, canonical_minus, stokes_minus, _mm, _nm = canonical_stokes_data(
        q=Q0 - epsilon * dq, h=H0 - epsilon * dh
    )

    delta_canonical = [
        (canonical_plus[index] - canonical_minus[index]) / (2 * epsilon)
        for index in range(5)
    ]
    primitives = [
        np.linalg.solve(canonical[index], delta_canonical[index])
        for index in range(5)
    ]
    delta_stokes_fd = [
        (stokes_plus[index] - stokes_minus[index]) / (2 * epsilon)
        for index in range(4)
    ]
    delta_stokes_predicted = [
        stokes[index] @ primitives[index + 1]
        - primitives[index] @ stokes[index]
        for index in range(4)
    ]
    matrix_error = max(
        relerr(delta_stokes_fd[index], delta_stokes_predicted[index])
        for index in range(4)
    )

    scalar_errors = []
    for index in range(4):
        if index % 2 == 0:
            s = stokes[index][1, 0]
            jm = primitives[index]
            jp = primitives[index + 1]
            component = s * jp[0, 0] + jp[1, 0] - jm[1, 0] - s * jm[1, 1]
            finite_difference = delta_stokes_fd[index][1, 0]
        else:
            s = stokes[index][0, 1]
            jm = primitives[index]
            jp = primitives[index + 1]
            component = jp[0, 1] + s * jp[1, 1] - s * jm[0, 0] - jm[0, 1]
            finite_difference = delta_stokes_fd[index][0, 1]
        scalar_errors.append(relerr(component, finite_difference))

    # Product-rule check for M_infinity, with F_infinity fixed.
    formal_monodromy = np.diag(
        [
            np.exp(-2j * np.pi * THETAINF),
            np.exp(2j * np.pi * THETAINF),
        ]
    )

    def product(matrices):
        value = np.eye(2, dtype=complex)
        for matrix in matrices:
            value = value @ matrix
        return np.linalg.inv(value @ formal_monodromy)

    delta_monodromy_fd = (
        product(stokes_plus) - product(stokes_minus)
    ) / (2 * epsilon)
    delta_monodromy_product_rule = np.zeros((2, 2), dtype=complex)
    for varied_index in range(4):
        term = np.eye(2, dtype=complex)
        for index in range(4):
            term = term @ (
                delta_stokes_fd[index]
                if index == varied_index
                else stokes[index]
            )
        delta_monodromy_product_rule += term

    stokes_product = np.eye(2, dtype=complex)
    for matrix in stokes:
        stokes_product = stokes_product @ matrix
    delta_monodromy_product_rule = (
        -product(stokes) @ delta_monodromy_product_rule
        @ np.linalg.inv(stokes_product)
    )

    diagnostics["stokes_variation"] = {
        "matrix_relative_error": float(matrix_error),
        "scalar_relative_errors": [float(value) for value in scalar_errors],
        "monodromy_product_rule_relative_error": float(
            relerr(delta_monodromy_fd, delta_monodromy_product_rule)
        ),
    }
    record("N15", "48--51,57", "Two-primitive matrix formula for delta S_k", matrix_error, 3e-7)
    record("N16", "52,53", "Component formulas for all four delta s_k", max(scalar_errors), 3e-7)
    record(
        "N17",
        "56",
        "Product-rule formula for delta M_infinity",
        relerr(delta_monodromy_fd, delta_monodromy_product_rule),
        3e-7,
    )


def test_local_monodromy_variation():
    dq = 0.17 + 0.08j
    dh = -0.12 + 0.11j
    epsilon = 2e-5
    loop = [arc_segment(1.45, 0.0, 2 * np.pi)]

    def monodromy(q, h):
        return integrate_spectral_matrix(
            np.eye(2, dtype=complex), loop, X0, q, h
        )

    base = monodromy(Q0, H0)
    plus = monodromy(Q0 + epsilon * dq, H0 + epsilon * dh)
    minus = monodromy(Q0 - epsilon * dq, H0 - epsilon * dh)
    delta = (plus - minus) / (2 * epsilon)

    # Solve delta M=[M,X] in the least-squares sense.  Fixed local exponents
    # imply that every true variation is tangent to the conjugacy class.
    basis = []
    for row in range(2):
        for column in range(2):
            unit = np.zeros((2, 2), dtype=complex)
            unit[row, column] = 1
            basis.append((base @ unit - unit @ base).reshape(4))
    commutator_map = np.column_stack(basis)
    coefficients, *_ = np.linalg.lstsq(
        commutator_map, delta.reshape(4), rcond=None
    )
    represented = (commutator_map @ coefficients).reshape(2, 2)
    record(
        "N18",
        "54,55",
        "Numerical delta M_0 is tangent to the fixed-exponent conjugacy class",
        relerr(delta, represented),
        3e-7,
    )
    record(
        "N19",
        "54,55",
        "The trace of delta M_0 vanishes for fixed theta_0",
        abs(np.trace(delta)),
        3e-7,
    )


def main():
    test_lax_path_independence()
    test_formal_residual_scaling()
    test_squared_identity_finite_difference()
    test_rapid_cycle()
    test_stokes_and_monodromy()
    test_same_sector_cauchy()
    test_variation_of_constants()
    test_stokes_variations()
    test_local_monodromy_variation()

    REPORT_PATH.parent.mkdir(parents=True, exist_ok=True)
    payload = {
        "parameters": {
            "x0": [X0.real, X0.imag],
            "q0": [Q0.real, Q0.imag],
            "p0": [P0.real, P0.imag],
            "h0": [H0.real, H0.imag],
            "theta0": [THETA0.real, THETA0.imag],
            "theta_inf": [THETAINF.real, THETAINF.imag],
        },
        "solver": {
            "library": "scipy.integrate.solve_ivp",
            "method": "DOP853",
            "rtol": RTOL,
            "atol": ATOL,
        },
        "check_count": len(results),
        "passed": sum(item.status == "PASS" for item in results),
        "failed": sum(item.status == "FAIL" for item in results),
        "checks": [asdict(item) for item in results],
        "diagnostics": diagnostics,
    }
    REPORT_PATH.write_text(json.dumps(payload, ensure_ascii=False, indent=2) + "\n", encoding="utf-8")
    print(f"Numerical checks: {payload['passed']}/{payload['check_count']} passed")
    for item in results:
        print(
            f"[{item.status}] {item.identifier:4s} formulas {item.formulas:11s} "
            f"value={item.value:.3e} tolerance={item.tolerance:.3e}  {item.description}"
        )
    print(f"Report: {REPORT_PATH}")
    if payload["failed"]:
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/scripts/verify_piv_symbolic.py <==
#!/usr/bin/env python3
"""Exact SymPy verification suite for the formulas in piv2026_manuscript.tex.

The checks start from the Hamiltonian and the raw Lax matrices whenever
possible.  They intentionally use exact symbolic arithmetic.  Formula numbers
refer to the current numbered equations in the article.
"""

from __future__ import annotations

import json
from dataclasses import asdict, dataclass
from pathlib import Path

import sympy as sp


ROOT = Path(__file__).resolve().parents[1]
REPORT_PATH = ROOT / "verification" / "symbolic_results.json"


@dataclass
class CheckResult:
    identifier: str
    formulas: str
    description: str
    status: str


results: list[CheckResult] = []


def normalized(expression):
    if isinstance(expression, sp.MatrixBase):
        return expression.applyfunc(lambda value: sp.factor(sp.cancel(value)))
    return sp.factor(sp.cancel(expression))


def is_zero(expression) -> bool:
    reduced = normalized(expression)
    if isinstance(reduced, sp.MatrixBase):
        return all(value == 0 for value in reduced)
    return reduced == 0


def check(identifier: str, formulas: str, description: str, residual) -> None:
    status = "PASS" if is_zero(residual) else "FAIL"
    results.append(CheckResult(identifier, formulas, description, status))
    if status == "FAIL":
        raise AssertionError(f"{identifier}: residual is not zero:\n{normalized(residual)}")


def check_true(identifier: str, formulas: str, description: str, condition: bool) -> None:
    status = "PASS" if condition else "FAIL"
    results.append(CheckResult(identifier, formulas, description, status))
    if not condition:
        raise AssertionError(f"{identifier}: condition is false")


# ---------------------------------------------------------------------------
# Hamiltonian, scalar PIV, and its linearization: formulas (1)--(10).
# ---------------------------------------------------------------------------

x, q, p = sp.symbols("x q p", nonzero=True)
theta_0, theta_inf = sp.symbols("theta_0 theta_inf")
alpha = 2 * theta_inf - 1
beta = -8 * theta_0**2

H = (
    2 * p**2 * q
    - q**3 / 8
    - x * q**2 / 2
    + (2 * theta_inf - 1 - x**2) * q / 2
    - 2 * theta_0**2 / q
)
q_x = 4 * p * q
p_x = (
    -2 * p**2
    + 3 * q**2 / 8
    + x * q
    - (2 * theta_inf - 1 - x**2) / 2
    - 2 * theta_0**2 / q**2
)

check("S01", "1--3", "Hamilton equations obtained by differentiating H_IV", sp.Matrix([
    sp.diff(H, p) - q_x,
    -sp.diff(H, q) - p_x,
]))


def total_x_qp(expression):
    return (
        sp.diff(expression, x)
        + sp.diff(expression, q) * q_x
        + sp.diff(expression, p) * p_x
    )


q_xx = total_x_qp(q_x)
piv_rhs = (
    q_x**2 / (2 * q)
    + 3 * q**3 / 2
    + 4 * x * q**2
    + 2 * (x**2 - alpha) * q
    + beta / q
)
check("S02", "4,5", "Elimination of p gives the stated scalar P_IV", q_xx - piv_rhs)

v, v_x = sp.symbols("v v_x")
r = sp.symbols("r")
piv_generic = (
    r**2 / (2 * q)
    + 3 * q**3 / 2
    + 4 * x * q**2
    + 2 * (x**2 - alpha) * q
    + beta / q
)
linearized_rhs = sp.diff(piv_generic, r) * v_x + sp.diff(piv_generic, q) * v
linearized_article = (
    r / q * v_x
    + (
        -r**2 / (2 * q**2)
        + 9 * q**2 / 2
        + 8 * x * q
        + 2 * (x**2 - alpha)
        - beta / q**2
    )
    * v
)
check("S03", "6", "Frechet derivative of scalar P_IV", linearized_rhs - linearized_article)

jacobian = sp.Matrix([q_x, p_x]).jacobian([q, p])
jacobian_article = sp.Matrix([
    [4 * p, 4 * q],
    [3 * q / 4 + x + 4 * theta_0**2 / q**3, -4 * p],
])
check("S04", "7", "Jacobian of the Hamiltonian vector field", jacobian - jacobian_article)

hessian = sp.hessian(H, (q, p))
hessian_article = sp.Matrix([
    [-3 * q / 4 - x - 4 * theta_0**2 / q**3, 4 * p],
    [4 * p, 4 * q],
])
check("S05", "8", "Hessian and quadratic tangent Hamiltonian", hessian - hessian_article)

dq, dp = sp.symbols("delta_q delta_p")
eta = sp.Matrix([dq, dp])
K = sp.expand((eta.T * hessian * eta)[0] / 2)
K_article = (
    2 * q * dp**2
    + 4 * p * dq * dp
    - (3 * q / 8 + x / 2 + 2 * theta_0**2 / q**3) * dq**2
)
check("S06", "8", "Expanded expression for K_IV", K - K_article)

J = sp.Matrix([[0, 1], [-1, 0]])
check("S07", "7,8", "Tangent Hamilton equations reproduce the Jacobian system", J * hessian - jacobian)

q1, q2 = sp.symbols("q1 q2", nonzero=True)
coefficient_v = (
    -q1**2 / (2 * q**2)
    + 9 * q**2 / 2
    + 8 * x * q
    + 2 * (x**2 - alpha)
    - beta / q**2
)
# If v=sqrt(q)y, direct substitution into v''-(q'/q)v'-coefficient_v*v=0
# gives y''=(coefficient_v-q''/(2q)+3q'^2/(4q^2))*y.
U_from_liouville = coefficient_v - q2 / (2 * q) + 3 * q1**2 / (4 * q**2)
piv_q2 = (
    q1**2 / (2 * q)
    + 3 * q**3 / 2
    + 4 * x * q**2
    + 2 * (x**2 - alpha) * q
    + beta / q
)
U = x**2 - alpha + 6 * x * q + 15 * q**2 / 4 - 3 * beta / (2 * q**2)
check("S08", "9,10", "Liouville substitution v=sqrt(q)y and self-adjoint potential", U_from_liouville.subs(q2, piv_q2) - U)


# ---------------------------------------------------------------------------
# Lax pair and formal solution: formulas (11)--(18) and displayed formulas.
# ---------------------------------------------------------------------------

lam, h = sp.symbols("lambda h", nonzero=True)
sigma_3 = sp.diag(1, -1)

a = lam + x + q * h / (2 * lam)
b = 1 - q / (2 * lam)
c = -q * h - 2 * theta_inf + (q * h**2 - 4 * theta_0**2 / q) / (2 * lam)
A = sp.Matrix([[a, b], [c, -a]])
A0 = sp.Matrix([[x, 1], [-q * h - 2 * theta_inf, -x]])
Am1 = sp.Matrix([
    [q * h / 2, -q / 2],
    [(q * h**2 - 4 * theta_0**2 / q) / 2, -q * h / 2],
])
check("S09", "11--17", "Component and Laurent forms of A_IV agree", A - (lam * sigma_3 + A0 + Am1 / lam))
check("S10", "17", "Residue A_{-1} has eigenvalues +/-theta_0", sp.Matrix([
    sp.trace(Am1),
    sp.det(Am1) + theta_0**2,
]))

q_x_h = q * (2 * h + q + 2 * x)
h_x = -h**2 - 2 * h * (q + x) - 2 * theta_inf - 4 * theta_0**2 / q**2


def total_x_qh(expression):
    return (
        sp.diff(expression, x)
        + sp.diff(expression, q) * q_x_h
        + sp.diff(expression, h) * h_x
    )


B = sp.Matrix([
    [lam + x + q / 2, 1],
    [-q * h - 2 * theta_inf, -lam - x - q / 2],
])
zero_curvature = A.applyfunc(total_x_qh) - B.diff(lam) + A * B - B * A
check("S11", "11--17", "Zero-curvature equation for the stated A_IV and B_IV", zero_curvature)

# Independently recover q_x and h_x from two entries of the unreduced
# zero-curvature matrix with symbolic derivatives Qx,Hx.
Qx, Hx = sp.symbols("Qx Hx")


def raw_x(expression):
    return sp.diff(expression, x) + sp.diff(expression, q) * Qx + sp.diff(expression, h) * Hx


raw_curvature = A.applyfunc(raw_x) - B.diff(lam) + A * B - B * A
solved_flow = sp.solve(
    [sp.together(raw_curvature[0, 1]), sp.together(raw_curvature[0, 0])],
    [Qx, Hx],
    dict=True,
)[0]
check("S12", "11--17", "Independent recovery of the q,h flow from zero curvature", sp.Matrix([
    solved_flow[Qx] - q_x_h,
    solved_flow[Hx] - h_x,
]))

check("S13", "18", "Derivative of the formal phase Theta_IV", sp.diff(lam**2 / 2 + x * lam - theta_inf * sp.log(lam), lam) - (lam + x - theta_inf / lam))

z = sp.symbols("z")
mu2_z = sp.expand((a**2 + b * c).subs(lam, 1 / z))
target_mu2 = z**-2 + 2 * x / z + x**2 - 2 * theta_inf
check_true(
    "S14",
    "18",
    "Eigenvalue expansion mu=lambda+x-theta_inf/lambda+O(lambda^-2)",
    sp.series(mu2_z - target_mu2, z, 0, 1).removeO() == 0,
)

chi = q * h + 2 * theta_inf
rho = (
    q * h**2 / 4
    + q**2 * h / 4
    + x * q * h / 2
    + q * theta_inf / 2
    + x * theta_inf
    - theta_0**2 / q
)
Delta = x * rho + (theta_inf**2 - theta_0**2) / 2
kappa = rho**2 + chi / 4
F1 = sp.Matrix([[-rho, -sp.Rational(1, 2)], [-chi / 2, rho]])
F2 = sp.Matrix([
    [(kappa + Delta) / 2, (x + q / 2 - rho) / 2],
    [rho * (1 + chi / 2) - q * chi / 4, (kappa - Delta) / 2],
])

# Verify the coefficients directly in the differential equation, without using
# the recurrence code in derive_piv_formal_series.py.
Fhat_z = sp.eye(2) + F1 * z + F2 * z**2
A_z = A.subs(lam, 1 / z)
D_z = (1 / z + x - theta_inf * z) * sigma_3
F_lam_z = -z**2 * Fhat_z.diff(z)
formal_residual = (F_lam_z + Fhat_z * D_z - A_z * Fhat_z).applyfunc(sp.expand)
for power in (-1, 0, 1):
    coefficient = formal_residual.applyfunc(lambda value, p=power: sp.expand(value).coeff(z, p))
    check(f"S15.{power}", "18", f"Formal-series residual at z^{power}", coefficient)

check("S16", "18", "Trace/determinant identities for Psi_1 and Psi_2", sp.Matrix([
    sp.trace(F1),
    sp.trace(F2) - kappa,
    sp.det(F1) + kappa,
]))
det_series = sp.series(Fhat_z.det(), z, 0, 3).removeO()
check("S17", "18", "det(I+Psi_1/lambda+Psi_2/lambda^2)=1+O(lambda^-3)", det_series - 1)

# The spectral normalization must be corrected before using the x equation.
b0 = x + q / 2
x_residual = (
    Fhat_z.applyfunc(total_x_qh)
    + Fhat_z * sigma_3 / z
    - B.subs(lam, 1 / z) * Fhat_z
    + Fhat_z * b0 * sigma_3
).applyfunc(sp.expand)
for power in (0, 1):
    check(f"S44.{power}", "18,32", "Joint normalization Phi=Psi D",
          x_residual.applyfunc(lambda value: value.coeff(z, power)))

zlocal = sp.symbols("zlocal", nonzero=True)
check("S45", "11", "Poincare rank two at infinity",
      -A.subs(lam, 1 / zlocal) / zlocal**2
      + sigma_3 / zlocal**3 + A0 / zlocal**2 + Am1 / zlocal)

Gtest = sp.Matrix([[1, q / (4 * theta_0)],
                  [h - 2 * theta_0 / q, q * h / (4 * theta_0) + sp.Rational(1, 2)]])
check("S46", "24,54", "Normalized moving Frobenius eigenbasis",
      Am1 * Gtest - Gtest * sp.diag(theta_0, -theta_0))
check("S47", "24,54", "Local eigenbasis determinant", Gtest.det() - 1)
check_true("S48", "54", "Local variation has nonzero off-diagonal terms",
           normalized((Gtest.inv() * Gtest.diff(q))[0, 1]) != 0)

Ctest = sp.Matrix([[1, 2], [3, 7]])
dCtest = sp.Matrix([[2, -1], [4, 3]])
Psitest = Gtest * Ctest
dPsitest = Gtest.diff(q) * Ctest + Gtest * dCtest
Ylocal = Gtest.inv() * Gtest.diff(q)
Yspectral = Psitest.inv() * dPsitest
check("S49", "54", "Finite-point connection variation includes local term",
      Ctest * Yspectral - Ylocal * Ctest - dCtest)

# Since
#   Rhat = -Fhat^{-1}(Fhat_lambda + Fhat D - A Fhat)
# and Fhat^{-1}=I+O(z), the already verified O(z^2) residual is equivalent
# to Rhat=O(z^2).  This avoids a prohibitively expensive exact inversion of
# a matrix whose entries contain the expanded rho^2 terms.
check_true(
    "S18",
    "18",
    "Volterra remainder is O(lambda^-2) from Fhat^{-1}=I+O(lambda^-1)",
    all(
        sp.expand(value).coeff(z, power) == 0
        for value in formal_residual
        for power in (-1, 0, 1)
    ),
)


# ---------------------------------------------------------------------------
# Monodromy and Stokes algebra: formulas (19)--(28).
# ---------------------------------------------------------------------------

ainf, s1, s2, s3, s4 = sp.symbols("alpha_inf s1 s2 s3 s4", nonzero=True)
L = lambda value: sp.Matrix([[1, 0], [value, 1]])
Utri = lambda value: sp.Matrix([[1, value], [0, 1]])
Finf = sp.diag(ainf, 1 / ainf)
Pstokes = L(s1) * Utri(s2) * L(s3) * Utri(s4)
Minf = Finf.inv() * Pstokes.inv()
check("S50", "23,27", "Clockwise infinity and counterclockwise zero monodromy",
      (Pstokes * Finf) * Minf - sp.eye(2))
stokes_relation_lhs = (
    ainf**2 * s2 * s3
    + ainf**2
    + s1 * s2 * s3 * s4
    + s1 * s2
    + s1 * s4
    + s3 * s4
    + 1
)
check("S19", "21--23,27,28", "Trace of the ordered Stokes product", ainf * sp.trace(Minf) - stokes_relation_lhs)
check("S20", "21--23", "All Stokes factors and M_infinity have determinant one", sp.Matrix([
    sp.det(L(s1)) - 1,
    sp.det(Utri(s2)) - 1,
    sp.det(Minf) - 1,
]))

t0 = sp.symbols("t0")
C11, C12, C21, C22 = sp.symbols("C11 C12 C21 C22")
Cmat = sp.Matrix([[C11, C12], [C21, C22]])
D0 = sp.diag(t0, 1 / t0)
M0 = Cmat.inv() * D0 * Cmat
check("S21", "24--27", "Local monodromy is conjugate to its exponent matrix", sp.Matrix([
    sp.trace(M0) - (t0 + 1 / t0),
    sp.det(M0) - 1,
]))

# Component formulas for S_k from E^{-1}Z_k^{-1}Z_{k+1}E.
e = sp.symbols("e", nonzero=True)
z11, z12, z21, z22 = sp.symbols("z11 z12 z21 z22")
w11, w12, w21, w22 = sp.symbols("w11 w12 w21 w22")
Z = sp.Matrix([[z11, z12], [z21, z22]])
W = sp.Matrix([[w11, w12], [w21, w22]])
E = sp.diag(e, 1 / e)
connection = sp.simplify(E.inv() * Z.inv() * W * E)
detZ = Z.det()
check("S22", "20,21", "Lower Stokes component formula from two canonical matrices", connection[1, 0] - e**2 * (-z21 * w11 + z11 * w21) / detZ)
check("S23", "20,21", "Upper Stokes component formula from two canonical matrices", connection[0, 1] - e**-2 * (z22 * w12 - z12 * w22) / detZ)


# ---------------------------------------------------------------------------
# Symmetric square and squared-eigenfunction identity: formula (29).
# ---------------------------------------------------------------------------

u1, u2 = sp.symbols("u1 u2")
Wvec = sp.Matrix([u1**2, u1 * u2, u2**2])
Mx = sp.Matrix([
    [2 * (lam + x + q / 2), 2, 0],
    [-chi, 0, 1],
    [0, -2 * chi, -2 * (lam + x + q / 2)],
])
Mlam = sp.Matrix([
    [2 * a, 2 * b, 0],
    [c, 0, b],
    [0, 2 * c, -2 * a],
])
direct_Wx = sp.Matrix([
    2 * u1 * ((lam + x + q / 2) * u1 + u2),
    u2 * ((lam + x + q / 2) * u1 + u2) + u1 * (-chi * u1 - (lam + x + q / 2) * u2),
    2 * u2 * (-chi * u1 - (lam + x + q / 2) * u2),
])
direct_Wlam = sp.Matrix([
    2 * u1 * (a * u1 + b * u2),
    u2 * (a * u1 + b * u2) + u1 * (c * u1 - a * u2),
    2 * u2 * (c * u1 - a * u2),
])
check("S24", "29", "Symmetric-square x-system derived from B_IV", direct_Wx - Mx * Wvec)
check("S25", "29", "Symmetric-square lambda-system derived from A_IV", direct_Wlam - Mlam * Wvec)

U_qh = x**2 - alpha + 6 * x * q + 15 * q**2 / 4 - 3 * beta / (2 * q**2)
Qcoeff = sp.sqrt(q) * sp.Matrix([(h - lam) / (2 * lam), -1 / (2 * lam), 0])
Rcoeff = -sp.sqrt(q) * sp.Matrix([lam + 2 * x + 3 * q / 2, 0, 0])


def total_x_quadratic(coefficients):
    return coefficients.applyfunc(total_x_qh) + Mx.T * coefficients


Q_x_coeff = total_x_quadratic(Qcoeff)
Q_xx_coeff = total_x_quadratic(Q_x_coeff)
R_lam_coeff = Rcoeff.diff(lam) + Mlam.T * Rcoeff
check("S26", "29", "Squared-eigenfunction identity Q_xx-UQ=d_lambda R", Q_xx_coeff - U_qh * Qcoeff - R_lam_coeff)


# ---------------------------------------------------------------------------
# Rapid-decay cycle algebra: formulas (30)--(40).
# ---------------------------------------------------------------------------

u = []
for index in range(4):
    u.append(sp.Matrix(sp.symbols(f"u{index}1 u{index}2")))


def sym_square(vector):
    return sp.Matrix([vector[0] ** 2, vector[0] * vector[1], vector[1] ** 2])


def wedge(left, right):
    return sp.det(sp.Matrix.hstack(left, right))


w = [sym_square(vector) for vector in u]
c_minor = [
    (-1) ** index * sp.det(sp.Matrix.hstack(*(w[j] for j in range(4) if j != index)))
    for index in range(4)
]
check("S27", "34,37,38", "Alternating-minor coefficients annihilate four symmetric squares", sum((c_minor[j] * w[j] for j in range(4)), sp.zeros(3, 1)))

c_wedge = [
    wedge(u[1], u[2]) * wedge(u[1], u[3]) * wedge(u[2], u[3]),
    -wedge(u[0], u[2]) * wedge(u[0], u[3]) * wedge(u[2], u[3]),
    wedge(u[0], u[1]) * wedge(u[0], u[3]) * wedge(u[1], u[3]),
    -wedge(u[0], u[1]) * wedge(u[0], u[2]) * wedge(u[1], u[2]),
]
check("S28", "37", "Explicit Wronskian expressions equal the 3x3 minors", sp.Matrix(c_minor) - sp.Matrix(c_wedge))

aa1, aa2, bb1, bb2, cc1, cc2 = sp.symbols("aa1 aa2 bb1 bb2 cc1 cc2")
ua = sp.Matrix([aa1, aa2])
ub = sp.Matrix([bb1, bb2])
uc = sp.Matrix([cc1, cc2])
check(
    "S29",
    "37",
    "Determinant identity for three symmetric squares",
    sp.det(sp.Matrix.hstack(sym_square(ua), sym_square(ub), sym_square(uc)))
    - wedge(ua, ub) * wedge(ua, uc) * wedge(ub, uc),
)

# R_IV is a linear functional of the symmetric-square vector.  Thus the
# relation at the common endpoint implies the boundary cancellation.
r1, r2, r3 = sp.symbols("r1 r2 r3")
rfunctional = sp.Matrix([[r1, r2, r3]])
check("S30", "35,38", "Symmetric-square relation implies cancellation of R_IV at the finite vertex", (rfunctional * sum((c_minor[j] * w[j] for j in range(4)), sp.zeros(3, 1)))[0])

# Formula (39): on the four central directions cos(2 phi_j)=(-1)^j.
central_cosines = [sp.cos(0), sp.cos(sp.pi), sp.cos(2 * sp.pi), sp.cos(-sp.pi)]
check_true("S31", "31,32,39", "Signs of Re Theta_IV on the four central rays", central_cosines == [1, -1, 1, -1])


# ---------------------------------------------------------------------------
# Variations and monodromy: formulas (41)--(58).
# ---------------------------------------------------------------------------

eps = sp.symbols("epsilon")
dq, dh = sp.symbols("delta_q delta_h")


def variation(expression):
    varied = expression.subs({q: q + eps * dq, h: h + eps * dh}, simultaneous=True)
    return sp.diff(varied, eps).subs(eps, 0)


da_article = (h * dq + q * dh) / (2 * lam)
db_article = -dq / (2 * lam)
dc_article = (
    -(h * dq + q * dh)
    + ((h**2 + 4 * theta_0**2 / q**2) * dq + 2 * q * h * dh) / (2 * lam)
)
check("S32", "42--45", "Gateaux variation of a,b,c", sp.Matrix([
    variation(a) - da_article,
    variation(b) - db_article,
    variation(c) - dc_article,
]))

P11, P12, P21, P22 = sp.symbols("P11 P12 P21 P22")
Psi = sp.Matrix([[P11, P12], [P21, P22]])
dA = sp.Matrix([[da_article, db_article], [dc_article, -da_article]])
Kintegrand = sp.simplify(Psi.inv() * dA * Psi)
detPsi = Psi.det()
lower_numerator = dc_article * P11**2 - db_article * P21**2 - 2 * da_article * P11 * P21
upper_numerator = db_article * P22**2 - dc_article * P12**2 + 2 * da_article * P12 * P22
diagonal_numerator = (
    da_article * (P22 * P11 + P12 * P21)
    + db_article * P22 * P21
    - dc_article * P12 * P11
)
check("S33", "46--50", "Diagonal component of Psi^{-1} delta A Psi", Kintegrand[0, 0] - diagonal_numerator / detPsi)
check("S34", "46--50", "Lower component of Psi^{-1} delta A Psi", Kintegrand[1, 0] - lower_numerator / detPsi)
check("S35", "46--50", "Upper component of Psi^{-1} delta A Psi", Kintegrand[0, 1] - upper_numerator / detPsi)
check("S36", "46--50", "Tracelessness of Psi^{-1} delta A Psi", Kintegrand[1, 1] + Kintegrand[0, 0])

# The diagonal part is algebraically integrable at infinity.  Conjugation by
# exp(Theta*sigma_3) does not affect diagonal entries, so it suffices to use
# the formal prefactor and its inverse through z^2.
dA_z = dA.subs(lam, 1 / z)
Fhat_inverse_series = sp.eye(2) - F1 * z + (F1**2 - F2) * z**2
formal_variation = (
    Fhat_inverse_series * dA_z * Fhat_z
).applyfunc(lambda value: sp.series(value, z, 0, 3).removeO().expand())
for power in (0, 1):
    check(
        f"S37.{power}",
        "48--53",
        f"Diagonal variation integrand has no z^{power} term",
        sp.Matrix([
            formal_variation[0, 0].coeff(z, power),
            formal_variation[1, 1].coeff(z, power),
        ]),
    )

# Differentiate M=C^{-1} D C with an auxiliary scalar epsilon.
dC11, dC12, dC21, dC22 = sp.symbols("dC11 dC12 dC21 dC22")
dC = sp.Matrix([[dC11, dC12], [dC21, dC22]])
M0_eps = (Cmat + eps * dC).inv() * D0 * (Cmat + eps * dC)
dM0_direct = M0_eps.diff(eps).subs(eps, 0)
Xc = Cmat.inv() * dC
check("S38", "54,55", "Variation of local monodromy is [M_0,C^{-1}delta C]", dM0_direct - (M0 * Xc - Xc * M0))

# Product rule for M_infinity.
ds1, ds2, ds3, ds4 = sp.symbols("ds1 ds2 ds3 ds4")
factors = [L(s1), Utri(s2), L(s3), Utri(s4)]
dfactors = [
    sp.Matrix([[0, 0], [ds1, 0]]),
    sp.Matrix([[0, ds2], [0, 0]]),
    sp.Matrix([[0, 0], [ds3, 0]]),
    sp.Matrix([[0, ds4], [0, 0]]),
]
direct_product_variation = sp.zeros(2)
for index in range(4):
    term = sp.eye(2)
    for j in range(4):
        term = term * (dfactors[j] if j == index else factors[j])
    direct_product_variation += term
Pstokes_eps = (
    L(s1 + eps * ds1)
    * Utri(s2 + eps * ds2)
    * L(s3 + eps * ds3)
    * Utri(s4 + eps * ds4)
)
Minf_eps = Finf.inv() * Pstokes_eps.inv()
check("S39", "56", "Inverse-product rule for delta M_infinity",
      Minf_eps.diff(eps).subs(eps, 0)
      + Minf * direct_product_variation * Pstokes.inv())

# Derive the two-primitive transition formula from Psi_+=Psi_- S.
jm11, jm12, jm21, jm22 = sp.symbols("jm11 jm12 jm21 jm22")
jp11, jp12, jp21, jp22 = sp.symbols("jp11 jp12 jp21 jp22")
Jminus = sp.Matrix([[jm11, jm12], [jm21, jm22]])
Jplus = sp.Matrix([[jp11, jp12], [jp21, jp22]])
Sgeneric = sp.Matrix(sp.symbols("sg11 sg12 sg21 sg22")).reshape(2, 2)
x11, x12, x21, x22 = sp.symbols("x11 x12 x21 x22")
Psi_minus = sp.Matrix([[x11, x12], [x21, x22]])
Psi_plus = Psi_minus * Sgeneric
deltaPsi_minus = Psi_minus * Jminus
deltaPsi_plus = Psi_plus * Jplus
# Differentiate Psi_plus=Psi_minus*S and solve the resulting equation for delta S.
deltaS_transition = sp.simplify(
    Psi_minus.inv() * (deltaPsi_plus - deltaPsi_minus * Sgeneric)
)
check(
    "S40",
    "46,48--51,57",
    "Differentiating Psi_+=Psi_-S gives delta S=SJ_+-J_-S",
    deltaS_transition - (Sgeneric * Jplus - Jminus * Sgeneric),
)

slower = sp.Matrix([[1, 0], [s1, 1]])
supper = sp.Matrix([[1, s2], [0, 1]])
lower_component = (slower * Jplus - Jminus * slower)[1, 0]
upper_component = (supper * Jplus - Jminus * supper)[0, 1]
check(
    "S41",
    "51,52",
    "Lower-triangular component formula for delta s_k",
    lower_component - (s1 * jp11 + jp21 - jm21 - s1 * jm22),
)
check(
    "S42",
    "51,53",
    "Upper-triangular component formula for delta s_k",
    upper_component - (jp12 + s2 * jp22 - s2 * jm11 - jm12),
)

# Formula (58): the first perturbative correction has forcing f.  Verify the
# linear part by introducing q+epsilon*v and an additive epsilon*f.
forcing = sp.symbols("f")
qfun = sp.Function("q")(x)
vfun = sp.Function("v")(x)
alpha_s, beta_s = sp.symbols("alpha beta")


def scalar_rhs(Q, Qx):
    return (
        Qx**2 / (2 * Q)
        + 3 * Q**3 / 2
        + 4 * x * Q**2
        + 2 * (x**2 - alpha_s) * Q
        + beta_s / Q
    )


perturbed_residual = (
    sp.diff(qfun + eps * vfun, x, 2)
    - scalar_rhs(qfun + eps * vfun, sp.diff(qfun + eps * vfun, x))
    - eps * forcing
)
first_variation = sp.diff(perturbed_residual, eps).subs(eps, 0)
expected_first_variation = (
    sp.diff(vfun, x, 2)
    - sp.diff(qfun, x) / qfun * sp.diff(vfun, x)
    - (
        -sp.diff(qfun, x) ** 2 / (2 * qfun**2)
        + 9 * qfun**2 / 2
        + 8 * x * qfun
        + 2 * (x**2 - alpha_s)
        - beta_s / qfun**2
    )
    * vfun
    - forcing
)
check("S43", "58", "Linearization of the nonintegrably perturbed scalar equation", first_variation - expected_first_variation)


def main() -> None:
    REPORT_PATH.parent.mkdir(parents=True, exist_ok=True)
    payload = {
        "engine": f"SymPy {sp.__version__}",
        "check_count": len(results),
        "passed": sum(item.status == "PASS" for item in results),
        "failed": sum(item.status == "FAIL" for item in results),
        "checks": [asdict(item) for item in results],
    }
    REPORT_PATH.write_text(json.dumps(payload, ensure_ascii=False, indent=2) + "\n", encoding="utf-8")
    print(f"SymPy {sp.__version__}: {payload['passed']}/{payload['check_count']} exact checks passed")
    for item in results:
        print(f"[{item.status}] {item.identifier:7s} formulas {item.formulas:12s} {item.description}")
    print(f"Report: {REPORT_PATH}")


if __name__ == "__main__":
    main()


==> anc/scripts/verify_piv_two_contours.py <==
#!/usr/bin/env python3
"""Verify two independent contour solutions of the linearized PIV equation."""

from __future__ import annotations

import csv
import json
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from scipy.integrate import quad_vec, solve_ivp

import verify_piv_numerical as core


ROOT = Path(__file__).resolve().parents[1]
OUT_DIR = ROOT / "verification"
JSON_PATH = OUT_DIR / "two_contour_results.json"
CSV_PATH = OUT_DIR / "piv_two_contour_solutions.csv"
FIGURE_PATH = OUT_DIR / "piv_two_contour_wronskian.pdf"

RADIUS = 4.8
INNER_RADIUS = 1.45
SPAN = 0.048
POINT_COUNT = 33
BRANCH_INDICES = (-1, 0, 1, 2, 3, 4)
CYCLES = {
    "A": {"indices": (-1, 0, 1, 2), "vertex_angle": 0.0},
    "B": {"indices": (1, 2, 3, 4), "vertex_angle": np.pi},
}


def solve_x_family():
    """Evolve the PIV background and all lifted outer Lax columns in x."""
    outer_lambdas = [
        RADIUS * np.exp(0.5j * np.pi * index) for index in BRANCH_INDICES
    ]
    outer_columns = [
        core.subdominant_initial(RADIUS, 0.5 * np.pi * index)
        for index in BRANCH_INDICES
    ]
    initial = np.concatenate(
        [np.array([core.Q0, core.H0], dtype=complex)] + outer_columns
    )

    def rhs(offset, state):
        x_value = core.X0 + offset
        q, h = state[:2]
        derivative = [core.qh_rhs(x_value, [q, h])]
        for position, lam in enumerate(outer_lambdas):
            column = state[2 + 2 * position : 4 + 2 * position]
            derivative.append(core.B_matrix(lam, x_value, q, h) @ column)
        return np.concatenate(derivative)

    common = dict(
        fun=rhs,
        y0=initial,
        method="DOP853",
        rtol=8e-14,
        atol=8e-15,
        dense_output=True,
    )
    forward = solve_ivp(t_span=(0.0, SPAN), **common)
    backward = solve_ivp(t_span=(0.0, -SPAN), **common)
    if not forward.success or not backward.success:
        raise RuntimeError(forward.message if not forward.success else backward.message)
    return forward, backward


def state_at(offset, forward, backward):
    return (forward if offset >= 0 else backward).sol(offset)


def q_x_value(lam, x_value, q, h, column):
    """Evaluate the total x derivative of Q_IV along the Lax flow."""
    q_prime, h_prime = core.qh_rhs(x_value, [q, h])
    u1, u2 = column
    u1_prime, u2_prime = core.B_matrix(lam, x_value, q, h) @ column
    bracket = (h - lam) * u1**2 - u1 * u2
    bracket_prime = (
        h_prime * u1**2
        + 2 * (h - lam) * u1 * u1_prime
        - u1_prime * u2
        - u1 * u2_prime
    )
    return np.sqrt(q) / (2 * lam) * (
        q_prime * bracket / (2 * q) + bracket_prime
    )


def integrate_leg(initial_column, path, x_value, q, h):
    """Continue one Lax column and integrate Q_IV and its x derivative."""
    column = np.asarray(initial_column, dtype=complex)
    integrals = np.zeros(2, dtype=complex)
    for lam_of_t, dlam_of_t in path:
        def rhs(t, current):
            lam = lam_of_t(t)
            return dlam_of_t(t) * (core.A_matrix(lam, x_value, q, h) @ current)

        solution = solve_ivp(
            rhs,
            (0.0, 1.0),
            column,
            method="DOP853",
            rtol=8e-14,
            atol=8e-15,
            dense_output=True,
        )
        if not solution.success:
            raise RuntimeError(solution.message)

        def integrand(t):
            lam = lam_of_t(t)
            current = solution.sol(t)
            factor = dlam_of_t(t)
            return factor * np.array(
                [
                    core.Q_value(lam, x_value, q, h, current),
                    q_x_value(lam, x_value, q, h, current),
                ],
                dtype=complex,
            )

        contribution, _error = quad_vec(
            integrand, 0.0, 1.0, epsabs=2e-13, epsrel=2e-13, limit=350
        )
        integrals += contribution
        column = solution.y[:, -1]
    return column, integrals


def cycle_paths(indices, vertex_angle):
    paths = {}
    for index in indices:
        angle = 0.5 * np.pi * index
        path = [core.radial_segment(RADIUS, INNER_RADIUS, angle)]
        if abs(angle - vertex_angle) > 1e-15:
            path.append(core.arc_segment(INNER_RADIUS, angle, vertex_angle))
        paths[index] = path
    return paths


def outer_column(state, index):
    position = BRANCH_INDICES.index(index)
    return state[2 + 2 * position : 4 + 2 * position]


def symmetric_square_matrix(columns):
    return np.column_stack(
        [
            np.array([u[0] ** 2, u[0] * u[1], u[1] ** 2], dtype=complex)
            for u in columns
        ]
    )


def null_coefficients(columns):
    square = symmetric_square_matrix(columns)
    _left, _singular_values, vh = np.linalg.svd(square)
    coefficients = vh[-1].conj()
    coefficients /= np.linalg.norm(coefficients)
    pivot = np.argmax(np.abs(coefficients))
    coefficients *= np.exp(-1j * np.angle(coefficients[pivot]))
    return coefficients


def sample_cycle(offset, state, name, paths):
    x_value = core.X0 + offset
    q, h = state[:2]
    indices = CYCLES[name]["indices"]
    columns = []
    integrals = []
    outer_boundary = []
    for index in indices:
        initial = outer_column(state, index)
        column, pair = integrate_leg(initial, paths[index], x_value, q, h)
        columns.append(column)
        integrals.append(pair)
        angle = 0.5 * np.pi * index
        lam = RADIUS * np.exp(1j * angle)
        outer_boundary.append(core.R_value(lam, x_value, q, initial))
    return (
        columns,
        np.asarray(integrals),
        np.asarray(outer_boundary),
    )


def fourth_order_second(values, step):
    return (
        -values[4:]
        + 16 * values[3:-1]
        - 30 * values[2:-2]
        + 16 * values[1:-3]
        - values[:-4]
    ) / (12 * step**2)


def normalized_max(residual, terms):
    denominator = max(np.max(np.abs(term)) for term in terms)
    return float(np.max(np.abs(residual)) / max(denominator, 1e-300))


def complex_pairs(values):
    return [[float(value.real), float(value.imag)] for value in values]


def main():
    OUT_DIR.mkdir(parents=True, exist_ok=True)
    forward, backward = solve_x_family()
    paths = {
        name: cycle_paths(data["indices"], data["vertex_angle"])
        for name, data in CYCLES.items()
    }

    base_state = state_at(0.0, forward, backward)
    base_samples = {
        name: sample_cycle(0.0, base_state, name, paths[name])
        for name in CYCLES
    }
    coefficients = {
        name: null_coefficients(base_samples[name][0]) for name in CYCLES
    }

    offsets = np.linspace(-SPAN, SPAN, POINT_COUNT)
    step = float(offsets[1] - offsets[0])
    x_values = []
    q_values = []
    y_values = {name: [] for name in CYCLES}
    y_prime_values = {name: [] for name in CYCLES}
    relation_errors = {name: [] for name in CYCLES}
    endpoint_defects = {name: [] for name in CYCLES}

    for offset in offsets:
        state = state_at(float(offset), forward, backward)
        x_value = core.X0 + offset
        q, h = state[:2]
        x_values.append(x_value)
        q_values.append(q)
        for name in CYCLES:
            columns, integrals, outer_boundary = sample_cycle(
                float(offset), state, name, paths[name]
            )
            coeff = coefficients[name]
            relation_errors[name].append(
                np.max(np.abs(symmetric_square_matrix(columns) @ coeff))
            )
            endpoint_defects[name].append(-np.dot(coeff, outer_boundary))
            y_values[name].append(np.dot(coeff, integrals[:, 0]))
            y_prime_values[name].append(np.dot(coeff, integrals[:, 1]))

    x_values = np.asarray(x_values)
    q_values = np.asarray(q_values)
    for name in CYCLES:
        y_values[name] = np.asarray(y_values[name])
        y_prime_values[name] = np.asarray(y_prime_values[name])
        endpoint_defects[name] = np.asarray(endpoint_defects[name])
        normalization = y_values[name][POINT_COUNT // 2]
        y_values[name] /= normalization
        y_prime_values[name] /= normalization
        endpoint_defects[name] /= normalization

    wronskian = (
        y_values["A"] * y_prime_values["B"]
        - y_prime_values["A"] * y_values["B"]
    )
    center = POINT_COUNT // 2
    wronskian_center = wronskian[center]
    wronskian_relative_drift = float(
        np.max(np.abs(wronskian / wronskian_center - 1.0))
    )
    wronskian_scale = np.max(
        np.abs(y_values["A"] * y_prime_values["B"])
        + np.abs(y_prime_values["A"] * y_values["B"])
    )
    scaled_wronskian = float(abs(wronskian_center) / max(wronskian_scale, 1e-300))

    interior = slice(2, -2)
    potential = np.asarray(
        [core.U_value(x, q) for x, q in zip(x_values[interior], q_values[interior])]
    )
    residuals = {}
    residual_relatives = {}
    for name in CYCLES:
        y_second = fourth_order_second(y_values[name], step)
        residuals[name] = y_second - potential * y_values[name][interior]
        residual_relatives[name] = normalized_max(
            residuals[name], [y_second, potential * y_values[name][interior]]
        )

    relation_relative = {}
    endpoint_relative = {}
    for name in CYCLES:
        base_scale = np.max(np.abs(symmetric_square_matrix(base_samples[name][0])))
        relation_relative[name] = float(
            np.max(relation_errors[name]) / max(base_scale, 1e-300)
        )
        endpoint_relative[name] = normalized_max(
            endpoint_defects[name][interior],
            [potential * y_values[name][interior]],
        )

    checks = [
        {
            "identifier": "T01",
            "description": "Both contour periods satisfy y''-U_IV y=0",
            "value": max(residual_relatives.values()),
            "tolerance": 2e-6,
        },
        {
            "identifier": "T02",
            "description": "Both symmetric-square cycle relations persist in x",
            "value": max(relation_relative.values()),
            "tolerance": 2e-9,
        },
        {
            "identifier": "T03",
            "description": "Both finite-radius endpoint defects are negligible",
            "value": max(endpoint_relative.values()),
            "tolerance": 1e-8,
        },
        {
            "identifier": "T04",
            "description": "The Wronskian is constant on the x grid",
            "value": wronskian_relative_drift,
            "tolerance": 2e-8,
        },
        {
            "identifier": "T05",
            "description": "The scaled Wronskian is separated from zero",
            "value": 1e-3 / max(scaled_wronskian, 1e-300),
            "tolerance": 1.0,
        },
    ]
    for item in checks:
        item["status"] = "PASS" if item["value"] <= item["tolerance"] else "FAIL"

    with CSV_PATH.open("w", newline="", encoding="utf-8") as stream:
        writer = csv.writer(stream)
        writer.writerow(
            [
                "offset",
                "x_real",
                "x_imag",
                "y_A_real",
                "y_A_imag",
                "y_A_prime_real",
                "y_A_prime_imag",
                "y_B_real",
                "y_B_imag",
                "y_B_prime_real",
                "y_B_prime_imag",
                "wronskian_real",
                "wronskian_imag",
            ]
        )
        for index, offset in enumerate(offsets):
            writer.writerow(
                [
                    offset,
                    x_values[index].real,
                    x_values[index].imag,
                    y_values["A"][index].real,
                    y_values["A"][index].imag,
                    y_prime_values["A"][index].real,
                    y_prime_values["A"][index].imag,
                    y_values["B"][index].real,
                    y_values["B"][index].imag,
                    y_prime_values["B"][index].real,
                    y_prime_values["B"][index].imag,
                    wronskian[index].real,
                    wronskian[index].imag,
                ]
            )

    fig, axes = plt.subplots(2, 2, figsize=(10.0, 6.4), constrained_layout=True)
    for axis, name in zip(axes[0], ("A", "B")):
        axis.plot(offsets, y_values[name].real, color="black", linestyle="-")
        axis.plot(offsets, y_values[name].imag, color="black", linestyle="--")
        axis.set_xlabel(r"$s$, where $x=x_0+s$")
        axis.set_ylabel(rf"$y_{name}(x)$")
        axis.grid(True, color="0.82", linewidth=0.6)
        axis.legend(
            [r"$\operatorname{Re}y$", r"$\operatorname{Im}y$"], frameon=False
        )
    normalized_wronskian = wronskian / wronskian_center
    axes[1, 0].plot(
        offsets, normalized_wronskian.real, color="black", linestyle="-"
    )
    axes[1, 0].plot(
        offsets, normalized_wronskian.imag, color="black", linestyle="--"
    )
    axes[1, 0].set_xlabel(r"$s$, where $x=x_0+s$")
    axes[1, 0].set_ylabel(r"$W(x)/W(x_0)$")
    axes[1, 0].grid(True, color="0.82", linewidth=0.6)
    axes[1, 0].legend(
        [r"$\operatorname{Re}$", r"$\operatorname{Im}$"], frameon=False
    )
    axes[1, 1].semilogy(
        offsets,
        np.maximum(np.abs(normalized_wronskian - 1.0), 1e-18),
        color="black",
    )
    axes[1, 1].set_xlabel(r"$s$, where $x=x_0+s$")
    axes[1, 1].set_ylabel(r"$|W(x)/W(x_0)-1|$")
    axes[1, 1].grid(True, which="both", color="0.82", linewidth=0.6)
    fig.savefig(FIGURE_PATH)
    plt.close(fig)

    payload = {
        "construction": {
            "target_ode_integrated": False,
            "derivatives_from_contour_integrals": True,
            "radius": RADIUS,
            "inner_radius": INNER_RADIUS,
            "point_count": POINT_COUNT,
            "offset_interval": [-SPAN, SPAN],
            "step": step,
            "cycle_A_indices": list(CYCLES["A"]["indices"]),
            "cycle_B_indices": list(CYCLES["B"]["indices"]),
        },
        "coefficients_A": complex_pairs(coefficients["A"]),
        "coefficients_B": complex_pairs(coefficients["B"]),
        "wronskian_at_x0": [
            float(wronskian_center.real),
            float(wronskian_center.imag),
        ],
        "wronskian_absolute_value": float(abs(wronskian_center)),
        "scaled_wronskian": scaled_wronskian,
        "max_relative_wronskian_drift": wronskian_relative_drift,
        "self_adjoint_residuals": residual_relatives,
        "cycle_relation_errors": relation_relative,
        "endpoint_defects": endpoint_relative,
        "checks": checks,
        "passed": sum(item["status"] == "PASS" for item in checks),
        "failed": sum(item["status"] == "FAIL" for item in checks),
        "check_count": len(checks),
    }
    JSON_PATH.write_text(
        json.dumps(payload, ensure_ascii=False, indent=2) + "\n", encoding="utf-8"
    )

    print(f"Two-contour checks: {payload['passed']}/{payload['check_count']} passed")
    for item in checks:
        print(
            f"[{item['status']}] {item['identifier']} value={item['value']:.3e} "
            f"tolerance={item['tolerance']:.3e}  {item['description']}"
        )
    print(
        "W(x0)="
        f"{wronskian_center.real:.12g}{wronskian_center.imag:+.12g}i, "
        f"scaled |W|={scaled_wronskian:.3e}"
    )
    if payload["failed"]:
        raise SystemExit(1)


if __name__ == "__main__":
    main()

